Splitting of topological charge pumping in an interacting two-component fermionic Rice-Mele Hubbard model

A Thouless pump transports an integer amount of charge when pumping adiabatically around a singularity. We study the splitting of such a critical point into two separate critical points by adding a Hubbard interaction. Furthermore, we consider extensions to a spinful Rice-Mele model, namely a staggered magnetic field or an Ising-type spin coupling, further reducing the spin symmetry. The resulting models additionally allow for the transport of a single charge in a two-component system of spinful fermions, whereas in the absence of interactions, zero or two charges are pumped. In the SU(2)-symmetric case, the ionic Hubbard model is visited once along pump cycles that enclose a single singularity. Adding a staggered magnetic field additionally transports an integer amount of spin while the Ising term realizes a pure charge pump. We employ real-time simulations in finite and infinite systems to calculate the adiabatic charge and spin transport, complemented by the analysis of gaps and the many-body polarization to confirm the adiabatic nature of the pump. The resulting charge pumps are expected to be measurable in finite-pumping speed experiments in ultra-cold atomic gases, for which the SU(2) invariant version is the most promising path. We discuss the implications of our results for a related quantum-gas experiment by Walter et al. [arXiv:2204.06561].

==> anc/fig2/subpl_1_series_1.csv <==
x,y
0.0,0.00010730423530161905
0.00040004000400040005,0.0005966751464897399
0.0008000800080008001,0.0011642625283588984
0.0012001200120012002,0.0017591637696736673
0.0016001600160016002,0.0023306931417505527
0.002000200020002,0.002864495760844944
0.0024002400240024004,0.003319094184930183
0.0028002800280028,0.0037078957545041468
0.0032003200320032004,0.004032007999373805
0.0036003600360036006,0.004345220249240069
0.004000400040004,0.004704883271613723
0.0044004400440044,0.005141090136096878
0.004800480048004801,0.005673077523732736
0.005200520052005201,0.0062558709698857535
0.0056005600560056,0.006863351599496777
0.006000600060006001,0.007436012014188684
0.006400640064006401,0.007942255741287266
0.006800680068006801,0.008379829745148792
0.007200720072007201,0.00875270269550333
0.007600760076007601,0.009109538209475267
0.008000800080008,0.009473150464485748
0.0084008400840084,0.00988613363277328
0.0088008800880088,0.010359122050159666
0.009200920092009202,0.010890243942297855
0.009600960096009602,0.011473164941880666
0.010001000100010001,0.012062133357508746
0.010401040104010401,0.01263634556436646
0.010801080108010801,0.013157322769850644
0.0112011201120112,0.013617949245149821
0.0116011601160116,0.01402618150867798
0.012001200120012002,0.014398124820042955
0.012401240124012402,0.014781941019681001
0.012801280128012802,0.015196967606855075
0.013201320132013201,0.0156755544915722
0.013601360136013601,0.016217766126521864
0.014001400140014001,0.01680613554455171
0.014401440144014403,0.017419327858425537
0.014801480148014802,0.01800987613117011
0.015201520152015202,0.01856020711752934
0.015601560156015602,0.019044488239461126
0.016001600160016,0.01946633543046274
0.016401640164016403,0.01985048586568391
0.0168016801680168,0.020225353644711893
0.017201720172017203,0.020642904716667545
0.0176017601760176,0.021121915589815132
0.018001800180018002,0.02167766579841656
0.018401840184018404,0.02229571089980282
0.018801880188018802,0.022936780723032554
0.019201920192019203,0.023567078890574595
0.0196019601960196,0.02413784924622342
0.020002000200020003,0.024635447485095895
0.0204020402040204,0.02506000774701463
0.020802080208020803,0.025437199731422944
0.021202120212021204,0.02581731879801456
0.021602160216021602,0.026233613228374843
0.022002200220022004,0.026725329055505273
0.0224022402240224,0.02729773655661471
0.022802280228022803,0.027938843463582642
0.0232023202320232,0.02861747963259365
0.023602360236023603,0.029275573453629605
0.024002400240024004,0.029874001344579224
0.024402440244024402,0.030383057829431348
0.024802480248024804,0.030808490924672687
0.025202520252025202,0.031185537869064396
0.025602560256025603,0.03155601242276255
0.026002600260026005,0.03197891192891171
0.026402640264026403,0.032482582711384905
0.026802680268026804,0.03307885341460766
0.027202720272027203,0.03375160074928257
0.027602760276027604,0.03445150277443156
0.028002800280028002,0.03513268994772246
0.028402840284028404,0.035745537243977915
0.028802880288028805,0.03627009628754512
0.029202920292029203,0.036711208044633264
0.029602960296029605,0.03709405603069584
0.030003000300030003,0.03747573137853096
0.030403040304030404,0.03790152846238687
0.030803080308030802,0.03840970251362806
0.031203120312031204,0.03901436902800377
0.0316031603160316,0.03969424066071733
0.032003200320032,0.040415699355035556
0.032403240324032405,0.04112130096038184
0.032803280328032806,0.04176445128713146
0.0332033203320332,0.04231775467190867
0.0336033603360336,0.04277627473523657
0.034003400340034004,0.043176873045160824
0.034403440344034406,0.04356363717439843
0.03480348034803481,0.043989815171023836
0.0352035203520352,0.04449806417216071
0.0356035603560356,0.04509860450019827
0.036003600360036005,0.0457847539628417
0.036403640364036406,0.046515116802670786
0.03680368036803681,0.047240642953524176
0.0372037203720372,0.04791608186101585
0.037603760376037604,0.04850334106519717
0.038003800380038005,0.04900161986794149
0.03840384038403841,0.04943006940647429
0.0388038803880388,0.04983142261929896
0.0392039203920392,0.05025833978344049
0.039603960396039604,0.05074859504362545
0.040004000400040006,0.051332123189759174
0.04040404040404041,0.05200672348562615
0.0408040804080408,0.052741548002343305
0.041204120412041204,0.05349177582286298
0.041604160416041605,0.05420029778202971
0.04200420042004201,0.05483233285576231
0.04240424042404241,0.055373922002813755
0.0428042804280428,0.05583657412879084
0.043204320432043204,0.05626180212491454
0.043604360436043606,0.056693090017268646
0.04400440044004401,0.057176226827212656
0.04440444044404441,0.05774068982604948
0.0448044804480448,0.05838801940222657
0.045204520452045205,0.05910450083508634
0.045604560456045606,0.05985115767179385
0.04600460046004601,0.060584733882671785
0.0464046404640464,0.06126822333355441
0.046804680468046804,0.06187364165466522
0.047204720472047206,0.062402139389028305
0.04760476047604761,0.06287160812057986
0.04800480048004801,0.06331643837223186
0.0484048404840484,0.06378456887038116
0.048804880488048805,0.0643089367420408
0.049204920492049206,0.06491146488951638
0.04960496049604961,0.06559169256670493
0.05000500050005001,0.06632648948932483
0.050405040504050404,0.06708347515755607
0.050805080508050805,0.06781768946861991
0.05120512051205121,0.06849423963730963
0.05160516051605161,0.06909714512824071
0.05200520052005201,0.06962436628608702
0.052405240524052404,0.07010100823725489
0.052805280528052806,0.07056375062661413
0.05320532053205321,0.07105188739689283
0.05360536053605361,0.07160234668454857
0.054005400540054004,0.07222929157444496
0.054405440544054405,0.07293207329182029
0.05480548054805481,0.07369018795374868
0.05520552055205521,0.07446325961878866
0.05560556055605561,0.07521084193557921
0.056005600560056004,0.0758944572653397
0.056405640564056406,0.07649498550838246
0.05680568056805681,0.07702146174598037
0.05720572057205721,0.0774977908431114
0.05760576057605761,0.07796558568137063
0.058005800580058005,0.07846891032174763
0.058405840584058406,0.07903974044050545
0.05880588058805881,0.07969715749949452
0.05920592059205921,0.08043087435400953
0.059605960596059604,0.08121081693268659
0.060006000600060005,0.08199844508006365
0.06040604060406041,0.08274953102335778
0.06080608060806081,0.08343361196125246
0.06120612061206121,0.08403688415583702
0.061606160616061605,0.08456439309344638
0.062006200620062006,0.08504835685431833
0.06240624062406241,0.08552934056843066
0.0628062806280628,0.08604878183267475
0.0632063206320632,0.08664006231765921
0.0636063606360636,0.08731341666473508
0.064006400640064,0.08806130329558669
0.06440644064406441,0.0888560320884462
0.06480648064806481,0.08965352553303615
0.06520652065206521,0.09041462082317313
0.06560656065606561,0.091107816335192
0.06600660066006601,0.09171963618209543
0.0664066406640664,0.09226118084368817
0.0668066806680668,0.09275781996929175
0.0672067206720672,0.09324969217774165
0.0676067606760676,0.09377911092641367
0.06800680068006801,0.0943744639075213
0.06840684068406841,0.09505199479399931
0.06880688068806881,0.09580549342176972
0.06920692069206921,0.09660771800648836
0.06960696069606961,0.09742150746083379
0.07000700070007,0.09820173572966699
0.0704070407040704,0.09891360328772858
0.0708070807080708,0.09954471089511219
0.0712071207120712,0.10010019564575527
0.07160716071607161,0.10060665344965952
0.07200720072007201,0.10110379653613735
0.07240724072407241,0.101632453974528
0.07280728072807281,0.10222818820932494
0.07320732073207321,0.10290596193904805
0.07360736073607362,0.10365935148269034
0.074007400740074,0.10446720018322665
0.0744074407440744,0.105290611331089
0.0748074807480748,0.10608840129596772
0.07520752075207521,0.10682818683213172
0.07560756075607561,0.1074880642129073
0.07600760076007601,0.10806755958379437
0.07640764076407641,0.1085879499158514
0.07680768076807681,0.1090846905877034
0.07720772077207722,0.1096039939896298
0.0776077607760776,0.11018531619417865
0.078007800780078,0.11084996876099122
0.0784078407840784,0.11160064187513874
0.07880788078807881,0.11241490021519762
0.07920792079207921,0.11325518875918934
0.07960796079607961,0.11407977454521345
0.08000800080008001,0.11484755514058143
0.08040804080408041,0.11553271439491793
0.08080808080808081,0.11613225936241084
0.08120812081208122,0.1166628390291776
0.0816081608160816,0.11716243387009187
0.082008200820082,0.11767649256559481
0.08240824082408241,0.11824415895393223
0.08280828082808281,0.11889435174599065
0.08320832083208321,0.11963440411780968
0.08360836083608361,0.12044696644765751
0.08400840084008401,0.12129784351118175
0.08440844084408441,0.12214073778068824
0.08480848084808482,0.12293240389151441
0.0852085208520852,0.12364575407989961
0.0856085608560856,0.1242711548237217
0.086008600860086,0.12482206616145464
0.08640864086408641,0.12533319968020623
0.08680868086808681,0.12584577523011845
0.08720872087208721,0.12640126739603488
0.08760876087608761,0.12703127221853186
0.08800880088008801,0.12774723721697462
0.08840884088408842,0.1285418994006693
0.08880888088808882,0.12938733514180972
0.0892089208920892,0.13024081725892464
0.0896089608960896,0.1310602516158954
0.09000900090009001,0.131811584414852
0.09040904090409041,0.1324758997567541
0.09080908090809081,0.1330587126045993
0.09120912091209121,0.13358519434924943
0.09160916091609161,0.13409444782932214
0.09200920092009202,0.1346316609156767
0.09240924092409242,0.13523267970001587
0.0928092809280928,0.13591735703937124
0.0932093209320932,0.13668687373000266
0.09360936093609361,0.1375195438580875
0.09400940094009401,0.13837862617441343
0.09440944094409441,0.1392219291858513
0.09480948094809481,0.1400092530038306
0.09520952095209521,0.14071567049962694
0.09560956095609562,0.14133687840006312
0.09600960096009602,0.14188743317193628
0.09640964096409642,0.14240147328134523
0.0968096809680968,0.14292320351461577
0.09720972097209721,0.1434924885798764
0.09760976097609761,0.1441392333326785
0.09800980098009801,0.14487395388384366
0.09840984098409841,0.14568332645337026
0.09880988098809881,0.14653747818814766
0.09920992099209922,0.14739618138259758
0.09960996099609962,0.14821638664507045
0.10001000100010002,0.14896612193644265
0.1004100410041004,0.14963007767045136
0.10081008100810081,0.15021330263560922
0.10121012101210121,0.1507427805701681
0.10161016101610161,0.15125761945212343
0.10201020102010201,0.15179919261186783
0.10241024102410241,0.1524042800901108
0.10281028102810282,0.15309373880136115
0.10321032103210322,0.1538671102971677
0.10361036103610362,0.15470462005519772
0.10401040104010402,0.1555685951839591
0.10441044104410441,0.1564143645398247
0.10481048104810481,0.1572042942291466
0.10521052105210521,0.1579133793931194
0.10561056105610561,0.15853580913044413
0.10601060106010601,0.15908939396034497
0.10641064106410641,0.15960762036508847
0.10681068106810682,0.16013126023941415
0.10721072107210722,0.16070090095055448
0.10761076107610762,0.16134472195094024
0.10801080108010801,0.1620723201241358
0.10841084108410841,0.16287474492245413
0.10881088108810881,0.1637236338784946
0.10921092109210921,0.16457882644918947
0.10961096109610961,0.16540035354181604
0.11001100110011001,0.16615592728901224
0.11041104110411042,0.16682867432247805
0.11081108110811082,0.16742277329394467
0.11121112111211122,0.16795995528057772
0.1116111611161116,0.16847579172201052
0.11201120112011201,0.16901260965013154
0.11241124112411241,0.16960627218203594
0.11281128112811281,0.17027836009044156
0.11321132113211321,0.17103282248510582
0.11361136113611361,0.1718525317702471
0.11401140114011402,0.17270419277359794
0.11441144114411442,0.1735485660467821
0.11481148114811482,0.17434694433951708
0.11521152115211522,0.17507069858878233
0.11561156115611561,0.17571064499229794
0.11601160116011601,0.1762778149205963
0.11641164116411641,0.17679976424221322
0.11681168116811681,0.17731606833300345
0.11721172117211721,0.17786635094281403
0.11761176117611762,0.1784812200206475
0.11801180118011802,0.17917760198308746
0.11841184118411842,0.17995315407427387
0.11881188118811882,0.1807848450423713
0.11921192119211921,0.18163626826685794
0.11961196119611961,0.18246572432166303
0.12001200120012001,0.18323627835184592
0.12041204120412041,0.18392707237948414
0.12081208120812081,0.18453655588012038
0.12121212121212122,0.18508070616636924
0.12161216121612162,0.185590855973298
0.12201220122012202,0.186107034254228
0.12241224122412242,0.18666743839126865
0.12281228122812282,0.1873012353867492
0.12321232123212321,0.18802004046973697
0.12361236123612361,0.1888134828141617
0.12401240124012401,0.1896533539303475
0.12441244124412441,0.19050073874676465
0.12481248124812482,0.19131379131524923
0.1252125212521252,0.19205888042582525
0.1256125612561256,0.19271875575648814
0.126012601260126,0.1932948419232482
0.1264126412641264,0.19380883120587972
0.1268126812681268,0.19429989389606184
0.1272127212721272,0.1948128813273059
0.1276127612761276,0.19538665567166413
0.128012801280128,0.1960456751488966
0.12841284128412842,0.19679263745565762
0.12881288128812882,0.1976083975859284
0.12921292129212922,0.1984584765151225
0.12961296129612962,0.1992994836339575
0.13001300130013002,0.20008802460431063
0.13041304130413042,0.20079359394265012
0.13081308130813082,0.20140644218130327
0.13121312131213123,0.2019388032502704
0.13161316131613163,0.20242329549567012
0.13201320132013203,0.20290491170504438
0.1324132413241324,0.20342846763899208
0.1328132813281328,0.2040284905201507
0.1332133213321332,0.20472110371395424
0.1336133613361336,0.2054991529861484
0.134013401340134,0.20633427945702304
0.1344134413441344,0.20718416455290126
0.1348134813481348,0.20800112261246925
0.1352135213521352,0.2087457016760399
0.13561356135613561,0.20939779162809574
0.13601360136013602,0.20995986873827957
0.13641364136413642,0.21045537958236565
0.13681368136813682,0.21092453900665104
0.13721372137213722,0.21141332589986156
0.13761376137613762,0.21196189955543837
0.13801380138013802,0.21259657315355326
0.13841384138413843,0.2133227778574718
0.13881388138813883,0.21412243597469072
0.13921392139213923,0.21495946108558012
0.13961396139613963,0.2157886840666724
0.14001400140014,0.2165660755627711
0.1404140414041404,0.2172608955561742
0.1408140814081408,0.2178633897218516
0.1412141214121412,0.21838491555157366
0.1416141614161416,0.21885616636517996
0.142014201420142,0.21932101168819462
0.1424142414241424,0.2198245868501933
0.14281428142814281,0.22040139954950239
0.14321432143214322,0.22106873912200625
0.14361436143614362,0.22182137175459105
0.14401440144014402,0.222632071435611
0.14441444144414442,0.22345944379880994
0.14481448144814482,0.22425901384105937
0.14521452145214522,0.22499228078720873
0.14561456145614562,0.22563659928243668
0.14601460146014603,0.2261910296315182
0.14641464146414643,0.22667644812072332
0.14681468146814683,0.22713055220654127
0.14721472147214723,0.22759950813885055
0.1476147614761476,0.22812519571076784
0.148014801480148,0.2287341485946108
0.1484148414841484,0.2294326789803041
0.1488148814881488,0.23020545330935782
0.1492149214921492,0.23101837064757014
0.1496149614961496,0.23182722366001282
0.15001500150015,0.23258877154097404
0.15041504150415042,0.2332704159425592
0.15081508150815082,0.23385962532419985
0.15121512151215122,0.23436765665353088
0.15161516151615162,0.2348255069043238
0.15201520152015202,0.23527481070763073
0.15241524152415242,0.2357590603282119
0.15281528152815282,0.23631317497386284
0.15321532153215323,0.2369550652573757
0.15361536153615363,0.23768108464023346
0.15401540154015403,0.2384666916833302
0.15441544154415443,0.23927113148129966
0.15481548154815483,0.240048519109953
0.1552155215521552,0.2407607352479723
0.1556155615561556,0.24138628330869272
0.156015601560156,0.24192450070034277
0.1564156415641564,0.24239616990982044
0.1568156815681568,0.24283744548208014
0.1572157215721572,0.24329090090551075
0.15761576157615761,0.24379667107371383
0.15801580158015802,0.2443830540603793
0.15841584158415842,0.24505758020012539
0.15881588158815882,0.2458051058074463
0.15921592159215922,0.24659197635602675
0.15961596159615962,0.24737494532104454
0.16001600160016002,0.24811167775779613
0.16041604160416043,0.248771956775602
0.16081608160816083,0.2493438621237455
0.16121612161216123,0.24983613394845655
0.16161616161616163,0.2502771411817562
0.16201620162016203,0.25070880427957465
0.16241624162416243,0.2511747311677295
0.1628162816281628,0.2517093656720379
0.1632163216321632,0.25233058180289747
0.1636163616361636,0.2530345586784363
0.164016401640164,0.2537958969016189
0.1644164416441644,0.2545749905033766
0.16481648164816481,0.2553284988654735
0.16521652165216522,0.2560190252925508
0.16561656165616562,0.25662382066866835
0.16601660166016602,0.2571409372359028
0.16641664166416642,0.2575899659904455
0.16681668166816682,0.2580075564381873
0.16721672167216722,0.25843861832117493
0.16761676167616762,0.2589248879455771
0.16801680168016803,0.25949388417666674
0.16841684168416843,0.26015257748486753
0.16881688168816883,0.26088550105656316
0.16921692169216923,0.2616575276206156
0.16961696169616963,0.262422694616965
0.17001700170017003,0.26313710429781456
0.1704170417041704,0.26376961640733076
0.1708170817081708,0.26430866589367324
0.1712171217121712,0.26476594761428124
0.1716171617161716,0.265174266866664
0.172017201720172,0.2655789075573237
0.17241724172417242,0.2660255511056358
0.17281728172817282,0.2665496739041631
0.17321732173217322,0.2671672157514614
0.17361736173617362,0.26786996234659394
0.17401740174017402,0.2686275429040519
0.17441744174417442,0.26939579220601084
0.17481748174817482,0.27012687709556427
0.17521752175217523,0.2707815116037021
0.17561756175617563,0.27133997456950015
0.17601760176017603,0.2718071884122034
0.17641764176417643,0.27221086180412146
0.17681768176817683,0.2725951070262991
0.17721772177217723,0.27300948122014607
0.17761776177617764,0.27349551781620673
0.178017801780178,0.27407611561473844
0.1784178417841784,0.2747499971112294
0.1788178817881788,0.2754914785963445
0.1792179217921792,0.2762566350950523
0.17961796179617961,0.27699522193879
0.18001800180018002,0.27766419092330885
0.18041804180418042,0.2782379001870785
0.18081808180818082,0.27871416235000857
0.18121812181218122,0.2791161505009316
0.18161816181618162,0.2794868288595147
0.18201820182018202,0.2798775278880816
0.18241824182418243,0.2803339391973607
0.18281828182818283,0.2808843191761802
0.18321832183218323,0.2815313516060358
0.18361836183618363,0.2822525768677056
0.18401840184018403,0.2830068445500589
0.18441844184418443,0.2837449658444195
0.18481848184818483,0.2844212051215723
0.18521852185218524,0.28500545653059794
0.1856185618561856,0.2854911719181481
0.186018601860186,0.28589711299500997
0.1864186418641864,0.2862626497802926
0.18681868186818681,0.28663802811152445
0.18721872187218722,0.287070593917837
0.18761876187618762,0.28759162305357194
0.18801880188018802,0.28820895879965996
0.18841884188418842,0.28890604910465506
0.18881888188818882,0.2896460668335369
0.18921892189218922,0.29038075025981974
0.18961896189618963,0.2910629871669796
0.19001900190019003,0.2916585724110817
0.19041904190419043,0.2921550702596083
0.19081908190819083,0.2925657515813625
0.19121912191219123,0.29292690783618214
0.19161916191619163,0.2932876748724845
0.19201920192019203,0.2936967723457604
0.19241924192419244,0.2941901215699969
0.19281928192819284,0.2947818595042069
0.1932193219321932,0.2954600212815144
0.1936193619361936,0.2961892814004655
0.19401940194019401,0.2969209465418287
0.19441944194419442,0.29760553329846684
0.19481948194819482,0.29820553483742185
0.19521952195219522,0.2987056631788212
0.19561956195619562,0.2991174476049221
0.19601960196019602,0.29947517174259614
0.19641964196419642,0.299826420377795
0.19681968196819682,0.3002201420183977
0.19721972197219723,0.30069432599262214
0.19761976197619763,0.30126581513511974
0.19801980198019803,0.3019255131597709
0.19841984198419843,0.30264085688096015
0.19881988198819883,0.3033641812066852
0.19921992199219923,0.3040455297921595
0.19961996199619964,0.30464649512674163
0.20002000200020004,0.30515036659251354
0.20042004200420044,0.3055654763745714
0.2008200820082008,0.30592233662355395
0.2012201220122012,0.3062669457999573
0.20162016201620162,0.30664859908364855
0.20202020202020202,0.30710691805171403
0.20242024202420242,0.3076606560688518
0.20282028202820282,0.30830298020065927
0.20322032203220322,0.30900326063029293
0.20362036203620362,0.309715740005561
0.20402040204020402,0.3103918117517332
0.20442044204420443,0.31099306361873746
0.20482048204820483,0.31150048675223996
0.20522052205220523,0.31191906423852706
0.20562056205620563,0.312276819987943
0.20602060206020603,0.3126176702116202
0.20642064206420643,0.31298978118677223
0.20682068206820683,0.31343310607713304
0.20722072207220724,0.31396879565202196
0.20762076207620764,0.31459318530187524
0.20802080208020804,0.31527870060783103
0.2084208420842084,0.31598186431692543
0.20882088208820881,0.31665506057985726
0.20922092209220922,0.3172584895341656
0.20962096209620962,0.3177701139269685
0.21002100210021002,0.3181917051706904
0.21042104210421042,0.3185486649322605
0.21082108210821082,0.31888325646461485
0.21122112211221122,0.31924386559389634
0.21162116211621163,0.31967225834967933
0.21202120212021203,0.3201922036517468
0.21242124212421243,0.32080258342132495
0.21282128212821283,0.3214782442648132
0.21322132213221323,0.3221769310594942
0.21362136213621363,0.32285015115312543
0.21402140214021403,0.32345544197857345
0.21442144214421444,0.32396814587948985
0.21482148214821484,0.32438825264993415
0.21522152215221524,0.32474003192017326
0.2156215621562156,0.3250657895190846
0.21602160216021601,0.32541516937265225
0.21642164216421642,0.32583192252338605
0.21682168216821682,0.32634136977829736
0.21722172217221722,0.3269439289873771
0.21762176217621762,0.327615293026367
0.21802180218021802,0.32831265589174885
0.21842184218421842,0.3289855236102055
0.21882188218821882,0.32958951573921996
0.21922192219221923,0.3300988407024589
0.21962196219621963,0.33051305049048757
0.22002200220022003,0.33085684420210293
0.22042204220422043,0.3311735962756872
0.22082208220822083,0.3315142984650961
0.22122212221222123,0.3319236840350178
0.22162216221622164,0.33242807265926866
0.22202220222022204,0.333028271250334
0.22242224222422244,0.33369900727334456
0.22282228222822284,0.3343955270455634
0.2232223222322232,0.33506608422337647
0.22362236223622362,0.335666175199722
0.22402240224022402,0.3361697587419462
0.22442244224422442,0.3365759409637143
0.22482248224822482,0.3369099074306441
0.22522252225222522,0.3372170501992288
0.22562256225622562,0.3375505093720834
0.22602260226022602,0.3379562632842603
0.22642264226422643,0.33846077988629103
0.22682268226822683,0.3390637774862242
0.22722272227222723,0.33973777671440253
0.22762276227622763,0.34043571587098187
0.22802280228022803,0.3411039388573384
0.22842284228422843,0.341696623002984
0.22882288228822883,0.3421880889620817
0.22922292229222924,0.3425801782568633
0.22962296229622964,0.34290225829572196
0.23002300230023004,0.34320271936714375
0.23042304230423044,0.34353541306867713
0.23082308230823081,0.34394509376479226
0.23122312231223122,0.3444560373473123
0.23162316231623162,0.3450650701767866
0.23202320232023202,0.3457421066944286
0.23242324232423242,0.34643823624252
0.23282328232823282,0.34709920950913653
0.23322332233223322,0.3476801813829812
0.23362336233623363,0.3481580588827705
0.23402340234023403,0.3485379802145096
0.23442344234423443,0.3488516733347696
0.23482348234823483,0.34914868541531574
0.23522352235223523,0.34948316348244196
0.23562356235623563,0.3498994351326986
0.23602360236023603,0.3504195573941444
0.23642364236423644,0.35103673712042416
0.23682368236823684,0.3517171886076068
0.23722372237223724,0.35241000924341004
0.23762376237623764,0.35306123316898436
0.23802380238023804,0.35362817880844766
0.23842384238423842,0.35409114580130663
0.23882388238823882,0.3544589525022538
0.23922392239223922,0.354766296255215
0.23962396239623962,0.35506409749173606
0.24002400240024002,0.3554057994272021
0.24042404240424042,0.3558329797955075
0.24082408240824082,0.3563636289134263
0.24122412241224123,0.3569873112955736
0.24162416241624163,0.35766822466950976
0.24202420242024203,0.3583552125193081
0.24242424242424243,0.3589953787105524
0.24282428242824283,0.3595484694047253
0.24322432243224323,0.3599982244283506
0.24362436243624364,0.3603568440001713
0.24402440244024404,0.36066128751450244
0.24442444244424444,0.36096295127426226
0.24482448244824484,0.36131383326805167
0.24522452245224524,0.36175248192005804
0.24562456245624564,0.3622933073695656
0.24602460246024602,0.36292271629166617
0.24642464246424642,0.3636031118805368
0.24682468246824682,0.36428318873336935
0.24722472247224722,0.36491167054232
0.24762476247624762,0.36545152034874806
0.24802480248024802,0.3658902165665518
0.24842484248424843,0.36624286981952503
0.24882488248824883,0.36654774241175847
0.24922492249224923,0.36685579934500184
0.24962496249624963,0.3672171505313838
0.25002500250025,0.3676672556147162
0.2504250425042504,0.36821730838564637
0.2508250825082508,0.3688510998952554
0.2512251225122512,0.3695295565733753
0.2516251625162516,0.370201523751594
0.252025202520252,0.37081827240721765
0.2524252425242524,0.3713466661687136
0.2528252825282528,0.37177773811034437
0.2532253225322532,0.37212862727032237
0.2536253625362536,0.37243797236808807
0.254025402540254,0.372755457368482
0.2544254425442544,0.3731282863516069
0.2548254825482548,0.37358826477457413
0.2552255225522552,0.37414350731696566
0.2556255625562556,0.3747765502770021
0.256025602560256,0.3754493113997267
0.25642564256425643,0.3761132623204287
0.25682568256825683,0.37672294000144413
0.25722572257225723,0.377247766408664
0.25762576257625763,0.3776796144572574
0.25802580258025803,0.37803478931164963
0.25842584258425844,0.3783500351248269
0.25882588258825884,0.3786731015865591
0.25922592259225924,0.37904976648283245
0.25962596259625964,0.37951153903219137
0.26002600260026004,0.3800671362083189
0.26042604260426044,0.3807002143101347
0.26082608260826085,0.3813734954755373
0.26122612261226125,0.3820388520720106
0.26162616261626165,0.38265072239884035
0.26202620262026205,0.383177989945542
0.26242624262426245,0.3836116740036404
0.26282628262826285,0.38396727601908653
0.26322632263226325,0.38428150455391774
0.26362636263626366,0.38460282246763927
0.26402640264026406,0.3849785622671442
0.26442644264426446,0.3854418869142713
0.2648264826482648,0.38600247367303464
0.2652265226522652,0.38664339146100446
0.2656265626562656,0.38732556454623157
0.266026602660266,0.38799876466537575
0.2664266426642664,0.38861546008804115
0.2668266826682668,0.38914321991974377
0.2672267226722672,0.3895730623618675
0.2676267626762676,0.3899221289553473
0.268026802680268,0.390230133791991
0.2684268426842684,0.3905488621476412
0.2688268826882688,0.39092777332080086
0.2692269226922692,0.3913998806856852
0.2696269626962696,0.39197271483280616
0.27002700270027,0.3926263896573807
0.2704270427042704,0.3933193012975127
0.2708270827082708,0.39399926987735345
0.27122712271227123,0.3946171379132627
0.27162716271627163,0.3951402417430655
0.27202720272027203,0.3955617985204738
0.27242724272427243,0.39590334251268433
0.27282728272827284,0.39620860436978894
0.27322732273227324,0.396531003754487
0.27362736273627364,0.39691925245636694
0.27402740274027404,0.3974043489350432
0.27442744274427444,0.3979912403949266
0.27482748274827484,0.39865721891863437
0.27522752275227524,0.3993579855679019
0.27562756275627565,0.4000395994153962
0.27602760276027605,0.40065344349306686
0.27642764276427645,0.40117010580462087
0.27682768276827685,0.4015870645654983
0.27722772277227725,0.4019284983970822
0.27762776277627765,0.40223848616120045
0.27802780278027805,0.40256955956368845
0.27842784278427846,0.4029688436957458
0.27882788278827886,0.4034653281349665
0.27922792279227926,0.40406188811828336
0.27962796279627966,0.40473434436005534
0.28002800280028,0.4054380336949578
0.2804280428042804,0.40611981434281347
0.2808280828082808,0.4067329440606796
0.2812281228122812,0.40725005725081237
0.2816281628162816,0.4076700337996344
0.282028202820282,0.4080173343666342
0.2824282428242824,0.4083351452807119
0.2828282828282828,0.40867418510473386
0.2832283228322832,0.4090801133737261
0.2836283628362836,0.4095817742128895
0.284028402840284,0.41018289751534687
0.2844284428442844,0.4108600366719861
0.2848284828482848,0.41156856694266375
0.2852285228522852,0.41225542447166885
0.28562856285628563,0.41287432601577123
0.28602860286028603,0.41339809862151133
0.28642864286428643,0.41382487351644826
0.28682868286828683,0.41417816401909224
0.28722872287228723,0.4145006050226414
0.28762876287628764,0.4148433889968973
0.28802880288028804,0.4152532445703606
0.28842884288428844,0.4157599468079548
0.28882888288828884,0.4163671954888737
0.28922892289228924,0.4170508595264593
0.28962896289628964,0.4177660785772979
0.29002900290029004,0.41846018849061273
0.29042904290429045,0.4190870066140572
0.29082908290829085,0.4196183871832233
0.29122912291229125,0.42005185369737197
0.29162916291629165,0.42041100014141963
0.29202920292029205,0.4207392676948862
0.29242924292429245,0.42108826255255183
0.29282928292829286,0.4215044030519816
0.29322932293229326,0.42201668127784203
0.29362936293629366,0.42262843901847147
0.29402940294029406,0.42331605104164743
0.29442944294429446,0.42403594301434155
0.29482948294829486,0.4247365609533845
0.2952295229522952,0.4253718692111852
0.2956295629562956,0.4259132074970281
0.296029602960296,0.42635753390330244
0.2964296429642964,0.42672779161907404
0.2968296829682968,0.42706637193366714
0.2972297229722972,0.42742374785657355
0.2976297629762976,0.4278455830448184
0.298029802980298,0.4283606250384765
0.2984298429842984,0.4289727670720612
0.2988298829882988,0.4296601529894387
0.2992299229922992,0.4303814265554089
0.2996299629962996,0.4310871519117657
0.3000300030003,0.43173257583740016
0.30043004300430043,0.43228942254304537
0.30083008300830083,0.43275287648889393
0.30123012301230123,0.43314245387374123
0.30163016301630163,0.4334966120036444
0.30203020302030203,0.4338631857767168
0.30243024302430244,0.43428672183128414
0.30283028302830284,0.4347966951275697
0.30323032303230324,0.43540038539997716
0.30363036303630364,0.4360811039956816
0.30403040304030404,0.4368025805830765
0.30443044304430444,0.4375179849474444
0.30483048304830485,0.43818255631868097
0.30523052305230525,0.4387650023106757
0.30563056305630565,0.439255299597965
0.30603060306030605,0.43966726268217343
0.30643064306430645,0.440035257698214
0.30683068306830685,0.440405404254424
0.30723072307230725,0.4408234821201682
0.30763076307630766,0.44132305395185606
0.30803080308030806,0.4419166549564155
0.30843084308430846,0.4425925199677906
0.30883088308830886,0.4433177349154412
0.30923092309230926,0.44404689792139107
0.30963096309630966,0.44473386216418154
0.31003100310031007,0.4453437410220765
0.3104310431043104,0.44586194330426976
0.3108310831083108,0.4462976274527679
0.3112311231123112,0.4466810068366943
0.3116311631163116,0.4470557518475512
0.312031203120312,0.44746834330292595
0.3124312431243124,0.4479560165056774
0.3128312831283128,0.44853677222651245
0.3132313231323132,0.4492047812999168
0.3136313631363136,0.44993187460411344
0.314031403140314,0.4506746866252804
0.3144314431443144,0.45138607869740266
0.31483148314831483,0.4520274085613042
0.31523152315231523,0.45257814850692235
0.31563156315631563,0.45304085191295196
0.31603160316031603,0.453440901270926
0.31643164316431643,0.4538203625183844
0.31683168316831684,0.4542270363919096
0.31723172317231724,0.4547019383378154
0.31763176317631764,0.45526873651060296
0.31803180318031804,0.4559275383290184
0.31843184318431844,0.45665458943918236
0.31883188318831884,0.45740887841642985
0.31923192319231924,0.4581432112611191
0.31963196319631965,0.4588158443851106
0.32003200320032005,0.4594008145349774
0.32043204320432045,0.45989470183737746
0.32083208320832085,0.4603177731860353
0.32123212321232125,0.46070823052351706
0.32163216321632165,0.46111260392402176
0.32203220322032206,0.4615743959397409
0.32243224322432246,0.4621230391934156
0.32283228322832286,0.4627659440733495
0.32323232323232326,0.4634863790806365
0.32363236323632366,0.4642481023202354
0.32403240324032406,0.4650044630631047
0.32443244324432446,0.4657106253745009
0.32483248324832487,0.4663347281592152
0.32523252325232527,0.46686622054126625
0.3256325632563256,0.4673181827787224
0.326032603260326,0.4677238193854801
0.3264326432643264,0.46812794531241764
0.3268326832683268,0.4685762215982827
0.3272327232723272,0.46910377666091785
0.3276327632763276,0.4697260252946658
0.328032803280328,0.47043448465667115
0.3284328432843284,0.4711987875030052
0.3288328832883288,0.47197454156909247
0.3292329232923292,0.4727143617659538
0.32963296329632963,0.473380265364696
0.33003300330033003,0.473953706599619
0.33043304330433043,0.47444021259114677
0.33083308330833083,0.47486701297530587
0.33123312331233123,0.4752758809454429
0.33163316331633164,0.4757131022139931
0.33203320332033204,0.47621861955037126
0.33243324332433244,0.47681605561372775
0.33283328332833284,0.47750626449886746
0.33323332333233324,0.47826649057268944
0.33363336333633364,0.4790558986242257
0.33403340334033405,0.4798261686814397
0.33443344334433445,0.4805344929007175
0.33483348334833485,0.4811545153070267
0.33523352335233525,0.48168235994310604
0.33563356335633565,0.48213723947709863
0.33603360336033605,0.48255664185264835
0.33643364336433645,0.4829870175212112
0.33683368336833686,0.4834723419056716
0.33723372337233726,0.48404355416428135
0.33763376337633766,0.484710327770997
0.33803380338033806,0.48545817233301375
0.33843384338433846,0.4862520265773827
0.33883388338833886,0.4870457611846976
0.33923392339233926,0.48779373462175446
0.33963396339633967,0.48846212738944594
0.34003400340034007,0.4890372347185964
0.34043404340434047,0.4895291802489185
0.3408340834083408,0.4899691851142354
0.3412341234123412,0.49040136487274977
0.3416341634163416,0.49087154371967057
0.342034203420342,0.49141600332477475
0.3424342434243424,0.49205286663902076
0.3428342834283428,0.4927776384563122
0.3432343234323432,0.4935642268314204
0.3436343634363436,0.4943713262616642
0.344034403440344,0.49515298258407187
0.34443444344434443,0.49586982713302213
0.34483448344834483,0.49649887506356216
0.34523452345234523,0.4970393476344239
0.34563456345634563,0.4975125844060364
0.34603460346034604,0.49795647444561997
0.34643464346434644,0.49841627158267016
0.34683468346834684,0.49893314182746973
0.34723472347234724,0.4995341735007249
0.34763476347634764,0.5002264025078448
0.34803480348034804,0.5009949155613067
0.34843484348434844,0.5018057893782204
0.34883488348834885,0.5026143343523778
0.34923492349234925,0.5033770330914408
0.34963496349634965,0.5040624076608604
0.35003500350035005,0.5046583617075714
0.35043504350435045,0.5051747256637844
0.35083508350835085,0.5056411601667985
0.35123512351235125,0.50609941969266
0.35163516351635166,0.5065932033160157
0.35203520352035206,0.5071577849200845
0.35243524352435246,0.5078116800812172
0.35283528352835286,0.5085515622947007
0.35323532353235326,0.5093533114588871
0.35363536353635366,0.5101774349785614
0.35403540354035407,0.5109789714817328
0.35443544354435447,0.5117189906601849
0.35483548354835487,0.5123741351741913
0.35523552355235527,0.5129420486170931
0.3556355635563556,0.5134421379579059
0.356035603560356,0.5139106341645933
0.3564356435643564,0.5143912167163732
0.3568356835683568,0.5149244592621576
0.3572357235723572,0.5155381805384311
0.3576357635763576,0.516240836120539
0.358035803580358,0.5170196627144343
0.3584358435843584,0.5178436583104307
0.35883588358835883,0.5186705377359235
0.35923592359235923,0.519457489059766
0.35963596359635963,0.5201717916950668
0.36003600360036003,0.5207989244191528
0.36043604360436043,0.5213460688902474
0.36083608360836084,0.5218400193573254
0.36123612361236124,0.5223201955714601
0.36163616361636164,0.5228293044573291
0.36203620362036204,0.5234032813843837
0.36243624362436244,0.5240627568278916
0.36283628362836284,0.5248074299323411
0.36323632363236324,0.525615859199376
0.36363636363636365,0.5264515093956537
0.36403640364036405,0.5272720598774434
0.36443644364436445,0.5280395808243548
0.36483648364836485,0.528729032161222
0.36523652365236525,0.5293345718718149
0.36563656365636565,0.5298703052403874
0.36603660366036606,0.5303670646083
0.36643664366436646,0.5308650010745298
0.36683668366836686,0.5314044401259439
0.36723672367236726,0.5320158642882166
0.36763676367636766,0.5327130373113897
0.36803680368036806,0.533489051948046
0.36843684368436846,0.5343177640106881
0.36883688368836887,0.5351603047338434
0.36923692369236927,0.5359747000556591
0.36963696369636967,0.5367260664005651
0.37003700370037007,0.5373952445662651
0.37043704370437047,0.5379828012633452
0.3708370837083708,0.5385085191069953
0.3712371237123712,0.5390073505714177
0.3716371637163716,0.5395212624817443
0.372037203720372,0.5400889038855488
0.3724372437243724,0.5407364373230977
0.3728372837283728,0.5414709183860758
0.3732373237323732,0.5422779991634001
0.37363736373637363,0.5431255868934877
0.37403740374037403,0.5439719719587863
0.37443744374437443,0.5447758061202774
0.37483748374837483,0.5455064939906267
0.37523752375237523,0.5461515038742406
0.37563756375637564,0.5467187180012192
0.37603760376037604,0.5472343741486152
0.37643764376437644,0.5477378945242962
0.37683768376837684,0.548272192432905
0.37723772377237724,0.5488731997710875
0.37763776377637764,0.5495604966929267
0.37803780378037805,0.5503325432824031
0.37843784378437845,0.551167016931299
0.37883788378837885,0.5520266918571485
0.37923792379237925,0.5528681035769203
0.37963796379637965,0.553652493021796
0.38003800380038005,0.5543556825166882
0.38043804380438045,0.5549731501537942
0.38083808380838086,0.5555210622327419
0.38123812381238126,0.5560324099668058
0.38163816381638166,0.5565493113465825
0.38203820382038206,0.5571124151780038
0.38243824382438246,0.5577515467574783
0.38283828382838286,0.5584779142951644
0.38323832383238327,0.5592814065238493
0.38363836383638367,0.5601333579236981
0.38403840384038407,0.5609936272294594
0.38443844384438447,0.5618200163377953
0.38483848384838487,0.5625790693496949
0.3852385238523853,0.563253804183151
0.3856385638563857,0.5638474759596388
0.386038603860386,0.5643828308589323
0.3864386438643864,0.5648968022531902
0.3868386838683868,0.5654316021569444
0.3872387238723872,0.5660247446878093
0.3876387638763876,0.5666999971350238
0.38803880388038803,0.5674607289478386
0.38843884388438843,0.5682896952507123
0.38883888388838883,0.5691527674351886
0.38923892389238923,0.5700074926551575
0.38963896389638963,0.57081366403468
0.39003900390039004,0.571543370693347
0.39043904390439044,0.5721874825767592
0.39083908390839084,0.5727573287296197
0.39123912391239124,0.5732822112524949
0.39163916391639164,0.5738024504863213
0.39203920392039204,0.574359905299231
0.39243924392439244,0.5749875269373007
0.39283928392839285,0.5757005531850801
0.39323932393239325,0.5764936979775117
0.39363936393639365,0.5773419141653674
0.39403940394039405,0.5782071125200123
0.39443944394439445,0.5790466178774806
0.39483948394839485,0.579824326881044
0.39523952395239526,0.5805193034497923
0.39563956395639566,0.581131284050286
0.39603960396039606,0.5816799071588774
0.39643964396439646,0.5821998885570281
0.39683968396839686,0.5827333637100331
0.39723972397239726,0.5833193101061094
0.39763976397639766,0.5839836350098373
0.39803980398039807,0.5847332402018374
0.39843984398439847,0.5855537721082538
0.39883988398839887,0.5864137339726865
0.39923992399239927,0.587271678591493
0.39963996399639967,0.5880865597643852
0.4000400040004001,0.5888277145541978
0.4004400440044005,0.5894833582327641
0.4008400840084009,0.5900629173689667
0.4012401240124012,0.5905939544735297
0.4016401640164016,0.5911157873515364
0.402040204020402,0.5916700537385027
0.4024402440244024,0.5922906645837892
0.40284028402840283,0.5929950094512275
0.40324032403240323,0.593779386418372
0.40364036403640363,0.5946203208844091
0.40404040404040403,0.5954808263146149
0.40444044404440443,0.5963187339269218
0.40484048404840484,0.5970973890394958
0.40524052405240524,0.5977950040365434
0.40564056405640564,0.5984098547870006
0.40604060406040604,0.5989606050655936
0.40644064406440644,0.5994816790390192
0.40684068406840684,0.6000144085728475
0.40724072407240725,0.6005971954597404
0.40764076407640765,0.601256569316226
0.40804080408040805,0.6019998108187492
0.40844084408440845,0.6028131423679493
0.40884088408840885,0.6036653010566368
0.40924092409240925,0.6045152160709951
0.40964096409640965,0.6053219873636728
0.41004100410041006,0.6060552234704742
0.41044104410441046,0.6067030981448256
0.41084108410841086,0.6072754628771158
0.41124112411241126,0.6078011134045236
0.41164116411641166,0.6083202455454169
0.41204120412041206,0.6088744051894185
0.41244124412441246,0.6094958714175389
0.41284128412841287,0.6102000336049255
0.41324132413241327,0.6109819128034453
0.41364136413641367,0.6118169280507029
0.41404140414041407,0.6126667812485947
0.4144414441444145,0.613489111722847
0.4148414841484149,0.6142484432972918
0.4152415241524153,0.6149248543481195
0.4156415641564157,0.6155190636109349
0.4160416041604161,0.6160530357794725
0.4164416441644164,0.6165646775928053
0.4168416841684168,0.617097218815255
0.4172417241724172,0.6176875452537898
0.41764176417641763,0.6183575136935965
0.41804180418041803,0.6191088236879683
0.41844184418441843,0.6199224206501986
0.41884188418841883,0.6207635866479803
0.41924192419241924,0.6215902576854934
0.41964196419641964,0.6223637855984282
0.42004200420042004,0.6230591616808155
0.42044204420442044,0.6236713064771894
0.42084208420842084,0.6242163774191882
0.42124212421242124,0.6247275948890276
0.42164216421642164,0.625246557365601
0.42204220422042205,0.6258123731907295
0.42244224422442245,0.6264516009758906
0.42284228422842285,0.6271720671733726
0.42324232423242325,0.627960970537692
0.42364236423642365,0.6287877317132485
0.42404240424042405,0.6296110820059244
0.42444244424442445,0.6303907892038725
0.42484248424842486,0.6310985238121071
0.42524252425242526,0.6317241809463495
0.42564256425642566,0.6322786699445799
0.42604260426042606,0.6327906684590595
0.42644264426442646,0.6332993895583208
0.42684268426842686,0.6338446618617504
0.42724272427242727,0.6344569684075445
0.42764276427642767,0.6351496241986601
0.42804280428042807,0.6359145803503125
0.42844284428442847,0.6367246300651519
0.42884288428842887,0.6375406063855409
0.4292429242924293,0.6383218958716883
0.4296429642964297,0.6390364446804427
0.4300430043004301,0.6396692797594392
0.4304430443044305,0.6402267081107972
0.4308430843084309,0.640734657831086
0.4312431243124312,0.641231678359353
0.4316431643164316,0.6417593004864284
0.43204320432043203,0.6423507805389654
0.43244324432443243,0.6430225515240979
0.43284328432843283,0.6437691595932695
0.43324332433243323,0.6445654929977258
0.43364336433643363,0.6453728756830528
0.43404340434043404,0.6461491768293339
0.43444344434443444,0.6468602929099193
0.43484348434843484,0.6474894998231184
0.43524352435243524,0.6480414624855722
0.43564356435643564,0.64854101297944
0.43604360436043604,0.6490269735776499
0.43644364436443644,0.6495416841981633
0.43684368436843685,0.650119685775109
0.43724372437243725,0.6507781097754407
0.43764376437643765,0.6515123282782901
0.43804380438043805,0.6522972533257881
0.43844384438443845,0.6530932258812352
0.43884388438843885,0.6538575015313236
0.43924392439243926,0.6545557572938421
0.43964396439643966,0.6551716202103152
0.44004400440044006,0.6557105412644835
0.44044404440444046,0.6561981709854775
0.44084408440844086,0.6566737417310231
0.44124412441244126,0.6571799659778879
0.44164416441644166,0.6577508294403771
0.44204420442044207,0.6584027225016111
0.44244424442444247,0.6591297803623517
0.44284428442844287,0.6599050914967902
0.44324432443244327,0.6606879743406101
0.4436443644364437,0.6614349829149244
0.4440444044404441,0.6621127245035843
0.4444444444444445,0.6627061858344314
0.4448444844484449,0.6632234054630848
0.4452445244524453,0.6636932627615523
0.4456445644564457,0.664157735530909
0.4460446044604461,0.6646600099393063
0.4464446444644464,0.6652326263252577
0.44684468446844683,0.6658878051103537
0.44724472447244723,0.6666148523345522
0.44764476447644763,0.6673827487314571
0.44804480448044803,0.6681484551038898
0.44844484448444843,0.6688690347784811
0.44884488448844884,0.6695141336445298
0.44924492449244924,0.6700743765277115
0.44964496449644964,0.6705636876095984
0.45004500450045004,0.6710155604113897
0.45044504450445044,0.6714739364601814
0.45084508450845084,0.6719805974674893
0.45124512451245125,0.6725632825254438
0.45164516451645165,0.6732281822746556
0.45204520452045205,0.673958215089958
0.45244524452445245,0.6747171359731396
0.45284528452845285,0.6754595942510897
0.45324532453245325,0.6761445459521656
0.45364536453645365,0.6767470481007873
0.45404540454045406,0.6772656231302349
0.45444544454445446,0.6777222766487722
0.45484548454845486,0.6781565985595321
0.45524552455245526,0.6786146463172047
0.45564556455645566,0.6791359525190348
0.45604560456045606,0.6797410437465773
0.45644564456445647,0.6804250858169119
0.45684568456845687,0.6811601773946787
0.45724572457245727,0.6819033654247629
0.45764576457645767,0.6826086906446949
0.45804580458045807,0.6832411922533281
0.4584458445844585,0.6837871325761529
0.4588458845884589,0.6842580514398966
0.4592459245924593,0.684686140969215
0.4596459645964597,0.6851159204599073
0.4600460046004601,0.6855914337132847
0.4604460446044605,0.6861428733645828
0.4608460846084609,0.6867773140925965
0.4612461246124613,0.6874769194850213
0.46164616461646163,0.6882047036405432
0.46204620462046203,0.6889148877933612
0.46244624462446243,0.6895666227881267
0.46284628462846283,0.6901361245674381
0.46324632463246324,0.6906236392695552
0.46364636463646364,0.6910532264758715
0.46404640464046404,0.6914657098065576
0.46444644464446444,0.6919067254080905
0.46484648464846484,0.6924132354324892
0.46524652465246524,0.6930019502888287
0.46564656465646564,0.6936646853563032
0.46604660466046605,0.6943706000309926
0.46644664466446645,0.6950756592386609
0.46684668466846685,0.6957355304902056
0.46724672467246725,0.6963191645899132
0.46764676467646765,0.6968181081746575
0.46804680468046805,0.6972495009917388
0.46844684468446846,0.6976505332556631
0.46884688468846886,0.69806683800577
0.46924692469246926,0.69853919736849
0.46964696469646966,0.6990909230198091
0.47004700470047006,0.6997203925716612
0.47044704470447046,0.7004019558806089
0.47084708470847086,0.7010943876295195
0.47124712471247127,0.7017523592131638
0.47164716471647167,0.7023402324643088
0.47204720472047207,0.7028438927511342
0.47244724472447247,0.7032752145638148
0.47284728472847287,0.7036672848487608
0.4732473247324733,0.7040648644926071
0.4736473647364737,0.7045107910596584
0.4740474047404741,0.7050330597061225
0.4744474447444745,0.7056354366447011
0.4748474847484749,0.706296163042306
0.4752475247524753,0.7069745172321893
0.4756475647564757,0.7076235286375697
0.4760476047604761,0.708205777611589
0.4764476447644765,0.7087043760954349
0.47684768476847683,0.7091282813950549
0.47724772477247723,0.7095095460441224
0.47764776477647763,0.7098934994452764
0.47804780478047804,0.7103237097391943
0.47844784478447844,0.7108283490057838
0.47884788478847884,0.711411597037933
0.47924792479247924,0.7120527511941105
0.47964796479647964,0.712712129544725
0.48004800480048004,0.7133443138524301
0.48044804480448045,0.7139123701909873
0.48084808480848085,0.7143990328751727
0.48124812481248125,0.7148126306165948
0.48164816481648165,0.7151846083858002
0.48204820482048205,0.7155591023153709
0.48244824482448245,0.71597863043814
0.48284828482848285,0.7164706778944264
0.48324832483248326,0.7170393828938287
0.48364836483648366,0.7176636628777101
0.48404840484048406,0.7183045877703174
0.48444844484448446,0.7189173627173375
0.48484848484848486,0.7194655470905793
0.48524852485248526,0.7199335654781036
0.48564856485648566,0.7203316753809487
0.48604860486048607,0.7206922899631921
0.48644864486448647,0.7210590708872613
0.48684868486848687,0.7214728823033043
0.48724872487248727,0.7219590586717503
0.4876487648764877,0.7225192708030316
0.4880488048804881,0.723130721360837
0.4884488448844885,0.7237530664044222
0.4888488848884889,0.7243418192771638
0.4892489248924893,0.7248636180442906
0.4896489648964897,0.7253069362399355
0.4900490049004901,0.7256858228162668
0.4904490449044905,0.7260346383577964
0.4908490849084909,0.7263966735643792
0.4912491249124913,0.7268102498992094
0.4916491649164917,0.7272967308528955
0.49204920492049203,0.7278531395766176
0.49244924492449244,0.7284527980209321
0.49284928492849284,0.7290543757356729
0.49324932493249324,0.7296153776740376
0.49364936493649364,0.7301063461485471
0.49404940494049404,0.7305207661558856
0.49444944494449444,0.7308776748231888
0.49484948494849484,0.7312143620488976
0.49524952495249525,0.7315744361041002
0.49564956495649565,0.7319934069253665
0.49604960496049605,0.7324866416775677
0.49644964496449645,0.7330439216224391
0.49684968496849685,0.7336329185810414
0.49724972497249725,0.7342104900366945
0.49764976497649765,0.7347370503433812
0.49804980498049806,0.7351898710025317
0.49844984498449846,0.7355706462869886
0.49884988498849886,0.7359051449401366
0.49924992499249926,0.7362344527394361
0.49964996499649966,0.7366008280376883
0.5000500050005,0.73703333693827
0.5004500450045004,0.7375380585303101
0.5008500850085008,0.7380959346732533
0.5012501250125012,0.7386693160362316
0.5016501650165016,0.7392150023612177
0.502050205020502,0.7396992020815484
0.5024502450245024,0.7401089294222624
0.5028502850285028,0.7404564129302335
0.5032503250325032,0.7407748188648275
0.5036503650365036,0.7411065918224174
0.504050405040504,0.7414885591199116
0.5044504450445044,0.7419395191249765
0.5048504850485048,0.7424545109477162
0.5052505250525052,0.7430062688871195
0.5056505650565056,0.7435544289601814
0.506050605060506,0.7440595270249859
0.5064506450645064,0.744497140294547
0.5068506850685068,0.7448658555757574
0.5072507250725072,0.7451874784147268
0.5076507650765076,0.7454994963402152
0.508050805080508,0.7458420993339845
0.5084508450845084,0.7462442602021631
0.5088508850885088,0.7467135073749513
0.5092509250925092,0.7472336170027598
0.5096509650965096,0.7477703823628246
0.51005100510051,0.748283703555678
0.5104510451045104,0.7487420766287686
0.5108510851085108,0.7491328202239063
0.5112511251125113,0.7494663058500912
0.5116511651165117,0.7497723071127499
0.512051205120512,0.7500891606530893
0.5124512451245125,0.7504506565199309
0.5128512851285129,0.7508744154756006
0.5132513251325133,0.7513559178866289
0.5136513651365137,0.7518703505092877
0.5140514051405141,0.7523810439822345
0.5144514451445145,0.7528527823563144
0.5148514851485149,0.7532637017191561
0.5152515251525153,0.7536131988837914
0.5156515651565157,0.7539218265579253
0.5160516051605161,0.7542231439621176
0.5164516451645165,0.7545526951883927
0.5168516851685169,0.7549354832025336
0.5172517251725173,0.7553774237016833
0.5176517651765177,0.755863114848687
0.5180518051805181,0.756361505236373
0.5184518451845185,0.7568371144238354
0.5188518851885189,0.7572627975951925
0.5192519251925193,0.7576288844663167
0.5196519651965197,0.7579461994177031
0.5200520052005201,0.758241740208466
0.5204520452045205,0.7585492209212358
0.5208520852085209,0.758897503014172
0.5212521252125213,0.7593002314061107
0.5216521652165217,0.7597520576749848
0.5220522052205221,0.7602298675978756
0.5224522452245225,0.7607013845241091
0.5228522852285229,0.7611364320085845
0.5232523252325233,0.7615180062766655
0.5236523652365237,0.761847594159967
0.5240524052405241,0.7621442574161612
0.5244524452445245,0.7624377208524228
0.5248524852485249,0.7627580946297454
0.5252525252525253,0.7631250921019362
0.5256525652565257,0.7635417277727856
0.5260526052605261,0.7639930877233175
0.5264526452645265,0.7644521386408136
0.5268526852685269,0.7648893352853114
0.5272527252725273,0.7652830763926124
0.5276527652765277,0.7656267886389754
0.5280528052805281,0.7659307734647002
0.5284528452845285,0.766218754226301
0.5288528852885289,0.7665187930517516
0.5292529252925293,0.766853850866234
0.5296529652965296,0.7672341849890145
0.53005300530053,0.7676541253283351
0.5304530453045304,0.7680938425089037
0.5308530853085308,0.7685267892264075
0.5312531253125312,0.7689290880019035
0.5316531653165316,0.7692871715497678
0.532053205320532,0.7696025554179164
0.5324532453245324,0.7698916688429751
0.5328532853285328,0.7701787750579288
0.5332533253325332,0.7704873561914181
0.5336533653365336,0.7708326741660034
0.534053405340534,0.7712176612363015
0.5344534453445344,0.771631507543808
0.5348534853485348,0.7720532518751555
0.5352535253525352,0.7724594224057667
0.5356535653565356,0.772831621630113
0.536053605360536,0.7731624096053789
0.5364536453645364,0.7734585080342853
0.5368536853685368,0.7737378699514139
0.5372537253725372,0.7740236936212883
0.5376537653765376,0.7743362723918934
0.538053805380538,0.7746864069460843
0.5384538453845384,0.7750720327375833
0.5388538853885388,0.7754783508877157
0.5392539253925392,0.7758831336276184
0.5396539653965396,0.7762643238172099
0.54005400540054,0.7766078696603727
0.5404540454045405,0.7769130121807399
0.5408540854085409,0.7771914538832848
0.5412541254125413,0.7774635037649937
0.5416541654165417,0.7777507894728519
0.5420542054205421,0.7780694043703247
0.5424542454245425,0.7784245668968279
0.5428542854285429,0.7788081803279117
0.5432543254325433,0.7792021413071221
0.5436543654365437,0.7795845844809458
0.5440544054405441,0.77993779972336
0.5444544454445445,0.780254605784995
0.5448544854485449,0.7805398899350876
0.5452545254525453,0.7808083334164537
0.5456545654565457,0.7810795173823836
0.5460546054605461,0.7813712914188651
0.5464546454645465,0.7816943370201586
0.5468546854685469,0.782048028214329
0.5472547254725473,0.782421062089502
0.5476547654765477,0.7827955771424447
0.5480548054805481,0.7831537417060812
0.5484548454845485,0.7834840440740976
0.5488548854885489,0.783783491522873
0.5492549254925493,0.7840581826512556
0.5496549654965497,0.7843220414928788
0.5500550055005501,0.7845923608910135
0.5504550455045505,0.7848838609402017
0.5508550855085509,0.7852033437399913
0.5512551255125513,0.7855477231303404
0.5516551655165517,0.7859061022216186
0.5520552055205521,0.7862633360084521
0.5524552455245525,0.7866043686900093
0.5528552855285529,0.7869190444263265
0.5532553255325533,0.7872057914982041
0.5536553655365537,0.787472232562956
0.5540554055405541,0.7877311920767771
0.5544554455445545,0.7879973851653463
0.5548554855485549,0.7882829575466362
0.5552555255525553,0.7885937205845666
0.5556555655565557,0.7889270585534698
0.5560556055605561,0.7892728223408862
0.5564556455645565,0.7896164682653393
0.5568556855685569,0.7899442048812132
0.5572557255725573,0.7902475894871188
0.5576557655765577,0.7905253645964033
0.5580558055805581,0.7907834023591911
0.5584558455845585,0.7910335585143822
0.5588558855885589,0.7912909675657589
0.5592559255925593,0.7915681447734421
0.5596559655965597,0.7918701939615785
0.56005600560056,0.7921939063015038
0.5604560456045604,0.7925294185015984
0.5608560856085608,0.7928628138954726
0.5612561256125612,0.7931802789828647
0.5616561656165616,0.7934727402477434
0.562056205620562,0.7937389348909274
0.5624562456245624,0.7939857148420446
0.5628562856285628,0.7942265575183475
0.5632563256325632,0.7944766633301495
0.5636563656365636,0.7947476088610668
0.564056405640564,0.7950433836107011
0.5644564456445644,0.7953594360687233
0.5648564856485648,0.7956843383737843
0.5652565256525652,0.7960036099640183
0.5656565656565656,0.7963056878014759
0.566056605660566,0.7965843751880621
0.5664566456645664,0.7968410405661728
0.5668566856685668,0.7970832319191749
0.5672567256725672,0.7973227721129221
0.5676567656765676,0.7975714992718197
0.568056805680568,0.7978368974186364
0.5684568456845684,0.7981203573134062
0.5688568856885688,0.7984184552863476
0.5692569256925692,0.798723498170724
0.5696569656965697,0.7990258264931119
0.57005700570057,0.799316919121796
0.5704570457045705,0.79959211175427
0.5708570857085709,0.799850711929753
0.5712571257125713,0.800096164744537
0.5716571657165717,0.8003351663053062
0.5720572057205721,0.8005752462687699
0.5724572457245725,0.8008237610003108
0.5728572857285729,0.801085869597903
0.5732573257325733,0.801362426272783
0.5736573657365737,0.8016502946505971
0.5740574057405741,0.8019435046205488
0.5744574457445745,0.8022340576740523
0.5748574857485749,0.8025136482722406
0.5752575257525753,0.802775938202705
0.5756575657565757,0.803019244236087
0.5760576057605761,0.8032484370542794
0.5764576457645765,0.8034728166735664
0.5768576857685769,0.8037025162643773
0.5772577257725773,0.8039460298862375
0.5776577657765777,0.8042081710160598
0.5780578057805781,0.80448732666751
0.5784578457845785,0.8047763487955593
0.5788578857885789,0.8050644899138593
0.5792579257925793,0.8053405452343704
0.5796579657965797,0.8055973977737071
0.5800580058005801,0.8058340426749764
0.5804580458045805,0.8060553187845001
0.5808580858085809,0.8062705122635705
0.5812581258125813,0.8064908301750797
0.5816581658165817,0.8067253086324809
0.5820582058205821,0.8069773657953452
0.5824582458245825,0.8072440451105692
0.5828582858285829,0.8075179172057884
0.5832583258325833,0.8077906828632013
0.5836583658365837,0.8080550067475243
0.5840584058405841,0.808305917420989
0.5844584458445845,0.8085429009473547
0.5848584858485849,0.808769056431304
0.5852585258525853,0.8089894267737365
0.5856585658565857,0.8092097252274166
0.5860586058605861,0.8094342190693458
0.5864586458645865,0.8096656835615544
0.5868586858685869,0.8099055304775279
0.5872587258725873,0.8101529490462104
0.5876587658765877,0.8104061489763233
0.5880588058805881,0.8106625163017871
0.5884588458845885,0.8109180462718787
0.5888588858885889,0.8111674942884904
0.5892589258925893,0.811406173940139
0.5896589658965897,0.8116317931883947
0.5900590059005901,0.8118451723540536
0.5904590459045904,0.8120510684082349
0.5908590859085908,0.8122567928708925
0.5912591259125912,0.8124700750392368
0.5916591659165916,0.8126970444694375
0.592059205920592,0.8129396921764899
0.5924592459245924,0.813194259638587
0.5928592859285928,0.8134527088676968
0.5932593259325932,0.8137050551133092
0.5936593659365936,0.813943831327905
0.594059405940594,0.814165666307735
0.5944594459445944,0.8143720831168053
0.5948594859485948,0.8145691125362082
0.5952595259525952,0.8147656884543834
0.5956595659565956,0.8149699391005172
0.596059605960596,0.8151868223398024
0.5964596459645964,0.815415880964263
0.5968596859685968,0.815653093063774
0.5972597259725972,0.8158926869085974
0.5976597659765976,0.8161295822731479
0.598059805980598,0.8163604921887498
0.5984598459845984,0.8165839103575141
0.5988598859885989,0.8167998523299371
0.5992599259925993,0.8170095062293552
0.5996599659965997,0.8172145704845649
0.6000600060006,0.8174166822314199
0.6004600460046005,0.8176175665336081
0.6008600860086009,0.817819042151557
0.6012601260126013,0.8180235933596978
0.6016601660166017,0.8182346785265948
0.6020602060206021,0.8184541964282548
0.6024602460246025,0.8186817852051876
0.6028602860286029,0.8189139512166436
0.6032603260326033,0.8191449379066994
0.6036603660366037,0.8193678927407637
0.6040604060406041,0.8195777765088137
0.6044604460446045,0.8197736816208099
0.6048604860486049,0.8199588771881613
0.6052605260526053,0.8201394125395107
0.6056605660566057,0.8203235482862552
0.6060606060606061,0.820517968393809
0.6064606460646065,0.8207258887322507
0.6068606860686069,0.8209448700653708
0.6072607260726073,0.8211688757227525
0.6076607660766077,0.8213918725212096
0.6080608060806081,0.8216090694171763
0.6084608460846085,0.8218167219939466
0.6088608860886089,0.8220146482912722
0.6092609260926093,0.822205226790244
0.6096609660966097,0.8223922648335014
0.6100610061006101,0.8225791527163617
0.6104610461046105,0.8227677047573532
0.6108610861086109,0.8229579956629353
0.6112611261126113,0.8231499992728353
0.6116611661166117,0.8233433665669387
0.6120612061206121,0.8235392034021982
0.6124612461246125,0.8237392125965091
0.6128612861286129,0.8239446964029363
0.6132613261326133,0.8241543829968465
0.6136613661366137,0.8243645100430252
0.6140614061406141,0.8245692939101447
0.6144614461446145,0.8247639879192423
0.6148614861486149,0.8249467781370347
0.6152615261526153,0.8251191464711196
0.6156615661566157,0.8252857221438397
0.6160616061606161,0.8254538921511734
0.6164616461646165,0.8256301582821541
0.6168616861686169,0.8258183467725901
0.6172617261726173,0.8260176152973839
0.6176617661766177,0.8262230547825319
0.6180618061806181,0.8264283624163372
0.6184618461846185,0.8266285299167719
0.6188618861886189,0.8268200187539229
0.6192619261926193,0.8270026686225487
0.6196619661966197,0.827179207653604
0.6200620062006201,0.8273529627715017
0.6204620462046204,0.8275269552438421
0.6208620862086208,0.8277027103275777
0.6212621262126212,0.8278789717327885
0.6216621662166216,0.8280540371195337
0.622062206220622,0.8282276885415534
0.6224622462246224,0.8284015757214448
0.6228622862286228,0.8285782410214506
0.6232623262326232,0.8287603399343813
0.6236623662366236,0.8289489448141677
0.624062406240624,0.8291426463643474
0.6244624462446244,0.8293369643943883
0.6248624862486248,0.8295254019863623
0.6252625262526252,0.8297036223092538
0.6256625662566256,0.8298699775858981
0.626062606260626,0.8300261016999496
0.6264626462646264,0.83017792908321
0.6268626862686268,0.8303320645586401
0.6272627262726272,0.8304939335952606
0.6276627662766276,0.8306659488823633
0.628062806280628,0.8308462227477464
0.6284628462846285,0.8310301411165592
0.6288628862886289,0.8312133825250683
0.6292629262926293,0.8313925023617648
0.6296629662966297,0.8315655145563969
0.6300630063006301,0.8317336302922052
0.6304630463046305,0.8318993616383127
0.6308630863086309,0.8320651138995414
0.6312631263126313,0.8322317690791299
0.6316631663166317,0.8323973495992344
0.6320632063206321,0.8325591956558138
0.6324632463246325,0.8327160832917888
0.6328632863286329,0.8328683693005352
0.6332633263326333,0.8330184560935309
0.6336633663366337,0.8331711469447053
0.6340634063406341,0.8333307277957136
0.6344634463446345,0.8334991680713152
0.6348634863486349,0.8336754442625942
0.6352635263526353,0.8338550647709329
0.6356635663566357,0.8340320385585951
0.6360636063606361,0.8342015340085431
0.6364636463646365,0.8343606014724311
0.6368636863686369,0.8345096768017383
0.6372637263726373,0.834653018496321
0.6376637663766377,0.8347957668384793
0.6380638063806381,0.8349421138797738
0.6384638463846385,0.8350936741550019
0.6388638863886389,0.8352493663970574
0.6392639263926393,0.8354067032401923
0.6396639663966397,0.8355633194955248
0.6400640064006401,0.8357177200646184
0.6404640464046405,0.8358703110308559
0.6408640864086409,0.8360232185635558
0.6412641264126413,0.8361789644454269
0.6416641664166417,0.836338669073193
0.6420642064206421,0.8365014581954844
0.6424642464246425,0.8366633397858377
0.6428642864286429,0.8368199131001302
0.6432643264326433,0.8369681632236957
0.6436643664366437,0.8371072266000009
0.6440644064406441,0.8372392723224851
0.6444644464446445,0.8373692096441011
0.6448644864486449,0.8375022805239438
0.6452645264526453,0.8376427291837348
0.6456645664566457,0.8377916467550061
0.6460646064606461,0.8379466411265472
0.6464646464646465,0.8381037514805818
0.6468646864686469,0.8382589654595063
0.6472647264726473,0.8384091375100725
0.6476647664766477,0.8385536490170038
0.6480648064806481,0.8386945031766556
0.6484648464846485,0.8388346273654379
0.6488648864886489,0.8389768874819056
0.6492649264926493,0.8391217973867438
0.6496649664966497,0.8392669891867737
0.6500650065006501,0.839408757592147
0.6504650465046505,0.8395445975396988
0.6508650865086508,0.8396737077700543
0.6512651265126512,0.8397981991599756
0.6516651665166516,0.8399220932360676
0.652065206520652,0.8400501033386927
0.6524652465246524,0.8401858340509922
0.6528652865286528,0.8403301446766884
0.6532653265326532,0.8404799228086708
0.6536653665366536,0.8406305731087644
0.654065406540654,0.8407777319009582
0.6544654465446544,0.8409183280223572
0.6548654865486548,0.8410512748307891
0.6552655265526552,0.8411786826515193
0.6556655665566556,0.841304013116406
0.656065606560656,0.8414307609799688
0.6564656465646564,0.8415608997248856
0.6568656865686568,0.8416930917040379
0.6572657265726572,0.8418248763418688
0.6576657665766577,0.841953841155965
0.658065806580658,0.842078061634689
0.6584658465846585,0.8421979107921569
0.6588658865886589,0.8423163479259683
0.6592659265926593,0.8424373462536647
0.6596659665966597,0.8425643037194376
0.6600660066006601,0.8426988056959296
0.6604660466046605,0.8428385184916111
0.6608660866086609,0.842979252143123
0.6612661266126613,0.8431173550802372
0.6616661666166617,0.8432492942708287
0.6620662066206621,0.8433733144744668
0.6624662466246625,0.8434904227447724
0.6628662866286629,0.843603928810441
0.6632663266326633,0.8437180938780323
0.6636663666366637,0.8438361579897045
0.6640664066406641,0.8439580001489111
0.6644664466446645,0.844081138058492
0.6648664866486649,0.8442033632728474
0.6652665266526653,0.8443225990292353
0.6656665666566657,0.844437709964793
0.6660666066606661,0.8445497351907297
0.6664666466646665,0.8446615507715008
0.6668666866686669,0.8447768513967135
0.6672667266726673,0.8448981430831408
0.6676667666766677,0.8450253748671278
0.6680668066806681,0.8451556397641586
0.6684668466846685,0.8452853818066279
0.6688668866886689,0.8454111781560741
0.6692669266926693,0.8455301221611704
0.6696669666966697,0.8456416884591417
0.6700670067006701,0.8457477400404865
0.6704670467046705,0.8458519560981136
0.6708670867086709,0.8459581401132166
0.6712671267126713,0.8460684114452506
0.6716671667166717,0.8461820732039276
0.6720672067206721,0.846296648821568
0.6724672467246725,0.846409916665635
0.6728672867286729,0.8465198182209587
0.6732673267326733,0.8466256495046919
0.6736673667366737,0.8467287232888672
0.6740674067406741,0.8468321046525235
0.6744674467446745,0.8469390602030908
0.6748674867486749,0.847051795182832
0.6752675267526753,0.8471695984820958
0.6756675667566757,0.8472897709283383
0.6760676067606761,0.8474092653023224
0.6764676467646765,0.8475248463493211
0.6768676867686769,0.8476345050579671
0.6772677267726773,0.8477378356658012
0.6776677667766777,0.8478366243421236
0.6780678067806781,0.847934056928602
0.6784678467846785,0.8480336918534603
0.6788678867886789,0.8481368712003117
0.6792679267926793,0.8482423446600139
0.6796679667966797,0.8483480552480479
0.6800680068006801,0.8484523389482161
0.6804680468046805,0.8485531693103606
0.6808680868086809,0.8486500237965857
0.6812681268126812,0.8487437253392811
0.6816681668166816,0.8488369796728634
0.682068206820682,0.8489333417885415
0.6824682468246824,0.8490349322525897
0.6828682868286828,0.8491412694843805
0.6832683268326832,0.8492508485047071
0.6836683668366836,0.8493612461272751
0.684068406840684,0.8494694843352075
0.6844684468446844,0.8495731142240677
0.6848684868486848,0.8496708527560624
0.6852685268526852,0.8497640321166788
0.6856685668566856,0.8498559061562089
0.686068606860686,0.8499493770216862
0.6864686468646864,0.8500458263402716
0.6868686868686869,0.8501444449664435
0.6872687268726873,0.8502436011334682
0.6876687668766877,0.8503418531098316
0.688068806880688,0.8504370909025898
0.6884688468846885,0.8505271817745853
0.6888688868886889,0.8506123499239143
0.6892689268926893,0.8506950846328136
0.6896689668966897,0.8507790621283632
0.6900690069006901,0.8508672847841925
0.6904690469046905,0.8509606306012018
0.6908690869086909,0.8510583057151129
0.6912691269126913,0.8511584196293508
0.6916691669166917,0.8512581694208775
0.6920692069206921,0.8513544481268411
0.6924692469246925,0.8514458149146313
0.6928692869286929,0.8515336472488536
0.6932693269326933,0.8516204006875852
0.6936693669366937,0.8517082934198663
0.6940694069406941,0.8517988593855128
0.6944694469446945,0.8518916312087111
0.6948694869486949,0.8519857718160457
0.6952695269526953,0.8520803439669078
0.6956695669566957,0.8521736374408468
0.6960696069606961,0.8522632804966436
0.6964696469646965,0.8523478871289528
0.6968696869686969,0.8524277123819528
0.6972697269726973,0.8525045011596808
0.6976697669766977,0.8525808824924883
0.6980698069806981,0.8526591795462266
0.6984698469846985,0.8527413474544779
0.6988698869886989,0.8528278697534022
0.6992699269926993,0.8529174824556434
0.6996699669966997,0.8530080176954583
0.7000700070007001,0.8530965297431313
0.7004700470047005,0.853180191508843
0.7008700870087009,0.8532582789064835
0.7012701270127013,0.8533327925133802
0.7016701670167017,0.8534080909982522
0.7020702070207021,0.8534878014324991
0.7024702470247025,0.853573370864559
0.7028702870287029,0.8536646789610132
0.7032703270327033,0.8537593121937459
0.7036703670367037,0.853852581854377
0.7040704070407041,0.853940301826926
0.7044704470447045,0.8540212685186279
0.7048704870487049,0.8540967515803527
0.7052705270527053,0.8541691427409956
0.7056705670567057,0.8542422899208314
0.7060706070607061,0.8543190512088034
0.7064706470647065,0.854400427869298
0.7068706870687069,0.8544857107353767
0.7072707270727073,0.8545719573286651
0.7076707670767077,0.8546554983301198
0.7080708070807081,0.8547347242845985
0.7084708470847085,0.8548094418509351
0.7088708870887089,0.8548798176887863
0.7092709270927093,0.8549474841482654
0.7096709670967097,0.8550159413248397
0.7100710071007101,0.8550882701721356
0.7104710471047105,0.8551654632974469
0.7108710871087109,0.855246841642909
0.7112711271127112,0.855329229104499
0.7116711671167116,0.8554102223591354
0.712071207120712,0.8554886734637722
0.7124712471247124,0.8555643383869933
0.7128712871287128,0.8556377557986431
0.7132713271327132,0.8557102370222432
0.7136713671367136,0.855782805203577
0.714071407140714,0.8558572828296549
0.7144714471447144,0.8559345048506867
0.7148714871487148,0.856013382737664
0.7152715271527152,0.8560932912482353
0.7156715671567156,0.8561745838284764
0.716071607160716,0.8562566348616739
0.7164716471647165,0.8563375436466439
0.7168716871687169,0.856415395634597
0.7172717271727173,0.8564895103607386
0.7176717671767177,0.8565608810020507
0.7180718071807181,0.8566316407669304
0.7184718471847185,0.856703934752979
0.7188718871887189,0.856778327247339
0.7192719271927193,0.8568543890962061
0.7196719671967197,0.8569320865854123
0.7200720072007201,0.8570108149867991
0.7204720472047205,0.8570891036731043
0.7208720872087209,0.8571655462513619
0.7212721272127213,0.8572392694634996
0.7216721672167217,0.8573101634847392
0.7220722072207221,0.8573792692141283
0.7224722472247225,0.8574481778219447
0.7228722872287229,0.8575179730897736
0.7232723272327233,0.8575902233388173
0.7236723672367237,0.8576660933678663
0.7240724072407241,0.8577447317469518
0.7244724472447245,0.8578237457027542
0.7248724872487249,0.8579011775046735
0.7252725272527253,0.8579761574972373
0.7256725672567257,0.8580492431569331
0.7260726072607261,0.858121353082752
0.7264726472647265,0.8581933396321472
0.7268726872687269,0.8582661792509396
0.7272727272727273,0.8583410008109357
0.7276727672767277,0.858418671162783
0.7280728072807281,0.8584985882915239
0.7284728472847285,0.858579603704746
0.7288728872887289,0.858661384215927
0.7292729272927293,0.8587432886729868
0.7296729672967297,0.8588247111060914
0.7300730073007301,0.8589051746337985
0.7304730473047305,0.8589843787102445
0.7308730873087309,0.8590625891945629
0.7312731273127313,0.8591406008674911
0.7316731673167317,0.8592200847963766
0.7320732073207321,0.8593020957924102
0.7324732473247325,0.859385842854868
0.7328732873287329,0.8594705591621751
0.7332733273327333,0.8595566085527561
0.7336733673367337,0.8596439129968848
0.7340734073407341,0.8597319453489278
0.7344734473447345,0.859819717918208
0.7348734873487349,0.8599065404926282
0.7352735273527353,0.8599920842812945
0.7356735673567357,0.8600766515984807
0.7360736073607361,0.8601613780602723
0.7364736473647365,0.8602467350690383
0.7368736873687369,0.8603338254249835
0.7372737273727373,0.860424781346575
0.7376737673767377,0.8605197276803903
0.7380738073807381,0.8606170126740289
0.7384738473847385,0.860715098926083
0.7388738873887389,0.8608124555983035
0.7392739273927393,0.860908462703095
0.7396739673967397,0.8610026144750239
0.7400740074007401,0.8610955023524824
0.7404740474047405,0.8611882748950417
0.7408740874087409,0.861282741256663
0.7412741274127413,0.8613813867056812
0.7416741674167416,0.861484655702944
0.742074207420742,0.8615920361891868
0.7424742474247424,0.8617029471038525
0.7428742874287428,0.8618156174836779
0.7432743274327432,0.8619279844447596
0.7436743674367436,0.8620388975535991
0.744074407440744,0.8621479229871325
0.7444744474447444,0.8622564228926014
0.7448744874487448,0.8623660061468669
0.7452745274527453,0.8624787008658606
0.7456745674567457,0.8625959513663539
0.746074607460746,0.8627175138138218
0.7464746474647465,0.8628431100249992
0.7468746874687469,0.8629727824891149
0.7472747274727473,0.8631062795027027
0.7476747674767477,0.8632416389073503
0.7480748074807481,0.8633768071522108
0.7484748474847485,0.863511277528809
0.7488748874887489,0.863645504146037
0.7492749274927493,0.8637811085470495
0.7496749674967497,0.8639199044306705
0.7500750075007501,0.8640629954046382
0.7504750475047505,0.8642108385138043
0.7508750875087509,0.864363541143135
0.7512751275127513,0.8645218896204255
0.7516751675167517,0.8646849469424782
0.7520752075207521,0.8648513675472375
0.7524752475247525,0.8650198654235657
0.7528752875287529,0.8651897734116671
0.7532753275327533,0.865360386803729
0.7536753675367537,0.8655319732899034
0.7540754075407541,0.8657048017179858
0.7544754475447545,0.8658796349192384
0.7548754875487549,0.8660590912381689
0.7552755275527553,0.8662461300600146
0.7556755675567557,0.8664405947415741
0.7560756075607561,0.8666409258176335
0.7564756475647565,0.8668447044799946
0.7568756875687569,0.8670493123461938
0.7572757275727573,0.8672538800840102
0.7576757675767577,0.8674615311145191
0.7580758075807581,0.8676725938948856
0.7584758475847585,0.8678820577938602
0.7588758875887589,0.8680914527107471
0.7592759275927593,0.8683006367497301
0.7596759675967597,0.8685145298349527
0.7600760076007601,0.8687375745715575
0.7604760476047605,0.8689659599666335
0.7608760876087609,0.869198251501238
0.7612761276127613,0.8694289856886361
0.7616761676167617,0.8696580152161866
0.7620762076207621,0.8698837284641141
0.7624762476247625,0.8701056051157695
0.7628762876287629,0.8703240504960716
0.7632763276327633,0.8705383847360982
0.7636763676367637,0.8707533849037378
0.7640764076407641,0.8709694356958205
0.7644764476447645,0.8711874459709487
0.7648764876487649,0.8714013792082248
0.7652765276527653,0.8716098808467049
0.7656765676567657,0.8718126790382371
0.7660766076607661,0.8720104953484358
0.7664766476647665,0.8721995503303781
0.7668766876687669,0.8723779726003827
0.7672767276727673,0.8725480074477785
0.7676767676767677,0.8727067579659689
0.7680768076807681,0.8728579615838611
0.7684768476847685,0.8730017116620808
0.7688768876887689,0.8731369442330308
0.7692769276927693,0.8732614886376355
0.7696769676967697,0.8733799326660252
0.7700770077007701,0.8734905848832435
0.7704770477047705,0.8735886539857911
0.770877087708771,0.8736703919721971
0.7712771277127713,0.8737374786203271
0.7716771677167716,0.8737920723046427
0.772077207720772,0.8738404485106116
0.7724772477247724,0.873885473811194
0.7728772877287728,0.8739209939855018
0.7732773277327732,0.8739486665300342
0.7736773677367736,0.8739741002384127
0.774077407740774,0.8739973377508842
0.7744774477447744,0.8740158090454864
0.7748774877487749,0.8740304789313994
0.7752775277527753,0.8740451690129626
0.7756775677567757,0.874061765527727
0.7760776077607761,0.8740832105596381
0.7764776477647765,0.8741117742475373
0.7768776877687769,0.8741431016698796
0.7772777277727773,0.8741856486188361
0.7776777677767777,0.8742405517546677
0.7780778077807781,0.8743084897011993
0.7784778477847785,0.8743869340178793
0.7788778877887789,0.8744758716307884
0.7792779277927793,0.8745750901255933
0.7796779677967797,0.8746839345254495
0.7800780078007801,0.8748007223620016
0.7804780478047805,0.8749299688934223
0.7808780878087809,0.8750698375552034
0.7812781278127813,0.8752153077345272
0.7816781678167817,0.8753599496563098
0.7820782078207821,0.8755018450133507
0.7824782478247825,0.8756535314359969
0.7828782878287829,0.8758019727854899
0.7832783278327833,0.875929116275216
0.7836783678367837,0.8760286329732387
0.7840784078407841,0.8761186458533837
0.7844784478447845,0.8761960905762181
0.7848784878487849,0.8762483619235437
0.7852785278527853,0.8762825123122132
0.7856785678567857,0.8763124043060155
0.7860786078607861,0.8763312700171971
0.7864786478647865,0.8763120349704074
0.7868786878687869,0.8762534959146897
0.7872787278727873,0.8761554510075426
0.7876787678767877,0.8760557974352399
0.7880788078807881,0.8759632124573277
0.7884788478847885,0.8758874072687549
0.7888788878887889,0.87580056949759
0.7892789278927893,0.8757130990379514
0.7896789678967897,0.8756469985739559
0.7900790079007901,0.8756058757504112
0.7904790479047905,0.8755867849092333
0.7908790879087909,0.875570197028426
0.7912791279127913,0.8755906488577477
0.7916791679167917,0.8756654589165191
0.7920792079207921,0.8758040301818583
0.7924792479247925,0.8759882954829346
0.7928792879287929,0.8761933097424687
0.7932793279327933,0.8764374806063447
0.7936793679367937,0.8767103384656147
0.7940794079407941,0.8770051395379654
0.7944794479447945,0.8773026943490048
0.7948794879487949,0.8776108786725052
0.7952795279527953,0.8779260533051259
0.7956795679567957,0.8782436993029961
0.7960796079607961,0.8785431151304012
0.7964796479647965,0.8788038892453995
0.7968796879687969,0.8790312048178356
0.7972797279727973,0.8792168070323891
0.7976797679767977,0.8793429220686486
0.7980798079807981,0.8794127299551461
0.7984798479847985,0.879414451217727
0.7988798879887989,0.8793717906135892
0.7992799279927993,0.8792971696645524
0.7996799679967997,0.8791838264374292
0.8000800080008001,0.8790611379781272
0.8004800480048005,0.8789542098018204
0.800880088008801,0.8788260768462981
0.8012801280128014,0.878681436105926
0.8016801680168018,0.8785531583852563
0.802080208020802,0.8784652038565165
0.8024802480248024,0.8784397103485005
0.8028802880288028,0.8784757308142581
0.8032803280328032,0.8785727338303824
0.8036803680368036,0.8787330091393704
0.804080408040804,0.8789592580142616
0.8044804480448045,0.879223684420094
0.8048804880488049,0.8795090437511499
0.8052805280528053,0.8798036151331958
0.8056805680568057,0.8800858269717053
0.8060806080608061,0.8803418323415493
0.8064806480648065,0.8805644933430194
0.8068806880688069,0.8807575182539762
0.8072807280728073,0.8809219418584922
0.8076807680768077,0.8810616688485079
0.8080808080808081,0.8811433402627651
0.8084808480848085,0.8811275821618729
0.8088808880888089,0.8810175826607931
0.8092809280928093,0.8808399868152581
0.8096809680968097,0.8806321337864631
0.8100810081008101,0.8803993852653049
0.8104810481048105,0.880171180515074
0.8108810881088109,0.8799857753128218
0.8112811281128113,0.8798646855364912
0.8116811681168117,0.8798287859195837
0.8120812081208121,0.8798664085424557
0.8124812481248125,0.8799718486862037
0.8128812881288129,0.8801555080201837
0.8132813281328133,0.8804252890587854
0.8136813681368137,0.8807849643563542
0.8140814081408141,0.8812246848623883
0.8144814481448145,0.8817027738555974
0.8148814881488149,0.8821775081476998
0.8152815281528153,0.8826209425702455
0.8156815681568157,0.8830343244515046
0.8160816081608161,0.883386919111272
0.8164816481648165,0.8836476044886006
0.8168816881688169,0.8837930751176681
0.8172817281728173,0.8838182450275004
0.8176817681768177,0.883741611837263
0.8180818081808181,0.8835757183800932
0.8184818481848185,0.8833377867433264
0.8188818881888189,0.8830497097791553
0.8192819281928193,0.8827421664056628
0.8196819681968197,0.8824085378210363
0.8200820082008201,0.8820986037720477
0.8204820482048205,0.8818970929197032
0.8208820882088209,0.8818572483824144
0.8212821282128213,0.8819702871740357
0.8216821682168217,0.8822251104114293
0.8220822082208221,0.8826055349873434
0.8224822482248225,0.8830734616139837
0.8228822882288229,0.8835687813016915
0.8232823282328233,0.8840790044762485
0.8236823682368237,0.8845713331160181
0.8240824082408241,0.8849738280992036
0.8244824482448245,0.8852762098941593
0.8248824882488249,0.8854620505989546
0.8252825282528253,0.8855341960882342
0.8256825682568257,0.8854984962843591
0.8260826082608261,0.8853177976389499
0.8264826482648265,0.8850121116904633
0.8268826882688269,0.8846230777955433
0.8272827282728273,0.8842241064100708
0.8276827682768277,0.8838743250255621
0.8280828082808281,0.8836345536378281
0.8284828482848285,0.883534349421085
0.828882888288829,0.8835796413393626
0.8292829282928293,0.8838088154792546
0.8296829682968297,0.8842090491460055
0.8300830083008301,0.8847113352058515
0.8304830483048306,0.8853028445445144
0.830883088308831,0.8859677564006027
0.8312831283128314,0.8866394630541409
0.8316831683168318,0.8872533474006634
0.8320832083208322,0.8877130216271834
0.8324832483248324,0.8879842022666559
0.8328832883288328,0.8880816282669695
0.8332833283328333,0.8880090824221398
0.8336833683368337,0.8877806974330943
0.834083408340834,0.8874155369275956
0.8344834483448345,0.8869406734426053
0.8348834883488349,0.8864296258863621
0.8352835283528353,0.8859378663807218
0.8356835683568357,0.8855670768198289
0.8360836083608361,0.8854057193597317
0.8364836483648365,0.8855011641249166
0.8368836883688369,0.8858164933151927
0.8372837283728373,0.8863129173910991
0.8376837683768377,0.8869453402135059
0.8380838083808381,0.887662468264707
0.8384838483848385,0.8883760083721404
0.8388838883888389,0.889015068439484
0.8392839283928393,0.8895106977133163
0.8396839683968397,0.8897971758870268
0.8400840084008401,0.8898826602355134
0.8404840484048405,0.8897794854704398
0.8408840884088409,0.8894998893894578
0.8412841284128413,0.88905073495386
0.8416841684168417,0.8884697366197334
0.8420842084208421,0.8878409914306817
0.8424842484248425,0.8873297813336958
0.8428842884288429,0.8870791411415399
0.8432843284328433,0.887150829292742
0.8436843684368437,0.8875220390850632
0.8440844084408441,0.8881563037331629
0.8444844484448445,0.8889524248223687
0.8448844884488449,0.8898039224680782
0.8452845284528453,0.8906488952623736
0.8456845684568457,0.891424497977087
0.8460846084608461,0.8920426230657253
0.8464846484648465,0.8924248844749043
0.8468846884688469,0.8925133625294238
0.8472847284728473,0.8922716104856262
0.8476847684768477,0.8917779965294015
0.8480848084808481,0.8911424031153777
0.8484848484848485,0.8904532959573014
0.8488848884888489,0.8898013919254025
0.8492849284928493,0.8892891077194374
0.8496849684968497,0.8889916987746312
0.8500850085008501,0.8890186459685554
0.8504850485048505,0.8894095969048522
0.8508850885088509,0.890126266374989
0.8512851285128513,0.891067672314722
0.8516851685168517,0.8920833378033789
0.8520852085208521,0.8930434328006045
0.8524852485248525,0.8938225486467197
0.8528852885288529,0.894306647049056
0.8532853285328533,0.8944544697768435
0.8536853685368537,0.8942682627008592
0.8540854085408541,0.8937843957002043
0.8544854485448545,0.8930884046620177
0.8548854885488549,0.8922948405986484
0.8552855285528553,0.8915667663688157
0.8556855685568557,0.8910406973352532
0.8560856085608561,0.8908474097775343
0.8564856485648565,0.8910493039084008
0.8568856885688569,0.8916430211517785
0.8572857285728573,0.892561680239885
0.8576857685768577,0.8936605908389702
0.8580858085808581,0.894824429325972
0.8584858485848585,0.8959060249416421
0.858885888588859,0.896714771647933
0.8592859285928593,0.8970948764034765
0.8596859685968598,0.8970185172833276
0.8600860086008602,0.8965334836356943
0.8604860486048606,0.8957268324171341
0.860886088608861,0.8947745305713901
0.8612861286128614,0.8938777096648879
0.8616861686168618,0.8931873956740296
0.8620862086208622,0.892795974949414
0.8624862486248625,0.8927665201462998
0.8628862886288629,0.8931518857162308
0.8632863286328633,0.8939585973791477
0.8636863686368637,0.8950691299149258
0.8640864086408641,0.8963608203183673
0.8644864486448645,0.8976371210058983
0.8648864886488649,0.8986336174970977
0.8652865286528653,0.8991617686392044
0.8656865686568657,0.8991444672004862
0.8660866086608661,0.898603347120051
0.8664866486648665,0.8976667553704036
0.8668866886688669,0.8965361636836859
0.8672867286728673,0.8954999557417409
0.8676867686768677,0.8947976775562418
0.8680868086808681,0.8945778505507485
0.8684868486848685,0.8949083660843469
0.8688868886888689,0.8957721073139843
0.8692869286928693,0.8970371716304951
0.8696869686968697,0.8984721874791094
0.8700870087008701,0.8998607681470557
0.8704870487048705,0.9009931799517306
0.8708870887088709,0.9016662789104724
0.8712871287128713,0.901769521432969
0.8716871687168717,0.9012794205381821
0.8720872087208721,0.9003091825680862
0.8724872487248725,0.8991045332121076
0.8728872887288729,0.8979158412212406
0.8732873287328733,0.8969722030143179
0.8736873687368737,0.8964635074991021
0.8740874087408741,0.8964854200566663
0.8744874487448745,0.8970933815896119
0.8748874887488749,0.8982453044613402
0.8752875287528753,0.8997701257727818
0.8756875687568757,0.9013928524702669
0.8760876087608761,0.9027925188095142
0.8764876487648765,0.9036973555154483
0.8768876887688769,0.9039097492928286
0.8772877287728773,0.9034216033786178
0.8776877687768777,0.9023937321960686
0.8780878087808781,0.9010753198454976
0.8784878487848785,0.8998071815243707
0.8788878887888789,0.8989151963108266
0.8792879287928793,0.8985967553052221
0.8796879687968797,0.898939198543818
0.8800880088008801,0.8999353373021808
0.8804880488048805,0.9014020126725619
0.8808880888088809,0.9031154050910835
0.8812881288128813,0.904776921854952
0.8816881688168817,0.9060723257337175
0.8820882088208821,0.9067487018162321
0.8824882488248825,0.9066084836263356
0.8828882888288829,0.9056546379422274
0.8832883288328833,0.9041028639203835
0.8836883688368837,0.9023851634045919
0.8840884088408841,0.9009628423360216
0.8844884488448845,0.9001768044881862
0.8848884888488849,0.9001755787113165
0.8852885288528853,0.9009244597655954
0.8856885688568857,0.9023176803944813
0.8860886088608861,0.9041031287417363
0.8864886488648865,0.905946239028069
0.8868886888688869,0.907492227501195
0.8872887288728873,0.9085136188449217
0.8876887688768877,0.9087913698047227
0.8880888088808881,0.9082488518696321
0.8884888488848885,0.9069740771086199
0.888888888888889,0.9053079446329557
0.8892889288928894,0.9037357531433812
0.8896889688968898,0.9027239900777763
0.8900890089008902,0.9025567106000391
0.8904890489048906,0.903290634580342
0.890889088908891,0.9047848643621074
0.8912891289128914,0.9067342621955564
0.8916891689168918,0.9087688213409136
0.8920892089208922,0.9105164317081285
0.8924892489248926,0.9116346676642749
0.8928892889288929,0.91177182728053
0.8932893289328933,0.9108527270831575
0.8936893689368937,0.9091182467190846
0.8940894089408941,0.9070317891313444
0.8944894489448945,0.9051682034764665
0.8948894889488949,0.9040528806695549
0.8952895289528953,0.9039678128380538
0.8956895689568957,0.904940300335787
0.8960896089608961,0.9067037761126115
0.8964896489648965,0.908876836572249
0.8968896889688969,0.9110310371819865
0.8972897289728973,0.9127578372013531
0.8976897689768977,0.9137499222562069
0.8980898089808981,0.9137670550663508
0.8984898489848985,0.9127635615971849
0.8988898889888989,0.9109870217248791
0.8992899289928993,0.908962548030911
0.8996899689968997,0.9073175546275749
0.9000900090009001,0.9065557320412243
0.9004900490049005,0.9068801194116229
0.9008900890089009,0.9082553631162725
0.9012901290129013,0.9104078158679826
0.9016901690169017,0.9128518857351552
0.9020902090209021,0.9150438578523445
0.9024902490249025,0.9165013880396098
0.9028902890289029,0.9168608855641913
0.9032903290329033,0.9159943851687987
0.9036903690369037,0.9140828783389583
0.9040904090409041,0.9116464681509824
0.9044904490449045,0.909352388531594
0.9048904890489049,0.9078764584491128
0.9052905290529053,0.907724389336372
0.9056905690569057,0.9089541783661729
0.9060906090609061,0.9112204477744883
0.9064906490649065,0.9139304909650445
0.9068906890689069,0.9164320889740922
0.9072907290729073,0.9181979136875353
0.9076907690769077,0.9188663979084963
0.9080908090809081,0.9182921484386375
0.9084908490849085,0.9166741044607667
0.9088908890889089,0.9144867976653224
0.9092909290929093,0.9124209668418226
0.9096909690969097,0.9110742533053354
0.9100910091009101,0.9108011480876157
0.9104910491049105,0.9117596351830869
0.9108910891089109,0.9137948855823761
0.9112911291129113,0.916398469947323
0.9116911691169117,0.9188834483029443
0.9120912091209121,0.920624042067497
0.9124912491249125,0.9212010796775645
0.9128912891289129,0.9204549737504352
0.9132913291329133,0.9185418469113855
0.9136913691369137,0.9159700232357271
0.9140914091409141,0.9135305598727269
0.9144914491449145,0.9119711943326212
0.9148914891489149,0.9118239603540259
0.9152915291529153,0.913201783198265
0.9156915691569157,0.9157694225593407
0.9160916091609161,0.9189010124410741
0.9164916491649165,0.9217257673006114
0.916891689168917,0.9234700773094664
0.9172917291729173,0.9237548682959988
0.9176917691769177,0.9226394688831766
0.9180918091809182,0.9204767746066808
0.9184918491849186,0.9179008670792795
0.918891889188919,0.9156958917915523
0.9192919291929194,0.914624526705724
0.9196919691969198,0.9150607534622387
0.9200920092009202,0.916962896642087
0.9204920492049206,0.9198238299530818
0.920892089208921,0.9228232771051691
0.9212921292129214,0.9250904641662097
0.9216921692169218,0.9259770029629417
0.9220922092209222,0.9252694489364413
0.9224922492249226,0.9232218120775684
0.922892289228923,0.9204205582445261
0.9232923292329233,0.9176738184136051
0.9236923692369237,0.9157731963321931
0.9240924092409241,0.915326913280982
0.9244924492449245,0.9165782403508906
0.9248924892489249,0.9193407690844382
0.9252925292529253,0.9229784808119331
0.9256925692569257,0.926475012432371
0.9260926092609261,0.9287465258198487
0.9264926492649265,0.9291471861260387
0.9268926892689269,0.9276625193568887
0.9272927292729273,0.9248771031069078
0.9276927692769277,0.9217155753399151
0.9280928092809281,0.919206738967892
0.9284928492849285,0.9181790098911049
0.9288928892889289,0.919036689602729
0.9292929292929293,0.9216493578536682
0.9296929692969297,0.9253556892983834
0.9300930093009301,0.9290728032254956
0.9304930493049305,0.931668854627824
0.9308930893089309,0.9322813422230584
0.9312931293129313,0.9307078296200642
0.9316931693169317,0.9275311333508229
0.9320932093209321,0.9238120023004948
0.9324932493249325,0.9207279305680235
0.9328932893289329,0.9192309867182277
0.9332933293329333,0.9198028822987202
0.9336933693369337,0.9223932989686754
0.9340934093409341,0.926339222294114
0.9344934493449345,0.9304790983690047
0.9348934893489349,0.9336031274769748
0.9352935293529353,0.9348841235672727
0.9356935693569357,0.9339520056603843
0.9360936093609361,0.9311076422907629
0.9364936493649365,0.9273371613911805
0.9368936893689369,0.923918985455487
0.9372937293729373,0.9220113503750552
0.9376937693769377,0.9222006678182311
0.9380938093809381,0.9244767239847861
0.9384938493849385,0.928199228588956
0.9388938893889389,0.9322958220397737
0.9392939293929393,0.9355213063181316
0.9396939693969397,0.9368271525828193
0.9400940094009401,0.9357609121607026
0.9404940494049405,0.9326641908770332
0.9408940894089409,0.9286193170145582
0.9412941294129413,0.9250467276814587
0.9416941694169417,0.9231352595140405
0.9420942094209421,0.923659042212594
0.9424942494249425,0.9266809135344751
0.9428942894289429,0.9313969290075971
0.9432943294329433,0.9364397023683799
0.9436943694369437,0.940353773790822
0.9440944094409441,0.9420028730616162
0.9444944494449445,0.9408217544261352
0.9448944894489449,0.9372503283391733
0.9452945294529453,0.9325942491497179
0.9456945694569457,0.9283907222711235
0.9460946094609461,0.9260299289544405
0.9464946494649465,0.9263685768302127
0.946894689468947,0.9293858992294249
0.9472947294729473,0.9341767381831649
0.9476947694769478,0.9392192383218176
0.9480948094809482,0.9428396410816682
0.9484948494849486,0.9437372820636958
0.948894889488949,0.9415646020454318
0.9492949294929494,0.937103477114176
0.9496949694969498,0.9319240155383721
0.9500950095009502,0.9278890489548945
0.9504950495049506,0.9264035492029152
0.950895089508951,0.9280884902771256
0.9512951295129514,0.9326282727741994
0.9516951695169518,0.9387120431697074
0.9520952095209522,0.9445105637102476
0.9524952495249526,0.9481762258759155
0.952895289528953,0.9483932337021382
0.9532953295329533,0.9450981746464471
0.9536953695369537,0.9395381509738208
0.9540954095409541,0.9337090162395383
0.9544954495449545,0.9295108149084584
0.9548954895489549,0.9283306120815816
0.9552955295529553,0.9306689742151639
0.9556955695569557,0.9359221943221607
0.9560956095609561,0.9424397326441227
0.9564956495649565,0.9480601431935829
0.9568956895689569,0.9507920044251295
0.9572957295729573,0.9496326264456819
0.9576957695769577,0.9449969961028345
0.9580958095809581,0.9386582912922936
0.9584958495849585,0.9330085703463565
0.9588958895889589,0.9301083142276588
0.9592959295929593,0.9311422099318478
0.9596959695969597,0.936047119320992
0.9600960096009601,0.9433821955974614
0.9604960496049605,0.9508583311125702
0.9608960896089609,0.9561038925178365
0.9612961296129613,0.9572663270570236
0.9616961696169617,0.9538698820489698
0.9620962096209621,0.947144096667601
0.9624962496249625,0.9395674426456085
0.9628962896289629,0.9338279012070609
0.9632963296329633,0.93183922024172
0.9636963696369637,0.9343666811825702
0.9640964096409641,0.9407271043119291
0.9644964496449645,0.948866466628962
0.9648964896489649,0.9559794395764498
0.9652965296529653,0.959607898406472
0.9656965696569657,0.9584813522016626
0.9660966096609661,0.9530748583604534
0.9664966496649665,0.9455471672113607
0.9668966896689669,0.9387594289790026
0.9672967296729673,0.9352509891025587
0.9676967696769677,0.9364489891799753
0.9680968096809681,0.9422372710444045
0.9684968496849685,0.9508576215604292
0.9688968896889689,0.9595001593352909
0.9692969296929693,0.9652249180613386
0.9696969696969697,0.9659195156373632
0.9700970097009701,0.9612887175725597
0.9704970497049705,0.9529898385699025
0.9708970897089709,0.944022468931601
0.9712971297129713,0.9375117288060786
0.9716971697169717,0.9356151361318191
0.9720972097209721,0.9390068826819654
0.9724972497249725,0.9465592484894141
0.9728972897289729,0.9557417973160889
0.9732973297329733,0.9634294076817804
0.9736973697369737,0.9669885304505044
0.9740974097409741,0.9652381123078668
0.9744974497449745,0.9588594261437806
0.9748974897489749,0.9503110764388687
0.9752975297529753,0.9428831192888276
0.9756975697569757,0.9394239293737947
0.9760976097609761,0.941354318148237
0.9764976497649765,0.9482025070998161
0.976897689768977,0.9577811038946777
0.9772977297729774,0.9669278359866331
0.9776977697769778,0.9725163279748905
0.9780978097809782,0.9725145207729519
0.9784978497849786,0.9666962585458962
0.978897889788979,0.957099135737735
0.9792979297929794,0.9471176290278518
0.9796979697969798,0.9401382753887745
0.9800980098009802,0.9385662788088021
0.9804980498049806,0.9430453794445915
0.980898089808981,0.9521613152819279
0.9812981298129814,0.9629074812490971
0.9816981698169818,0.9717150869502796
0.9820982098209822,0.9755371783509595
0.9824982498249826,0.9730881315613851
0.982898289828983,0.9654473379106593
0.9832983298329834,0.9555673885420843
0.9836983698369837,0.9471691101754207
0.9840984098409841,0.9434705972052303
0.9844984498449845,0.9460150338537008
0.9848984898489849,0.954196225229841
0.9852985298529853,0.9654131373445385
0.9856985698569857,0.9758517929032064
0.9860986098609861,0.9817933649498518
0.9864986498649865,0.9810677845788685
0.9868986898689869,0.9737961188662696
0.9872987298729873,0.9624202474153298
0.9876987698769877,0.9508962203601559
0.9880988098809881,0.9433399048899086
0.9884988498849885,0.9424883075538228
0.9888988898889889,0.9488164039734703
0.9892989298929893,0.9603472603008399
0.9896989698969897,0.9733077143520105
0.9900990099009901,0.9834362842450977
0.9904990499049905,0.9873994349197215
0.9908990899089909,0.9840012077170843
0.9912991299129913,0.9746877997337929
0.9916991699169917,0.9630045150914783
0.9920992099209921,0.9533855268266765
0.9924992499249925,0.9495463832558619
0.9928992899289929,0.9531229162032189
0.9932993299329933,0.9631058501056968
0.9936993699369937,0.9762553145623089
0.9940994099409941,0.9881208425794104
0.9944994499449945,0.9945856588471872
0.9948994899489949,0.9933151556702833
0.9952995299529953,0.9846626266203037
0.9956995699569957,0.9716462664047398
0.9960996099609961,0.9588555495984654
0.9964996499649965,0.9508634530359442
0.9968996899689969,0.9505322953342608
0.9972997299729973,0.9582149565172676
0.9976997699769977,0.9715728331286362
0.9980998099809981,0.9863737284936581
0.9984998499849985,0.9978455547839559
0.9988998899889989,1.002210728289961
0.9992999299929993,0.9981228927543
0.9996999699969997,0.9872296589541548


==> anc/fig2/subpl_1_series_2.csv <==
x,y
0.0,0.00031202580613747975
0.00020004000800160032,0.0006253682240593757
0.00040008001600320064,0.0009399872314686958
0.000600120024004801,0.001255840278990532
0.0008001600320064013,0.0015728824084069051
0.0010002000400080016,0.0018910663768868534
0.001200240048009602,0.0022103427868254335
0.0014002800560112022,0.002530660220890285
0.0016003200640128026,0.0028519653818607333
0.0018003600720144029,0.0031742032368324495
0.002000400080016003,0.0034973171653499744
0.0022004400880176033,0.0038212491110205735
0.002400480096019204,0.004145939736155238
0.002600520104020804,0.0044713285789769255
0.0028005601120224045,0.0047973542129315285
0.0030006001200240046,0.0051239544076343525
0.003200640128025605,0.0054510662909834015
0.0034006801360272052,0.005778626511970864
0.0036007201440288058,0.00610657140372568
0.003800760152030406,0.006434837146322936
0.004000800160032006,0.006763359928899985
0.004200840168033607,0.007092076110624778
0.004400880176035207,0.0074209223800685165
0.004600920184036807,0.007749835912542628
0.004800960192038408,0.008078754524969195
0.005001000200040008,0.008407616827863906
0.005201040208041608,0.008736362374021825
0.0054010802160432084,0.009064931803508236
0.005601120224044809,0.009393266984569899
0.005801160232046409,0.0097213111500957
0.006001200240048009,0.01004900902927051
0.00620124024804961,0.010376306974081217
0.00640128025605121,0.010703153080350114
0.00660132026405281,0.011029497302987523
0.0068013602720544105,0.011355291565172895
0.007001400280056011,0.011680489861191532
0.0072014402880576115,0.012005048352672663
0.007401480296059211,0.012328925457993488
0.007601520304060812,0.012652081934633398
0.007801560312062412,0.0129744809542825
0.008001600320064013,0.013296088170528879
0.008201640328065612,0.013616871778969926
0.008401680336067214,0.013936802569614036
0.008601720344068814,0.014255853971460635
0.008801760352070413,0.014574002089168165
0.009001800360072015,0.014891225731741781
0.009201840368073614,0.015207506433194889
0.009401880376075214,0.015522828465161183
0.009601920384076815,0.015837178841456585
0.009801960392078415,0.016150547314613413
0.010002000400080016,0.016462926364432126
0.010202040408081616,0.016774311178618936
0.010402080416083216,0.017084699625600882
0.010602120424084817,0.0173940922196327
0.010802160432086417,0.01770249207833298
0.011002200440088017,0.01800990487280963
0.011202240448089618,0.01831633877055739
0.011402280456091218,0.01862180437133208
0.011602320464092817,0.01892631463622821
0.011802360472094419,0.01922988481020787
0.012002400480096018,0.019532532338349468
0.01220244048809762,0.0198342767761051
0.01240248049609922,0.020135139693874638
0.012602520504100819,0.020435144576223137
0.01280256051210242,0.02073431671608581
0.01300260052010402,0.021032683104321416
0.01320264052810562,0.021330272314990333
0.013402680536107221,0.021627114386748025
0.013602720544108821,0.021923240700757508
0.013802760552110422,0.022218683855536193
0.014002800560112022,0.02251347753916273
0.014202840568113622,0.022807656399278127
0.014402880576115223,0.023101255911322838
0.014602920584116823,0.023394312245456798
0.014802960592118422,0.023686862132613576
0.015003000600120024,0.023978942730141957
0.015203040608121624,0.02427059148748862
0.015403080616123223,0.024561846012374704
0.015603120624124825,0.02485274393791569
0.015803160632126424,0.02514332279112965
0.016003200640128026,0.025433619863272316
0.016203240648129624,0.02572367208242936
0.016403280656131225,0.026013515888786625
0.016603320664132826,0.026303187112987535
0.016803360672134428,0.026592720857974116
0.017003400680136026,0.02688215138469378
0.017203440688137627,0.027171512002038115
0.01740348069613923,0.02746083496136303
0.017603520704140826,0.027750151355921324
0.017803560712142428,0.028039491025519333
0.01800360072014403,0.028328882466689086
0.018203640728145627,0.028618352748646048
0.01840368073614723,0.028907927435280617
0.01860372074414883,0.029197630513408828
0.018803760752150428,0.02948748432748451
0.01900380076015203,0.029777509520951564
0.01920384076815363,0.030067724984391007
0.01940388077615523,0.030358147810593296
0.01960392078415683,0.03064879325666229
0.01980396079215843,0.030939674713232772
0.020004000800160033,0.031230803680859523
0.02020404080816163,0.031522189753611846
0.020404080816163232,0.031813840609883695
0.020604120824164834,0.03210576201040652
0.02080416083216643,0.032397957803428606
0.021004200840168033,0.032690429937002614
0.021204240848169634,0.03298317847830077
0.021404280856171232,0.03327620163985609
0.021604320864172834,0.03356949581260708
0.021804360872174435,0.03386305560560325
0.022004400880176033,0.034156873892209484
0.022204440888177635,0.034450941862628114
0.022404480896179236,0.03474524908254005
0.022604520904180834,0.035039783557648196
0.022804560912182435,0.03533453180389029
0.023004600920184037,0.035629478923071646
0.023204640928185635,0.03592460868365365
0.023404680936187236,0.036219903606418434
0.023604720944188837,0.03651534505471681
0.02380476095219044,0.03681091332899297
0.024004800960192037,0.037106587765266846
0.024204840968193638,0.03740234683724346
0.02440488097619524,0.03769816826170697
0.024604920984196837,0.03799402910684713
0.02480496099219844,0.038289905903155785
0.02500500100020004,0.03858577475652254
0.025205041008201638,0.03888161146315003
0.02540508101620324,0.03917739162590249
0.02560512102420484,0.03947309077169455
0.02580516103220644,0.03976868446952169
0.02600520104020804,0.040064148448729305
0.026205241048209642,0.040359458717113786
0.02640528105621124,0.040654591678446435
0.02660532106421284,0.040949524249009814
0.026805361072214443,0.0412442339727357
0.02700540108021604,0.04153869913453524
0.027205441088217642,0.04183289887141382
0.027405481096219243,0.04212681328096719
0.027605521104220845,0.042420423526860186
0.027805561112222443,0.0427137119408961
0.028005601120224044,0.04300666212129257
0.028205641128225645,0.043299259026789376
0.028405681136227243,0.04359148906622454
0.028605721144228845,0.043883340183227544
0.028805761152230446,0.04417480193569259
0.029005801160232044,0.044465865569710286
0.029205841168233646,0.04475652408765329
0.029405881176235247,0.04504677231012962
0.029605921184236845,0.045336606931537675
0.029805961192238446,0.04562602656897763
0.030006001200240048,0.04591503180429685
0.030206041208241646,0.046203625219070274
0.030406081216243247,0.04649181142234135
0.03060612122424485,0.04677959707097512
0.030806161232246446,0.047066990882501054
0.031006201240248048,0.047354003640350764
0.03120624124824965,0.04764064819142329
0.03140628125625125,0.04792693943593883
0.03160632126425285,0.048212894309570334
0.031806361272254446,0.04849853175787074
0.03200640128025605,0.04878387270304232
0.03220644128825765,0.04906894000312278
0.03240648129625925,0.04935375840369094
0.03260652130426085,0.04963835448222203
0.03280656131226245,0.04992275658524982
0.033006601320264055,0.05020699475851864
0.03320664132826565,0.05049110067033369
0.03340668133626725,0.05077510752834219
0.033606721344268856,0.051059049990001076
0.033806761352270454,0.05134296406700857
0.03400680136027205,0.05162688702399782
0.034206841368273656,0.05191085727180983
0.034406881376275254,0.05219491425568062
0.03460692138427685,0.05247909833869413
0.03480696139227846,0.052763450680866755
0.035007001400280055,0.05304801311424328
0.03520704140828165,0.05333282801439518
0.03540708141628326,0.05361793816872296
0.035607121424284856,0.05390338664197297
0.035807161432286454,0.05418921663938619
0.03600720144028806,0.05447547136790266
0.036207241448289657,0.05476219389584994
0.036407281456291254,0.05504942701154675
0.03660732146429286,0.05533721308125544
0.03680736147229446,0.055625593906917306
0.037007401480296055,0.05591461058410471
0.03720744148829766,0.05620430336062247
0.03740748149629926,0.05649471149618817
0.037607521504300856,0.056785873123618255
0.03780756151230246,0.05707782511194187
0.03800760152030406,0.05737060293185952
0.03820764152830566,0.05766424052395743
0.03840768153630726,0.057958770170081955
0.03860772154430886,0.0582542223682704
0.03880776155231046,0.05855062571162685
0.03900780156031206,0.058848006771522084
0.03920784156831366,0.05914638998548726
0.03940788157631526,0.05944579755016051
0.03960792158431686,0.05974624931963429
0.03980796159231846,0.060047762709539626
0.040008001600320066,0.06035035260719049
0.040208041608321664,0.06065403128809823
0.04040808161632326,0.060958808339151585
0.04060812162432487,0.061264690588742746
0.040808161632326465,0.06157168204410392
0.04100820164032806,0.061879783836101904
0.04120824164832967,0.06218899417172045
0.041408281656331265,0.06249930829444125
0.04160832166433286,0.06281071845271498
0.04180836167233447,0.06312321387669266
0.042008401680336066,0.06343678076336648
0.042208441688337664,0.06375140227024625
0.04240848169633927,0.06406705851767412
0.04260852170434087,0.06438372659985607
0.042808561712342465,0.06470138060466309
0.04300860172034407,0.06501999164222903
0.04320864172834567,0.06533952788234525
0.043408681736347265,0.06565995460062482
0.04360872174434887,0.0659812342333811
0.04380876175235047,0.06630332644113698
0.044008801760352066,0.06662618818065257
0.04420884176835367,0.06694977378533015
0.04440888177635527,0.0672740350538264
0.04460892178435687,0.0675989213466728
0.04480896179235847,0.06792437969067744
0.04500900180036007,0.06825035489085238
0.04520904180836167,0.06857678964958394
0.04540908181636327,0.06890362469273657
0.04560912182436487,0.06923079890235496
0.04580916183236647,0.06955824945560447
0.04600920184036807,0.06988591196956667
0.04620924184836967,0.07021372065148476
0.04640928185637127,0.07054160845403294
0.046609321864372874,0.07086950723516511
0.04680936187237447,0.07119734792208157
0.04700940188037607,0.07152506067883639
0.047209441888377675,0.07185257507709578
0.04740948189637927,0.07217982026954606
0.04760952190438088,0.07250672516544103
0.047809561912382476,0.072833218607771
0.048009601920384073,0.07315922955153169
0.04820964192838568,0.07348468724256771
0.048409681936387276,0.07380952139646499
0.048609721944388874,0.07413366237696788
0.04880976195239048,0.07445704137340003
0.04900980196039208,0.07477959057657359
0.049209841968393675,0.07510124335267797
0.04940988197639528,0.07542193441464927
0.04960992198439688,0.07574159999053093
0.049809961992398476,0.07606017798834917
0.05001000200040008,0.07637760815703978
0.05021004200840168,0.07669383224297772
0.050410082016403276,0.07700879414167708
0.05061012202440488,0.07732244004424564
0.05081016203240648,0.07763471857819633
0.05101020204040808,0.07794558094223632
0.05121024204840968,0.07825498103467389
0.05141028205641128,0.07856287557510289
0.05161032206441288,0.07886922421904488
0.05181036207241448,0.07917398966524959
0.05201040208041608,0.07947713775537527
0.05221044208841768,0.07977863756579129
0.052410482096419284,0.08007846149126681
0.05261052210442088,0.08037658532033025
0.05281056211242248,0.0806729883021061
0.053010602120424084,0.08096765320445636
0.05321064212842568,0.08126056636327567
0.05341068213642728,0.08155171772281078
0.053610722144428885,0.08184110086689597
0.05381076215243048,0.08212871304101789
0.05401080216043208,0.082414555165145
0.054210842168433686,0.08269863183727842
0.054410882176435284,0.08298095132770267
0.05461092218443689,0.08326152556393726
0.05481096219243849,0.08354037010641217
0.055011002200440084,0.08381750411491246
0.05521104220844169,0.08409295030586059
0.05541108221644329,0.08436673490052761
0.055611122224444885,0.08463888756428742
0.05581116223244649,0.08490944133705242
0.05601120224044809,0.08517843255505181
0.056211242248449686,0.08544590076413833
0.05641128225645129,0.08571188862483259
0.05661132226445289,0.08597644180933849
0.05681136227245449,0.08623960889078736
0.05701140228045609,0.08650144122499177
0.05721144228845769,0.0867619928250142
0.05741148229645929,0.08702132022887854
0.05761152230446089,0.08727948236077537
0.05781156231246249,0.0875365403861342
0.05801160232046409,0.08779255756095673
0.05821164232846569,0.08804759907582632
0.05841168233646729,0.08830173189502731
0.05861172234446889,0.08855502459122655
0.058811762352470494,0.08880754717618577
0.05901180236047209,0.08905937092798863
0.05921184236847369,0.0893105682152793
0.059411882376475295,0.0895612123190217
0.05961192238447689,0.08981137725229682
0.05981196239247849,0.0900611375786646
0.060012002400480095,0.09031056822962058
0.06021204240848169,0.09055974432168196
0.06041208241648329,0.09080874097363748
0.060612122424484896,0.09105763312449526
0.060812162432486494,0.09130649535265745
0.06101220244048809,0.0915554016968461
0.0612122424484897,0.0918044254792954
0.061412282456491295,0.09205363913171512
0.06161232246449289,0.09230311402451809
0.0618123624724945,0.09255292029978937
0.062012402480496095,0.09280312670845893
0.0622124424884977,0.09305380045212129
0.0624124824964993,0.09330500702992603
0.0626125225045009,0.09355681009094206
0.0628125625125025,0.09380927129237629
0.0630126025205041,0.09406245016400375
0.0632126425285057,0.09431640397914255
0.0634126825365073,0.09457118763248162
0.06361272254450889,0.09482685352504423
0.0638127625525105,0.09508345145654408
0.0640128025605121,0.09534102852536563
0.0642128425685137,0.09559962903637341
0.0644128825765153,0.09585929441672995
0.0646129225845169,0.09612006313987631
0.0648129625925185,0.09638197065780357
0.0650130026005201,0.09664504934171927
0.0652130426085217,0.09690932843118807
0.0654130826165233,0.0971748339918029
0.0656131226245249,0.09744158888141842
0.0658131626325265,0.09770961272495769
0.06601320264052811,0.09797892189777965
0.06621324264852971,0.09824952951757449
0.0664132826565313,0.09852144544473294
0.0666133226645329,0.09879467629111548
0.0668133626725345,0.0990692254371276
0.0670134026805361,0.09934509305698808
0.06721344268853771,0.09962227615205857
0.06741348269653931,0.099900768592084
0.06761352270454091,0.10018056116417522
0.0678135627125425,0.10046164162934759
0.0680136027205441,0.10074399478641118
0.0682136427285457,0.10102760254299076
0.06841368273654731,0.10131244399343675
0.06861372274454891,0.10159849550337058
0.06881376275255051,0.10188573080059121
0.0690138027605521,0.10217412107205291
0.0692138427685537,0.10246363506660745
0.0694138827765553,0.10275423920318796
0.06961392278455691,0.1030458976840957
0.06981396279255851,0.10333857261303578
0.07001400280056011,0.10363222411753296
0.07021404280856171,0.10392681047534463
0.0704140828165633,0.10422228824447476
0.0706141228245649,0.10451861239638073
0.07081416283256652,0.1048157364519529
0.07101420284056811,0.10511361261983776
0.07121424284856971,0.10541219193666632
0.07141428285657131,0.10571142440874257
0.07161432286457291,0.10601125915474133
0.0718143628725745,0.106311644548961
0.07201440288057612,0.1066125283646753
0.07221444288857772,0.10691385791712761
0.07241448289657931,0.10721558020571433
0.07261452290458091,0.10751764205490716
0.07281456291258251,0.10781999025347136
0.07301460292058412,0.10812257169154454
0.07321464292858572,0.10842533349515192
0.07341468293658732,0.10872822315774582
0.07361472294458891,0.1090311886683723
0.07381476295259051,0.10933417863608391
0.07401480296059211,0.10963714241023576
0.07421484296859372,0.1099400301963223
0.07441488297659532,0.11024279316703342
0.07461492298459692,0.11054538356823096
0.07481496299259852,0.11084775481957124
0.07501500300060011,0.11114986160952332
0.07521504300860171,0.11145165998455912
0.07541508301660332,0.11175310743231705
0.07561512302460492,0.11205416295856781
0.07581516303260652,0.11235478715783768
0.07601520304060812,0.11265494227757103
0.07621524304860972,0.1129545922757407
0.07641528305661131,0.11325370287184067
0.07661532306461293,0.11355224159122083
0.07681536307261452,0.11385017780274903
0.07701540308061612,0.1141474827498086
0.07721544308861772,0.11444412957466363
0.07741548309661932,0.11474009333624523
0.07761552310462091,0.11503535102143363
0.07781556311262253,0.11532988154993025
0.07801560312062412,0.1156236657728325
0.07821564312862572,0.11591668646504164
0.07841568313662732,0.11620892831164979
0.07861572314462892,0.11650037788846788
0.07881576315263052,0.11679102363686972
0.07901580316063213,0.11708085583314083
0.07921584316863373,0.11736986655253247
0.07941588317663532,0.11765804962823258
0.07961592318463692,0.11794540060547606
0.07981596319263852,0.11823191669102592
0.08001600320064013,0.11851759669826684
0.08021604320864173,0.11880244098816055
0.08041608321664333,0.11908645140632151
0.08061612322464493,0.11936963121647834
0.08081616323264652,0.11965198503059449
0.08101620324064812,0.11993351873592924
0.08121624324864973,0.1202142394193263
0.08141628325665133,0.12049415528902493
0.08161632326465293,0.12077327559429434
0.08181636327265453,0.12105161054319896
0.08201640328065612,0.12132917121880778
0.08221644328865772,0.12160596949416638
0.08241648329665933,0.121882017946356
0.08261652330466093,0.12215732976996745
0.08281656331266253,0.1224319186903226
0.08301660332066413,0.12270579887677849
0.08321664332866573,0.12297898485645152
0.08341668333666732,0.12325149142870018
0.08361672334466894,0.12352333358070493
0.08381676335267053,0.12379452640448202
0.08401680336067213,0.12406508501566578
0.08421684336867373,0.1243350244743891
0.08441688337667533,0.12460435970858616
0.08461692338467693,0.12487310544003365
0.08481696339267854,0.1251412761134373
0.08501700340068014,0.12540888582885928
0.08521704340868173,0.1256759482777686
0.08541708341668333,0.12594247668298209
0.08561712342468493,0.12620848374274657
0.08581716343268653,0.1264739815791938
0.08601720344068814,0.12673898169138018
0.08621724344868974,0.1270034949131011
0.08641728345669134,0.12726753137564642
0.08661732346469293,0.12753110047563912
0.08681736347269453,0.12779421084807394
0.08701740348069613,0.1280568703446454
0.08721744348869774,0.12831908601742903
0.08741748349669934,0.1285808641079495
0.08761752350470094,0.128842210041645
0.08781756351270253,0.1291031284277059
0.08801760352070413,0.12936362306424104
0.08821764352870574,0.12962369694869674
0.08841768353670734,0.12988335229342762
0.08861772354470894,0.13014259054629396
0.08881776355271054,0.13040141241613534
0.08901780356071214,0.1306598179029488
0.08921784356871373,0.13091780633257805
0.08941788357671535,0.13117537639570176
0.08961792358471694,0.13143252619089088
0.08981796359271854,0.13168925327148956
0.09001800360072014,0.13194555469606117
0.09021804360872174,0.13220142708212845
0.09041808361672334,0.1324568666629278
0.09061812362472495,0.1327118693468895
0.09081816363272655,0.13296643077955012
0.09101820364072814,0.13322054640759876
0.09121824364872974,0.13347421154475642
0.09141828365673134,0.13372742143918667
0.09161832366473294,0.13398017134213594
0.09181836367273455,0.13423245657750335
0.09201840368073615,0.134484272612042
0.09221844368873774,0.1347356151258975
0.09241848369673934,0.13498648008319275
0.09261852370474094,0.13523686380237265
0.09281856371274254,0.1354867630260274
0.09301860372074415,0.13573617498991733
0.09321864372874575,0.13598509749092766
0.09341868373674735,0.13623352895368684
0.09361872374474894,0.13648146849558623
0.09381876375275054,0.13672891598994413
0.09401880376075214,0.1369758721270623
0.09421884376875375,0.13722233847292672
0.09441888377675535,0.13746831752530925
0.09461892378475695,0.13771381276703137
0.09481896379275855,0.13795882871615534
0.09501900380076014,0.13820337097287308
0.09521904380876176,0.13844744626286737
0.09541908381676335,0.1386910624769264
0.09561912382476495,0.13893422870659744
0.09581916383276655,0.13917695527567303
0.09601920384076815,0.1394192537673102
0.09621924384876974,0.13966113704659194
0.09641928385677136,0.13990261927835024
0.09661932386477295,0.1401437159400807
0.09681936387277455,0.14038444382979193
0.09701940388077615,0.14062482106864604
0.09721944388877775,0.14086486709826357
0.09741948389677935,0.1411046026725822
0.09761952390478096,0.1413440498441778
0.09781956391278256,0.14158323194497718
0.09801960392078415,0.14182217356131321
0.09821964392878575,0.14206090050329626
0.09841968393678735,0.14229943976850065
0.09861972394478895,0.1425378194999901
0.09881976395279056,0.1427760689387321
0.09901980396079216,0.1430142183704791
0.09921984396879376,0.14325229906722062
0.09941988397679535,0.14349034322333884
0.09961992398479695,0.14372838388662657
0.09981996399279855,0.14396645488435447
0.10002000400080016,0.14420459074459993
0.10022004400880176,0.144442826613075
0.10042008401680336,0.14468119816571579
0.10062012402480495,0.14491974151731685
0.10082016403280655,0.14515849312651652
0.10102020404080815,0.14539748969745653
0.10122024404880976,0.1456367680784569
0.10142028405681136,0.14587636515806218
0.10162032406481296,0.14611631775882628
0.10182036407281456,0.14635666252921445
0.10202040408081615,0.1465974358340079
0.10222044408881777,0.14683867364360156
0.10242048409681936,0.14708041142258974
0.10262052410482096,0.14732268401803356
0.10282056411282256,0.14756552554780403
0.10302060412082416,0.1478089692893902
0.10322064412882576,0.14805304756955762
0.10342068413682737,0.14829779165523482
0.10362072414482897,0.1485432316459973
0.10382076415283056,0.14878939636850988
0.10402080416083216,0.14903631327327602
0.10422084416883376,0.1492840083340336
0.10442088417683536,0.14953250595012257
0.10462092418483697,0.1497818288521387
0.10482096419283857,0.15003199801117448
0.10502100420084017,0.15028303255193554
0.10522104420884176,0.15053494967000786
0.10542108421684336,0.15078776455353846
0.10562112422484496,0.15104149030957967
0.10582116423284657,0.15129613789533444
0.10602120424084817,0.15155171605452813
0.10622124424884977,0.15180823125912044
0.10642128425685136,0.1520656876565587
0.10662132426485296,0.15232408702276282
0.10682136427285456,0.15258342872101993
0.10702140428085617,0.15284370966695499
0.10722144428885777,0.1531049242997324
0.10742148429685937,0.15336706455963026
0.10762152430486097,0.15363011987211678
0.10782156431286256,0.15389407713854575
0.10802160432086416,0.15415892073357224
0.10822164432886577,0.1544246325093769
0.10842168433686737,0.15469119180676982
0.10862172434486897,0.15495857547322947
0.10882176435287057,0.15522675788791412
0.10902180436087217,0.15549571099366388
0.10922184436887378,0.15576540433599223
0.10942188437687538,0.15603580510904524
0.10962192438487697,0.15630687820848368
0.10982196439287857,0.15657858629122146
0.11002200440088017,0.15685088984192963
0.11022204440888177,0.15712374724619094
0.11042208441688338,0.15739711487016544
0.11062212442488498,0.15767094714660168
0.11082216443288657,0.15794519666700346
0.11102220444088817,0.15821981427973705
0.11122224444888977,0.15849474919383771
0.11142228445689137,0.158769949088252
0.11162232446489298,0.15904536022622662
0.11182236447289458,0.15932092757453417
0.11202240448089618,0.15959659492720354
0.11222244448889777,0.1598723050334036
0.11242248449689937,0.16014799972911065
0.11262252450490097,0.16042362007217398
0.11282256451290258,0.1606991064803797
0.11302260452090418,0.16097439887210035
0.11322264452890578,0.16124943680910958
0.11342268453690738,0.16152415964113082
0.11362272454490897,0.161798506651687
0.11382276455291057,0.1620724172048118
0.11402280456091218,0.1623458308921857
0.11422284456891378,0.16261868768025806
0.11442288457691538,0.16289092805692287
0.11462292458491698,0.16316249317731965
0.11482296459291857,0.16343332500833838
0.11502300460092017,0.16370336647141712
0.11522304460892178,0.16397256158323012
0.11542308461692338,0.16424085559387708
0.11562312462492498,0.16450819512219553
0.11582316463292658,0.16477452828783373
0.11602320464092818,0.16503980483973318
0.11622324464892979,0.1653039762806872
0.11642328465693139,0.16556699598765476
0.11662332466493298,0.16582881932752547
0.11682336467293458,0.16608940376804573
0.11702340468093618,0.16634870898363147
0.11722344468893778,0.16660669695580782
0.11742348469693939,0.16686333206803045
0.11762352470494099,0.16711858119465708
0.11782356471294259,0.1673724137838532
0.11802360472094418,0.16762480193422713
0.11822364472894578,0.16787572046500593
0.11842368473694738,0.16812514697957437
0.11862372474494899,0.16837306192221455
0.11882376475295059,0.16861944862789516
0.11902380476095219,0.16886429336497452
0.11922384476895379,0.1691075853706941
0.11942388477695538,0.169349316879354
0.11962392478495698,0.16958948314307673
0.11982396479295859,0.16982808244508066
0.12002400480096019,0.17006511610540134
0.12022404480896179,0.1703005884790161
0.12042408481696339,0.17053450694634492
0.12062412482496498,0.17076688189612063
0.12082416483296658,0.1709977267006415
0.1210242048409682,0.1712270576834406
0.12122424484896979,0.1714548940794285
0.12142428485697139,0.17168125798759015
0.12162432486497299,0.1719061743163393
0.12182436487297459,0.17212967072166063
0.12202440488097618,0.1723517775381929
0.1222244448889778,0.1725725277034342
0.1224244848969794,0.17279195667527464
0.12262452490498099,0.17301010234308728
0.12282456491298259,0.1732270049326345
0.12302460492098419,0.17344270690506958
0.12322464492898579,0.1736572528503384
0.1234246849369874,0.17387068937530634
0.123624724944989,0.17408306498695775
0.12382476495299059,0.17429442997103328
0.12402480496099219,0.17450483626648688
0.12422484496899379,0.17471433733616004
0.1244248849769954,0.1749229880340811
0.124624924984997,0.17513084446980992
0.1248249649929986,0.17533796387025247
0.1250250050010002,0.17554440443937683
0.1252250450090018,0.1757502252162626
0.1254250850170034,0.17595548593191587
0.125625125025005,0.17616024686527837
0.1258251650330066,0.17636456869885447
0.1260252050410082,0.176568512374372
0.1262252450490098,0.17677213894888247
0.1264252850570114,0.1769755094516967
0.126625325065013,0.17717868474253762
0.1268253650730146,0.17738172537127828
0.1270254050810162,0.1775846914396193
0.12722544508901779,0.17778764246504267
0.1274254850970194,0.17799063724736433
0.127625525105021,0.17819373373819147
0.1278255651130226,0.1783969889135741
0.1280256051210242,0.17860045865012572
0.1282256451290258,0.17880419760487198
0.1284256851370274,0.1790082590990729
0.128625725145029,0.17921269500624942
0.1288257651530306,0.17941755564463366
0.1290258051610322,0.1796228896742494
0.1292258451690338,0.17982874399881865
0.1294258851770354,0.18003516367268083
0.129625925185037,0.18024219181289974
0.1298259651930386,0.18044986951672717
0.1300260052010402,0.18065823578458087
0.1302260452090418,0.18086732744868855
0.1304260852170434,0.18107717910754
0.130626125225045,0.1812878230662814
0.1308261652330466,0.18149928928317682
0.13102620524104822,0.1817116053222527
0.1312262452490498,0.18192479631223005
0.1314262852570514,0.18213888491183855
0.131626325265053,0.18235389128159274
0.1318263652730546,0.18256983306209787
0.13202640528105622,0.18278672535893659
0.1322264452890578,0.18300458073417086
0.13242648529705942,0.18322340920447572
0.132626525305061,0.18344321824590037
0.1328265653130626,0.1836640128052324
0.1330266053210642,0.18388579531791738
0.1332266453290658,0.18410856573246284
0.13342668533706742,0.18433232154123186
0.133626725345069,0.18455705781750575
0.13382676535307061,0.1847827672586713
0.1340268053610722,0.18500944023536114
0.1342268453690738,0.18523706484635333
0.13442688537707542,0.1854656269790094
0.134626925385077,0.1856951103750091
0.13482696539307862,0.18592549670111708
0.1350270054010802,0.1861567656246959
0.13522704540908181,0.1863888948936627
0.1354270854170834,0.1866218604205691
0.135627125425085,0.18685563637047037
0.13582716543308662,0.18709019525223786
0.1360272054410882,0.1873255080129606
0.13622724544908982,0.18756154413507373
0.1364272854570914,0.1877982717358493
0.136627325465093,0.18803565766888286
0.13682736547309463,0.18827366762721112
0.1370274054810962,0.1885122662476989
0.13722744548909782,0.18875141721634064
0.1374274854970994,0.1889910833741292
0.13762752550510102,0.1892312268231544
0.1378275655131026,0.18947180903260558
0.1380276055211042,0.18971279094436452
0.13822764552910582,0.18995413307788975
0.1384276855371074,0.1901957956341057
0.13862772554510902,0.19043773859802732
0.1388277655531106,0.19067992183986304
0.13902780556111222,0.19092230521435588
0.13922784556911383,0.19116484865813554
0.1394278855771154,0.19140751228486844
0.13962792558511702,0.19165025647800576
0.1398279655931186,0.1918930419809424
0.14002800560112022,0.19213582998441012
0.14022804560912183,0.1923785822109395
0.14042808561712342,0.1926212609962345
0.14062812562512503,0.19286382936731178
0.1408281656331266,0.19310625111726545
0.14102820564112822,0.19334849087652412
0.1412282456491298,0.19359051418047454
0.14142828565713142,0.19383228753333187
0.14162832566513303,0.19407377846814206
0.14182836567313462,0.1943149556028092
0.14202840568113623,0.19455578869204482
0.1422284456891378,0.19479624867514464
0.14242848569713942,0.1950363077195038
0.14262852570514103,0.1952759392597902
0.14282856571314262,0.19551511803270366
0.14302860572114423,0.19575382010725945
0.14322864572914581,0.19599202291054407
0.14342868573714743,0.19622970524890426
0.143628725745149,0.19646684732454284
0.14382876575315062,0.19670343074750973
0.14402880576115223,0.196939438543092
0.14422884576915382,0.19717485515462263
0.14442888577715543,0.19740966644174648
0.14462892578515701,0.19764385967419923
0.14482896579315863,0.19787742352117382
0.14502900580116024,0.1981103480363694
0.14522904580916182,0.19834262463883526
0.14542908581716343,0.1985742460897435
0.14562912582516502,0.1988052064652413
0.14582916583316663,0.19903550112555318
0.14602920584116824,0.19926512668052052
0.14622924584916983,0.1994940809517819
0.14642928585717144,0.19972236293181284
0.14662932586517302,0.199949972740057
0.14682936587317463,0.2001769115763923
0.14702940588117622,0.20040318167218557
0.14722944588917783,0.20062878623919655
0.14742948589717944,0.20085372941659863
0.14762952590518102,0.2010780162163863
0.14782956591318264,0.20130165246744156
0.14802960592118422,0.20152464475853063
0.14822964592918583,0.20174700038049997
0.14842968593718744,0.20196872726793558
0.14862972594518903,0.20218983394054427
0.14882976595319064,0.20241032944450732
0.14902980596119222,0.20263022329404776
0.14922984596919384,0.2028495254134431
0.14942988597719542,0.2030682460797031
0.14962992598519703,0.2032863958661216
0.14982996599319864,0.2035039855868982
0.15003000600120023,0.20372102624301405
0.15023004600920184,0.2039375289695332
0.15043008601720342,0.2041535049844888
0.15063012602520504,0.20436896553950176
0.15083016603320665,0.2045839218722686
0.15103020604120823,0.20479838516104418
0.15123024604920984,0.20501236648123555
0.15143028605721143,0.20522587676421378
0.15163032606521304,0.205438926758443
0.15183036607321462,0.2056515269930182
0.15203040608121624,0.2058636877436959
0.15223044608921785,0.20607541900149712
0.15243048609721943,0.20628673044395535
0.15263052610522104,0.206497631409077
0.15283056611322263,0.20670813087207762
0.15303060612122424,0.20691823742495075
0.15323064612922585,0.20712795925892233
0.15343068613722743,0.20733730414983706
0.15363072614522905,0.20754627944651685
0.15383076615323063,0.2077548920621256
0.15403080616123224,0.20796314846856526
0.15423084616923385,0.20817105469392064
0.15443088617723544,0.20837861632296006
0.15463092618523705,0.208585838500688
0.15483096619323863,0.20879272593893372
0.15503100620124025,0.2089992829259472
0.15523104620924183,0.20920551333895865
0.15543108621724344,0.2094114206596438
0.15563112622524505,0.20961700799242006
0.15583116623324664,0.20982227808548323
0.15603120624124825,0.21002723335447676
0.15623124624924983,0.2102318759086694
0.15643128625725145,0.21043620757949935
0.15663132626525306,0.21064022995132714
0.15683136627325464,0.21084394439422385
0.15703140628125625,0.21104735209860628
0.15723144628925784,0.21125045411151713
0.15743148629725945,0.2114532513743369
0.15763152630526103,0.21165574476170318
0.15783156631326264,0.21185793512140524
0.15803160632126426,0.21205982331501563
0.15823164632926584,0.2122614102590164
0.15843168633726745,0.21246269696617526
0.15863172634526904,0.21266368458692872
0.15883176635327065,0.2128643744505304
0.15903180636127226,0.21306476810572914
0.15923184636927384,0.21326486736074698
0.15943188637727546,0.21346467432233687
0.15963192638527704,0.2136641914337094
0.15983196639327865,0.21386342151112994
0.16003200640128026,0.2140623677790005
0.16023204640928185,0.21426103390325293
0.16043208641728346,0.21445942402289586
0.16063212642528504,0.21465754277957022
0.16083216643328666,0.21485539534498344
0.16103220644128824,0.21505298744610524
0.16123224644928985,0.2152503253880219
0.16143228645729146,0.21544741607435747
0.16163232646529305,0.21564426702518175
0.16183236647329466,0.21584088639233573
0.16203240648129624,0.21603728297211344
0.16223244648929785,0.2162334662152472
0.16243248649729947,0.2164294462341505
0.16263252650530105,0.21662523380737742
0.16283256651330266,0.21682084038126279
0.16303260652130425,0.21701627806871135
0.16323264652930586,0.21721155964510636
0.16343268653730744,0.21740669854131206
0.16363272654530905,0.21760170883374666
0.16383276655331067,0.21779660523150557
0.16403280656131225,0.21799140306051748
0.16423284656931386,0.21818611824472026
0.16443288657731545,0.21838076728424816
0.16463292658531706,0.21857536723062784
0.16483296659331867,0.2187699356589875
0.16503300660132025,0.21896449063729206
0.16523304660932187,0.2191590506926273
0.16543308661732345,0.2193536347745676
0.16563312662532506,0.21954826221567367
0.16583316663332665,0.21974295268918265
0.16603320664132826,0.2199377261639672
0.16623324664932987,0.22013260285685787
0.16643328665733145,0.22032760318243982
0.16663332666533306,0.22052274770045432
0.16683336667333465,0.22071805706095318
0.16703340668133626,0.22091355194737353
0.16723344668933787,0.22110925301771844
0.16743348669733946,0.22130518084404738
0.16763352670534107,0.22150135585049635
0.16783356671334265,0.22169779825006408
0.16803360672134426,0.22189452798041412
0.16823364672934588,0.22209156463895513
0.16843368673734746,0.2222889274174715
0.16863372674534907,0.22248663503658478
0.16883376675335066,0.22268470568033089
0.16903380676135227,0.22288315693114194
0.16923384676935385,0.22308200570552122
0.16943388677735546,0.2232812681906975
0.16963392678535708,0.22348095978254107
0.16983396679335866,0.22368109502501562
0.17003400680136027,0.22388168755143198
0.17023404680936186,0.22408275002775727
0.17043408681736347,0.2242842940982218
0.17063412682536508,0.22448633033344953
0.17083416683336666,0.22468886818132436
0.17103420684136827,0.22489191592078633
0.17123424684936986,0.22509548061873608
0.17143428685737147,0.22529956809020776
0.17163432686537305,0.22550418286195398
0.17183436687337467,0.2257093281395687
0.17203440688137628,0.22591500577825857
0.17223444688937786,0.22612121625735612
0.17243448689737947,0.22632795865865493
0.17263452690538106,0.22653523064863212
0.17283456691338267,0.22674302846461122
0.17303460692138428,0.22695134690490718
0.17323464692938587,0.22716017932298466
0.17343468693738748,0.22736951762565177
0.17363472694538906,0.2275793522753031
0.17383476695339067,0.22778967229621858
0.17403480696139226,0.22800046528491832
0.17423484696939387,0.2282117174245672
0.17443488697739548,0.22842341350341727
0.17463492698539707,0.22863553693727168
0.17483496699339868,0.22884806979594574
0.17503500700140026,0.229060992833698
0.17523504700940187,0.22927428552359483
0.17543508701740348,0.22948792609576768
0.17563512702540507,0.2297018915795121
0.17583516703340668,0.2299161578491701
0.17603520704140826,0.23013069967372798
0.17623524704940988,0.23034549077004904
0.1764352870574115,0.23056050385965082
0.17663532706541307,0.23077571072892175
0.17683536707341468,0.23099108229265863
0.17703540708141627,0.23120658866079138
0.17723544708941788,0.23142219920814547
0.17743548709741946,0.23163788264707613
0.17763552710542108,0.23185360710279146
0.1778355671134227,0.23206934019116524
0.17803560712142427,0.23228504909882253
0.17823564712942588,0.23250070066526568
0.17843568713742747,0.23271626146679214
0.17863572714542908,0.23293169790194013
0.1788357671534307,0.23314697627818654
0.17903580716143228,0.23336206289960632
0.1792358471694339,0.23357692415519588
0.17943588717743547,0.23379152660755115
0.17963592718543708,0.23400583708158676
0.17983596719343867,0.23421982275297784
0.18003600720144028,0.23443345123600445
0.1802360472094419,0.23464669067047836
0.18043608721744347,0.2348595098074362
0.1806361272254451,0.2350718780932869
0.18083616723344667,0.23528376575210946
0.18103620724144828,0.23549514386580717
0.1812362472494499,0.23570598445183438
0.18143628725745148,0.2359162605382275
0.1816363272654531,0.23612594623568445
0.18183636727345467,0.23633501680645455
0.1820364072814563,0.23654344872981709
0.1822364472894579,0.23675121976394484
0.18243648729745948,0.23695830900396692
0.1826365273054611,0.23716469693606412
0.18283656731346268,0.23737036548744778
0.1830366073214643,0.23757529807209135
0.18323664732946587,0.2377794796321019
0.18343668733746749,0.23798289667463432
0.1836367273454691,0.23818553730426836
0.18383676735347068,0.23838739125078262
0.1840368073614723,0.23858844989227387
0.18423684736947388,0.23878870627358387
0.1844368873774755,0.23898815512000604
0.1846369273854771,0.23918679284625824
0.18483696739347868,0.23938461756071502
0.1850370074014803,0.23958162906490535
0.18523704740948188,0.23977782884828913
0.1854370874174835,0.2399732200783351
0.18563712742548508,0.24016780758593193
0.1858371674334867,0.24036159784617256
0.1860372074414883,0.24055459895456105
0.18623724744948988,0.24074682059870067
0.1864372874574915,0.24093827402553158
0.18663732746549308,0.24112897200419853
0.1868373674734947,0.2413189287846383
0.1870374074814963,0.24150816005199122
0.1872374474894979,0.24169668287695303
0.1874374874974995,0.24188451566219776
0.18763752750550108,0.2420716780850174
0.1878375675135027,0.24225819103633917
0.18803760752150428,0.24244407655629818
0.1882376475295059,0.2426293577665582
0.1884376875375075,0.24281405879959053
0.1886377275455091,0.2429982047251377
0.1888377675535107,0.2431818214741025
0.18903780756151228,0.24336493576012025
0.1892378475695139,0.24354757499908436
0.1894378875775155,0.2437297672269085
0.1896379275855171,0.2439115410158204
0.1898379675935187,0.24409292538949035
0.1900380076015203,0.24427394973730576
0.1902380476095219,0.24445464372810788
0.1904380876175235,0.24463503722370966
0.1906381276255251,0.24481516019251393
0.1908381676335267,0.2449950426235492
0.1910382076415283,0.24517471444123706
0.1912382476495299,0.24535420542119635
0.1914382876575315,0.2455335451073829
0.1916383276655331,0.24571276273085146
0.1918383676735347,0.24589188713041454
0.1920384076815363,0.24607094667545842
0.1922384476895379,0.24624996919116218
0.1924384876975395,0.2464289818863482
0.1926385277055411,0.24660801128417695
0.1928385677135427,0.24678708315588094
0.1930386077215443,0.24696622245771555
0.1932386477295459,0.2471454532712875
0.1934386877375475,0.24732479874740504
0.1936387277455491,0.24750428105357772
0.1938387677535507,0.24768392132527867
0.1940388077615523,0.2478637396210677
0.1942388477695539,0.2480437548816603
0.1944388877775555,0.24822398489301561
0.1946389277855571,0.24840444625350483
0.1948389677935587,0.24858515434521053
0.1950390078015603,0.24876612330939987
0.19523904780956192,0.24894736602620288
0.1954390878175635,0.2491288940985211
0.1956391278255651,0.24931071784018288
0.1958391678335667,0.24949284626835322
0.1960392078415683,0.24967528710019868
0.19623924784956992,0.2498580467537999
0.1964392878575715,0.2500411303532942
0.19663932786557312,0.2502245417382221
0.1968393678735747,0.2504082834770418
0.1970394078815763,0.25059235688476234
0.1972394478895779,0.25077676204463717
0.1974394878975795,0.25096149783384336
0.19763952790558112,0.251146561953059
0.1978395679135827,0.2513319509598375
0.19803960792158432,0.25151766030565814
0.1982396479295859,0.2517036843765192
0.1984396879375875,0.25189001653692056
0.19863972794558912,0.25207664917706696
0.1988397679535907,0.2522635737631045
0.19903980796159232,0.252450780890187
0.1992398479695939,0.2526382603381534
0.19943988797759551,0.25282600112957926
0.1996399279855971,0.25301399158995463
0.1998399679935987,0.25320221940972565
0.20004000800160032,0.25339067170792706
0.2002400480096019,0.253579335097124
0.20044008801760352,0.2537681957493735
0.2006401280256051,0.2539572394629134
0.20084016803360671,0.2541464517292824
0.20104020804160833,0.25433581780057524
0.2012402480496099,0.25452532275654105
0.20144028805761152,0.2547149515712359
0.2016403280656131,0.2549046891789487
0.20184036807361472,0.25509452053912895
0.2020404080816163,0.25528443070005524
0.2022404480896179,0.25547440486099643
0.20244048809761953,0.2556644284326324
0.2026405281056211,0.2558544870955148
0.20284056811362272,0.25604456685636745
0.2030406081216243,0.2562346541020389
0.20324064812962592,0.2564247356509405
0.20344068813762753,0.2566147988018186
0.2036407281456291,0.256804831379726
0.20384076815363072,0.2569948217790755
0.2040408081616323,0.2571847590036743
0.20424084816963392,0.25737463270365024
0.20444088817763553,0.2575644332091989
0.20464092818563712,0.2577541515610904
0.20484096819363873,0.25794377953788805
0.2050410082016403,0.25813330967984105
0.20524104820964192,0.25832273530942385
0.2054410882176435,0.25851205054850224
0.20564112822564512,0.25870125033211633
0.20584116823364673,0.2588903304188748
0.20604120824164832,0.259079287397963
0.20624124824964993,0.25926811869277394
0.2064412882576515,0.2594568225611755
0.20664132826565312,0.2596453980924339
0.20684136827365474,0.2598338452008194
0.20704140828165632,0.2600221646159265
0.20724144828965793,0.2602103578697461
0.20744148829765952,0.2603984272805375
0.20764152830566113,0.26058637593355205
0.2078415683136627,0.2607742076586723
0.20804160832166432,0.26096192700503834
0.20824164832966593,0.26114953921274403
0.20844168833766752,0.2613370501816958
0.20864172834566913,0.26152446643774063
0.20884176835367071,0.26171179509618037
0.20904180836167233,0.2618990438228023
0.20924184836967394,0.2620862207925719
0.20944188837767552,0.26227333464614194
0.20964192838567713,0.2624603944443513
0.20984196839367872,0.26264740962089383
0.21004200840168033,0.26283438993335406
0.21024204840968191,0.2630213454128159
0.21044208841768353,0.26320828631226084
0.21064212842568514,0.263395223053982
0.21084216843368672,0.2635821661762471
0.21104220844168833,0.2637691262794494
0.21124224844968992,0.26395611397199004
0.21144228845769153,0.2641431398161373
0.21164232846569314,0.2643302142741072
0.21184236847369473,0.2645173476546096
0.21204240848169634,0.26470455006009924
0.21224244848969792,0.264891831334964
0.21244248849769953,0.26507920101487636
0.21264252850570114,0.265266668277524
0.21284256851370273,0.26545424189492306
0.21304260852170434,0.2656419301875059
0.21324264852970592,0.2658297409801618
0.21344268853770754,0.2660176815603915
0.21364272854570912,0.266205758638725
0.21384276855371073,0.26639397831153205
0.21404280856171234,0.26658234602634234
0.21424284856971393,0.2667708665497726
0.21444288857771554,0.26695954393814575
0.21464292858571712,0.26714838151087017
0.21484296859371874,0.26733738182663314
0.21504300860172035,0.26752654666244957
0.21524304860972193,0.26771587699559474
0.21544308861772354,0.26790537298843903
0.21564312862572513,0.2680950339761914
0.21584316863372674,0.2682848584575513
0.21604320864172832,0.2684748440882602
0.21624324864972994,0.268664987677538
0.21644328865773155,0.2688552851873827
0.21664332866573313,0.26904573173470964
0.21684336867373474,0.2692363215962994
0.21704340868173633,0.2694270482165231
0.21724344868973794,0.2696179042178077
0.21744348869773955,0.2698088814138031
0.21764352870574113,0.2699999708252079
0.21784356871374275,0.2701911626982077
0.21804360872174433,0.27038244652547694
0.21824364872974594,0.2705738110696877
0.21844368873774755,0.2707652443894675
0.21864372874574914,0.27095673386773844
0.21884376875375075,0.27114826624236615
0.21904380876175233,0.2713398276390368
0.21924384876975395,0.2715314036062746
0.21944388877775553,0.27172297915250115
0.21964392878575714,0.2719145387850302
0.21984396879375875,0.27210606655087965
0.22004400880176034,0.2722975460792759
0.22024404880976195,0.2724889606257113
0.22044408881776353,0.27268029311741054
0.22064412882576515,0.2728715262000495
0.22084416883376676,0.2730626422855633
0.22104420884176834,0.2732536236008728
0.22124424884976995,0.2734444522373522
0.22144428885777154,0.2736351102008573
0.22164432886577315,0.273825579462128
0.22184436887377473,0.2740158420073802
0.22204440888177635,0.27420587988890077
0.22224444888977796,0.2743956752754605
0.22244448889777954,0.2745852105023658
0.22264452890578115,0.2747744681209731
0.22284456891378274,0.2749634309474982
0.22304460892178435,0.2751520821109594
0.22324464892978596,0.275340405100105
0.22344468893778754,0.2755283838091841
0.22364472894578916,0.2757160025824316
0.22384476895379074,0.2759032462571507
0.22404480896179235,0.2760901002052867
0.22424484896979394,0.27627655037339954
0.22444488897779555,0.2764625833209531
0.22464492898579716,0.27664818625685017
0.22484496899379874,0.2768333470741547
0.22504500900180036,0.27701805438294985
0.22524504900980194,0.2772022975412912
0.22544508901780355,0.27738606668422133
0.22564512902580516,0.27756935275081807
0.22584516903380675,0.27775214750925514
0.22604520904180836,0.2779344435798575
0.22624524904980994,0.27811623445613637
0.22644528905781156,0.2782975145237923
0.22664532906581317,0.2784782790776759
0.22684536907381475,0.27865852433669547
0.22704540908181636,0.2788382474566626
0.22724544908981795,0.2790174465410665
0.22744548909781956,0.2791961206497679
0.22764552910582114,0.2793742698056022
0.22784556911382275,0.27955189499888594
0.22804560912182437,0.27972899818981667
0.22824564912982595,0.27990558230876206
0.22844568913782756,0.2800816512544352
0.22864572914582915,0.28025720988995473
0.22884576915383076,0.28043226403679666
0.22904580916183237,0.2806068204666444
0.22924584916983395,0.280780886891155
0.22944588917783557,0.28095447194966205
0.22964592918583715,0.2811275851948457
0.22984596919383876,0.2813002370764063
0.23004600920184035,0.2814724389227884
0.23024604920984196,0.2816442029210089
0.23044608921784357,0.28181554209465176
0.23064612922584515,0.2819864702801017
0.23084616923384677,0.28215700210109423
0.23104620924184835,0.2823271529416695
0.23124624924984996,0.28249693891762295
0.23144628925785157,0.28266637684655066
0.23164632926585316,0.28283548421659277
0.23184636927385477,0.28300427915398174
0.23204640928185635,0.28317278038950355
0.23224644928985796,0.28334100722398126
0.23244648929785958,0.28350897949289017
0.23264652930586116,0.2836767175302112
0.23284656931386277,0.28384424213162673
0.23304660932186436,0.2840115745171595
0.23324664932986597,0.2841787362933492
0.23344668933786755,0.2843457494150556
0.23364672934586916,0.28451263614697203
0.23384676935387078,0.284679419024925
0.23404680936187236,0.28484612081702737
0.23424684936987397,0.285012764484749
0.23444688937787556,0.28517937314395736
0.23464692938587717,0.2853459700259774
0.23484696939387878,0.28551257843871225
0.23504700940188036,0.28567922172786075
0.23524704940988198,0.2858459232382642
0.23544708941788356,0.28601270627540953
0.23564712942588517,0.28617959406711585
0.23584716943388676,0.28634660972542564
0.23604720944188837,0.2865137762087258
0.23624724944988998,0.28668111628412046
0.23644728945789156,0.28684865249008096
0.23664732946589317,0.28701640709939946
0.23684736947389476,0.28718440208247586
0.23704740948189637,0.28735265907097207
0.23724744948989798,0.2875211993218705
0.23744748949789957,0.2876900436819785
0.23764752950590118,0.28785921255292596
0.23784756951390276,0.28802872585670614
0.23804760952190437,0.2881986030018155
0.23824764952990596,0.2883688628500517
0.23844768953790757,0.2885395236840323
0.23864772954590918,0.28871060317549957
0.23884776955391077,0.28888211835447947
0.23904780956191238,0.2890540855793632
0.23924784956991396,0.28922652050798014
0.23944788957791557,0.28939943806973123
0.23964792958591719,0.28957285243884895
0.23984796959391877,0.2897467770088485
0.24004800960192038,0.28992122436823137
0.24024804960992197,0.2900962062774972
0.24044808961792358,0.29027173364751646
0.2406481296259252,0.29044781651930957
0.24084816963392677,0.29062446404527364
0.24104820964192838,0.29080168447189053
0.24124824964992997,0.2909794851239442
0.24144828965793158,0.29115787239026925
0.24164832966593316,0.2913368517110462
0.24184836967393478,0.29151642756665336
0.2420484096819364,0.29169660346808
0.24224844968993797,0.2918773819489012
0.24244848969793958,0.29205876455880997
0.24264852970594117,0.2922407518587009
0.24284856971394278,0.29242334341729515
0.2430486097219444,0.29260653780929663
0.24324864972994598,0.292790332615069
0.2434486897379476,0.2929747244218216
0.24364872974594917,0.2931597088262956
0.24384876975395078,0.2933452804389417
0.24404880976195237,0.2935314328895838
0.24424884976995398,0.2937181588345648
0.2444488897779556,0.29390544996537543
0.24464892978595718,0.2940932970187664
0.2448489697939588,0.2942816897883511
0.24504900980196037,0.29447061713770517
0.24524904980996198,0.29466006701497327
0.2454490898179636,0.29485002646899433
0.24564912982596518,0.29504048166695657
0.2458491698339668,0.29523141791359503
0.24604920984196837,0.2954228196719412
0.24624924984997,0.29561467058563473
0.24644928985797157,0.29580695350280123
0.24664932986597318,0.29599965050149857
0.2468493698739748,0.29619274291672726
0.24704940988197638,0.29638621136899534
0.247249449889978,0.2965800357944201
0.24744948989797957,0.29677419547634276
0.24764952990598119,0.29696866907842245
0.2478495699139828,0.2971634346791684
0.24804960992198438,0.2973584698078595
0.248249649929986,0.297553751481792
0.24844968993798758,0.29774925624478665
0.2486497299459892,0.29794496020687977
0.2488497699539908,0.2981408390851123
0.24904980996199239,0.29833686824532646
0.249249849969994,0.29853302274487115
0.24944988997799558,0.29872927737611377
0.2496499299859972,0.29892560671064944
0.24984996999399878,0.2991219851440987
0.2500500100020004,0.2993183869413793
0.250250050010002,0.2995147862823389
0.2504500900180036,0.29971115730763614
0.25065013002600517,0.2999074741647566
0.2508501700340068,0.30010371105405376
0.2510502100420084,0.30029984227470946
0.25125025005001,0.3004958422705077
0.2514502900580116,0.300691685675325
0.2516503300660132,0.30088734735824096
0.2518503700740148,0.30108280246817926
0.2520504100820164,0.3012780264779928
0.252250450090018,0.3014729952279128
0.2524504900980196,0.3016676849682839
0.2526505301060212,0.3018620724015114
0.2528505701140228,0.302056134723152
0.2530506101220244,0.30224984966207835
0.253250650130026,0.30244319551965326
0.25345069013802757,0.30263615120784837
0.2536507301460292,0.3028286962862434
0.2538507701540308,0.3030208109978434
0.2540508101620324,0.3032124763036488
0.254250850170034,0.3034036739159148
0.25445089017803557,0.30359438633003394
0.2546509301860372,0.30378459685497605
0.2548509701940388,0.3039742896422173
0.2550510102020404,0.30416344971309084
0.255251050210042,0.304352062984491
0.2554510902180436,0.3045401162928617
0.2556511302260452,0.3047275974164029
0.2558511702340468,0.3049144950954288
0.2560512102420484,0.30510079905081544
0.25625125025005,0.30528650000047736
0.2564512902580516,0.30547158967381904
0.2566513302660532,0.30565606082411156
0.2568513702740548,0.30583990723875143
0.2570514102820564,0.30602312374736607
0.257251450290058,0.30620570622773946
0.2574514902980596,0.30638765160953835
0.2576515303060612,0.3065689578758317
0.2578515703140628,0.3067496240624041
0.2580516103220644,0.3069296502548744
0.25825165033006603,0.3071090375836426
0.2584516903380676,0.30728778821669545
0.2586517303460692,0.30746590535031415
0.2588517703540708,0.3076433931977349
0.2590518103620724,0.30782025697582266
0.259251850370074,0.3079965028898265
0.2594518903780756,0.30817213811629207
0.2596519303860772,0.3083471707842124
0.2598519703940788,0.30852160995450495
0.2600520104020804,0.3086954655979039
0.260252050410082,0.30886874857136387
0.2604520904180836,0.30904147059306886
0.2606521304260852,0.3092136442161442
0.2608521704340868,0.30938528280116795
0.26105221044208843,0.30955640048757727
0.26125225045009,0.3097270121640647
0.2614522904580916,0.30989713343805575
0.2616523304660932,0.3100667806043579
0.2618523704740948,0.31023597061306674
0.26205241048209643,0.3104047210368139
0.262252450490098,0.3105730500374361
0.2624524904980996,0.3107409763321434
0.2626525305061012,0.3109085191592602
0.2628525705141028,0.31107569824361225
0.26305261052210444,0.31124253376162797
0.263252650530106,0.31140904630622346
0.2634526905381076,0.3115752568515363
0.2636527305461092,0.3117411867175758
0.2638527705541108,0.31190685753485203
0.26405281056211244,0.31207229120905244
0.264252850570114,0.3122375098858277
0.2644528905781156,0.3124025359157546
0.2646529305861172,0.3125673918195414
0.26485297059411883,0.3127321002535425
0.2650530106021204,0.3128966839756492
0.265253050610122,0.3130611658116249
0.2654530906181236,0.31322556862195094
0.2656531306261252,0.31338991526925053
0.26585317063412683,0.31355422858635795
0.2660532106421284,0.3137185313450951
0.26625325065013,0.3138828462258205
0.2664532906581316,0.3140471957878083
0.2666533306661332,0.31421160244051444
0.26685337067413484,0.31437608841578146
0.2670534106821364,0.3145406757410286
0.267253450690138,0.3147053862134691
0.2674534906981396,0.31487024137538927
0.26765353070614123,0.31503526249051783
0.26785357071414284,0.31520047052150746
0.2680536107221444,0.31536588610854127
0.268253650730146,0.3155315295490716
0.2684536907381476,0.3156974207786889
0.26865373074614923,0.3158635793531119
0.26885377075415084,0.3160300244312822
0.2690538107621524,0.31619677475953956
0.269253850770154,0.31636384865684697
0.2694538907781556,0.3165312640010296
0.26965393078615724,0.3166990382159839
0.26985397079415885,0.3168671882598102
0.2700540108021604,0.3170357306138179
0.270254050810162,0.31720468127234736
0.27045409081816363,0.31737405573335237
0.27065413082616524,0.3175438689896839
0.2708541708341668,0.3177141355210164
0.2710542108421684,0.31788486928635684
0.27125425085017,0.31805608371707866
0.27145429085817163,0.3182277917104233
0.27165433086617324,0.3184000056234167
0.2718543708741748,0.3185727372671469
0.2720544108821764,0.31874599790135716
0.272254450890178,0.3189197982293083
0.27245449089817964,0.3190941483928716
0.27265453090618125,0.31926905796781424
0.2728545709141828,0.31944453595924754
0.2730546109221844,0.3196205907972086
0.273254650930186,0.31979723033235175
0.27345469093818764,0.3199744618317313
0.27365473094618925,0.32015229197465833
0.2738547709541908,0.32033072684861846
0.2740548109621924,0.3205097719452422
0.27425485097019403,0.32068943215631907
0.27445489097819564,0.32086971176985135
0.27465493098619725,0.32105061446614447
0.2748549709941988,0.32123214331393224
0.2750550110022004,0.32141430076653743
0.27525505101020203,0.3215970886580678
0.27545509101820365,0.32178050819965065
0.2756551310262052,0.32196455997570816
0.2758551710342068,0.3221492439402775
0.2760552110422084,0.32233455941337996
0.27625525105021004,0.3225205050774458
0.27645529105821165,0.322707078973801
0.2766553310662132,0.3228942784992253
0.2768553710742148,0.3230821004025908
0.27705541108221643,0.3232705407815954
0.27725545109021804,0.323459595079606
0.27745549109821965,0.32364925808262845
0.2776555311062212,0.32383952391642845
0.2778555711142228,0.3240303860438269
0.27805561112222443,0.32422183726220033
0.27825565113022604,0.32441386970122044
0.27845569113822766,0.32460647482087057
0.2786557311462292,0.3247996434097833
0.2788557711542308,0.32499336558394526
0.27905581116223244,0.3251876307858236
0.27925585117023405,0.32538242778396853
0.27945589117823566,0.32557774467315415
0.2796559311862372,0.32577356887512054
0.27985597119423883,0.32596988713998515
0.28005601120224044,0.32616668554839223
0.28025605121024205,0.3263639495144721
0.28045609121824366,0.3265616637896826
0.2806561312262452,0.3267598124676039
0.28085617123424683,0.32695837898975977
0.28105621124224844,0.32715734615253417
0.28125625125025006,0.3273566961152511
0.2814562912582516,0.3275564104094813
0.2816563312662532,0.3277564699496373
0.28185637127425484,0.3279568550449108
0.28205641128225645,0.3281575454126032
0.28225645129025806,0.3283585201928933
0.2824564912982596,0.32855975796507997
0.2826565313062612,0.328761236765331
0.28285657131426284,0.32896293410596195
0.28305661132226445,0.3291648269962638
0.28325665133026606,0.3293668919648881
0.2834566913382676,0.32956910508379456
0.28365673134626923,0.3297714419937581
0.28385677135427084,0.3299738779314257
0.28405681136227245,0.33017638775790903
0.28425685137027407,0.3303789459888907
0.2844568913782756,0.3305815268262205
0.28465693138627723,0.330784104190969
0.28485697139427885,0.3309866517579056
0.28505701140228046,0.3311891429913616
0.28525705141028207,0.3313915511824358
0.2854570914182836,0.3315938494874977
0.28565713142628524,0.33179601096793904
0.28585717143428685,0.33199800863112267
0.28605721144228846,0.3321998154724728
0.2862572514502901,0.3324014045186505
0.28645729145829163,0.3326027488717529
0.28665733146629324,0.33280382175447126
0.28685737147429485,0.3330045965561422
0.28705741148229647,0.33320504687961894
0.287257451490298,0.333405146588888
0.28745749149829963,0.33360486985735094
0.28765753150630125,0.3338041912166868
0.28785757151430286,0.3340030856062054
0.28805761152230447,0.33420152842259593
0.288257651530306,0.33439949556997106
0.28845769153830764,0.3345969635100997
0.28865773154630925,0.3347939093127172
0.28885777155431086,0.3349903107057942
0.28905781156231247,0.33518614612564335
0.28925785157031403,0.33538139476673356
0.28945789157831564,0.33557603663108077
0.28965793158631725,0.33577005257707704
0.28985797159431886,0.3359634243676179
0.2900580116023205,0.3361561347173836
0.29025805161032203,0.33634816733912953
0.29045809161832364,0.3365395069888369
0.29065813162632526,0.3367301395095777
0.29085817163432687,0.33692005187394536
0.2910582116423285,0.33710923222490574
0.29125825165033004,0.3372976699149256
0.29145829165833165,0.3374853555432368
0.29165833166633326,0.3376722809911009
0.29185837167433487,0.3378584394549432
0.2920584116823365,0.33804382547722944
0.29225845169033804,0.33822843497496624
0.29245849169833965,0.33841226526571316
0.29265853170634126,0.33859531509099994
0.2928585717143429,0.33877758463705243
0.29305861172234443,0.3389590755527372
0.29325865173034604,0.33913979096464253
0.29345869173834765,0.33931973548922406
0.29365873174634927,0.3394989152419484
0.2938587717543509,0.3396773378433788
0.29405881176235243,0.33985501242215355
0.29425885177035405,0.34003194961481675
0.29445889177835566,0.3402081615624674
0.29465893178635727,0.34038366190420144
0.2948589717943589,0.3405584657673282
0.29505901180236044,0.34073258975434956
0.29525905181036205,0.34090605192669765
0.29545909181836366,0.34107887178523216
0.2956591318263653,0.3412510702475066
0.2958591718343669,0.34142266962181816
0.29605921184236844,0.34159369357806213
0.29625925185037005,0.34176416711541957
0.29645929185837167,0.34193411652691075
0.2966593318663733,0.34210356936085595
0.2968593718743749,0.34227255437929105
0.29705941188237645,0.34244110151339024
0.29725945189037806,0.3426092418159581
0.29745949189837967,0.3427770074110579
0.2976595319063813,0.34294443144085185
0.2978595719143829,0.343111548009735
0.29805961192238445,0.3432783921258533
0.29825965193038606,0.34344499964010466
0.2984596919383877,0.3436114071827268
0.2986597319463893,0.34377765209758726
0.29885977195439084,0.34394377237429685
0.29905981196239245,0.34410980657827606
0.29925985197039406,0.3442757937789117
0.2994598919783957,0.34444177347595006
0.2996599319863973,0.3446077855242784
0.29985997199439884,0.34477387005725424
0.30006001200240046,0.3449400674087516
0.30026005201040207,0.34510641803409414
0.3004600920184037,0.34527296243005684
0.3006601320264053,0.3454397410541198
0.30086017203440685,0.3456067942431633
0.30106021204240846,0.3457741621317981
0.30126025205041007,0.3459418845705274
0.3014602920584117,0.3461100010439402
0.3016603320664133,0.3462785505891384
0.30186037207441485,0.3464475717145991
0.30206041208241646,0.3466171023196768
0.3022604520904181,0.34678717961494787
0.3024604920984197,0.346957840043599
0.3026605321064213,0.34712911920406053
0.30286057211442285,0.3473010517740813
0.30306061212242447,0.34747367143644026
0.3032606521304261,0.34764701080648386
0.3034606921384277,0.347821101361677
0.30366073214642925,0.3479959733733462
0.30386077215443086,0.3481716558407918
0.30406081216243247,0.3483481764279362
0.3042608521704341,0.34852556140267277
0.3044608921784357,0.3487038355790679
0.30466093218643725,0.34888302226256673
0.30486097219443886,0.349063143198341
0.3050610122024405,0.3492442185229119
0.3052610522104421,0.3494262667191733
0.3054610922184437,0.34960930457492906
0.30566113222644525,0.3497933471450544
0.30586117223444687,0.3499784077173781
0.3060612122424485,0.35016449778237824
0.3062612522504501,0.35035162700677025
0.3064612922584517,0.3505398032110626
0.30666133226645326,0.3507290323511425
0.30686137227445487,0.350919318503947
0.3070614122824565,0.35111066385726525
0.3072614522904581,0.3513030687037089
0.3074614922984597,0.3514965314388782
0.30766153230646126,0.3516910485637419
0.3078615723144629,0.35188661469123994
0.3080616123224645,0.3520832225571089
0.3082616523304661,0.3522808630349187
0.3084616923384677,0.35247952515530223
0.30866173234646926,0.35267919612934606
0.3088617723544709,0.3528798613761042
0.3090618123624725,0.35308150455418325
0.3092618523704741,0.3532841075973393
0.30946189237847566,0.3534876507540158
0.30966193238647727,0.35369211263074113
0.3098619723944789,0.3538974702392942
0.3100620124024805,0.35410369904753614
0.3102620524104821,0.3543107730337961
0.31046209241848366,0.35451866474468796
0.31066213242648527,0.35472734535622596
0.3108621724344869,0.3549367847380965
0.3110622124424885,0.3551469515209339
0.3112622524504901,0.3553578131664398
0.31146229245849166,0.3555693360401756
0.3116623324664933,0.3557814854868498
0.3118623724744949,0.3559942259079145
0.3120624124824965,0.35620752084127844
0.3122624524904981,0.3564213330429352
0.31246249249849967,0.3566356245703036
0.3126625325065013,0.35685035686706656
0.3128625725145029,0.3570654908492954
0.3130626125225045,0.3572809869926391
0.3132626525305061,0.357496805420357
0.31346269253850767,0.3577129059919701
0.3136627325465093,0.3579292483923049
0.3138627725545109,0.35814579222070275
0.3140628125625125,0.358362497080168
0.3142628525705141,0.3585793226662273
0.3144628925785157,0.358796228855275
0.3146629325865173,0.35901317579218117
0.3148629725945189,0.35923012397693926
0.3150630126025205,0.35944703435013653
0.31526305261052207,0.3596638683770302
0.3154630926185237,0.35988058813001916
0.3156631326265253,0.36009715636930356
0.3158631726345269,0.36031353662153043
0.3160632126425285,0.3605296932562283
0.31626325265053007,0.3607455915598399
0.3164632926585317,0.36096119780716795
0.3166633326665333,0.3611764793300565
0.3168633726745349,0.36139140458313546
0.3170634126825365,0.36160594320646644
0.3172634526905381,0.36182006608493245
0.3174634926985397,0.36203374540422706
0.3176635327065413,0.3622469547033016
0.3178635727145429,0.36245966892314496
0.3180636127225445,0.3626718644517747
0.3182636527305461,0.36288351916533235
0.3184636927385477,0.3630946124651848
0.3186637327465493,0.36330512531094483
0.3188637727545509,0.36351504024933645
0.3190638127625525,0.36372434143884236
0.3192638527705541,0.36393301467008216
0.3194638927785557,0.364141047381884
0.3196639327865573,0.36434842867302497
0.3198639727945589,0.3645551493096279
0.3200640128025605,0.36476120172821636
0.3202640528105621,0.36496658003444227
0.3204640928185637,0.36517127999751486
0.3206641328265653,0.365375299040372
0.3208641728345669,0.3655786362256479
0.3210642128425685,0.36578129223750605
0.3212642528505701,0.3659832693594163
0.3214642928585717,0.3661845714479697
0.3216643328665733,0.3663852039028347
0.3218643728745749,0.3665851736329717
0.3220644128825765,0.366784489019233
0.3222644528905781,0.36698315987348484
0.3224644928985797,0.36718119739440114
0.3226645329065813,0.3673786141200844
0.3228645729145829,0.3675754238776804
0.3230646129225845,0.3677716417301605
0.3232646529305861,0.3679672839204531
0.3234646929385877,0.36816236781311296
0.3236647329465893,0.3683569118337224
0.32386477295459093,0.3685509354062251
0.3240648129625925,0.36874445888839735
0.3242648529705941,0.36893750350566634
0.3244648929785957,0.3691300912834883
0.3246649329865973,0.36932224497850275
0.32486497299459893,0.36951398800868174
0.3250650130026005,0.36970534438269376
0.3252650530106021,0.36989633862870447
0.3254650930186037,0.3700869957228359
0.3256651330266053,0.3702773410175065
0.3258651730346069,0.37046740016987334
0.3260652130426085,0.37065719907059697
0.3262652530506101,0.37084676377314574
0.3264652930586117,0.3710361204238579
0.32666533306661333,0.3712252951929708
0.3268653730746149,0.37141431420682847
0.3270654130826165,0.3716032034814699
0.3272654530906181,0.3717919888577986
0.3274654930986197,0.37198069593852456
0.32766553310662133,0.37216935002706764
0.3278655731146229,0.3723579760686001
0.3280656131226245,0.3725465985934011
0.3282656531306261,0.3727352416626869
0.3284656931386277,0.37292392881707015
0.32866573314662934,0.37311268302779443
0.3288657731546309,0.37330152665087896
0.3290658131626325,0.37349048138429636
0.3292658531706341,0.3736795682282992
0.3294658931786357,0.3738688074489943
0.32966593318663734,0.37405821854525756
0.3298659731946389,0.37424782021906394
0.3300660132026405,0.3744376303493
0.3302660532106421,0.37462766596910957
0.33046609321864373,0.37481794324681267
0.33066613322664534,0.3750084774704229
0.3308661732346469,0.37519928303577543
0.3310662132426485,0.37539037343826664
0.3312662532506501,0.3755817612681873
0.33146629325865173,0.3757734582096264
0.3316663332666533,0.375965475042899
0.3318663732746549,0.376157821650449
0.3320664132826565,0.3763505070261549
0.3322664532906581,0.37654353928796114
0.33246649329865974,0.3767369256937405
0.3326665333066613,0.3769306726602829
0.3328665733146629,0.3771247857852934
0.3330666133226645,0.37731926987227105
0.33326665333066613,0.3775141289581275
0.33346669333866774,0.3777093663433976
0.3336667333466693,0.37790498462487865
0.3338667733546709,0.37810098573053214
0.3340668133626725,0.3782973709564664
0.33426685337067413,0.378494141005817
0.33446689337867574,0.3786912960293295
0.3346669333866773,0.37888883566744486
0.3348669733946789,0.3790867590936845
0.3350670134026805,0.37928506505912163
0.33526705341068214,0.3794837519377278
0.33546709341868375,0.3796828177723776
0.3356671334266853,0.3798822603212924
0.3358671734346869,0.3800820771047051
0.33606721344268853,0.3802822654515261
0.33626725345069014,0.3804828225457937
0.33646729345869175,0.38068374547269107
0.3366673334666933,0.38088503126391926
0.3368673734746949,0.38108667694221604
0.33706741348269653,0.38128867956481594
0.33726745349069814,0.3814910362656546
0.3374674934986997,0.38169374429612396
0.3376675335067013,0.3818968010641933
0.3378675735147029,0.38210020417172025
0.33806761352270454,0.3823039514497818
0.33826765353070615,0.38250804099186647
0.3384676935387077,0.38271247118477725
0.3386677335467093,0.38291724073710576
0.3388677735547109,0.38312234870514716
0.33906781356271254,0.38332779451613863
0.33926785357071415,0.38353357798871146
0.3394678935787157,0.3837396993504626
0.3396679335867173,0.38394615925255976
0.33986797359471893,0.38415295878130684
0.34006801360272054,0.38436009946660965
0.34026805361072215,0.38456758328729224
0.3404680936187237,0.38477541267322685
0.3406681336267253,0.3849835905042542
0.34086817363472693,0.3851921201058808
0.34106821364272855,0.38540100524175425
0.34126825365073016,0.38561025010293015
0.3414682936587317,0.3858198592939549
0.3416683336667333,0.3860298378158039
0.34186837367473494,0.3862401910457256
0.34206841368273655,0.3864509247140549
0.34226845369073816,0.3866620448780721
0.3424684936987397,0.38687355789299704
0.34266853370674133,0.3870854703802191
0.34286857371474294,0.38729778919287683
0.34306861372274455,0.38751052137891384
0.3432686537307461,0.38772367414174863
0.3434686937387477,0.387937254798708
0.34366873374674933,0.38815127073738576
0.34386877375475094,0.3883657293700977
0.34406881376275256,0.3885806380866169
0.3442688537707541,0.38879600420538
0.3444688937787557,0.389011834923368
0.34466893378675734,0.38922813726487027
0.34486897379475895,0.38944491802935144
0.34506901380276056,0.3896621837386441
0.3452690538107621,0.389879940583701
0.34546909381876373,0.3900981943711409
0.34566913382676534,0.3903169504698286
0.34586917383476695,0.39053621375773384
0.34606921384276856,0.3907559885693125
0.3462692538507701,0.3909762786436567
0.34646929385877173,0.3911970870736603
0.34666933386677334,0.39141841625644236
0.34686937387477496,0.39164026784527095
0.34706941388277657,0.3918626427032256
0.3472694538907781,0.39208554085882974
0.34746949389877974,0.39230896146388117
0.34766953390678135,0.3925329027536997
0.34786957391478296,0.39275736201000405
0.3480696139227845,0.39298233552662043
0.3482696539307861,0.3932078185782153
0.34846969393878774,0.3934338053922348
0.34866973394678935,0.3936602891242209
0.34886977395479096,0.39388726183666145
0.3490698139627925,0.39411471448152047
0.34926985397079413,0.3943426368865788
0.34946989397879574,0.3945710177457033
0.34966993398679735,0.3947998446131459
0.34986997399479897,0.39502910390196144
0.3500700140028005,0.3952587808866158
0.35027005401080213,0.39548885970984143
0.35047009401880375,0.39571932339378013
0.35067013402680536,0.3959501538554401
0.35087017403480697,0.3961813319264735
0.3510702140428085,0.3964128373772702
0.35127025405081014,0.39664464894534224
0.35147029405881175,0.39687674436796155
0.35167033406681336,0.3971091004189956
0.351870374074815,0.3973416929498703
0.35207041408281653,0.3975744969345746
0.35227045409081814,0.397807486518606
0.35247049409881975,0.39804063507174114
0.35267053410682137,0.39827391524450073
0.352870574114823,0.39850729902816573
0.35307061412282453,0.3987407578181853
0.35327065413082614,0.39897426248080686
0.35347069413882776,0.39920778342274343
0.35367073414682937,0.3994412906636826
0.3538707741548309,0.39967475391143
0.35407081416283254,0.39990814263946683
0.35427085417083415,0.400141426166695
0.35447089417883576,0.40037457373912866
0.35467093418683737,0.40060755461328523
0.35487097419483893,0.4008403381410195
0.35507101420284054,0.4010728938555368
0.35527105421084215,0.401305191558314
0.35547109421884376,0.40153720140665206
0.3556711342268454,0.40176889400157756
0.35587117423484693,0.4020002404758065
0.35607121424284854,0.4022312125814814
0.35627125425085016,0.402461782777388
0.35647129425885177,0.40269192431535844
0.3566713342668534,0.4029216113255667
0.35687137427485494,0.4031508189004208
0.35707141428285655,0.4033795231767606
0.35727145429085816,0.40360770141607094
0.35747149429885977,0.4038353320824232
0.3576715343068614,0.4040623949178649
0.35787157431486294,0.40428887101498046
0.35807161432286455,0.40451474288635564
0.35827165433086616,0.40473999453068454
0.3584716943388678,0.4049646114952675
0.3586717343468694,0.40518858093466026
0.35887177435487094,0.4054118916652422
0.35907181436287255,0.4056345342154891
0.35927185437087417,0.40585650087174374
0.3594718943788758,0.4060777857192954
0.35967193438687733,0.40629838467859447
0.35987197439487895,0.4065182955364398
0.36007201440288056,0.4067375179720002
0.36027205441088217,0.4069560535775414
0.3604720944188838,0.40717390587375235
0.36067213442688534,0.40739108031958127
0.36087217443488695,0.4076075843165097
0.36107221444288856,0.40782342720721265
0.3612722544508902,0.4080386202685726
0.3614722944588918,0.40825317669903133
0.36167233446689334,0.40846711160028626
0.36187237447489495,0.40868044195335507
0.36207241448289657,0.40889318658905116
0.3622724544908982,0.40910536615293136
0.3624724944988998,0.40931700306479724
0.36267253450690135,0.40952812147284634
0.36287257451490296,0.40973874720259085
0.36307261452290457,0.4099489077006745
0.3632726545309062,0.41015863197373914
0.3634726945389078,0.4103679505225052
0.36367273454690935,0.4105768952712482
0.36387277455491096,0.41078549949286647
0.3640728145629126,0.41099379772975114
0.3642728545709142,0.41120182571068264
0.3644728945789158,0.4114096202639903
0.36467293458691735,0.411617219227225
0.36487297459491896,0.4118246613536062
0.3650730146029206,0.41203198621551507
0.3652730546109222,0.41223923410531627
0.36547309461892374,0.4124464459338003
0.36567313462692536,0.4126536631265469
0.36587317463492697,0.41286092751851744
0.3660732146429286,0.4130682812471925
0.3662732546509302,0.41327576664457494
0.36647329465893175,0.41348342612838573
0.36667333466693336,0.41369130209278393
0.36687337467493497,0.41389943679894314
0.3670734146829366,0.41410787226582246
0.3672734546909382,0.414316650161468
0.36747349469893975,0.4145258116951817
0.36767353470694136,0.41473539751089467
0.367873574714943,0.41494544758207663
0.3680736147229446,0.4151560011085119
0.3682736547309462,0.41536709641526603
0.36847369473894775,0.4155787708541615
0.36867373474694937,0.41579106070807254
0.368873774754951,0.4160040010983417
0.3690738147629526,0.416217625895609
0.3692738547709542,0.4164319676343349
0.36947389477895576,0.41664705743128405
0.36967393478695737,0.41686292490822585
0.369873974794959,0.41707959811909
0.3700740148029606,0.41729710348180227
0.3702740548109622,0.4175154657150084
0.37047409481896376,0.4177347077798762
0.3706741348269654,0.41795485082714895
0.370874174834967,0.4181759141496033
0.3710742148429686,0.41839791514004865
0.37127425485097015,0.4186208692549812
0.37147429485897177,0.41884478998399066
0.3716743348669734,0.41906968882499424
0.371874374874975,0.4192955752653559
0.3720744148829766,0.4195224567689245
0.37227445489097816,0.4197503387690106
0.37247449489897977,0.41997922466729576
0.3726745349069814,0.4202091158386545
0.372874574914983,0.42044001164184575
0.3730746149229846,0.42067190943601557
0.37327465493098616,0.42090480460293206
0.3734746949389878,0.4211386905748574
0.3736747349469894,0.4213735588679446
0.373874774954991,0.4216093991210298
0.3740748149629926,0.4218461991396749
0.37427485497099416,0.42208394494530077
0.3744748949789958,0.422322620829235
0.3746749349869974,0.42256220941148565
0.374874974994999,0.42280269170403845
0.3750750150030006,0.42304404717846045
0.37527505501100217,0.42328625383758295
0.3754750950190038,0.42352928829102454
0.3756751350270054,0.42377312583430105
0.375875175035007,0.42401774053126384
0.37607521504300856,0.42426310529959305
0.37627525505101017,0.4245091919990671
0.3764752950590118,0.42475597152231875
0.3766753350670134,0.42500341388778173
0.376875375075015,0.4252514883345251
0.37707541508301656,0.4255001634186654
0.3772754550910182,0.42574940711104226
0.3774754950990198,0.4259991868958388
0.3776755351070214,0.42624946986982465
0.377875575115023,0.4265002228418959
0.37807561512302457,0.42675141243258796
0.3782756551310262,0.42700300517323275
0.3784756951390278,0.4272549676044371
0.3786757351470294,0.4275072663735571
0.378875775155031,0.4277598683308501
0.37907581516303257,0.428012740623987
0.3792758551710342,0.4282658507906163
0.3794758951790358,0.4285191668486766
0.3796759351870374,0.4287726573841619
0.379875975195039,0.4290262916360562
0.3800760152030406,0.4292800395781601
0.3802760552110422,0.42953387199754955
0.3804760952190438,0.42978776056941403
0.3806761352270454,0.43004167792804004
0.380876175235047,0.4302955977337176
0.3810762152430486,0.4305494947353667
0.3812762552510502,0.4308033448286933
0.3814762952590518,0.4310571251097062
0.3816763352670534,0.4313108139234414
0.38187637527505497,0.43156439090776133
0.3820764152830566,0.43181783703211435
0.3822764552910582,0.43207113463116065
0.3824764952990598,0.4323242674331894
0.3826765353070614,0.43257722058327397
0.382876575315063,0.43282998066112954
0.3830766153230646,0.4330825356936606
0.3832766553310662,0.43333487516220326
0.3834766953390678,0.43358699000448764
0.3836767353470694,0.43383887261136567
0.383876775355071,0.43409051681836874
0.3840768153630726,0.4343419178921749
0.3842768553710742,0.43459307251208845
0.3844768953790758,0.4348439787466464
0.3846769353870774,0.435094636025487
0.384876975395079,0.43534504510662875
0.3850770154030806,0.4355952080393241
0.3852770554110822,0.43584512812266585
0.3854770954190838,0.43609480986013854
0.3856771354270854,0.4363442589103177
0.385877175435087,0.4365934820339336
0.3860772154430886,0.43684248703752415
0.3862772554510902,0.43709128271391484
0.3864772954590918,0.43733987877976827
0.38667733546709343,0.43758828581045905
0.386877375475095,0.4378365151725314
0.3870774154830966,0.43808457895400765
0.3872774554910982,0.4383324898928199
0.3874774954990998,0.43858026130364003
0.3876775355071014,0.43882790700339036
0.387877575515103,0.4390754412357173
0.3880776155231046,0.4393228785947148
0.3882776555311062,0.4395702339481844
0.3884776955391078,0.4398175223607201
0.3886777355471094,0.4400647590169054
0.388877775555111,0.4403119591449105
0.3890778155631126,0.4405591379407734
0.3892778555711142,0.44080631049364777
0.38947789557911583,0.44105349171229735
0.3896779355871174,0.4413006962531105
0.389877975595119,0.44154793844990536
0.3900780156031206,0.44179523224578826
0.3902780556111222,0.4420425911273237
0.39047809561912383,0.4422900280612626
0.3906781356271254,0.44253755543407114
0.390878175635127,0.4427851849944898
0.3910782156431286,0.4430329277993426
0.3912782556511302,0.4432807941628067
0.39147829565913184,0.4435287936093372
0.3916783356671334,0.4437769348304324
0.391878375675135,0.4440252256454078
0.3920784156831366,0.4442736729663348
0.39227845569113823,0.44452228276728256
0.39247849569913984,0.444771060057987
0.3926785357071414,0.44502000886205306
0.392878575715143,0.4452691321997788
0.3930786157231446,0.4455184320756732
0.39327865573114623,0.44576790947071976
0.3934786957391478,0.44601756433941986
0.3936787357471494,0.44626739561163137
0.393878775755151,0.446517401199198
0.3940788157631526,0.4467675780073469
0.39427885577115424,0.4470179219508107
0.3944788957791558,0.44726842797461536
0.3946789357871574,0.4475190900794507
0.394878975795159,0.44776990135152805
0.3950790158031606,0.4480208539968077
0.39527905581116224,0.4482719393794626
0.3954790958191638,0.4485231480644281
0.3956791358271654,0.44877446986387254
0.395879175835167,0.4490258938874059
0.39607921584316863,0.4492774085958319
0.39627925585117024,0.44952900185823375
0.3964792958591718,0.4497806610121724
0.3966793358671734,0.4500323729267637
0.396879375875175,0.45028412406839086
0.39707941588317663,0.45053590056880033
0.39727945589117825,0.4507876882953175
0.3974794958991798,0.4510394729229159
0.3976795359071814,0.4512912400078632
0.397879575915183,0.4515429750626644
0.39807961592318464,0.4517946636320182
0.3982796559311862,0.4520462913694985
0.3984796959391878,0.45229784411467056
0.3986797359471894,0.45254930797035264
0.39887977595519103,0.4528006693797293
0.39907981596319264,0.453051915203027
0.3992798559711942,0.4533030327934623
0.3994798959791958,0.4535540100721749
0.3996799359871974,0.45380483560186136
0.39987997599519903,0.45405549865882977
0.40008001600320064,0.4543059893031993
0.4002800560112022,0.45455629844697376
0.4004800960192038,0.4548064179197257
0.4006801360272054,0.4550563405316339
0.40088017603520704,0.4553060601336237
0.40108021604320865,0.45555557167436933
0.4012802560512102,0.45580487125392627
0.4014802960592118,0.45605395617377065
0.40168033606721343,0.4563028249830339
0.40188037607521504,0.4565514775207317
0.40208041608321665,0.45679991495379996
0.4022804560912182,0.4570481398107591
0.4024804960992198,0.4572961560108471
0.40268053610722143,0.4575439688884706
0.40288057611522304,0.45779158521284097
0.40308061612322466,0.45803901320267815
0.4032806561312262,0.4582862625358778
0.4034806961392278,0.4585333443540579
0.40368073614722944,0.458780271261916
0.40388077615523105,0.4590270573213451
0.4040808161632326,0.4592737180402766
0.4042808561712342,0.4595202703562349
0.4044808961792358,0.45976673261460765
0.40468093618723744,0.4600131245416558
0.40488097619523905,0.46025946721230293
0.4050810162032406,0.46050578301276707
0.4052810562112422,0.46075209559811225
0.40548109621924383,0.46099842984482015
0.40568113622724544,0.46124481179849613
0.40588117623524705,0.46149126861684653
0.4060812162432486,0.46173782850807743
0.4062812562512502,0.46198452066488516
0.40648129625925183,0.46223137519422386
0.40668133626725345,0.4624784230430515
0.40688137627525506,0.4627256959202698
0.4070814162832566,0.4629732262150891
0.4072814562912582,0.4632210469120611
0.40748149629925984,0.4634691915030348
0.40768153630726145,0.4637176938963026
0.40788157631526306,0.4639665883232134
0.4080816163232646,0.4642159092425385
0.40828165633126623,0.46446569124288417
0.40848169633926784,0.46471596894345224
0.40868173634726945,0.46496677689345506
0.40888177635527106,0.46521814947049644
0.4090818163632726,0.46547012077823424
0.40928185637127423,0.46572272454364205
0.40948189637927584,0.46597599401419043
0.40968193638727746,0.46622996185526655
0.409881976395279,0.46648466004815436
0.4100820164032806,0.46674011978889174
0.41028205641128224,0.4669963713883231
0.41048209641928385,0.46725344417366
0.41068213642728546,0.4675113663918593
0.410882176435287,0.46777016511512454
0.41108221644328863,0.468029866148829
0.41128225645129024,0.4682904939421545
0.41148229645929185,0.46855207150173106
0.41168233646729346,0.46881462030855625
0.411882376475295,0.469078160238464
0.41208241648329663,0.46934270948640255
0.41228245649129824,0.46960828449477365
0.41248249649929986,0.4698748998860719
0.41268253650730147,0.4701425684000532
0.412882576515303,0.47041130083564986
0.41308261652330464,0.4706811059978362
0.41328265653130625,0.47095199064963555
0.41348269653930786,0.4712239594694476
0.41368273654730947,0.4714970150138567
0.413882776555311,0.4717711576860708
0.41408281656331264,0.47204638571012314
0.41428285657131425,0.4723226951109522
0.41448289657931586,0.47260007970046053
0.4146829365873175,0.4728785310696336
0.41488297659531903,0.4731580385867851
0.41508301660332064,0.4734385894019736
0.41528305661132225,0.4737201684576212
0.41548309661932387,0.47400275850534257
0.4156831366273254,0.4742863401289755
0.41588317663532703,0.4745708917737854
0.41608321664332865,0.4748563897817957
0.41628325665133026,0.4751428084331787
0.41648329665933187,0.47543011999362045
0.4166833366673334,0.47571829476755423
0.41688337667533504,0.47600730115714074
0.41708341668333665,0.4762971057268518
0.41728345669133826,0.47658767327349705
0.4174834966993399,0.47687896690151566
0.41768353670734143,0.4771709481033382
0.41788357671534304,0.47746357684460594
0.41808361672334465,0.47775681165402023
0.41828365673134627,0.4780506097175781
0.4184836967393479,0.47834492697693803
0.41868373674734943,0.47863971823164275
0.41888377675535104,0.47893493724491776
0.41908381676335266,0.4792305368527494
0.41928385677135427,0.4795264690759377
0.4194838967793559,0.47982268523480764
0.41968393678735744,0.48011913606625867
0.41988397679535905,0.4804157718428187
0.42008401680336066,0.48071254249336914
0.42028405681136227,0.481009397725199
0.42048409681936383,0.4813062871470422
0.42068413682736544,0.4816031603927535
0.42088417683536705,0.4818999672452722
0.42108421684336866,0.48219665776052634
0.4212842568513703,0.48249318239092925
0.42148429685937183,0.4827894921081232
0.42168433686737344,0.48308553852462666
0.42188437687537506,0.4833812740140476
0.42208441688337667,0.48367665182952996
0.4222844568913783,0.48397162622010376
0.42248449689937984,0.48426615254462096
0.42268453690738145,0.4845601873829631
0.42288457691538306,0.4848536886442171
0.42308461692338467,0.4851466156715241
0.4232846569313863,0.4854389293433181
0.42348469693938784,0.48573059217067815
0.42368473694738945,0.4860215683905353
0.42388477695539106,0.4863118240544795
0.4240848169633927,0.48660132711293247
0.4242848569713943,0.48689004749445963
0.42448489697939584,0.4871779571800098
0.42468493698739745,0.4874650302718861
0.42488497699539907,0.4877512430572647
0.4250850170034007,0.4880365740660932
0.4252850570114023,0.488321004123216
0.42548509701940385,0.48860451639458824
0.42568513702740546,0.4888870964274584
0.42588517703540707,0.48916873218441165
0.4260852170434087,0.48944941407118625
0.42628525705141024,0.48972913495819054
0.42648529705941185,0.49000789019566315
0.42668533706741346,0.49028567762243935
0.4268853770754151,0.4905624975683004
0.4270854170834167,0.490838352849903
0.42728545709141824,0.49111324876030155
0.42748549709941985,0.4913871930520922
0.42768553710742147,0.4916601959142302
0.4278855771154231,0.491932269942583
0.4280856171234247,0.49220343010430434
0.42828565713142625,0.49247369369612914
0.42848569713942786,0.4927430802967069
0.42868573714742947,0.49301161171310925
0.4288857771554311,0.4932793119216623
0.4290858171634327,0.4935462070032729
0.42928585717143425,0.4938123250734317
0.42948589717943586,0.4940776962070942
0.42968593718743747,0.4943423523586542
0.4298859771954391,0.4946063272772385
0.4300860172034407,0.49486965641756686
0.43028605721144225,0.49513237684663375
0.43048609721944386,0.49539452714648025
0.4306861372274455,0.49565614731333724
0.4308861772354471,0.4959172786534303
0.4310862172434487,0.49617796367574807
0.43128625725145026,0.49643824598208275
0.43148629725945187,0.49669817015466067
0.4316863372674535,0.4969577816416867
0.4318863772754551,0.49721712664113127
0.43208641728345665,0.4974762519830948
0.43228645729145826,0.4977352050110857
0.43248649729945987,0.49799403346255094
0.4326865373074615,0.4982527853489992
0.4328865773154631,0.4985115088360565
0.43308661732346465,0.4987702521237911
0.43328665733146626,0.49902906332764496
0.4334866973394679,0.4992879903603016
0.4336867373474695,0.49954708081481936
0.4338867773554711,0.4998063818493485
0.43408681736347265,0.5000659400737495
0.43428685737147427,0.5003258014384165
0.4344868973794759,0.5005860111256049
0.4346869373874775,0.500846613443551
0.4348869773954791,0.5011076517236616
0.43508701740348066,0.5013691682210403
0.43528705741148227,0.5016312040186052
0.4354870974194839,0.5018937989350404
0.4356871374274855,0.502156991436812
0.4358871774354871,0.5024208185544637
0.43608721744348866,0.5026853158033927
0.4362872574514903,0.502950517109298
0.4364872974594919,0.5032164547384689
0.4366873374674935,0.5034831592330765
0.4368873774754951,0.5037506593516075
0.43708741748349667,0.5040189820145701
0.4372874574914983,0.5042881522555824
0.4374874974994999,0.5045581931779406
0.4376875375075015,0.5048291259167459
0.43788757751550306,0.5051009696066556
0.43808761752350467,0.5053737413553052
0.4382876575315063,0.5056474562224361
0.4384876975395079,0.5059221272047432
0.4386877375475095,0.5061977652264438
0.43888777755551106,0.5064743791355533
0.4390878175635127,0.5067519757058349
0.4392878575715143,0.5070305596443787
0.4394878975795159,0.507310133604747
0.4396879375875175,0.5075906982056076
0.43988797759551906,0.5078722520547665
0.4400880176035207,0.508154791778487
0.4402880576115223,0.5084383120559792
0.4404880976195239,0.5087228056589213
0.4406881376275255,0.5090082634958604
0.44088817763552707,0.5092946746613363
0.4410882176435287,0.5095820264895441
0.4412882576515303,0.5098703046123523
0.4414882976595319,0.5101594930214715
0.4416883376675335,0.5104495741345632
0.44188837767553507,0.5107405288650646
0.4420884176835367,0.5110323366954941
0.4422884576915383,0.5113249757539942
0.4424884976995399,0.5116184228938604
0.44268853770754146,0.5119126537757933
0.4428885777155431,0.5122076429526076
0.4430886177235447,0.51250336395612
0.4432886577315463,0.5127997893859401
0.4434886977395479,0.5130968909998757
0.44368873774754947,0.5133946398056632
0.4438887777555511,0.5136930061537356
0.4440888177635527,0.5139919598307279
0.4442888577715543,0.5142914701534316
0.4444888977795559,0.5145915060628999
0.44468893778755747,0.5148920362184117
0.4448889777955591,0.5151930290910026
0.4450890178035607,0.5154944530562763
0.4452890578115623,0.5157962764862105
0.4454890978195639,0.5160984678396798
0.4456891378275655,0.5164009957514225
0.4458891778355671,0.5167038291191843
0.4460892178435687,0.5170069371887827
0.4462892578515703,0.5173102896368391
0.4464892978595719,0.5176138566509442
0.4466893378675735,0.5179176090070189
0.4468893778755751,0.5182215181436591
0.4470894178835767,0.5185255562332509
0.4472894578915783,0.5188296962496649
0.4474894978995799,0.5191339120323429
0.4476895379075815,0.5194381783466111
0.4478895779155831,0.5197424709400598
0.4480896179235847,0.5200467665948503
0.4482896579315863,0.5203510431758196
0.4484896979395879,0.5206552796742691
0.4486897379475895,0.5209594562473394
0.4488897779555911,0.5212635542528875
0.4490898179635927,0.5215675562797966
0.4492898579715943,0.5218714461736655
0.4494898979795959,0.5221752090578393
0.4496899379875975,0.522478831349757
0.4498899779955991,0.522782300772608
0.4500900180036007,0.5230856063623038
0.4502900580116023,0.5233887384697856
0.4504900980196039,0.523691688758704
0.4506901380276055,0.5239944501985196
0.4508901780356071,0.5242970170530905
0.4510902180436087,0.5245993848648213
0.4512902580516103,0.5249015504344678
0.4514902980596119,0.5252035117967001
0.4516903380676135,0.5255052681915408
0.4518903780756151,0.5258068200318088
0.4520904180836167,0.5261081688667086
0.45229045809161833,0.5264093173417193
0.4524904980996199,0.5267102691549446
0.4526905381076215,0.5270110290101003
0.4528905781156231,0.5273116025663228
0.4530906181236247,0.5276119963849897
0.45329065813162633,0.5279122178737587
0.4534906981396279,0.5282122752280328
0.4536907381476295,0.5285121773700697
0.4538907781556311,0.528811933885963
0.4540908181636327,0.5291115549607245
0.4542908581716343,0.5294110513117052
0.4544908981796359,0.5297104341205993
0.4546909381876375,0.5300097149642737
0.4548909781956391,0.5303089057446781
0.45509101820364073,0.530608018618083
0.4552910582116423,0.5309070659239049
0.4554910982196439,0.5312060601133712
0.4556911382276455,0.5315050136782844
0.4558911782356471,0.531803939080137
0.45609121824364873,0.5321028486798373
0.4562912582516503,0.5324017546682918
0.4564912982596519,0.5327006689981013
0.4566913382676535,0.5329996033166101
0.4568913782756551,0.5332985689005525
0.45709141828365674,0.5335975765925325
0.4572914582916583,0.5338966367395646
0.4574914982996599,0.5341957591338999
0.4576915383076615,0.5344949529563515
0.45789157831566313,0.5347942267223236
0.45809161832366474,0.535093588230744
0.4582916583316663,0.5353930445160849
0.4584916983396679,0.5356926018036472
0.4586917383476695,0.5359922654682742
0.45889177835567113,0.5362920399966473
0.45909181836367274,0.5365919289533031
0.4592918583716743,0.5368919349504986
0.4594918983796759,0.5371920596220392
0.4596919383876775,0.5374923036011688
0.45989197839567914,0.5377926665026065
0.4600920184036807,0.538093146908802
0.4602920584116823,0.5383937423604646
0.4604920984196839,0.538694449351409
0.4606921384276855,0.5389952633277401
0.46089217843568714,0.5392961786913921
0.4610922184436887,0.5395971888080142
0.4612922584516903,0.5398982860191854
0.4614922984596919,0.5401994616589225
0.46169233846769353,0.5405007060744332
0.46189237847569514,0.5408020086510504
0.4620924184836967,0.5411033578412685
0.4622924584916983,0.5414047411977898
0.4624924984996999,0.541706145410476
0.46269253850770153,0.5420075563470852
0.46289257851570315,0.5423089590976606
0.4630926185237047,0.542610338022431
0.4632926585317063,0.5429116768030625
0.4634926985397079,0.5432129584970976
0.46369273854770954,0.5435141655954026
0.46389277855571115,0.5438152800824358
0.4640928185637127,0.5441162834991404
0.4642928585717143,0.5444171570082542
0.46449289857971593,0.5447178814618261
0.46469293858771754,0.5450184374707148
0.46489297859571915,0.5453188054758447
0.4650930186037207,0.5456189658209843
0.4652930586117223,0.5459188988268093
0.46549309861972393,0.5462185848660068
0.46569313862772554,0.546518004439174
0.4658931786357271,0.546817138251262
0.4660932186437287,0.547115967288313
0.4662932586517303,0.5474144728942354
0.46649329865973194,0.5477126368473647
0.46669333866773355,0.5480104414365549
0.4668933786757351,0.5483078695365455
0.4670934186837367,0.548604904682353
0.46729345869173833,0.548901531142435
0.46749349869973994,0.54919773399038
0.46769353870774155,0.5494934991748771
0.4678935787157431,0.5497888135877269
0.4680936187237447,0.5500836651296561
0.46829365873174633,0.5503780427737072
0.46849369873974794,0.5506719366259774
0.46869373874774956,0.5509653379834916
0.4688937787557511,0.5512582393889967
0.4690938187637527,0.5515506346824786
0.46929385877175434,0.5518425190492056
0.46949389877975595,0.5521338890641159
0.46969393878775756,0.5524247427323754
0.4698939787957591,0.5527150795259411
0.4700940188037607,0.5530049004159787
0.47029405881176234,0.5532942079009925
0.47049409881976395,0.5535830060305392
0.4706941388277655,0.5538713004244106
0.4708941788357671,0.5541590982871785
0.47109421884376873,0.5544464084180174
0.47129425885177034,0.5547332412157239
0.47149429885977195,0.5550196086788755
0.4716943388677735,0.5553055244010792
0.4718943788757751,0.5555910035612799
0.47209441888377673,0.5558760629091097
0.47229445889177835,0.5561607207452792
0.47249449889977996,0.5564449968970215
0.4726945389077815,0.5567289126886219
0.4728945789157831,0.5570124909070742
0.47309461892378474,0.5572957557629293
0.47329465893178635,0.557578732846407
0.47349469893978796,0.5578614490788663
0.4736947389477895,0.5581439326597382
0.47389477895579113,0.5584262130090452
0.47409481896379274,0.5587083207056404
0.47429485897179435,0.5589902874213195
0.47449489897979596,0.5592721458509683
0.4746949389877975,0.559553929638923
0.47489497899579913,0.5598356733017356
0.47509501900380074,0.5601174121475443
0.47529505901180236,0.5603991821922655
0.47549509901980397,0.5606810200728313
0.4756951390278055,0.5609629629577089
0.47589517903580714,0.5612450484549449
0.47609521904380875,0.561527314517992
0.47629525905181036,0.5618097993495748
0.4764952990598119,0.562092541303867
0.47669533906781353,0.562375578787255
0.47689537907581514,0.562658950157964
0.47709541908381675,0.562942693624837
0.47729545909181836,0.5632268471455496
0.4774954990998199,0.5635114483245562
0.47769553910782153,0.5637965343110554
0.47789557911582314,0.5640821416972711
0.47809561912382476,0.5643683064173426
0.47829565913182637,0.5646550636471128
0.4784956991398279,0.5649424477051092
0.47869573914782954,0.5652304919550007
0.47889577915583115,0.5655192287098191
0.47909581916383276,0.5658086891382191
0.47929585917183437,0.566098903173057
0.4794958991798359,0.566389899422552
0.47969593918783754,0.5666817050842925
0.47989597919583915,0.5669743458623441
0.48009601920384076,0.5672678458877004
0.4802960592118424,0.5675622276423176
0.48049609921984393,0.567857511886957
0.48069613922784554,0.5681537175930554
0.48089617923584715,0.5684508618788271
0.48109621924384877,0.5687489599497941
0.4812962592518504,0.5690480250439277
0.48149629925985193,0.5693480683815721
0.48169633926785355,0.5696490991203087
0.48189637927585516,0.5699511243149052
0.48209641928385677,0.570254148882483
0.4822964592918583,0.5705581755730179
0.48249649929985994,0.5708632049452796
0.48269653930786155,0.5711692353482989
0.48289657931586316,0.5714762629084343
0.4830966193238648,0.5717842815221008
0.48329665933186633,0.5720932828542011
0.48349669933986794,0.5724032563422912
0.48369673934786955,0.57271418920649
0.48389677935587116,0.5730260664651345
0.4840968193638728,0.5733388709561589
0.48429685937187433,0.5736525833641655
0.48449689937987594,0.5739671822531394
0.48469693938787756,0.5742826441047395
0.48489697939587917,0.5745989433620885
0.4850970194038808,0.5749160524789638
0.48529705941188234,0.5752339419742817
0.48549709941988395,0.5755525804917456
0.48569713942788556,0.5758719348645231
0.48589717943588717,0.5761919701847921
0.4860972194438888,0.5765126498779926
0.48629725945189034,0.5768339357815988
0.48649729945989195,0.5771557882282189
0.48669733946789356,0.577478166132812
0.4868973794758952,0.5778010270838057
0.4870974194838968,0.5781243274378803
0.48729745949189834,0.578448022418178
0.48749749949989996,0.5787720662156854
0.48769753950790157,0.5790964120935231
0.4878975795159032,0.5794210124938765
0.48809761952390474,0.5797458191472822
0.48829765953190635,0.5800707831839876
0.48849769953990796,0.580395855247086
0.48869773954790957,0.5807209856071295
0.4888977795559112,0.5810461242779151
0.48909781956391274,0.5813712211331343
0.48929785957191435,0.5816962260235735
0.48949789957991596,0.5820210888945534
0.4896979395879176,0.582345759903289
0.4898979795959192,0.5826701895358555
0.49009801960392074,0.5829943287234449
0.49029805961192235,0.5833181289575979
0.49049809961992397,0.5836415424041
0.4906981396279256,0.5839645220152342
0.4908981796359272,0.5842870216400846
0.49109821964392875,0.5846089961325942
0.49129825965193036,0.5849304014570812
0.49149829965993197,0.5852511947909308
0.4916983396679336,0.5855713346241826
0.4918983796759352,0.5858907808557448
0.49209841968393675,0.586209494885975
0.49229845969193836,0.5865274397053788
0.49249849969994,0.5868445799791858
0.4926985397079416,0.5871608821275777
0.49289857971594314,0.5874763144013513
0.49309861972394475,0.5877908469528179
0.49329865973194637,0.5881044519017471
0.493498699739948,0.5884171033961831
0.4936987397479496,0.5887287776679727
0.49389877975595115,0.5890394530828603
0.49409881976395276,0.5893491101850203
0.49429885977195437,0.5896577317359133
0.494498899779956,0.5899653027473675
0.4946989397879576,0.5902718105088046
0.49489897979595915,0.5905772446085447
0.49509901980396076,0.59088159694914
0.49529905981196237,0.5911848617567086
0.495499099819964,0.5914870355842488
0.4956991398279656,0.5917881173089389
0.49589917983596715,0.5920881081234383
0.49609921984396876,0.5923870115212251
0.4962992598519704,0.5926848332760214
0.496499299859972,0.5929815814153724
0.4966993398679736,0.5932772661884644
0.49689937987597516,0.5935719000282778
0.49709941988397677,0.5938654975081918
0.4972994598919784,0.5941580752931694
0.49749949989998,0.5944496520856657
0.4976995399079816,0.5947402485664185
0.49789957991598316,0.5950298873302936
0.49809961992398477,0.5953185928173702
0.4982996599319864,0.5956063912394628
0.498499699939988,0.5958933105022912
0.49869973994798955,0.5961793801235215
0.49889977995599116,0.5964646311469077
0.4990998199639928,0.5967490960527811
0.4992998599719944,0.5970328086651375
0.499499899979996,0.5973158040555848
0.49969993998799755,0.5975981184444212
0.49989997999599917,0.5978797890991239
0.5001000200040008,0.5981608542305271
0.5003000600120023,0.5984413528869871
0.500500100020004,0.5987213248468233
0.5007001400280056,0.5990008105093407
0.5009001800360072,0.5992798507847333
0.5011002200440088,0.599558486983178
0.5013002600520103,0.5998367607034252
0.501500300060012,0.6001147137211954
0.5017003400680136,0.600392387877694
0.5019003800760152,0.6006698249685499
0.5021004200840168,0.6009470666334866
0.5023004600920183,0.6012241542470314
0.50250050010002,0.6015011288105638
0.5027005401080216,0.6017780308460002
0.5029005801160232,0.6020549002914088
0.5031006201240248,0.6023317763988405
0.5033006601320263,0.602608697634657
0.503500700140028,0.6028857015826273
0.5037007401480296,0.6031628248500609
0.5039007801560312,0.6034401029772278
0.5041008201640328,0.6037175703503165
0.5043008601720343,0.6039952601181618
0.504500900180036,0.6042732041129697
0.5047009401880376,0.6045514327752475
0.5049009801960392,0.6048299750831445
0.5051010202040408,0.6051088584863855
0.5053010602120424,0.6053881088449723
0.505501100220044,0.6056677503728121
0.5057011402280456,0.605947805586417
0.5059011802360472,0.6062282952588044
0.5061012202440488,0.6065092383787101
0.5063012602520504,0.606790652115215
0.506501300260052,0.6070725517878643
0.5067013402680536,0.6073549508423476
0.5069013802760551,0.6076378608317846
0.5071014202840568,0.6079212914036543
0.5073014602920584,0.6082052502923767
0.50750150030006,0.6084897433175516
0.5077015403080616,0.6087747743878301
0.5079015803160631,0.6090603455103903
0.5081016203240648,0.6093464568059597
0.5083016603320664,0.6096331065293203
0.508501700340068,0.6099202910952102
0.5087017403480696,0.6102080051095218
0.5089017803560711,0.610496241405682
0.5091018203640728,0.6107849910860825
0.5093018603720744,0.6110742435684146
0.509501900380076,0.6113639866367484
0.5097019403880776,0.6116542064971853
0.5099019803960791,0.6119448878378925
0.5101020204040808,0.6122360138933249
0.5103020604120824,0.6125275665124197
0.510502100420084,0.6128195262305415
0.5107021404280856,0.6131118723449487
0.5109021804360871,0.613404582993532
0.5111022204440888,0.6136976352365782
0.5113022604520904,0.6139910051412967
0.511502300460092,0.6142846678688421
0.5117023404680936,0.6145785977635565
0.5119023804760952,0.6148727684441551
0.5121024204840968,0.6151671528965659
0.5123024604920984,0.6154617235681376
0.5125025005001,0.6157564524629213
0.5127025405081016,0.6160513112377326
0.5129025805161032,0.6163462712986966
0.5131026205241048,0.6166413038979801
0.5133026605321064,0.6169363802304149
0.513502700540108,0.6172314715297139
0.5137027405481096,0.617526549163991
0.5139027805561112,0.61782158473029
0.5141028205641128,0.6181165501478387
0.5143028605721144,0.6184114177497431
0.514502900580116,0.6187061603728468
0.5147029405881176,0.6190007514454834
0.5149029805961192,0.6192951650728571
0.5151030206041208,0.6195893761197955
0.5153030606121224,0.6198833602906262
0.515503100620124,0.6201770942059376
0.5157031406281256,0.6204705554759936
0.5159031806361272,0.6207637227705836
0.5161032206441288,0.6210565758850987
0.5163032606521304,0.6213490958026369
0.5165033006601321,0.6216412647519529
0.5167033406681336,0.6219330662610808
0.5169033806761352,0.6222244852064673
0.5171034206841368,0.622515507857474
0.5173034606921384,0.622806121916114
0.5175035007001401,0.6230963165519061
0.5177035407081416,0.6233860824317452
0.5179035807161432,0.6236754117446985
0.5181036207241448,0.6239642982216587
0.5183036607321464,0.6242527371497931
0.518503700740148,0.6245407253817521
0.5187037407481496,0.6248282613396068
0.5189037807561512,0.6251153450135105
0.5191038207641528,0.6254019779550885
0.5193038607721544,0.6256881632655784
0.519503900780156,0.6259739055787618
0.5197039407881576,0.6262592110387385
0.5199039807961592,0.6265440872726167
0.5201040208041608,0.6268285433582034
0.5203040608121624,0.627112589786796
0.520504100820164,0.627396238421192
0.5207041408281656,0.6276795024490488
0.5209041808361672,0.6279623963317367
0.5211042208441689,0.6282449357488484
0.5213042608521704,0.6285271375385352
0.521504300860172,0.6288090196338567
0.5217043408681736,0.6290906009953465
0.5219043808761752,0.6293719015399987
0.5221044208841769,0.6296529420669046
0.5223044608921784,0.6299337441797667
0.52250450090018,0.6302143302065374
0.5227045409081816,0.6304947231164331
0.5229045809161832,0.6307749464345848
0.5231046209241849,0.6310550241545952
0.5233046609321864,0.6313349806492773
0.523504700940188,0.6316148405798565
0.5237047409481896,0.631894628803924
0.5239047809561912,0.6321743702824335
0.5241048209641929,0.6324540899860349
0.5243048609721944,0.632733812801044
0.524504900980196,0.6330135634353473
0.5247049409881976,0.6332933663245417
0.5249049809961992,0.6335732455386087
0.5251050210042009,0.6338532246894226
0.5253050610122024,0.634133326839388
0.525505101020204,0.6344135744115005
0.5257051410282056,0.6346939891011214
0.5259051810362072,0.6349745917897478
0.5261052210442089,0.6352554024610606
0.5263052610522104,0.63553644011952
0.526505301060212,0.6358177227117734
0.5267053410682137,0.636099267051133
0.5269053810762152,0.6363810887453697
0.5271054210842169,0.6366632021280593
0.5273054610922184,0.6369456201937091
0.52750550110022,0.6372283545368798
0.5277055411082217,0.6375114152955028
0.5279055811162232,0.6377948110985889
0.5281056211242249,0.6380785490184986
0.5283056611322264,0.6383626345279425
0.528505701140228,0.6386470714618584
0.5287057411482297,0.6389318619842977
0.5289057811562312,0.6392170065604439
0.5291058211642328,0.6395025039338607
0.5293058611722344,0.6397883511090631
0.529505901180236,0.6400745433394773
0.5297059411882377,0.6403610741208479
0.5299059811962392,0.6406479351901275
0.5301060212042408,0.6409351165298733
0.5303060612122424,0.6412226063781528
0.530506101220244,0.6415103912439477
0.5307061412282457,0.6417984559280283
0.5309061812362472,0.6420867835492512
0.5311062212442488,0.6423753555762199
0.5313062612522504,0.6426641518642299
0.531506301260252,0.642953150697404
0.5317063412682537,0.6432423288359085
0.5319063812762552,0.6435316615681244
0.5321064212842568,0.6438211227676329
0.5323064612922584,0.6441106849548619
0.53250650130026,0.644400319363222
0.5327065413082617,0.6446899960095499
0.5329065813162632,0.644979683768664
0.5331066213242648,0.645269350451822
0.5333066613322665,0.6455589628888602
0.533506701340268,0.6458484870137831
0.5337067413482697,0.6461378879535589
0.5339067813562712,0.6464271301198697
0.5341068213642728,0.6467161773035538
0.5343068613722745,0.6470049927714683
0.534506901380276,0.6472935393654956
0.5347069413882777,0.6475817796034078
0.5349069813962792,0.6478696757812962
0.5351070214042808,0.6481571900772722
0.5353070614122825,0.6484442846561354
0.535507101420284,0.6487309217747061
0.5357071414282857,0.6490170638875155
0.5359071814362872,0.6493026737525414
0.5361072214442888,0.6495877145366835
0.5363072614522905,0.6498721499206649
0.536507301460292,0.6501559442030513
0.5367073414682937,0.650439062403083
0.5369073814762952,0.6507214703620103
0.5371074214842968,0.6510031348426358
0.5373074614922985,0.6512840236267631
0.5375075015003,0.6515641056102622
0.5377075415083017,0.6518433508954662
0.5379075815163032,0.6521217308806195
0.5381076215243048,0.6523992183461083
0.5383076615323065,0.65267578753721
0.538507701540308,0.6529514142431099
0.5387077415483097,0.6532260758719419
0.5389077815563112,0.653499751521621
0.5391078215643128,0.6537724220462489
0.5393078615723145,0.6540440701178822
0.539507901580316,0.654314680283472
0.5397079415883177,0.6545842390167873
0.5399079815963193,0.654852734765162
0.5401080216043208,0.6551201579909045
0.5403080616123225,0.6553865012072391
0.540508101620324,0.6556517590086515
0.5407081416283256,0.6559159280955338
0.5409081816363273,0.6561790072930401
0.5411082216443288,0.6564409975640754
0.5413082616523305,0.656701902016364
0.541508301660332,0.656961725903557
0.5417083416683336,0.6572204766203552
0.5419083816763353,0.6574781636916432
0.5421084216843368,0.6577347987556476
0.5423084616923385,0.657990395541147
0.54250850170034,0.6582449698387847
0.5427085417083416,0.6584985394665435
0.5429085817163433,0.6587511242294709
0.5431086217243448,0.6590027458737471
0.5433086617323465,0.6592534280352168
0.543508701740348,0.6595031961825144
0.5437087417483496,0.659752077554931
0.5439087817563513,0.6600001010951895
0.5441088217643528,0.660247297377304
0.5443088617723545,0.6604936985297227
0.544508901780356,0.6607393381539585
0.5447089417883576,0.6609842512389325
0.5449089817963593,0.6612284740712663
0.5451090218043608,0.66147204414177
0.5453090618123625,0.6617150000483869
0.545509101820364,0.6619573813958656
0.5457091418283656,0.6621992286924403
0.5459091818363673,0.6624405832438114
0.5461092218443688,0.6626814870447242
0.5463092618523705,0.662921982668453
0.546509301860372,0.6631621131545051
0.5467093418683736,0.6634019218948632
0.5469093818763753,0.6636414525190919
0.5471094218843768,0.6638807487786351
0.5473094618923785,0.6641198544306391
0.5475095019003801,0.6643588131216301
0.5477095419083816,0.6645976682713843
0.5479095819163833,0.6648364629573239
0.5481096219243848,0.6650752397997718
0.5483096619323865,0.6653140408483968
0.5485097019403881,0.665552907470178
0.5487097419483896,0.6657918802392114
0.5489097819563913,0.6660309988286798
0.5491098219643928,0.6662703019052971
0.5493098619723945,0.6665098270265362
0.5495099019803961,0.6667496105409347
0.5497099419883976,0.6669896874917738
0.5499099819963993,0.6672300915244048
0.5501100220044008,0.6674708547974972
0.5503100620124025,0.6677120078984633
0.5505101020204041,0.6679535797633083
0.5507101420284056,0.6681955976011373
0.5509101820364073,0.6684380868235404
0.5511102220444088,0.6686810709790599
0.5513102620524104,0.6689245716929311
0.5515103020604121,0.6691686086122737
0.5517103420684136,0.6694131993568901
0.5519103820764153,0.6696583594758164
0.5521104220844169,0.6699041024097498
0.5523104620924184,0.6701504394594643
0.5525105021004201,0.6703973797603023
0.5527105421084216,0.6706449302628206
0.5529105821164233,0.6708930957196406
0.5531106221244249,0.6711418786785452
0.5533106621324264,0.6713912794818382
0.5535107021404281,0.6716412962719676
0.5537107421484296,0.671891925003396
0.5539107821564313,0.672143159460681
0.5541108221644329,0.6723949912827121
0.5543108621724344,0.6726474099930302
0.5545109021804361,0.6729004030361424
0.5547109421884376,0.6731539558197216
0.5549109821964393,0.6734080517625668
0.5551110222044409,0.6736626723481841
0.5553110622124424,0.6739177971838262
0.5555111022204441,0.6741734040648201
0.5557111422284456,0.6744294690439901
0.5559111822364473,0.6746859665059737
0.5561112222444489,0.6749428692462089
0.5563112622524504,0.6752001485543618
0.5565113022604521,0.6754577743019484
0.5567113422684536,0.6757157150338917
0.5569113822764553,0.6759739380637443
0.5571114222844569,0.6762324095722971
0.5573114622924584,0.6764910947092824
0.5575115023004601,0.6767499576978719
0.5577115423084616,0.6770089619416633
0.5579115823164633,0.6772680701338362
0.5581116223244649,0.6775272443681618
0.5583116623324664,0.6777864462515326
0.5585117023404681,0.678045637017685
0.5587117423484697,0.6783047776417772
0.5589117823564713,0.6785638289554857
0.5591118223644729,0.6788227517622789
0.5593118623724744,0.6790815069525291
0.5595119023804761,0.6793400556181238
0.5597119423884777,0.6795983591662341
0.5599119823964793,0.6798563794319079
0.5601120224044809,0.6801140787891538
0.5603120624124824,0.6803714202601846
0.5605121024204841,0.6806283676225018
0.5607121424284857,0.6808848855134992
0.5609121824364873,0.681140939532279
0.5611122224444889,0.6813964963383775
0.5613122624524904,0.6816515237471067
0.5615123024604921,0.6819059908212304
0.5617123424684937,0.6821598679587021
0.5619123824764953,0.6824131269762024
0.5621124224844969,0.6826657411882311
0.5623124624924984,0.6829176854815144
0.5625125025005001,0.6831689363845096
0.5627125425085017,0.6834194721317974
0.5629125825165032,0.6836692727231727
0.5631126225245049,0.6839183199772544
0.5633126625325064,0.6841665975794575
0.5635127025405081,0.684414091124183
0.5637127425485097,0.684660788151099
0.5639127825565112,0.6849066781754058
0.5641128225645129,0.685151752711995
0.5643128625725145,0.6853960052934279
0.5645129025805161,0.6856394314816842
0.5647129425885177,0.6858820288736411
0.5649129825965192,0.6861237971002706
0.5651130226045209,0.6863647378195558
0.5653130626125225,0.6866048547031485
0.5655131026205241,0.6868441534168086
0.5657131426285257,0.687082641594686
0.5659131826365272,0.6873203288075199
0.5661132226445289,0.6875572265248558
0.5663132626525305,0.6877933480713918
0.5665133026605321,0.6880287085775879
0.5667133426685337,0.6882633249246888
0.5669133826765352,0.6884972156843245
0.5671134226845369,0.6887304010528756
0.5673134626925385,0.6889629027807997
0.5675135027005401,0.6891947440971349
0.5677135427085417,0.6894259496294103
0.5679135827165432,0.689656545319206
0.5681136227245449,0.6898865583336204
0.5683136627325465,0.6901160169729144
0.5685137027405481,0.6903449505746131
0.5687137427485497,0.6905733894143578
0.5689137827565512,0.6908013646038109
0.5691138227645529,0.6910289079859252
0.5693138627725545,0.6912560520278959
0.5695139027805561,0.6914828297121248
0.5697139427885577,0.691709274425529
0.5699139827965592,0.6919354198475309
0.5701140228045609,0.6921612998370755
0.5703140628125625,0.6923869483190184
0.5705141028205641,0.6926123991702346
0.5707141428285657,0.6928376861057965
0.5709141828365673,0.6930628425655707
0.5711142228445689,0.6932879016015818
0.5713142628525705,0.6935128957664904
0.5715143028605721,0.693737857003529
0.5717143428685737,0.6939628165382317
0.5719143828765753,0.6941878047722969
0.5721144228845769,0.694412851179907
0.5723144628925785,0.6946379842068264
0.5725145029005801,0.6948632311725923
0.5727145429085817,0.6950886181760991
0.5729145829165833,0.6953141700048724
0.5731146229245849,0.6955399100483124
0.5733146629325865,0.6957658602151806
0.5735147029405882,0.6959920408555857
0.5737147429485897,0.6962184706877136
0.5739147829565913,0.6964451667295334
0.5741148229645929,0.6966721442356952
0.5743148629725945,0.6968994166398185
0.574514902980596,0.6971269955023565
0.5747149429885977,0.6973548904642043
0.5749149829965993,0.6975831092062006
0.5751150230046009,0.6978116574146551
0.5753150630126025,0.6980405387530177
0.575515103020604,0.6982697548397845
0.5757151430286057,0.6984993052327171
0.5759151830366073,0.6987291874194363
0.5761152230446089,0.698959396814427
0.5763152630526105,0.6991899267624733
0.576515303060612,0.699420768548528
0.5767153430686137,0.6996519114139935
0.5769153830766153,0.6998833425793773
0.5771154230846169,0.7001150472732641
0.5773154630926185,0.7003470087675282
0.57751550310062,0.700579208418689
0.5777155431086217,0.7008116257152954
0.5779155831166233,0.7010442383312074
0.5781156231246249,0.701277022184622
0.5783156631326265,0.7015099515026767
0.5785157031406281,0.7017429988914434
0.5787157431486297,0.7019761354111127
0.5789157831566313,0.7022093306561487
0.579115823164633,0.7024425528401819
0.5793158631726345,0.7026757688853935
0.5795159031806361,0.7029089445161263
0.5797159431886377,0.7031420443564513
0.5799159831966393,0.7033750320314005
0.580116023204641,0.7036078702715673
0.5803160632126425,0.7038405210207676
0.5805161032206441,0.7040729455464394
0.5807161432286457,0.7043051045524588
0.5809161832366473,0.7045369582940316
0.581116223244649,0.7047684666943242
0.5813162632526505,0.7049995894624816
0.5815163032606521,0.7052302862126857
0.5817163432686537,0.7054605165838934
0.5819163832766553,0.705690240359901
0.582116423284657,0.7059194175893726
0.5823164632926585,0.7061480087054741
0.5825165033006601,0.7063759746447543
0.5827165433086617,0.7066032769649145
0.5829165833166633,0.7068298779611151
0.583116623324665,0.707055740780466
0.5833166633326665,0.7072808295343591
0.5835167033406681,0.707505109408302
0.5837167433486697,0.7077285467689209
0.5839167833566713,0.7079511092678108
0.584116823364673,0.7081727659419172
0.5843168633726745,0.7083934873101467
0.5845169033806761,0.7086132454659101
0.5847169433886777,0.7088320141653202
0.5849169833966793,0.7090497689107729
0.5851170234046809,0.7092664870296594
0.5853170634126825,0.7094821477479654
0.5855171034206841,0.7096967322585342
0.5857171434286857,0.7099102237837849
0.5859171834366873,0.7101226076326883
0.5861172234446889,0.7103338712518293
0.5863172634526905,0.7105440042703934
0.5865173034606921,0.7107529985389384
0.5867173434686938,0.7109608481618281
0.5869173834766953,0.7111675495232275
0.5871174234846969,0.7113731013065699
0.5873174634926985,0.7115775045074388
0.5875175035007001,0.7117807624398116
0.5877175435087018,0.7119828807356471
0.5879175835167033,0.712183867337806
0.5881176235247049,0.7123837324863227
0.5883176635327065,0.7125824886980605
0.5885177035407081,0.7127801507398056
0.5887177435487098,0.7129767355948735
0.5889177835567113,0.7131722624233201
0.5891178235647129,0.7133667525158713
0.5893178635727145,0.7135602292417006
0.5895179035807161,0.7137527179902049
0.5897179435887178,0.7139442461069452
0.5899179835967193,0.7141348428239378
0.5901180236047209,0.714324539184496
0.5903180636127225,0.714513367962842
0.5905181036207241,0.7147013635787202
0.5907181436287258,0.7148885620072613
0.5909181836367273,0.71507500068436
0.5911182236447289,0.7152607184078407
0.5913182636527305,0.7154457552346988
0.5915183036607321,0.7156301523747198
0.5917183436687338,0.7158139520807844
0.5919183836767353,0.7159971975361792
0.5921184236847369,0.716179932739245
0.5923184636927386,0.7163622023856953
0.5925185037007401,0.7165440517489519
0.5927185437087418,0.7167255265588439
0.5929185837167433,0.716906672879027
0.5931186237247449,0.7170875369834764
0.5933186637327466,0.7172681652324169
0.5935187037407481,0.7174486039480492
0.5937187437487498,0.7176288992904346
0.5939187837567513,0.7178090971338981
0.5941188237647529,0.71798924294431
0.5943188637727546,0.718169381657601
0.5945189037807561,0.7183495575598614
0.5947189437887578,0.7185298141693733
0.5949189837967593,0.7187101941209144
0.5951190238047609,0.718890739052668
0.5953190638127626,0.7190714894960619
0.5955191038207641,0.7192524847688562
0.5957191438287658,0.7194337628717797
0.5959191838367673,0.719615360389017
0.5961192238447689,0.7197973123928204
0.5963192638527706,0.7199796523525261
0.5965193038607721,0.720162412048222
0.5967193438687737,0.7203456214893159
0.5969193838767753,0.7205293088382279
0.5971194238847769,0.7207135003394184
0.5973194638927786,0.7208982202539492
0.5975195039007801,0.7210834907997519
0.5977195439087817,0.7212693320977681
0.5979195839167833,0.7214557621241028
0.5981196239247849,0.7216427966683145
0.5983196639327866,0.7218304492979515
0.5985197039407881,0.7220187313294172
0.5987197439487897,0.7222076518052375
0.5989197839567914,0.7223972174777749
0.5991198239647929,0.7225874327994217
0.5993198639727946,0.7227782999192822
0.5995199039807961,0.7229698186863335
0.5997199439887977,0.723161986659038
0.5999199839967994,0.7233547991213589
0.6001200240048009,0.7235482491051141
0.6003200640128026,0.7237423274185799
0.6005201040208041,0.723937022681245
0.6007201440288057,0.7241323213645906
0.6009201840368074,0.7243282078387577
0.6011202240448089,0.7245246644249463
0.6013202640528106,0.7247216714533725
0.6015203040608121,0.7249192073265962
0.6017203440688137,0.7251172485880124
0.6019203840768154,0.7253157699952903
0.6021204240848169,0.7255147445985244
0.6023204640928186,0.7257141438228532
0.6025205041008201,0.7259139375552858
0.6027205441088217,0.7261140942354658
0.6029205841168234,0.7263145809500924
0.6031206241248249,0.7265153635307062
0.6033206641328266,0.7267164066545415
0.6035207041408281,0.726917673948134
0.6037207441488297,0.7271191280933723
0.6039207841568314,0.7273207309356695
0.6041208241648329,0.7275224435939293
0.6043208641728346,0.7277242265719763
0.6045209041808361,0.7279260398711169
0.6047209441888377,0.728127843103495
0.6049209841968394,0.7283295956059064
0.6051210242048409,0.7285312565537352
0.6053210642128426,0.7287327850746759
0.6055211042208442,0.7289341403619102
0.6057211442288457,0.7291352817864044
0.6059211842368474,0.729336169008004
0.6061212242448489,0.7295367620850037
0.6063212642528506,0.7297370215818766
0.6065213042608522,0.7299369086748536
0.6067213442688537,0.7301363852550559
0.6069213842768554,0.7303354140288839
0.6071214242848569,0.7305339586153841
0.6073214642928585,0.730731983640321
0.6075215043008602,0.7309294548266924
0.6077215443088617,0.7311263390814406
0.6079215843168634,0.7313226045781236
0.6081216243248649,0.7315182208353226
0.6083216643328665,0.7317131587905787
0.6085217043408682,0.731907390869663
0.6087217443488697,0.7321008910510021
0.6089217843568714,0.7322936349250964
0.6091218243648729,0.7324855997487811
0.6093218643728745,0.7326767644942035
0.6095219043808762,0.7328671098923969
0.6097219443888777,0.7330566184713592
0.6099219843968794,0.7332452745885525
0.610122024404881,0.733433064457764
0.6103220644128825,0.7336199761702824
0.6105221044208842,0.7338059997103615
0.6107221444288857,0.7339911269649645
0.6109221844368874,0.7341753517277939
0.611122224444889,0.7343586696976361
0.6113222644528905,0.7345410784710595
0.6115223044608922,0.7347225775295319
0.6117223444688937,0.734903168221028
0.6119223844768954,0.7350828537362276
0.612122424484897,0.7352616390794078
0.6123224644928985,0.7354395310341606
0.6125225045009002,0.7356165381240722
0.6127225445089017,0.7357926705685257
0.6129225845169034,0.7359679402337901
0.613122624524905,0.7361423605795874
0.6133226645329065,0.736315946601328
0.6135227045409082,0.7364887147682291
0.6137227445489097,0.7366606829575323
0.6139227845569114,0.7368318703850567
0.614122824564913,0.7370022975323254
0.6143228645729145,0.7371719860705197
0.6145229045809162,0.7373409587815194
0.6147229445889177,0.7375092394762947
0.6149229845969194,0.7376768529109273
0.615123024604921,0.737843824700536
0.6153230646129225,0.7380101812313948
0.6155231046209242,0.7381759495715291
0.6157231446289257,0.7383411573800829
0.6159231846369274,0.738505832815749
0.616123224644929,0.7386700044445574
0.6163232646529305,0.7388337011473161
0.6165233046609322,0.7389969520269957
0.6167233446689337,0.7391597863163526
0.6169233846769354,0.7393222332860777
0.617123424684937,0.7394843221537553
0.6173234646929385,0.7396460819939135
0.6175235047009402,0.7398075416494414
0.6177235447089418,0.7399687296446411
0.6179235847169434,0.7401296741001763
0.618123624724945,0.7402904026501705
0.6183236647329465,0.7404509423617006
0.6185237047409482,0.7406113196569193
0.6187237447489498,0.7407715602380328
0.6189237847569513,0.740931689015347
0.619123824764953,0.7410917300385846
0.6193238647729545,0.7412517064316636
0.6195239047809562,0.7414116403311136
0.6197239447889578,0.7415715528282961
0.6199239847969593,0.7417314639155776
0.620124024804961,0.7418913924365926
0.6203240648129625,0.7420513560407195
0.6205241048209642,0.7422113711418732
0.6207241448289658,0.742371452881713
0.6209241848369673,0.7425316150973353
0.621124224844969,0.7426918702935179
0.6213242648529705,0.74285222961956
0.6215243048609722,0.7430127028507489
0.6217243448689738,0.7431732983744688
0.6219243848769753,0.7433340231809482
0.622124424884977,0.7434948828586364
0.6223244648929785,0.7436558815941708
0.6225245049009802,0.7438170221768937
0.6227245449089818,0.7439783060078555
0.6229245849169833,0.7441397331132311
0.623124624924985,0.744301302162057
0.6233246649329865,0.7444630104881893
0.6235247049409882,0.7446248541163634
0.6237247449489898,0.7447868277922303
0.6239247849569913,0.7449489250162225
0.624124824964993,0.7451111380811021
0.6243248649729946,0.7452734581130249
0.6245249049809962,0.7454358751159451
0.6247249449889978,0.7455983780191778
0.6249249849969993,0.7457609547279276
0.625125025005001,0.7459235921765774
0.6253250650130026,0.7460862763845344
0.6255251050210042,0.7462489925144113
0.6257251450290058,0.7464117249323274
0.6259251850370073,0.746574457270096
0.626125225045009,0.7467371724890726
0.6263252650530106,0.7468998529454253
0.6265253050610122,0.7470624804565914
0.6267253450690138,0.7472250363686805
0.6269253850770153,0.7473875016245841
0.627125425085017,0.7475498568325496
0.6273254650930186,0.7477120823349809
0.6275255051010202,0.7478741582772265
0.6277255451090218,0.7480360646761173
0.6279255851170233,0.7481977814880234
0.628125625125025,0.7483592886762003
0.6283256651330266,0.7485205662771982
0.6285257051410282,0.7486815944661193
0.6287257451490298,0.7488423536205059
0.6289257851570313,0.7490028243826565
0.629125825165033,0.7491629877201706
0.6293258651730346,0.7493228249845318
0.6295259051810361,0.7494823179675483
0.6297259451890378,0.7496414489554769
0.6299259851970394,0.749800200780673
0.630126025205041,0.7499585568706089
0.6303260652130426,0.7501165012941229
0.6305261052210441,0.7502740188047715
0.6307261452290458,0.7504310948811616
0.6309261852370474,0.7505877157641608
0.631126225245049,0.7507438684908923
0.6313262652530506,0.7508995409254284
0.6315263052610521,0.7510547217861223
0.6317263452690538,0.7512094006695139
0.6319263852770554,0.7513635680707728
0.632126425285057,0.7515172154006475
0.6323264652930586,0.7516703349989028
0.6325265053010601,0.7518229201442426
0.6327265453090618,0.751974965060727
0.6329265853170634,0.7521264649207071
0.633126625325065,0.7522774158443086
0.6333266653330666,0.7524278148955137
0.6335267053410681,0.7525776600749001
0.6337267453490698,0.7527269503091054
0.6339267853570714,0.7528756854371
0.634126825365073,0.7530238661933621
0.6343268653730746,0.7531714941880566
0.6345269053810761,0.7533185718843324
0.6347269453890778,0.7534651025728598
0.6349269853970794,0.7536110903437414
0.635127025405081,0.7537565400559363
0.6353270654130826,0.7539014573043442
0.6355271054210841,0.754045848384709
0.6357271454290858,0.7541897202564981
0.6359271854370874,0.7543330805039317
0.636127225445089,0.7544759372953291
0.6363272654530906,0.7546182993409554
0.6365273054610922,0.7547601758495454
0.6367273454690938,0.7549015764836935
0.6369273854770954,0.7550425113142929
0.637127425485097,0.755182990774215
0.6373274654930986,0.7553230256114196
0.6375275055011002,0.7554626268416815
0.6377275455091018,0.7556018057011293
0.6379275855171034,0.7557405735987769
0.638127625525105,0.7558789420692407
0.6383276655331066,0.7560169227258218
0.6385277055411082,0.7561545272141335
0.6387277455491098,0.7562917671664531
0.6389277855571114,0.7564286541569661
0.639127825565113,0.7565651996580711
0.6393278655731146,0.7567014149979046
0.6395279055811162,0.7568373113192408
0.6397279455891178,0.7569728995399133
0.6399279855971194,0.7571081903148967
0.640128025605121,0.7572431940001815
0.6403280656131226,0.7573779206185643
0.6405281056211242,0.7575123798274697
0.6407281456291258,0.7576465808889056
0.6409281856371274,0.757780532641652
0.641128225645129,0.7579142434757653
0.6413282656531306,0.7580477213094776
0.6415283056611322,0.7581809735685529
0.6417283456691338,0.75831400716816
0.6419283856771354,0.7584468284973019
0.642128425685137,0.7585794434058403
0.6423284656931386,0.7587118571941353
0.6425285057011402,0.7588440746053141
0.6427285457091418,0.7589760998201718
0.6429285857171434,0.7591079364546935
0.643128625725145,0.7592395875601801
0.6433286657331466,0.7593710556259486
0.6435287057411482,0.7595023425845665
0.6437287457491498,0.7596334498195707
0.6439287857571514,0.7597643781756132
0.644128825765153,0.7598951279709639
0.6443288657731546,0.7600256990122938
0.6445289057811562,0.7601560906116513
0.6447289457891578,0.76028630160554
0.6449289857971594,0.7604163303759925
0.645129025805161,0.7605461748735344
0.6453290658131626,0.7606758326419177
0.6455291058211642,0.7608053008445069
0.6457291458291659,0.7609345762921822
0.6459291858371674,0.7610636554726327
0.646129225845169,0.7611925345808962
0.6463292658531706,0.7613212095510051
0.6465293058611722,0.7614496760885915
0.6467293458691739,0.7615779297043019
0.6469293858771754,0.7617059657478705
0.647129425885177,0.7618337794426965
0.6473294658931786,0.7619613659207713
0.6475295059011802,0.762088720257801
0.6477295459091819,0.7622158375083671
0.6479295859171834,0.7623427127409732
0.648129625925185,0.7624693410728227
0.6483296659331866,0.762595717704177
0.6485297059411882,0.7627218379521443
0.6487297459491899,0.7628476972837546
0.6489297859571914,0.7629732913481775
0.649129825965193,0.7630986160079444
0.6493298659731946,0.7632236673690421
0.6495299059811962,0.7633484418097505
0.6497299459891979,0.7634729360080975
0.6499299859971994,0.7635971469678211
0.650130026005201,0.7637210720427217
0.6503300660132026,0.7638447089593065
0.6505301060212042,0.7639680558376273
0.6507301460292059,0.7640911112102255
0.6509301860372074,0.7642138740391012
0.651130226045209,0.7643363437306392
0.6513302660532106,0.7644585201484226
0.6515303060612122,0.7645804036238857
0.6517303460692138,0.7647019949647544
0.6519303860772154,0.7648232954612442
0.652130426085217,0.7649443068899814
0.6523304660932187,0.7650650315156348
0.6525305061012202,0.7651854720902487
0.6527305461092218,0.7653056318502742
0.6529305861172234,0.765425514511314
0.653130626125225,0.7655451242605955
0.6533306661332267,0.7656644657472058
0.6535307061412282,0.7657835440701197
0.6537307461492298,0.7659023647640744
0.6539307861572314,0.7660209337833408
0.654130826165233,0.7661392574834582
0.6543308661732347,0.7662573426010026
0.6545309061812362,0.7663751962314693
0.6547309461892378,0.7664928258053582
0.6549309861972394,0.7666102390625544
0.655131026205241,0.7667274440251076
0.6553310662132427,0.7668444489685178
0.6555311062212442,0.7669612623916403
0.6557311462292458,0.7670778929853328
0.6559311862372474,0.7671943495999654
0.656131226245249,0.7673106412119258
0.6563312662532507,0.7674267768892528
0.6565313062612522,0.7675427657565338
0.6567313462692538,0.7676586169592083
0.6569313862772554,0.7677743396274191
0.657131426285257,0.7678899428395569
0.6573314662932587,0.7680054355856416
0.6575315063012602,0.7681208267306906
0.6577315463092618,0.7682361249782198
0.6579315863172635,0.7683513388340221
0.658131626325265,0.7684664765703731
0.6583316663332667,0.7685815461908044
0.6585317063412682,0.7686965553955895
0.6587317463492698,0.7688115115480805
0.6589317863572715,0.7689264216420337
0.659131826365273,0.7690412922700549
0.6593318663732747,0.7691561295932945
0.6595319063812762,0.7692709393125169
0.6597319463892778,0.7693857266406616
0.6599319863972795,0.7695004962770093
0.660132026405281,0.769615252383063
0.6603320664132827,0.7697299985602399
0.6605321064212842,0.7698447378294722
0.6607321464292858,0.7699594726128013
0.6609321864372875,0.7700742047170444
0.661132226445289,0.7701889353196054
0.6613322664532907,0.7703036649564923
0.6615323064612922,0.7704183935125956
0.6617323464692938,0.770533120214274
0.6619323864772955,0.7706478436242847
0.662132426485297,0.7707625616390854
0.6623324664932987,0.7708772714885281
0.6625325065013002,0.7709919697379537
0.6627325465093018,0.7711066522926898
0.6629325865173035,0.771221314404941
0.663132626525305,0.771335950683056
0.6633326665333066,0.7714505551031451
0.6635327065413082,0.7715651210230092
0.6637327465493098,0.7716796411983412
0.6639327865573115,0.7717941078011419
0.664132826565313,0.7719085124402912
0.6643328665733146,0.7720228461842042
0.6645329065813163,0.7721370995854948
0.6647329465893178,0.7722512627075597
0.6649329865973195,0.7723653251529932
0.665133026605321,0.7724792760937286
0.6653330666133226,0.7725931043028044
0.6655331066213243,0.7727067981876384
0.6657331466293258,0.7728203458246947
0.6659331866373275,0.7729337349954173
0.666133226645329,0.773046953223303
0.6663332666533306,0.773159987811981
0.6665333066613323,0.7732728258841611
0.6667333466693338,0.7733854544213102
0.6669333866773355,0.7734978603039163
0.667133426685337,0.7736100303521922
0.6673334666933386,0.7737219513670733
0.6675335067013403,0.7738336101713604
0.6677335467093418,0.7739449936508603
0.6679335867173435,0.7740560887953738
0.668133626725345,0.7741668827393827
0.6683336667333466,0.7742773628022923
0.6685337067413483,0.7743875165280765
0.6687337467493498,0.774497331724191
0.6689337867573515,0.7746067964996065
0.669133826765353,0.7747158993018297
0.6693338667733546,0.7748246289527747
0.6695339067813563,0.7749329746833584
0.6697339467893578,0.7750409261666934
0.6699339867973595,0.7751484735497602
0.670134026805361,0.7752556074834447
0.6703340668133626,0.7753623191508315
0.6705341068213643,0.7754686002936566
0.6707341468293658,0.7755744432368193
0.6709341868373675,0.77567984091087
0.671134226845369,0.7757847868723946
0.6713342668533706,0.7758892753222206
0.6715343068613723,0.7759933011213849
0.6717343468693738,0.7760968598048043
0.6719343868773755,0.776199947592606
0.6721344268853771,0.7763025613990758
0.6723344668933786,0.7764046988391972
0.6725345069013803,0.7765063582327593
0.6727345469093818,0.7766075386060236
0.6729345869173835,0.7767082396909462
0.6731346269253851,0.7768084619219602
0.6733346669333866,0.7769082064303384
0.6735347069413883,0.777007475036154
0.6737347469493898,0.7771062702378777
0.6739347869573914,0.7772045951996517
0.6741348269653931,0.7773024537362878
0.6743348669733946,0.777399850296052
0.6745349069813963,0.7774967899412994
0.6747349469893978,0.7775932783270356
0.6749349869973994,0.7776893216774832
0.6751350270054011,0.7777849267607456
0.6753350670134026,0.7778801008616634
0.6755351070214043,0.7779748517529622
0.6757351470294058,0.7780691876648044
0.6759351870374074,0.7781631172528558
0.6761352270454091,0.778256649564987
0.6763352670534106,0.7783497940067343
0.6765353070614123,0.778442560305646
0.6767353470694139,0.7785349584746475
0.6769353870774154,0.7786269987745605
0.6771354270854171,0.7787186916759129
0.6773354670934186,0.7788100478201798
0.6775355071014203,0.7789010779805994
0.6777355471094219,0.7789917930227026
0.6779355871174234,0.7790822038647051
0.6781356271254251,0.7791723214379004
0.6783356671334266,0.7792621566472023
0.6785357071414283,0.7793517203319746
0.6787357471494299,0.7794410232272909
0.6789357871574314,0.7795300759257643
0.6791358271654331,0.7796188888400806
0.6793358671734346,0.7797074721663707
0.6795359071814363,0.7797958358485493
0.6797359471894379,0.7798839895437484
0.6799359871974394,0.7799719425889643
0.6801360272054411,0.7800597039690356
0.6803360672134426,0.780147282286062
0.6805361072214443,0.780234685730371
0.6807361472294459,0.78032192205313
0.6809361872374474,0.7804089985406952
0.6811362272454491,0.7804959219907872
0.6813362672534506,0.7805826986905673
0.6815363072614523,0.7806693343966884
0.6817363472694539,0.7807558343173862
0.6819363872774554,0.7808422030966601
0.6821364272854571,0.7809284448005999
0.6823364672934586,0.7810145629058929
0.6825365073014603,0.7811005602905436
0.6827365473094619,0.7811864392268328
0.6829365873174634,0.7812722013765249
0.6831366273254651,0.7813578477883364
0.6833366673334667,0.7814433788976596
0.6835367073414683,0.7815287945285329
0.6837367473494699,0.781614093897838
0.6839367873574714,0.7816992756216996
0.6841368273654731,0.7817843377240512
0.6843368673734747,0.7818692776473242
0.6845369073814763,0.7819540922652131
0.6847369473894779,0.782038777897455
0.6849369873974794,0.7821233303265638
0.6851370274054811,0.7822077448164427
0.6853370674134827,0.7822920161328003
0.6855371074214842,0.7823761385652859
0.6857371474294859,0.782460105951251
0.6859371874374874,0.7825439117010463
0.6861372274454891,0.7826275488247486
0.6863372674534907,0.782711009960215
0.6865373074614922,0.7827942874023557
0.6867373474694939,0.7828773731335078
0.6869373874774954,0.7829602588548
0.6871374274854971,0.7830429360183814
0.6873374674934987,0.7831253958603982
0.6875375075015002,0.7832076294345909
0.6877375475095019,0.7832896276463888
0.6879375875175034,0.783371381287374
0.6881376275255051,0.7834528810699892
0.6883376675335067,0.7835341176623621
0.6885377075415082,0.7836150817231208
0.6887377475495099,0.7836957639360738
0.6889377875575114,0.7837761550446336
0.6891378275655131,0.7838562458858584
0.6893378675735147,0.7839360274239956
0.6895379075815162,0.7840154907834098
0.6897379475895179,0.784094627280781
0.6899379875975195,0.7841734284564654
0.6901380276055211,0.7842518861049105
0.6903380676135227,0.7843299923040266
0.6905381076215242,0.7844077394434155
0.6907381476295259,0.7844851202513675
0.6909381876375275,0.7845621278205395
0.6911382276455291,0.7846387556322341
0.6913382676535307,0.7847149975792066
0.6915383076615322,0.7847908479869312
0.6917383476695339,0.7848663016332655
0.6919383876775355,0.7849413537664569
0.6921384276855371,0.7850160001214448
0.6923384676935387,0.7850902369344164
0.6925385077015402,0.7851640609555803
0.6927385477095419,0.7852374694601337
0.6929385877175435,0.7853104602573993
0.6931386277255451,0.7853830316981213
0.6933386677335467,0.7854551826799137
0.6935387077415482,0.7855269126508608
0.6937387477495499,0.7855982216112789
0.6939387877575515,0.7856691101136526
0.6941388277655531,0.7857395792607687
0.6943388677735547,0.7858096307020731
0.6945389077815562,0.7858792666282869
0.6947389477895579,0.7859484897643216
0.6949389877975595,0.7860173033605391
0.6951390278055611,0.7860857111824081
0.6953390678135627,0.7861537174986168
0.6955391078215643,0.7862213270677003
0.6957391478295659,0.7862885451232544
0.6959391878375675,0.786355377357804
0.696139227845569,0.7864218299054045
0.6963392678535707,0.7864879093230548
0.6965393078615723,0.7865536225710054
0.6967393478695739,0.7866189769920489
0.6969393878775755,0.7866839802898796
0.697139427885577,0.7867486405066162
0.6973394678935787,0.7868129659995793
0.6975395079015803,0.7868769654174181
0.6977395479095819,0.7869406476756844
0.6979395879175835,0.787004021931946
0.698139627925585,0.7870670975605433
0.6983396679335867,0.7871298841270774
0.6985397079415883,0.7871923913627341
0.6987397479495899,0.7872546291385325
0.6989397879575915,0.7873166074395979
0.699139827965593,0.7873783363395462
0.6993398679735947,0.7874398259750759
0.6995399079815963,0.7875010865208509
0.6997399479895979,0.7875621281647637
0.6999399879975995,0.7876229610836576
0.700140028005601,0.787683595419592
0.7003400680136027,0.7877440412567207
0.7005401080216043,0.7878043085988621
0.7007401480296059,0.7878644073478213
0.7009401880376075,0.7879243472825341
0.701140228045609,0.7879841380390888
0.7013402680536107,0.7880437890916789
0.7015403080616123,0.7881033097345401
0.7017403480696139,0.788162709064911
0.7019403880776155,0.7882219959670607
0.702140428085617,0.7882811790974144
0.7023404680936187,0.7883402668708079
0.7025405081016203,0.7883992674478925
0.7027405481096219,0.788458188723708
0.7029405881176235,0.7885170383174389
0.7031406281256251,0.7885758235633572
0.7033406681336267,0.7886345515029562
0.7035407081416283,0.7886932288782716
0.70374074814963,0.7887518621263785
0.7039407881576315,0.7888104573750547
0.7041408281656331,0.7888690204395891
0.7043408681736347,0.7889275568207115
0.7045409081816363,0.7889860717036168
0.704740948189638,0.7890445699580514
0.7049409881976395,0.7891030561394239
0.7051410282056411,0.7891615344908998
0.7053410682136427,0.7892200089464381
0.7055411082216443,0.7892784831347162
0.705741148229646,0.7893369603839002
0.7059411882376475,0.7893954437271987
0.7061412282456491,0.7894539359091486
0.7063412682536507,0.7895124393925714
0.7065413082616523,0.789570956366141
0.706741348269654,0.789629488752497
0.7069413882776555,0.7896880382168432
0.7071414282856571,0.7897466061759627
0.7073414682936587,0.7898051938075868
0.7075415083016603,0.7898638020600484
0.7077415483096618,0.7899224316621541
0.7079415883176635,0.7899810831332121
0.7081416283256651,0.7900397567931432
0.7083416683336667,0.7900984527726185
0.7085417083416683,0.7901571710231523
0.7087417483496699,0.7902159113270947
0.7089417883576715,0.7902746733074579
0.7091418283656731,0.7903334564375222
0.7093418683736747,0.7903922600501623
0.7095419083816763,0.7904510833468439
0.7097419483896779,0.7905099254062367
0.7099419883976795,0.7905687851923977
0.7101420284056811,0.7906276615624825
0.7103420684136827,0.7906865532739394
0.7105421084216843,0.7907454589911539
0.7107421484296859,0.7908043772915077
0.7109421884376875,0.7908633066708224
0.7111422284456891,0.7909222455481663
0.7113422684536908,0.7909811922699983
0.7115423084616923,0.791040145113637
0.7117423484696939,0.7910991022900397
0.7119423884776955,0.791158061945884
0.7121424284856971,0.7912170221649506
0.7123424684936988,0.7912759809688041
0.7125425085017003,0.791334936316783
0.7127425485097019,0.7913938861053021
0.7129425885177035,0.7914528281664888
0.7131426285257051,0.7915117602661641
0.7133426685337068,0.7915706801011972
0.7135427085417083,0.7916295852962567
0.7137427485497099,0.7916884733999902
0.7139427885577115,0.7917473418806662
0.7141428285657131,0.7918061881213165
0.7143428685737148,0.7918650094144203
0.7145429085817163,0.791923802956173
0.7147429485897179,0.7919825658403907
0.7149429885977195,0.7920412950520952
0.7151430286057211,0.792099987460838
0.7153430686137228,0.7921586398138136
0.7155431086217243,0.7922172487288206
0.7157431486297259,0.7922758106871302
0.7159431886377275,0.7923343220263205
0.7161432286457291,0.7923927789331378
0.7163432686537308,0.7924511774364476
0.7165433086617323,0.7925095134003378
0.7167433486697339,0.7925677825174362
0.7169433886777355,0.7926259803025032
0.7171434286857371,0.7926841020863666
0.7173434686937388,0.7927421430102549
0.7175435087017403,0.792800098020592
0.7177435487097419,0.7928579618643125
0.7179435887177436,0.7929157290847548
0.7181436287257451,0.7929733940181878
0.7183436687337467,0.7930309507910235
0.7185437087417483,0.7930883933177698
0.7187437487497499,0.7931457152997679
0.7189437887577516,0.793202910224762
0.7191438287657531,0.7932599713673445
0.7193438687737547,0.7933168917903123
0.7195439087817563,0.7933736643469728
0.7197439487897579,0.7934302816844281
0.7199439887977596,0.7934867362478675
0.7201440288057611,0.7935430202858884
0.7203440688137627,0.7935991258568681
0.7205441088217643,0.7936550448363966
0.7207441488297659,0.7937107689257833
0.7209441888377676,0.793766289661643
0.7211442288457691,0.7938215984265584
0.7213442688537707,0.793876686460818
0.7215443088617723,0.7939315448752178
0.7217443488697739,0.7939861646649152
0.7219443888777756,0.7940405367243131
0.7221444288857771,0.7940946518629526
0.7223444688937787,0.7941485008223862
0.7225445089017803,0.7942020742939951
0.7227445489097819,0.7942553629377171
0.7229445889177836,0.7943083574016392
0.7231446289257851,0.7943610483424101
0.7233446689337867,0.7944134264464208
0.7235447089417884,0.7944654824516988
0.7237447489497899,0.7945172071704565
0.7239447889577916,0.7945685915122315
0.7241448289657931,0.7946196265075512
0.7243448689737947,0.7946703033320563
0.7245449089817964,0.7947206133310045
0.7247449489897979,0.7947705480440862
0.7249449889977996,0.7948200992304676
0.7251450290058011,0.794869258893988
0.7253450690138027,0.794918019308424
0.7255451090218044,0.7949663730427399
0.7257451490298059,0.7950143129862395
0.7259451890378076,0.7950618323735323
0.7261452290458091,0.7951089248092291
0.7263452690538107,0.7951555842922782
0.7265453090618124,0.7952018052398575
0.7267453490698139,0.7952475825107355
0.7269453890778156,0.7952929114280127
0.7271454290858171,0.7953377878011627
0.7273454690938187,0.7953822079472855
0.7275455091018204,0.7954261687114934
0.7277455491098219,0.7954696674863468
0.7279455891178236,0.7955127022302662
0.7281456291258251,0.7955552714848387
0.7283456691338267,0.7955973743909529
0.7285457091418284,0.7956390107036887
0.7287457491498299,0.7956801808058954
0.7289457891578316,0.7957208857204006
0.7291458291658331,0.7957611271207847
0.7293458691738347,0.7958009073406721
0.7295459091818364,0.7958402293814858
0.7297459491898379,0.7958790969186216
0.7299459891978395,0.7959175143060009
0.7301460292058412,0.7959554865789653
0.7303460692138427,0.7959930194554854
0.7305461092218444,0.796030119335653
0.7307461492298459,0.7960667932994436
0.7309461892378475,0.7961030491027278
0.7311462292458492,0.7961388951715274
0.7313462692538507,0.7961743405945106
0.7315463092618524,0.796209395113728
0.7317463492698539,0.7962440691135986
0.7319463892778555,0.7962783736081573
0.7321464292858572,0.7963123202265853
0.7323464692938587,0.7963459211970448
0.7325465093018604,0.7963791893288504
0.7327465493098619,0.796412137993012
0.7329465893178635,0.796444781101189
0.7331466293258652,0.796477133083102
0.7333466693338667,0.7965092088624539
0.7335467093418684,0.7965410238314146
0.7337467493498699,0.7965725938237302
0.7339467893578715,0.7966039350865222
0.7341468293658732,0.7966350642508442
0.7343468693738747,0.7966659983010718
0.7345469093818764,0.7966967545431995
0.734746949389878,0.7967273505721286
0.7349469893978795,0.7967578042380261
0.7351470294058812,0.7967881336118449
0.7353470694138827,0.7968183569500921
0.7355471094218844,0.7968484926589392
0.735747149429886,0.7968785592577677
0.7359471894378875,0.7969085753422438
0.7361472294458892,0.7969385595470233
0.7363472694538907,0.7969685305081824
0.7365473094618924,0.7969985068254741
0.736747349469894,0.7970285070245109
0.7369473894778955,0.7970585495189728
0.7371474294858972,0.7970886525729404
0.7373474694938987,0.7971188342634543
0.7375475095019004,0.7971491124433965
0.737747549509902,0.7971795047047928
0.7379475895179035,0.7972100283426338
0.7381476295259052,0.7972407003193054
0.7383476695339067,0.7972715372297239
0.7385477095419084,0.7973025552672657
0.73874774954991,0.7973337701905772
0.7389477895579115,0.7973651972913511
0.7391478295659132,0.7973968513631511
0.7393478695739147,0.7974287466713617
0.7395479095819164,0.7974608969243395
0.739747949589918,0.7974933152458362
0.7399479895979195,0.797526014148759
0.7401480296059212,0.7975590055103353
0.7403480696139227,0.7975923005487352
0.7405481096219244,0.7976259098012095
0.740748149629926,0.797659843103792
0.7409481896379275,0.7976941095726098
0.7411482296459292,0.7977287175868422
0.7413482696539307,0.7977636747733653
0.7415483096619323,0.7977989879931083
0.741748349669934,0.7978346633291512
0.7419483896779355,0.7978707060765808
0.7421484296859372,0.7979071207341225
0.7423484696939388,0.7979439109975557
0.7425485097019403,0.7979810797549204
0.742748549709942,0.7980186290835132
0.7429485897179435,0.7980565602486691
0.7431486297259452,0.7980948737043194
0.7433486697339468,0.7981335690953112
0.7435487097419483,0.7981726452614686
0.74374874974995,0.7982121002433755
0.7439487897579515,0.7982519312898486
0.7441488297659532,0.7982921348670695
0.7443488697739548,0.7983327066693418
0.7445489097819563,0.7983736416314309
0.744748949789958,0.7984149339424438
0.7449489897979595,0.7984565770612023
0.7451490298059612,0.7984985637330579
0.7453490698139628,0.7985408860080957
0.7455491098219643,0.7985835352606698
0.745749149829966,0.7986265022102135
0.7459491898379675,0.7986697769432584
0.7461492298459692,0.7987133489366043
0.7463492698539708,0.7987572070815687
0.7465493098619723,0.7988013397092516
0.746749349869974,0.7988457346167464
0.7469493898779755,0.7988903790942257
0.7471494298859772,0.7989352599528321
0.7473494698939788,0.7989803635533007
0.7475495099019803,0.7990256758352421
0.747749549909982,0.799071182347013
0.7479495899179835,0.7991168682761016
0.7481496299259852,0.7991627184799543
0.7483496699339868,0.799208717517174
0.7485497099419883,0.7992548496790162
0.74874974994999,0.799301099021112
0.7489497899579916,0.7993474493953535
0.7491498299659932,0.7993938844818642
0.7493498699739948,0.7994403878209964
0.7495499099819963,0.7994869428452842
0.749749949989998,0.7995335329112931
0.7499499899979996,0.7995801413312991
0.7501500300060012,0.7996267514047424
0.7503500700140028,0.7996733464493964
0.7505501100220043,0.7997199098321965
0.750750150030006,0.7997664249996754
0.7509501900380076,0.7998128755079563
0.7511502300460092,0.7998592450522541
0.7513502700540108,0.7999055174958414
0.7515503100620123,0.7999516768984338
0.751750350070014,0.7999977075439589
0.7519503900780156,0.8000435939676676
0.7521504300860171,0.8000893209825553
0.7523504700940188,0.8001348737050624
0.7525505101020203,0.8001802375800222
0.752750550110022,0.8002253984048331
0.7529505901180236,0.8002703423528292
0.7531506301260251,0.8003150559958294
0.7533506701340268,0.800359526325846
0.7535507101420283,0.8004037407759375
0.75375075015003,0.8004476872401924
0.7539507901580316,0.8004913540928307
0.7541508301660331,0.8005347302064157
0.7543508701740348,0.8005778049691707
0.7545509101820363,0.8006205683013918
0.754750950190038,0.8006630106709565
0.7549509901980396,0.8007051231079274
0.7551510302060411,0.8007468972182485
0.7553510702140428,0.8007883251965393
0.7555511102220444,0.800829399837987
0.755751150230046,0.8008701145493434
0.7559511902380476,0.8009104633590307
0.7561512302460491,0.8009504409263632
0.7563512702540508,0.8009900425498931
0.7565513102620524,0.8010292641748851
0.756751350270054,0.8010681023999333
0.7569513902780556,0.801106554482725
0.7571514302860571,0.801144618344962
0.7573514702940588,0.8011822925764501
0.7575515103020604,0.8012195764383636
0.757751550310062,0.8012564698656963
0.7579515903180636,0.8012929734689072
0.7581516303260651,0.8013290885347687
0.7583516703340668,0.8013648170264283
0.7585517103420684,0.8014001615826891
0.75875175035007,0.8014351255165184
0.7589517903580716,0.8014697128127908
0.7591518303660731,0.8015039281252707
0.7593518703740748,0.801537776772843
0.7595519103820764,0.8015712647349932
0.759751950390078,0.8016043986465435
0.7599519903980796,0.801637185791648
0.7601520304060811,0.8016696340970483
0.7603520704140828,0.801701752124593
0.7605521104220844,0.8017335490630226
0.760752150430086,0.8017650347190182
0.7609521904380876,0.8017962195075168
0.7611522304460892,0.8018271144412908
0.7613522704540908,0.8018577311197914
0.7615523104620924,0.8018880817172547
0.761752350470094,0.8019181789700678
0.7619523904780956,0.8019480361633939
0.7621524304860972,0.8019776671170546
0.7623524704940988,0.8020070861706654
0.7625525105021004,0.8020363081680244
0.762752550510102,0.8020653484407526
0.7629525905181036,0.8020942227911816
0.7631526305261052,0.8021229474744912
0.7633526705341068,0.8021515391800951
0.7635527105421084,0.8021800150122743
0.7637527505501099,0.8022083924700621
0.7639527905581116,0.8022366894263804
0.7641528305661132,0.802264924106433
0.7643528705741148,0.8022931150653602
0.7645529105821164,0.8023212811651615
0.7647529505901179,0.8023494415508948
0.7649529905981196,0.8023776156261604
0.7651530306061212,0.802405823027885
0.7653530706141228,0.8024340836004167
0.7655531106221244,0.8024624173689475
0.765753150630126,0.8024908445122838
0.7659531906381276,0.8025193853349821
0.7661532306461292,0.802548060238877
0.7663532706541308,0.8025768896940235
0.7665533106621324,0.802605894209084
0.766753350670134,0.8026350943011922
0.7669533906781356,0.8026645104653238
0.7671534306861372,0.8026941631432143
0.7673534706941388,0.8027240726918614
0.7675535107021404,0.8027542593516548
0.767753550710142,0.8027847432141773
0.7679535907181436,0.8028155441897262
0.7681536307261452,0.802846681974605
0.7683536707341468,0.8028781760182382
0.7685537107421484,0.8029100454901654
0.76875375075015,0.8029423092469727
0.7689537907581516,0.8029749857992236
0.7691538307661532,0.8030080932784494
0.7693538707741548,0.8030416494042694
0.7695539107821564,0.8030756714517029
0.769753950790158,0.8031101762187475
0.7699539907981596,0.803145179994291
0.7701540308061612,0.8031806985264327
0.7703540708141629,0.8032167469912852
0.7705541108221644,0.8032533399623363
0.770754150830166,0.8032904913804431
0.7709541908381676,0.8033282145245377
0.7711542308461692,0.8033665219831221
0.7713542708541709,0.8034054256266295
0.7715543108621724,0.8034449365807298
0.771754350870174,0.8034850652006571
0.7719543908781756,0.8035258210466374
0.7721544308861772,0.8035672128604897
0.7723544708941789,0.8036092485434791
0.7725545109021804,0.8036519351354924
0.772754550910182,0.8036952787956112
0.7729545909181836,0.80373928478415
0.7731546309261852,0.8037839574462281
0.7733546709341869,0.8038293001969421
0.7735547109421884,0.8038753155081978
0.77375475095019,0.8039220048972642
0.7739547909581916,0.8039693689171046
0.7741548309661932,0.8040174071485362
0.7743548709741948,0.8040661181942675
0.7745549109821964,0.8041154996748587
0.774754950990198,0.8041655482266419
0.7749549909981996,0.8042162595016409
0.7751550310062012,0.8042676281695178
0.7753550710142028,0.8043196479215733
0.7755551110222044,0.8043723114768202
0.775755151030206,0.804425610590147
0.7759551910382076,0.8044795360625795
0.7761552310462092,0.8045340777536436
0.7763552710542108,0.8045892245958304
0.7765553110622124,0.8046449646111533
0.776755351070214,0.8047012849297841
0.7769553910782157,0.8047581718107497
0.7771554310862172,0.804815610664662
0.7773554710942188,0.8048735860784517
0.7775555111022204,0.8049320818420664
0.777755551110222,0.804991080977091
0.7779555911182237,0.8050505657672404
0.7781556311262252,0.8051105177906693
0.7783556711342268,0.8051709179540378
0.7785557111422284,0.8052317465282677
0.77875575115023,0.8052929831859164
0.7789557911582317,0.8053546070400903
0.7791558311662332,0.8054165966848177
0.7793558711742348,0.8054789302367912
0.7795559111822364,0.8055415853783895
0.779755951190238,0.8056045394018823
0.7799559911982397,0.805667769254715
0.7801560312062412,0.8057312515857731
0.7803560712142428,0.8057949627925138
0.7805561112222444,0.8058588790688567
0.780756151230246,0.8059229764537168
0.7809561912382477,0.8059872308800651
0.7811562312462492,0.806051618224396
0.7813562712542508,0.8061161143564801
0.7815563112622524,0.8061806951892817
0.781756351270254,0.8062453367289142
0.7819563912782557,0.8063100151245117
0.7821564312862572,0.8063747067178899
0.7823564712942588,0.8064393880928715
0.7825565113022604,0.8065040361241522
0.782756551310262,0.806568628025583
0.7829565913182637,0.806633141397746
0.7831566313262652,0.8066975542747029
0.7833566713342668,0.8067618451697978
0.7835567113422685,0.8068259931203963
0.78375675135027,0.8068899777314473
0.7839567913582717,0.8069537792177588
0.7841568313662732,0.8070173784448761
0.7843568713742748,0.8070807569684637
0.7845569113822765,0.8071438970720877
0.784756951390278,0.8072067818033053
0.7849569913982797,0.8072693950079735
0.7851570314062812,0.8073317213626867
0.7853570714142828,0.8073937464052691
0.7855571114222845,0.8074554565632446
0.785757151430286,0.8075168391802171
0.7859571914382876,0.8075778825400994
0.7861572314462892,0.8076385758891333
0.7863572714542908,0.8076989094556543
0.7865573114622925,0.8077588744675543
0.786757351470294,0.8078184631674113
0.7869573914782956,0.8078776688252505
0.7871574314862972,0.8079364857489202
0.7873574714942988,0.8079949092920642
0.7875575115023005,0.8080529358596823
0.787757551510302,0.8081105629112786
0.7879575915183036,0.8081677889616015
0.7881576315263052,0.8082246135789899
0.7883576715343068,0.8082810373813445
0.7885577115423085,0.8083370620297474
0.78875775155031,0.8083926902197675
0.7889577915583116,0.8084479256704877
0.7891578315663133,0.8085027731113008
0.7893578715743148,0.8085572382665251
0.7895579115823165,0.8086113278378986
0.789757951590318,0.8086650494850143
0.7899579915983196,0.8087184118037671
0.7901580316063213,0.8087714243028848
0.7903580716143228,0.8088240973786236
0.7905581116223245,0.8088764422877108
0.790758151630326,0.808928471118626
0.7909581916383276,0.8089801967613082
0.7911582316463293,0.8090316328753895
0.7913582716543308,0.8090827938570513
0.7915583116623325,0.809133694804607
0.791758351670334,0.8091843514829155
0.7919583916783356,0.8092347802867319
0.7921584316863373,0.8092849982031056
0.7923584716943388,0.8093350227729347
0.7925585117023405,0.8093848720517892
0.792758551710342,0.809434564570114
0.7929585917183436,0.8094841192929245
0.7931586317263453,0.8095335555791074
0.7933586717343468,0.8095828931404379
0.7935587117423485,0.8096321520004232
0.79375875175035,0.8096813524530839
0.7939587917583516,0.8097305150217802
0.7941588317663533,0.8097796604181873
0.7943588717743548,0.809828809501528
0.7945589117823565,0.809877983238158
0.794758951790358,0.8099272026616062
0.7949589917983596,0.8099764888331642
0.7951590318063613,0.8100258628031136
0.7953590718143628,0.810075345572683
0.7955591118223645,0.8101249580568135
0.795759151830366,0.8101747210478154
0.7959591918383676,0.8102246551799899
0.7961592318463693,0.8102747808952844
0.7963592718543708,0.8103251184100474
0.7965593118623724,0.8103756876829449
0.796759351870374,0.8104265083840894
0.7969593918783756,0.8104775998654352
0.7971594318863773,0.8105289811324823
0.7973594718943788,0.8105806708173269
0.7975595119023804,0.8106326871530969
0.7977595519103821,0.8106850479497938
0.7979595919183836,0.8107377705715708
0.7981596319263853,0.8107908719154592
0.7983596719343868,0.8108443683915573
0.7985597119423884,0.8108982759046912
0.7987597519503901,0.8109526098375448
0.7989597919583916,0.8110073850352596
0.7991598319663933,0.8110626157914934
0.7993598719743948,0.8111183158359285
0.7995599119823964,0.8111744983232098
0.7997599519903981,0.8112311758232901
0.7999599919983996,0.8112883603131618
0.8001600320064013,0.8113460631699396
0.8003600720144028,0.8114042951652661
0.8005601120224044,0.8114630664609991
0.8007601520304061,0.811522386606145
0.8009601920384076,0.811582264534993
0.8011602320464093,0.811642708566407
0.8013602720544108,0.8117037264042237
0.8015603120624124,0.811765325138715
0.8017603520704141,0.8118275112490538
0.8019603920784156,0.8118902906067393
0.8021604320864173,0.8119536684799231
0.8023604720944189,0.8120176495385818
0.8025605121024204,0.8120822378604841
0.8027605521104221,0.8121474369378937
0.8029605921184236,0.8122132496849546
0.8031606321264253,0.8122796784457021
0.8033606721344269,0.8123467250026488
0.8035607121424284,0.8124143905858866
0.8037607521504301,0.8124826758826573
0.8039607921584316,0.8125515810473377
0.8041608321664333,0.8126211057117912
0.8043608721744349,0.8126912489960363
0.8045609121824364,0.8127620095191888
0.8047609521904381,0.8128333854106313
0.8049609921984396,0.8129053743213712
0.8051610322064413,0.8129779734355453
0.8053610722144429,0.8130511794820383
0.8055611122224444,0.8131249887461778
0.8057611522304461,0.8131993970814786
0.8059611922384476,0.8132743999214043
0.8061612322464493,0.813349992291126
0.8063612722544509,0.8134261688192514
0.8065613122624524,0.8135029237495071
0.8067613522704541,0.8135802509523592
0.8069613922784556,0.8136581439365576
0.8071614322864573,0.8137365958605919
0.8073614722944589,0.8138155995440565
0.8075615123024604,0.8138951474789147
0.8077615523104621,0.8139752318406637
0.8079615923184637,0.8140558444993997
0.8081616323264652,0.8141369770307862
0.8083616723344669,0.8142186207269313
0.8085617123424684,0.8143007666071815
0.8087617523504701,0.8143834054288426
0.8089617923584717,0.814466527697838
0.8091618323664732,0.8145501236793178
0.8093618723744749,0.8146341834082359
0.8095619123824764,0.8147186966999076
0.8097619523904781,0.8148036531605674
0.8099619923984797,0.8148890421979451
0.8101620324064812,0.8149748530318781
0.8103620724144829,0.8150610747049791
0.8105621124224844,0.8151476960933806
0.8107621524304861,0.815234705917573
0.8109621924384877,0.8153220927533593
0.8111622324464892,0.8154098450429413
0.8113622724544909,0.8154979511061604
0.8115623124624924,0.815586399151907
0.8117623524704941,0.8156751772897164
0.8119623924784957,0.815764273541569
0.8121624324864972,0.8158536758539043
0.8123624724944989,0.815943372109867
0.8125625125025004,0.8160333501417909
0.8127625525105021,0.8161235977439341
0.8129625925185037,0.8162141026854692
0.8131626325265052,0.8163048527237367
0.8133626725345069,0.8163958356177614
0.8135627125425084,0.8164870391420346
0.8137627525505101,0.8165784511005599
0.8139627925585117,0.8166700593411562
0.8141628325665132,0.816761851770014
0.8143628725745149,0.8168538163664936
0.8145629125825165,0.816945941198153
0.8147629525905181,0.8170382144359931
0.8149629925985197,0.8171306243698998
0.8151630326065212,0.8172231594242657
0.8153630726145229,0.8173158081737677
0.8155631126225245,0.8174085593592769
0.8157631526305261,0.8175014019038725
0.8159631926385277,0.8175943249289316
0.8161632326465292,0.8176873177702608
0.8163632726545309,0.8177803699942399
0.8165633126625325,0.817873471413938
0.8167633526705341,0.8179666121051673
0.8169633926785357,0.8180597824224343
0.8171634326865372,0.8181529730147478
0.8173634726945389,0.818246174841243
0.8175635127025405,0.8183393791865771
0.8177635527105421,0.8184325776760538
0.8179635927185437,0.8185257622904317
0.8181636327265452,0.8186189253803715
0.8183636727345469,0.8187120596804756
0.8185637127425485,0.8188051583228773
0.81876375275055,0.8188982148503314
0.8189637927585517,0.818991223228763
0.8191638327665532,0.8190841778592289
0.8193638727745549,0.8191770735892492
0.8195639127825565,0.8192699057234665
0.819763952790558,0.8193626700335901
0.8199639927985597,0.8194553627675867
0.8201640328065612,0.81954798065808
0.8203640728145629,0.8196405209299198
0.8205641128225645,0.8197329813068912
0.820764152830566,0.8198253600175269
0.8209641928385677,0.8199176557999972
0.8211642328465693,0.8200098679060479
0.8213642728545709,0.8201019961039635
0.8215643128625725,0.8201940406805331
0.821764352870574,0.8202860024420022
0.8219643928785757,0.8203778827139931
0.8221644328865773,0.8204696833403837
0.8223644728945789,0.8205614066811344
0.8225645129025805,0.8206530556090594
0.822764552910582,0.8207446335055382
0.8229645929185837,0.820836144255171
0.8231646329265853,0.820927592239381
0.8233646729345869,0.8210189823289722
0.8235647129425885,0.8211103198756569
0.82376475295059,0.8212016107025633
0.8239647929585917,0.8212928610937468
0.8241648329665933,0.8213840777827235
0.8243648729745949,0.8214752679400519
0.8245649129825965,0.8215664391599907
0.824764952990598,0.8216575994462649
0.8249649929985997,0.8217487571969728
0.8251650330066013,0.8218399211886708
0.8253650730146029,0.8219311005596763
0.8255651130226045,0.8220223047926303
0.825765153030606,0.8221135436963616
0.8259651930386077,0.8222048273871027
0.8261652330466093,0.8222961662691003
0.8263652730546109,0.8223875710146746
0.8265653130626125,0.8224790525437757
0.826765353070614,0.8225706220030904
0.8269653930786157,0.822662290744752
0.8271654330866173,0.8227540703047083
0.8273654730946189,0.8228459723808021
0.8275655131026205,0.8229380088106185
0.827765553110622,0.8230301915491554
0.8279655931186237,0.823122532646372
0.8281656331266253,0.8232150442246707
0.828365673134627,0.8233077384563643
0.8285657131426285,0.8234006275411866
0.8287657531506301,0.8234937236838951
0.8289657931586317,0.8235870390720198
0.8291658331666333,0.8236805858538085
0.829365873174635,0.8237743761164158
0.8295659131826365,0.823868421864385
0.8297659531906381,0.8239627349984697
0.8299659931986397,0.8240573272948345
0.8301660332066413,0.824152210384681
0.8303660732146428,0.8242473957343381
0.8305661132226445,0.8243428946258511
0.8307661532306461,0.8244387181381079
0.8309661932386477,0.824534877128535
0.8311662332466493,0.8246313822153913
0.8313662732546508,0.8247282437606911
0.8315663132626525,0.8248254718537784
0.8317663532706541,0.8249230762955787
0.8319663932786557,0.825021066583548
0.8321664332866573,0.8251194518973352
0.8323664732946588,0.8252182410851774
0.8325665133026605,0.8253174426510392
0.8327665533106621,0.8254170647425081
0.8329665933186637,0.825517115139454
0.8331666333266653,0.8256176012434624
0.8333666733346669,0.8257185300680432
0.8335667133426685,0.8258199082296208
0.8337667533506701,0.8259217419393047
0.8339667933586717,0.8260240369954415
0.8341668333666733,0.8261267987769465
0.8343668733746749,0.82623003223741
0.8345669133826765,0.8263337418999763
0.8347669533906781,0.8264379318529871
0.8349669933986797,0.8265426057463828
0.8351670334066813,0.8266477667888573
0.8353670734146829,0.8267534177457527
0.8355671134226845,0.8268595609376896
0.8357671534306861,0.8269661982399201
0.8359671934386878,0.8270733310823957
0.8361672334466893,0.8271809604505398
0.8363672734546909,0.8272890868867135
0.8365673134626925,0.8273977104923655
0.8367673534706941,0.8275068309308546
0.8369673934786958,0.8276164474309374
0.8371674334866973,0.8277265587909071
0.8373674734946989,0.8278371633833774
0.8375675135027005,0.8279482591607021
0.8377675535107021,0.8280598436610171
0.8379675935187038,0.8281719140149024
0.8381676335267053,0.8282844669526497
0.8383676735347069,0.8283974988121329
0.8385677135427085,0.82851100554727
0.8387677535507101,0.8286249827370706
0.8389677935587118,0.8287394255952629
0.8391678335667133,0.8288543289804904
0.8393678735747149,0.8289696874070738
0.8395679135827165,0.8290854950563318
0.8397679535907181,0.8292017457884509
0.8399679935987198,0.8293184331549
0.8401680336067213,0.8294355504113811
0.8403680736147229,0.8295530905313088
0.8405681136227245,0.8296710462198091
0.8407681536307261,0.8297894099282312
0.8409681936387277,0.8299081738691583
0.8411682336467293,0.8300273300319102
0.8413682736547309,0.8301468701985246
0.8415683136627325,0.8302667859602031
0.8417683536707341,0.8303870687342068
0.8419683936787357,0.8305077097811888
0.8421684336867373,0.8306287002229409
0.8423684736947389,0.8307500310605382
0.8425685137027406,0.8308716931928586
0.8427685537107421,0.8309936774354536
0.8429685937187437,0.8311159745397452
0.8431686337267453,0.8312385752125193
0.8433686737347469,0.831361470135687
0.8435687137427486,0.8314846499862787
0.8437687537507501,0.8316081054566378
0.8439687937587517,0.8317318272747746
0.8441688337667533,0.8318558062248411
0.8443688737747549,0.8319800331676821
0.8445689137827566,0.8321044990614203
0.8447689537907581,0.8322291949820233
0.8449689937987597,0.8323541121438074
0.8451690338067613,0.8324792419198209
0.8453690738147629,0.8326045758620563
0.8455691138227646,0.8327301057214309
0.8457691538307661,0.8328558234674815
0.8459691938387677,0.8329817213077098
0.8461692338467693,0.8331077917065166
0.8463692738547709,0.8332340274036656
0.8465693138627726,0.8333604214322071
0.8467693538707741,0.8334869671358014
0.8469693938787757,0.8336136581853741
0.8471694338867773,0.8337404885950395
0.8473694738947789,0.833867452737223
0.8475695139027806,0.8339945453569227
0.8477695539107821,0.8341217615850413
0.8479695939187837,0.8342490969507276
0.8481696339267853,0.8343765473926656
0.8483696739347869,0.8345041092692507
0.8485697139427886,0.8346317793675954
0.8487697539507901,0.8347595549113112
0.8489697939587917,0.8348874335670118
0.8491698339667934,0.8350154134494928
0.8493698739747949,0.8351434931255381
0.8495699139827966,0.8352716716163178
0.8497699539907981,0.8353999483983363
0.8499699939987997,0.835528323402903
0.8501700340068014,0.835656797014096
0.8503700740148029,0.835785370065202
0.8505701140228046,0.8359140438336115
0.8507701540308061,0.8360428200341667
0.8509701940388077,0.8361717008109539
0.8511702340468094,0.8363006887275479
0.8513702740548109,0.8364297867557162
0.8515703140628126,0.836558998262602
0.8517703540708141,0.8366883269964099
0.8519703940788157,0.8368177770706248
0.8521704340868174,0.836947352946803
0.8523704740948189,0.8370770594159828
0.8525705141028205,0.8372069015787642
0.8527705541108221,0.8373368848241212
0.8529705941188237,0.8374670148070111
0.8531706341268254,0.8375972974248551
0.8533706741348269,0.8377277387929736
0.8535707141428285,0.8378583452190571
0.8537707541508301,0.837989123176774
0.8539707941588317,0.8381200792786063
0.8541708341668334,0.8382512202480239
0.8543708741748349,0.8383825528911042
0.8545709141828365,0.8385140840677124
0.8547709541908382,0.838645820662362
0.8549709941988397,0.8387777695548762
0.8551710342068414,0.8389099375909772
0.8553710742148429,0.8390423315529338
0.8555711142228445,0.8391749581303929
0.8557711542308462,0.8393078238915321
0.8559711942388477,0.8394409352546631
0.8561712342468494,0.8395742984604198
0.8563712742548509,0.8397079195446628
0.8565713142628525,0.8398418043122343
0.8567713542708542,0.8399759583116877
0.8569713942788557,0.8401103868111233
0.8571714342868574,0.8402450947752511
0.8573714742948589,0.8403800868437997
0.8575715143028605,0.8405153673113875
0.8577715543108622,0.8406509401089635
0.8579715943188637,0.8407868087869215
0.8581716343268654,0.8409229764999839
0.8583716743348669,0.8410594459939449
0.8585717143428685,0.8411962195943508
0.8587717543508702,0.8413332991971942
0.8589717943588717,0.8414706862616813
0.8591718343668734,0.8416083818051289
0.8593718743748749,0.8417463864000325
0.8595719143828765,0.8418847001733407
0.8597719543908782,0.8420233228079569
0.8599719943988797,0.8421622535464803
0.8601720344068814,0.8423014911971869
0.860372074414883,0.8424410341422377
0.8605721144228845,0.8425808803480928
0.8607721544308862,0.8427210273780964
0.8609721944388877,0.8428614724071852
0.8611722344468894,0.8430022122386651
0.861372274454891,0.8431432433229851
0.8615723144628925,0.8432845617784277
0.8617723544708942,0.843426163413628
0.8619723944788957,0.8435680437518152
0.8621724344868974,0.8437101980566686
0.862372474494899,0.8438526213596644
0.8625725145029005,0.8439953084887835
0.8627725545109022,0.8441382540984399
0.8629725945189037,0.8442814527004865
0.8631726345269053,0.8444248986961392
0.863372674534907,0.8445685864086617
0.8635727145429085,0.8447125101166457
0.8637727545509102,0.8448566640877129
0.8639727945589117,0.8450010426124667
0.8641728345669133,0.8451456400385162
0.864372874574915,0.8452904508043906
0.8645729145829165,0.8454354694731667
0.8647729545909182,0.845580690765628
0.8649729945989197,0.8457261095927759
0.8651730346069213,0.8458717210875168
0.865373074614923,0.8460175206353501
0.8655731146229245,0.8461635039038891
0.8657731546309262,0.8463096668710486
0.8659731946389277,0.8464560058517407
0.8661732346469293,0.8466025175229286
0.866373274654931,0.8467491989468933
0.8665733146629325,0.8468960475925805
0.8667733546709342,0.8470430613549012
0.8669733946789357,0.8471902385718721
0.8671734346869373,0.8473375780394952
0.867373474694939,0.8474850790242796
0.8675735147029405,0.8476327412733355
0.8677735547109422,0.8477805650219667
0.8679735947189438,0.847928550998717
0.8681736347269453,0.8480767004278259
0.868373674734947,0.8482250150290773
0.8685737147429485,0.8483734970150274
0.8687737547509502,0.8485221490856183
0.8689737947589518,0.8486709744202011
0.8691738347669533,0.8488199766670002
0.869373874774955,0.8489691599300702
0.8695739147829565,0.8491185287538114
0.8697739547909582,0.849268088105121
0.8699739947989598,0.84941784335327
0.8701740348069613,0.8495678002476171
0.870374074814963,0.8497179648932739
0.8705741148229645,0.8498683437248509
0.8707741548309662,0.85001894347843
0.8709741948389678,0.8501697711619121
0.8711742348469693,0.8503208340239046
0.871374274854971,0.8504721395213166
0.8715743148629725,0.8506236952858448
0.8717743548709742,0.8507755090895297
0.8719743948789758,0.8509275888095793
0.8721744348869773,0.8510799423926505
0.872374474894979,0.8512325778187915
0.8725745149029805,0.8513855030652422
0.8727745549109822,0.8515387260702991
0.8729745949189838,0.8516922546974424
0.8731746349269853,0.8518460966999284
0.873374674934987,0.8520002596860445
0.8735747149429886,0.8521547510852191
0.8737747549509902,0.8523095781151759
0.8739747949589918,0.8524647477503164
0.8741748349669933,0.852620266691503
0.874374874974995,0.8527761413374111
0.8745749149829966,0.8529323777576059
0.8747749549909981,0.8530889816674918
0.8749749949989998,0.8532459584052685
0.8751750350070013,0.8534033129110162
0.875375075015003,0.8535610497080213
0.8755751150230046,0.8537191728864366
0.8757751550310061,0.8538776860893603
0.8759751950390078,0.8540365925013984
0.8761752350470093,0.854195894839763
0.876375275055011,0.8543555953479445
0.8765753150630126,0.8545156957919753
0.8767753550710141,0.8546761974592914
0.8769753950790158,0.8548371011601807
0.8771754350870173,0.8549984072317902
0.877375475095019,0.85516011554465
0.8775755151030206,0.8553222255116557
0.8777755551110221,0.8554847360994373
0.8779755951190238,0.8556476458420277
0.8781756351270253,0.8558109528567275
0.878375675135027,0.8559746548620552
0.8785757151430286,0.8561387491976555
0.8787757551510301,0.8563032328460269
0.8789757951590318,0.8564681024559212
0.8791758351670333,0.8566333543672575
0.879375875175035,0.8567989846373838
0.8795759151830366,0.856964989068513
0.8797759551910381,0.8571313632361528
0.8799759951990398,0.8572981025183459
0.8801760352070414,0.857465202125532
0.880376075215043,0.8576326571308388
0.8805761152230446,0.8578004625006128
0.8807761552310461,0.8579686131249958
0.8809761952390478,0.8581371038483567
0.8811762352470494,0.8583059294993924
0.881376275255051,0.858475084920711
0.8815763152630526,0.8586445649977197
0.8817763552710541,0.8588143646866464
0.8819763952790558,0.8589844790415254
0.8821764352870574,0.8591549032399942
0.882376475295059,0.8593256326077521
0.8825765153030606,0.8594966626415438
0.8827765553110621,0.8596679890305421
0.8829765953190638,0.8598396076760169
0.8831766353270654,0.8600115147091871
0.883376675335067,0.8601837065071699
0.8835767153430686,0.8603561797069527
0.8837767553510701,0.8605289312173265
0.8839767953590718,0.8607019582287379
0.8841768353670734,0.860875258221025
0.884376875375075,0.8610488289690258
0.8845769153830766,0.8612226685460536
0.8847769553910781,0.8613967753252543
0.8849769953990798,0.8615711479788724
0.8851770354070814,0.8617457854754671
0.8853770754150829,0.861920687075133
0.8855771154230846,0.8620958523227924
0.8857771554310861,0.8622712810396395
0.8859771954390878,0.862446973312827
0.8861772354470894,0.8626229294834986
0.8863772754550909,0.8627991501332771
0.8865773154630926,0.8629756360693293
0.8867773554710942,0.8631523883081371
0.8869773954790958,0.8633294080581094
0.8871774354870974,0.8635066967011739
0.8873774754950989,0.8636842557734972
0.8875775155031006,0.8638620869454798
0.8877775555111022,0.8640401920011765
0.8879775955191038,0.8642185728172964
0.8881776355271054,0.8643972313419306
0.8883776755351069,0.8645761695731611
0.8885777155431086,0.864755389537696
0.8887777555511102,0.8649348932696778
0.8889777955591118,0.8651146827897997
0.8891778355671134,0.8652947600848695
0.8893778755751149,0.8654751270879415
0.8895779155831166,0.8656557856591406
0.8897779555911182,0.8658367375672874
0.8899779955991198,0.8660179844724257
0.8901780356071214,0.8661995279093448
0.8903780756151229,0.8663813692721782
0.8905781156231246,0.8665635098001487
0.8907781556311262,0.8667459505645196
0.8909781956391278,0.8669286924568008
0.8911782356471294,0.8671117361782439
0.891378275655131,0.8672950822306533
0.8915783156631326,0.8674787309085242
0.8917783556711342,0.8676626822925106
0.8919783956791358,0.8678469362442125
0.8921784356871374,0.8680314924022617
0.892378475695139,0.8682163501796758
0.8925785157031406,0.8684015087624392
0.8927785557111422,0.8685869671092601
0.8929785957191438,0.8687727239524474
0.8931786357271454,0.8689587777998382
0.893378675735147,0.869145126937704
0.8935787157431486,0.869331769434559
0.8937787557511502,0.8695187031457814
0.8939787957591518,0.8697059257189655
0.8941788357671534,0.8698934345999093
0.894378875775155,0.8700812270391478
0.8945789157831566,0.870269300098938
0.8947789557911582,0.8704576506606022
0.8949789957991598,0.8706462754321388
0.8951790358071614,0.8708351709560106
0.895379075815163,0.8710243336170261
0.8955791158231646,0.8712137596502327
0.8957791558311662,0.8714034451487449
0.8959791958391679,0.8715933860714387
0.8961792358471694,0.8717835782504513
0.896379275855171,0.8719740173984285
0.8965793158631726,0.8721646991154773
0.8967793558711742,0.8723556188957831
0.8969793958791757,0.8725467721338662
0.8971794358871774,0.8727381541304592
0.897379475895179,0.8729297600979967
0.8975795159031806,0.873121585165721
0.8977795559111822,0.8733136243844147
0.8979795959191837,0.8735058727307847
0.8981796359271854,0.8736983251115291
0.898379675935187,0.873890976367129
0.8985797159431886,0.8740838212754174
0.8987797559511902,0.8742768545549859
0.8989797959591918,0.8744700708684945
0.8991798359671934,0.8746634648259621
0.899379875975195,0.8748570309881198
0.8995799159831966,0.8750507638699121
0.8997799559911982,0.8752446579442388
0.8999799959991998,0.8754387076460333
0.9001800360072014,0.8756329073767739
0.900380076015203,0.8758272515095271
0.9005801160232046,0.8760217343946202
0.9007801560312062,0.8762163503660423
0.9009801960392078,0.8764110937486667
0.9011802360472094,0.8766059588663853
0.901380276055211,0.8768009400512415
0.9015803160632127,0.8769960316536396
0.9017803560712142,0.877191228053702
0.9019803960792158,0.8773865236738383
0.9021804360872174,0.8775819129925776
0.902380476095219,0.8777773905597072
0.9025805161032207,0.8779729510127459
0.9027805561112222,0.8781685890947715
0.9029805961192238,0.8783642996736045
0.9031806361272254,0.8785600777623389
0.903380676135227,0.8787559185411931
0.9035807161432287,0.8789518173806428
0.9037807561512302,0.8791477698657795
0.9039807961592318,0.879343771821823
0.9041808361672334,0.8795398193407007
0.904380876175235,0.8797359088085925
0.9045809161832367,0.8799320369343238
0.9047809561912382,0.8801282007784734
0.9049809961992398,0.8803243977830517
0.9051810362072414,0.8805206258015865
0.905381076215243,0.8807168831294484
0.9055811162232447,0.8809131685342275
0.9057811562312462,0.8811094812859701
0.9059811962392478,0.8813058211870695
0.9061812362472494,0.8815021886016006
0.906381276255251,0.8816985844838804
0.9065813162632527,0.88189501040603
0.9067813562712542,0.8820914685843131
0.9069813962792558,0.8822879619040225
0.9071814362872574,0.8824844939426874
0.907381476295259,0.8826810689913751
0.9075815163032607,0.8828776920738651
0.9077815563112622,0.8830743689634795
0.9079815963192638,0.8832711061973599
0.9081816363272655,0.8834679110879919
0.908381676335267,0.8836647917317867
0.9085817163432686,0.8838617570145443
0.9087817563512702,0.8840588166136365
0.9089817963592718,0.8842559809967623
0.9091818363672735,0.8844532614171479
0.909381876375275,0.8846506699050796
0.9095819163832766,0.8848482192556816
0.9097819563912782,0.8850459230128667
0.9099819963992798,0.8852437954494135
0.9101820364072815,0.8854418515431473
0.910382076415283,0.8856401069492208
0.9105821164232846,0.8858385779685186
0.9107821564312862,0.8860372815122339
0.9109821964392878,0.8862362350626865
0.9111822364472895,0.8864354566304788
0.911382276455291,0.8866349647081114
0.9115823164632926,0.8868347782201974
0.9117823564712942,0.887034916470447
0.9119823964792958,0.887235399085607
0.9121824364872975,0.8874362459565681
0.912382476495299,0.8876374771768677
0.9125825165033006,0.8878391129788398
0.9127825565113022,0.888041173667677
0.9129825965193038,0.8882436795536874
0.9131826365273055,0.888446650883044
0.913382676535307,0.8886501077673339
0.9135827165433086,0.8888540701122287
0.9137827565513102,0.8890585575456045
0.9139827965593118,0.889263589345443
0.9141828365673135,0.8894691843678577
0.914382876575315,0.8896753609755804
0.9145829165833166,0.8898821369672545
0.9147829565913183,0.8900895295078706
0.9149829965993198,0.8902975550606794
0.9151830366073215,0.8905062293209127
0.915383076615323,0.8907155671516277
0.9155831166233246,0.8909255825219873
0.9157831566313263,0.8911362884482725
0.9159831966393278,0.8913476969379073
0.9161832366473295,0.8915598189367642
0.916383276655331,0.8917726642799995
0.9165833166633326,0.8919862416466464
0.9167833566713343,0.8922005585181771
0.9169833966793358,0.8924156211412202
0.9171834366873375,0.8926314344946005
0.917383476695339,0.892848002260843
0.9175835167033406,0.8930653268022588
0.9177835567113423,0.8932834091417072
0.9179835967193438,0.8935022489481057
0.9181836367273455,0.8937218445267285
0.918383676735347,0.8939421928143187
0.9185837167433486,0.8941632893790061
0.9187837567513503,0.8943851284250071
0.9189837967593518,0.8946077028020509
0.9191838367673534,0.8948310040194657
0.919383876775355,0.8950550222648224
0.9195839167833566,0.8952797464270288
0.9197839567913583,0.8955051641237344
0.9199839967993598,0.8957312617328983
0.9201840368073614,0.8959580244283489
0.920384076815363,0.8961854362191569
0.9205841168233646,0.8964134799926201
0.9207841568313663,0.8966421375606579
0.9209841968393678,0.8968713897093952
0.9211842368473694,0.89710121625171
0.921384276855371,0.897331596082515
0.9215843168633726,0.8975625072365331
0.9217843568713743,0.897793926948331
0.9219843968793758,0.8980258317143668
0.9221844368873774,0.8982581973568109
0.9223844768953791,0.8984909990889037
0.9225845169033806,0.8987242115816094
0.9227845569113823,0.8989578090313386
0.9229845969193838,0.8991917652285111
0.9231846369273854,0.89942605362674
0.9233846769353871,0.899660647412426
0.9235847169433886,0.8998955195745602
0.9237847569513903,0.9001306429745389
0.9239847969593918,0.9003659904158098
0.9241848369673934,0.9006015347131743
0.9243848769753951,0.9008372487615847
0.9245849169833966,0.9010731056042833
0.9247849569913983,0.9013090785001425
0.9249849969993998,0.9015451409900761
0.9251850370074014,0.9017812669623995
0.9253850770154031,0.9020174307170318
0.9255851170234046,0.9022536070284364
0.9257851570314063,0.9024897712072091
0.9259851970394078,0.9027258991602298
0.9261852370474094,0.902961967449303
0.9263852770554111,0.903197953348214
0.9265853170634126,0.9034338348981401
0.9267853570714143,0.9036695909613568
0.9269853970794159,0.9039052012731805
0.9271854370874174,0.9041406464921002
0.9273854770954191,0.9043759082480415
0.9275855171034206,0.9046109691887176
0.9277855571114223,0.9048458130240156
0.9279855971194239,0.9050804245683659
0.9281856371274254,0.9053147897810458
0.9283856771354271,0.905548895804359
0.9285857171434286,0.9057827309996357
0.9287857571514303,0.9060162849809918
0.9289857971594319,0.9062495486467823
0.9291858371674334,0.9064825142086791
0.9293858771754351,0.9067151752183009
0.9295859171834366,0.9069475265913172
0.9297859571914383,0.9071795646289447
0.9299859971994399,0.9074112870367483
0.9301860372074414,0.9076426929406602
0.9303860772154431,0.9078737829001212
0.9305861172234446,0.9081045589182501
0.9307861572314462,0.9083350244489449
0.9309861972394479,0.908565184400814
0.9311862372474494,0.9087950451378437
0.9313862772554511,0.9090246144767009
0.9315863172634526,0.9092539016805781
0.9317863572714542,0.9094829174494881
0.9319863972794559,0.9097116739069214
0.9321864372874574,0.9099401845827859
0.9323864772954591,0.9101684643925552
0.9325865173034606,0.91039652961256
0.9327865573114622,0.9106243978513693
0.9329865973194639,0.9108520880172164
0.9331866373274654,0.911079620281442
0.9333866773354671,0.9113070160379346
0.9335867173434687,0.9115342978585717
0.9337867573514702,0.9117614894446722
0.9339867973594719,0.9119886155744967
0.9341868373674734,0.9122157020468464
0.9343868773754751,0.9124427756208269
0.9345869173834767,0.912669863951872
0.9347869573914782,0.9128969955241345
0.9349869973994799,0.9131241995793737
0.9351870374074814,0.9133515060424928
0.9353870774154831,0.9135789454438964
0.9355871174234847,0.9138065488388595
0.9357871574314862,0.9140343477241208
0.9359871974394879,0.9142623739519313
0.9361872374474894,0.9144906596418063
0.9363872774554911,0.9147192370902508
0.9365873174634927,0.9149481386787399
0.9367873574714942,0.9151773967802544
0.9369873974794959,0.9154070436646842
0.9371874374874974,0.915637111403425
0.9373874774954991,0.9158676317735047
0.9375875175035007,0.916098636161583
0.9377875575115022,0.9163301554681755
0.9379875975195039,0.916562220012461
0.9381876375275054,0.9167948594380277
0.9383876775355071,0.9170281026199207
0.9385877175435087,0.9172619775733479
0.9387877575515102,0.9174965113643991
0.9389877975595119,0.917731730023128
0.9391878375675135,0.9179676584593364
0.9393878775755151,0.918204320381394
0.9395879175835167,0.9184417382184118
0.9397879575915182,0.9186799330460742
0.9399879975995199,0.9189189245164209
0.9401880376075215,0.9191587307918505
0.9403880776155231,0.9193993684836004
0.9405881176235247,0.9196408525949342
0.9407881576315262,0.9198831964692542
0.9409881976395279,0.9201264117433223
0.9411882376475295,0.9203705083057616
0.941388277655531,0.9206154942609781
0.9415883176635327,0.920861375898621
0.9417883576715342,0.921108157668678
0.9419883976795359,0.9213558421622686
0.9421884376875375,0.9216044300981853
0.942388477695539,0.9218539203151976
0.9425885177035407,0.9221043097701169
0.9427885577115422,0.9223555935415921
0.9429885977195439,0.9226077648395872
0.9431886377275455,0.922860815020466
0.943388677735547,0.9231147336075947
0.9435887177435487,0.9233695083173453
0.9437887577515502,0.9236251250903735
0.9439887977595519,0.9238815681280215
0.9441888377675535,0.9241388199336836
0.944388877775555,0.9243968613589604
0.9445889177835567,0.9246556716544085
0.9447889577915582,0.9249152285246941
0.9449889977995599,0.9251755081879334
0.9451890378075615,0.9254364854390129
0.945389077815563,0.9256981337166622
0.9455891178235647,0.9259604251740547
0.9457891578315663,0.9262233307527079
0.9459891978395679,0.9264868202594491
0.9461892378475695,0.9267508624462177
0.946389277855571,0.9270154250924685
0.9465893178635727,0.9272804750899484
0.9467893578715743,0.9275459785296143
0.9469893978795759,0.927811900790469
0.9471894378875775,0.928078206630091
0.947389477895579,0.9283448602766371
0.9475895179035807,0.9286118255221064
0.9477895579115823,0.928879065816649
0.9479895979195839,0.929146544363717
0.9481896379275855,0.9294142242158494
0.948389677935587,0.9296820683708955
0.9485897179435887,0.929950039868475
0.9487897579515903,0.9302181018864855
0.9489897979595919,0.930486217837462
0.9491898379675935,0.9307543514646013
0.949389877975595,0.9310224669372595
0.9495899179835967,0.9312905289457375
0.9497899579915983,0.9315585027951626
0.9499899979995999,0.9318263544982797
0.9501900380076015,0.9320940508669584
0.950390078015603,0.9323615596022268
0.9505901180236047,0.9326288493826314
0.9507901580316063,0.9328958899507307
0.9509901980396079,0.9331626521975154
0.9511902380476095,0.9334291082445543
0.951390278055611,0.9336952315236539
0.9515903180636127,0.9339609968538215
0.9517903580716143,0.9342263805153163
0.9519903980796159,0.9344913603205673
0.9521904380876175,0.9347559156817404
0.952390478095619,0.9350200276747287
0.9525905181036207,0.9352836790993428
0.9527905581116223,0.9355468545354784
0.9529905981196238,0.9358095403950356
0.9531906381276255,0.9360717249693706
0.9533906781356271,0.9363333984720622
0.9535907181436287,0.9365945530767819
0.9537907581516303,0.9368551829500603
0.9539907981596318,0.937115284278758
0.9541908381676335,0.9373748552920484
0.9543908781756351,0.937633896277745
0.9545909181836367,0.9378924095928092
0.9547909581916383,0.9381503996678968
0.9549909981996398,0.9384078730058165
0.9551910382076415,0.938664838173795
0.9553910782156431,0.9389213057894618
0.9555911182236447,0.9391772885004954
0.9557911582316463,0.9394328009578907
0.9559911982396478,0.9396878597828369
0.9561912382476495,0.9399424835272236
0.9563912782556511,0.940196692627818
0.9565913182636527,0.9404505093541866
0.9567913582716543,0.9407039577504657
0.9569913982796558,0.9409570635711131
0.9571914382876575,0.9412098542108065
0.9573914782956591,0.9414623586286783
0.9575915183036607,0.9417146072671165
0.9577915583116623,0.9419666319653783
0.9579915983196639,0.942218465868303
0.9581916383276655,0.942470143330427
0.9583916783356671,0.9427216998158385
0.9585917183436687,0.9429731717941268
0.9587917583516703,0.9432245966328071
0.9589917983596719,0.9434760124866177
0.9591918383676735,0.9437274581841085
0.9593918783756751,0.9439789731119492
0.9595919183836767,0.9442305970974032
0.9597919583916783,0.9444823702894168
0.9599919983996799,0.9447343330387852
0.9601920384076815,0.944986525777854
0.9603920784156831,0.9452389889002215
0.9605921184236847,0.9454917626408994
0.9607921584316863,0.9457448869573846
0.9609921984396879,0.9459984014120881
0.9611922384476895,0.946252345056553
0.9613922784556911,0.9465067563178778
0.9615923184636928,0.9467616728877492
0.9617923584716943,0.9470171316144609
0.9619923984796959,0.9472731683982818
0.9621924384876975,0.947529818090507
0.9623924784956991,0.9477871143964982
0.9625925185037008,0.9480450897830026
0.9627925585117023,0.948303775389997
0.9629925985197039,0.9485632009472866
0.9631926385277055,0.9488233946960525
0.9633926785357071,0.949084383315512
0.9635927185437086,0.9493461918548274
0.9637927585517103,0.9496088436703698
0.9639927985597119,0.9498723603684127
0.9641928385677135,0.9501367617533056
0.9643928785757151,0.9504020657811489
0.9645929185837167,0.9506682885189686
0.9647929585917183,0.9509354441093598
0.9649929985997199,0.9512035447405581
0.9651930386077215,0.9514726006218643
0.9653930786157231,0.9517426199643435
0.9655931186237247,0.9520136089666956
0.9657931586317263,0.9522855718061881
0.9659931986397279,0.9525585106345287
0.9661932386477295,0.9528324255785501
0.9663932786557311,0.9531073147455731
0.9665933186637327,0.9533831742333129
0.9667933586717343,0.9536599981441916
0.9669933986797359,0.9539377786039245
0.9671934386877376,0.9542165057842502
0.9673934786957391,0.9544961679296794
0.9675935187037407,0.9547767513881453
0.9677935587117423,0.9550582406454504
0.9679935987197439,0.9553406183634056
0.9681936387277456,0.9556238654215781
0.9683936787357471,0.9559079609625671
0.9685937187437487,0.9561928824407395
0.9687937587517503,0.956478605674371
0.9689937987597519,0.9567651049011425
0.9691938387677536,0.957052352836955
0.9693938787757551,0.9573403207380327
0.9695939187837567,0.9576289784662885
0.9697939587917583,0.9579182945579336
0.9699939987997599,0.9582082362953127
0.9701940388077616,0.9584987697819498
0.9703940788157631,0.958789860020784
0.9705941188237647,0.9590814709955753
0.9707941588317663,0.9593735657554462
0.9709941988397679,0.959666106502526
0.9711942388477696,0.9599590546826405
0.9713942788557711,0.9602523710789849
0.9715943188637727,0.9605460159086949
0.9717943588717743,0.9608399489222146
0.9719943988797759,0.961134129505335
0.9721944388877776,0.9614285167837564
0.9723944788957791,0.9617230697299997
0.9725945189037807,0.9620177472724658
0.9727945589117823,0.9623125084064161
0.9729945989197839,0.9626073123066126
0.9731946389277856,0.9629021184413347
0.9733946789357871,0.9631968866874531
0.9735947189437887,0.9634915774462183
0.9737947589517904,0.963786151759388
0.9739947989597919,0.9640805714252955
0.9741948389677936,0.9643747991144345
0.9743948789757951,0.9646687984841108
0.9745949189837967,0.9649625342916961
0.9747949589917984,0.9652559725059954
0.9749949989997999,0.9655490804162319
0.9751950390078015,0.9658418267381388
0.9753950790158031,0.9661341817166413
0.9755951190238047,0.9664261172246127
0.9757951590318064,0.9667176068571864
0.9759951990398079,0.9670086260211173
0.9761952390478095,0.9672991520186914
0.9763952790558111,0.9675891641257055
0.9765953190638127,0.9678786436630524
0.9767953590718144,0.96816757406148
0.9769953990798159,0.9684559409191129
0.9771954390878175,0.968743732051371
0.9773954790958191,0.9690309375329464
0.9775955191038207,0.9693175497315504
0.9777955591118224,0.9696035633331815
0.9779955991198239,0.969888975358719
0.9781956391278255,0.9701737851716921
0.9783956791358271,0.9704579944771331
0.9785957191438287,0.9707416073114719
0.9787957591518304,0.9710246300234884
0.9789957991598319,0.9713070712463956
0.9791958391678335,0.971588941861177
0.9793958791758351,0.9718702549513614
0.9795959191838367,0.9721510257494743
0.9797959591918384,0.9724312715754457
0.9799959991998399,0.9727110117673179
0.9801960392078415,0.9729902676046316
0.9803960792158432,0.9732690622249194
0.9805961192238447,0.9735474205337682
0.9807961592318464,0.9738253691089542
0.9809961992398479,0.9741029360991755
0.9811962392478495,0.9743801511179406
0.9813962792558512,0.9746570451331862
0.9815963192638527,0.9749336503532131
0.9817963592718544,0.9752100001095385
0.9819963992798559,0.9754861287372663
0.9821964392878575,0.9757620714535762
0.9823964792958592,0.976037864234921
0.9825965193038607,0.976313543693516
0.9827965593118624,0.9765891469536789
0.9829965993198639,0.9768647115285625
0.9831966393278655,0.9771402751977927
0.9833966793358672,0.9774158758864966
0.9835967193438687,0.977691551546168
0.9837967593518704,0.9779673400377838
0.9839967993598719,0.9782432790175473
0.9841968393678735,0.9785194058255873
0.9843968793758752,0.9787957573779082
0.9845969193838767,0.979072370061837
0.9847969593918784,0.979349279635173
0.98499699939988,0.9796265211292077
0.9851970394078815,0.9799041287557324
0.9853970794158832,0.9801821358181253
0.9855971194238847,0.9804605746265599
0.9857971594318863,0.9807394764173518
0.985997199439888,0.9810188712764278
0.9861972394478895,0.9812987880668731
0.9863972794558912,0.9815792543604914
0.9865973194638927,0.9818602963732912
0.9867973594718943,0.9821419389048018
0.986997399479896,0.9824242052811086
0.9871974394878975,0.9827071173014916
0.9873974794958992,0.9829906951885565
0.9875975195039007,0.9832749575417434
0.9877975595119023,0.9835599212941117
0.987997599519904,0.9838456016723096
0.9881976395279055,0.9841320121596525
0.9883976795359072,0.9844191644622537
0.9885977195439087,0.9847070684781727
0.9887977595519103,0.9849957322695702
0.988997799559912,0.9852851620378841
0.9891978395679135,0.9855753621020693
0.9893978795759152,0.9858663348799723
0.9895979195839167,0.9861580808729341
0.9897979595919183,0.986450598653752
0.98999799959992,0.9867438848581452
0.9901980396079215,0.9870379341799014
0.9903980796159232,0.9873327393699003
0.9905981196239247,0.9876282912392271
0.9907981596319263,0.9879245786666062
0.990998199639928,0.9882215886103947
0.9911982396479295,0.9885193061253823
0.9913982796559312,0.9888177143846482
0.9915983196639327,0.9891167947067157
0.9917983596719343,0.9894165265882464
0.991998399679936,0.9897168877424938
0.9921984396879375,0.9900178541437201
0.9923984796959392,0.9903194000777573
0.9925985197039408,0.9906214981988611
0.9927985597119423,0.9909241195929732
0.992998599719944,0.9912272338474677
0.9931986397279455,0.9915308091274156
0.9933986797359472,0.991834812258352
0.9935987197439488,0.9921392088154815
0.9937987597519503,0.9924439632192046
0.993998799759952,0.9927490388367952
0.9941988397679535,0.9930543980899953
0.9943988797759552,0.9933600025682486
0.9945989197839568,0.9936658131472262
0.9947989597919583,0.9939717901122518
0.99499899979996,0.994277893286173
0.9951990398079615,0.9945840821611797
0.9953990798159632,0.9948903160340178
0.9955991198239648,0.9951965541440073
0.9957991598319663,0.9955027558132301
0.995999199839968,0.9958088805882227
0.9961992398479695,0.9961148883824753
0.9963992798559712,0.9964207396190249
0.9965993198639728,0.996726395372403
0.9967993598719743,0.9970318175092022
0.996999399879976,0.997336968826513
0.9971994398879775,0.9976418131874951
0.9973994798959791,0.9979463156533578
0.9975995199039808,0.9982504426110425
0.9977995599119823,0.9985541618959276
0.997999599919984,0.9988574429089129
0.9981996399279855,0.9991602567272717
0.9983996799359871,0.9994625762087151
0.9985997199439888,0.9997643760881518
0.9987997599519903,1.000065633066692
0.998999799959992,1.000366325892496
0.9991998399679936,1.0006664354331325
0.9993998799759951,1.000965944739176
0.9995999199839968,1.0012648390988392
0.9997999599919983,1.001563106083502
1.0,1.001860735584064


==> anc/fig2/subpl_1_series_3.csv <==
x,y
0.0,0.0002801037069093441
0.00020004000800160032,0.0005612821083349109
0.00040008001600320064,0.0008435145362247598
0.000600120024004801,0.001126777772918443
0.0008001600320064013,0.001411046147375014
0.0010002000400080016,0.0016962916395964404
0.001200240048009602,0.001982483992458624
0.0014002800560112022,0.002269590830119775
0.0016003200640128026,0.002557577782143207
0.0018003600720144029,0.002846408612449558
0.002000400080016003,0.0031360453522017682
0.0022004400880176033,0.003426448435725101
0.002400480096019204,0.0037175768385742103
0.002600520104020804,0.0040093882168793175
0.0028005601120224045,0.004301839047133462
0.0030006001200240046,0.004594884765622434
0.003200640128025605,0.004888479906747288
0.0034006801360272052,0.005182578239545758
0.0036007201440288058,0.00547713290178244
0.003800760152030406,0.005772096531047284
0.004000800160032006,0.006067421392376629
0.004200840168033607,0.006363059501989579
0.004400880176035207,0.006658962746813612
0.004600920184036807,0.00695508299955589
0.004800960192038408,0.00725137222915919
0.005001000200040008,0.007547782606562614
0.005201040208041608,0.007844266605765999
0.0054010802160432084,0.008140777100271899
0.005601120224044809,0.00843726745504889
0.005801160232046409,0.008733691614224033
0.006001200240048009,0.009030004184769055
0.00620124024804961,0.009326160516493804
0.00640128025605121,0.009622116778700687
0.00660132026405281,0.009917830033884703
0.0068013602720544105,0.010213258308884584
0.007001400280056011,0.01050836066390156
0.0072014402880576115,0.01080309725980268
0.007401480296059211,0.01109742942411608
0.007601520304060812,0.011391319716105535
0.007801560312062412,0.01168473199128229
0.008001600320064013,0.011977631465673072
0.008201640328065612,0.012269984780116046
0.008401680336067214,0.012561760064801118
0.008601720344068814,0.012852927004209137
0.008801760352070413,0.013143456902536894
0.009001800360072015,0.01343332274962248
0.009201840368073614,0.013722499287310171
0.009401880376075214,0.01401096307611649
0.009601920384076815,0.014298692561981186
0.009801960392078415,0.014585668142809557
0.010002000400080016,0.014871872234437778
0.010202040408081616,0.015157289335581537
0.010402080416083216,0.015441906091262062
0.010602120424084817,0.0157257113541436
0.010802160432086417,0.01600869624316388
0.011002200440088017,0.01629085419879512
0.011202240448089618,0.01657218103423872
0.011402280456091218,0.016852674981832648
0.011602320464092817,0.017132336733937548
0.011802360472094419,0.017411169477565873
0.012002400480096018,0.017689178922028884
0.01220244048809762,0.017966373318898297
0.01240248049609922,0.01824276347361388
0.012602520504100819,0.01851836274811377
0.01280256051210242,0.018793187053921648
0.01300260052010402,0.019067254835192456
0.01320264052810562,0.01934058704129568
0.013402680536107221,0.019613207088601856
0.013602720544108821,0.019885140811231532
0.013802760552110422,0.020156416400627004
0.014002800560112022,0.020427064333912053
0.014202840568113622,0.02069711729111466
0.014402880576115223,0.020966610061438677
0.014602920584116823,0.02123557943888224
0.014802960592118422,0.02150406410761136
0.015003000600120024,0.021772104517604876
0.015203040608121624,0.02203974275119047
0.015403080616123223,0.022307022381188958
0.015603120624124825,0.022573988321474343
0.015803160632126424,0.02284068667083816
0.016003200640128026,0.023107164551118456
0.016203240648129624,0.02337346994061361
0.016403280656131225,0.023639651503849543
0.016603320664132826,0.023905758418804206
0.016803360672134428,0.024171840202715043
0.017003400680136026,0.02443794653760336
0.017203440688137627,0.024704127096643755
0.01740348069613923,0.024970431372486904
0.017603520704140826,0.025236908508611024
0.017803560712142428,0.025503607134730474
0.01800360072014403,0.025770575207231562
0.018203640728145627,0.02603785985553478
0.01840368073614723,0.026305507235202072
0.01860372074414883,0.026573562388517474
0.018803760752150428,0.026842069113171392
0.01900380076015203,0.027111069839574647
0.01920384076815363,0.027380605517219013
0.01940388077615523,0.027650715510389088
0.01960392078415683,0.027921437503416996
0.01980396079215843,0.028192807415558047
0.020004000800160033,0.02846485932545534
0.02020404080816163,0.028737625405054215
0.020404080816163232,0.029011135862726346
0.020604120824164834,0.029285418895269495
0.02080416083216643,0.029560500648363547
0.021004200840168033,0.029836405184988098
0.021204240848169634,0.030113154461242627
0.021404280856171232,0.03039076830895803
0.021604320864172834,0.030669264424448964
0.021804360872174435,0.03094865836273007
0.022004400880176033,0.031228963536507018
0.022204440888177635,0.03151019121925427
0.022404480896179236,0.031792350551706414
0.022604520904180834,0.03207544855111772
0.022804560912182435,0.03235949012268523
0.023004600920184037,0.032644478072582736
0.023204640928185635,0.03293041312211593
0.023404680936187236,0.03321729392258098
0.023604720944188837,0.03350511707048958
0.02380476095219044,0.03379387712290949
0.024004800960192037,0.03408356661276166
0.024204840968193638,0.03437417606400901
0.02440488097619524,0.03466569400676793
0.024604920984196837,0.03495810699246814
0.02480496099219844,0.03525139960927913
0.02500500100020004,0.03554555449810934
0.025205041008201638,0.03584055236956571
0.02540508101620324,0.03613637202233579
0.02560512102420484,0.0364329903635183
0.02580516103220644,0.0367303824314826
0.02600520104020804,0.03702852142187879
0.026205241048209642,0.0373273787174488
0.02640528105621124,0.03762692392230432
0.02660532106421284,0.03792712490133707
0.026805361072214443,0.0382279478254136
0.02700540108021604,0.03852935722297726
0.027205441088217642,0.038831316038636904
0.027405481096219243,0.03913378569926407
0.027605521104220845,0.039436726188049886
0.027805561112222443,0.039740096126889474
0.028005601120224044,0.04004385286736699
0.028205641128225645,0.040347952590510716
0.028405681136227243,0.04065235041537489
0.028605721144228845,0.040957000516386094
0.028805761152230446,0.0412618562492688
0.029005801160232044,0.04156687028523892
0.029205841168233646,0.04187199475302747
0.029405881176235247,0.04217718138817225
0.029605921184236845,0.042482381688894316
0.029805961192238446,0.042787547077760876
0.030006001200240048,0.043092629068229193
0.030206041208241646,0.043397579435068695
0.030406081216243247,0.04370235038757211
0.03060612122424485,0.044006894744394155
0.030806161232246446,0.04431116610879735
0.031006201240248048,0.04461511904304217
0.03120624124824965,0.04491870924063219
0.03140628125625125,0.04522189369511615
0.03160632126425285,0.045524630864157034
0.031806361272254446,0.04582688082760472
0.03200640128025605,0.04612860543835215
0.03220644128825765,0.04642976846481538
0.03240648129625925,0.0467303357239548
0.03260652130426085,0.04703027520384605
0.03280656131226245,0.04732955717491512
0.033006601320264055,0.047628154289069094
0.03320664132826565,0.04792604166608273
0.03340668133626725,0.04822319696673724
0.033606721344268856,0.04851960045235031
0.033806761352270454,0.04881523503048424
0.03400680136027205,0.04911008628676706
0.034206841368273656,0.04940414250291071
0.034406881376275254,0.049697394661155664
0.03460692138427685,0.049989836435511914
0.03480696139227846,0.050281464170299835
0.035007001400280055,0.05057227684661772
0.03520704140828165,0.05086227603747599
0.03540708141628326,0.05115146585243694
0.035607121424284856,0.05143985287268406
0.035807161432286454,0.051727446077513714
0.03600720144028806,0.05201425676329438
0.036207241448289657,0.052300298455972574
0.036407281456291254,0.052585586818221966
0.03660732146429286,0.05287013955232971
0.03680736147229446,0.0531539762998955
0.037007401480296055,0.05343711853938167
0.03720744148829766,0.05371958948249987
0.03740748149629926,0.05400141397035154
0.037607521504300856,0.05428261837015693
0.03780756151230246,0.05456323047331359
0.03800760152030406,0.05484327939541991
0.03820764152830566,0.0551227954787872
0.03840768153630726,0.05540181019784418
0.03860772154430886,0.05568035606771584
0.03880776155231046,0.055958466556134734
0.03900780156031206,0.05623617599872001
0.03920784156831366,0.05651351951754087
0.03940788157631526,0.056790532942768035
0.03960792158431686,0.05706725273711202
0.03980796159231846,0.057343715922652506
0.040008001600320066,0.05761996000958097
0.040208041608321664,0.057896022926310214
0.04040808161632326,0.05817194295035115
0.04060812162432487,0.05844775863932093
0.040808161632326465,0.05872350876142668
0.04100820164032806,0.05899923222476737
0.04120824164832967,0.059274968004813175
0.041408281656331265,0.059550755069454675
0.04160832166433286,0.05982663230106612
0.04180836167233447,0.060102638415094244
0.042008401680336066,0.06037881187476636
0.042208441688337664,0.06065519080160835
0.04240848169633927,0.06093181288157051
0.04260852170434087,0.06120871526667801
0.042808561712342465,0.06148593447224741
0.04300860172034407,0.06176350626984248
0.04320864172834567,0.06204146557627511
0.043408681736347265,0.06231984633909141
0.04360872174434887,0.06259868141911365
0.04380876175235047,0.06287800247073463
0.044008801760352066,0.06315783982077905
0.04420884176835367,0.06343822234685406
0.04440888177635527,0.06371917735620655
0.04460892178435687,0.06400073046618482
0.04480896179235847,0.06428290548746676
0.04500900180036007,0.06456572431126231
0.04520904180836167,0.06484920680172439
0.04540908181636327,0.0651333706948092
0.04560912182436487,0.06541823150481184
0.04580916183236647,0.06570380243976796
0.04600920184036807,0.065990094326856
0.04620924184836967,0.06627711554885751
0.04640928185637127,0.06656487199263822
0.046609321864372874,0.06685336701049785
0.04680936187237447,0.06714260139510783
0.04700940188037607,0.06743257336861097
0.047209441888377675,0.06772327858630173
0.04740948189637927,0.06801471015513966
0.04760952190438088,0.06830685866717605
0.047809561912382476,0.06859971224779773
0.048009601920384073,0.06889325661851413
0.04820964192838568,0.06918747517383841
0.048409681936387276,0.06948234907164283
0.048609721944388874,0.06977785733620565
0.04880976195239048,0.07007397697301523
0.04900980196039208,0.07037068309425785
0.049209841968393675,0.0706679490537924
0.04940988197639528,0.0709657465903106
0.04960992198439688,0.07126404597729499
0.049809961992398476,0.07156281617832236
0.05001000200040008,0.07186202500621872
0.05021004200840168,0.07216163928455141
0.050410082016403276,0.07246162500994865
0.05061012202440488,0.07276194751376319
0.05081016203240648,0.07306257162164662
0.05101020204040808,0.07336346180967188
0.05121024204840968,0.07366458235573276
0.05141028205641128,0.0739658974850595
0.05161032206441288,0.07426737150881596
0.05181036207241448,0.0745689689548843
0.05201040208041608,0.07487065469009557
0.05221044208841768,0.07517239403332529
0.052410482096419284,0.07547415285903986
0.05261052210442088,0.07577589769104828
0.05281056211242248,0.07607759578638285
0.053010602120424084,0.07637921520939694
0.05321064212842568,0.07668072489632666
0.05341068213642728,0.07698209471071071
0.053610722144428885,0.07728329549019994
0.05381076215243048,0.07758429908540873
0.05401080216043208,0.07788507839156403
0.054210842168433686,0.0781856073737941
0.054410882176435284,0.07848586108696229
0.05461092218443689,0.07878581569099546
0.05481096219243849,0.07908544846267682
0.055011002200440084,0.07938473780487143
0.05521104220844169,0.07968366325412925
0.05541108221644329,0.07998220548756435
0.055611122224444885,0.08028034632984389
0.05581116223244649,0.08057806876103474
0.05601120224044809,0.08087535692595413
0.056211242248449686,0.08117219614555354
0.05641128225645129,0.08146857293073571
0.05661132226445289,0.08176447499886594
0.05681136227245449,0.0820598912930937
0.05701140228045609,0.08235481200445126
0.05721144228845769,0.08264922859654772
0.05741148229645929,0.08294313383253055
0.05761152230446089,0.0832365218038475
0.05781156231246249,0.08352938796021134
0.05801160232046409,0.08382172914005204
0.05821164232846569,0.0841135436006383
0.05841168233646729,0.08440483104696461
0.05861172234446889,0.08469559265843422
0.058811762352470494,0.08498583111232338
0.05901180236047209,0.08527555060298983
0.05921184236847369,0.08556475685578949
0.059411882376475295,0.08585345713468961
0.05961192238447689,0.08614166024261449
0.05981196239247849,0.08642937651363124
0.060012002400480095,0.08671661779617482
0.06021204240848169,0.08700339742662602
0.06041208241648329,0.08728973019268596
0.060612122424484896,0.08757563228613943
0.060812162432486494,0.08786112124475928
0.06101220244048809,0.08814621588327612
0.0612122424484897,0.08843093621351533
0.061412282456491295,0.08871530335398595
0.06161232246449289,0.088999339429388
0.0618123624724945,0.08928306746068469
0.062012402480496095,0.08956651124655698
0.0622124424884977,0.08984969523722096
0.0624124824964993,0.0901326444017364
0.0626125225045009,0.09041538409006657
0.0628125625125025,0.09069793989126182
0.0630126025205041,0.09098033748923046
0.0632126425285057,0.09126260251762638
0.0634126825365073,0.09154476041542561
0.06361272254450889,0.091826836284778
0.0638127625525105,0.09210885475270929
0.0640128025605121,0.09239083983820945
0.0642128425685137,0.09267281482617774
0.0644128825765153,0.0929548021496042
0.0646129225845169,0.0932368232812521
0.0648129625925185,0.09351889863596839
0.0650130026005201,0.09380104748459249
0.0652130426085217,0.09408328788025994
0.0654130826165233,0.09436563659770944
0.0656131226245249,0.09464810908600427
0.0658131626325265,0.09493071943487391
0.06601320264052811,0.09521348035467461
0.06621324264852971,0.09549640316976064
0.0664132826565313,0.09577949782485654
0.0666133226645329,0.09606277290382731
0.0668133626725345,0.09634623566006278
0.0670134026805361,0.09662989205752712
0.06721344268853771,0.0969137468213783
0.06741348269653931,0.0971978034969368
0.06761352270454091,0.09748206451568263
0.0678135627125425,0.09776653126688348
0.0680136027205441,0.09805120417340914
0.0682136427285457,0.09833608277026651
0.06841368273654731,0.09862116578439714
0.06861372274454891,0.0989064512143149
0.06881376275255051,0.09919193640822357
0.0690138027605521,0.0994776181393422
0.0692138427685537,0.09976349267727752
0.0694138827765553,0.1000495558544163
0.06961392278455691,0.10033580312646018
0.06981396279255851,0.10062222962639408
0.07001400280056011,0.10090883021135566
0.07021404280856171,0.10119559950206045
0.0704140828165633,0.10148253191462712
0.0706141228245649,0.10176962168483733
0.07081416283256652,0.102056862885051
0.07101420284056811,0.1023442494341759
0.07121424284856971,0.10263177510125714
0.07141428285657131,0.10291943350340313
0.07161432286457291,0.10320721809889809
0.0718143628725745,0.10349512217646223
0.07201440288057612,0.10378313884170912
0.07221444288857772,0.10407126100191239
0.07241448289657931,0.10435948135022949
0.07261452290458091,0.10464779235053837
0.07281456291258251,0.10493618622402348
0.07301460292058412,0.10522465493859998
0.07321464292858572,0.10551319020219227
0.07341468293658732,0.10580178346078409
0.07361472294458891,0.10609042590203666
0.07381476295259051,0.10637910846513053
0.07401480296059211,0.10666782185732804
0.07421484296859372,0.10695655657758202
0.07441488297659532,0.10724530294733473
0.07461492298459692,0.10753405114846289
0.07481496299259852,0.1078227912681364
0.07501500300060011,0.10811151335017029
0.07521504300860171,0.10840020745227023
0.07541508301660332,0.10868886370840208
0.07561512302460492,0.10897747239536051
0.07581516303260652,0.10926602400247556
0.07601520304060812,0.10955450930328034
0.07621524304860972,0.10984291942787087
0.07641528305661131,0.1101312459346256
0.07661532306461293,0.1104194808799134
0.07681536307261452,0.11070761688441298
0.07701540308061612,0.11099564719468731
0.07721544308861772,0.11128356573870983
0.07741548309661932,0.11157136717411899
0.07761552310462091,0.1118590469280866
0.07781556311262253,0.1121466012278192
0.07801560312062412,0.11243402712086864
0.07821564312862572,0.11272132248460517
0.07841568313662732,0.11300848602439967
0.07861572314462892,0.11329551726026767
0.07881576315263052,0.11358241650194258
0.07901580316063213,0.11386918481256367
0.07921584316863373,0.11415582396138277
0.07941588317663532,0.11444233636610623
0.07961592318463692,0.11472872502569241
0.07981596319263852,0.11501499344461437
0.08001600320064013,0.1153011455497694
0.08021604320864173,0.1155871856013668
0.08041608321664333,0.11587311809925091
0.08061612322464493,0.11615894768621371
0.08081616323264652,0.1164446790499195
0.08101620324064812,0.1167303168250997
0.08121624324864973,0.11701586549768064
0.08141628325665133,0.11730132931247758
0.08161632326465293,0.11758671218602765
0.08181636327265453,0.11787201762604185
0.08201640328065612,0.11815724865883487
0.08221644328865772,0.11844240776594217
0.08241648329665933,0.11872749683096182
0.08261652330466093,0.11901251709746427
0.08281656331266253,0.11929746913860345
0.08301660332066413,0.11958235283884043
0.08321664332866573,0.11986716738795956
0.08341668333666732,0.12015191128732464
0.08361672334466894,0.12043658236808999
0.08381676335267053,0.12072117782085684
0.08401680336067213,0.12100569423605101
0.08421684336867373,0.12129012765409979
0.08441688337667533,0.12157447362430723
0.08461692338467693,0.12185872727117261
0.08481696339267854,0.12214288336676733
0.08501700340068014,0.12242693640768833
0.08521704340868173,0.12271088069503669
0.08541708341668333,0.1229947104158368
0.08561712342468493,0.12327841972430918
0.08581716343268653,0.12356200282144214
0.08601720344068814,0.12384545403137232
0.08621724344868974,0.12412876787317886
0.08641728345669134,0.12441193912682105
0.08661732346469293,0.12469496289209936
0.08681736347269453,0.12497783463969292
0.08701740348069613,0.12526055025351876
0.08721744348869774,0.1255431060638643
0.08741748349669934,0.12582549887096167
0.08761752350470094,0.12610772595889375
0.08781756351270253,0.12638978509994392
0.08801760352070413,0.12667167454971862
0.08821764352870574,0.12695339303358
0.08841768353670734,0.12723493972511812
0.08861772354470894,0.12751631421756868
0.08881776355271054,0.12779751648923357
0.08901780356071214,0.12807854686408823
0.08921784356871373,0.12835940596885803
0.08941788357671535,0.12864009468791282
0.08961792358471694,0.12892061411736194
0.08981796359271854,0.12920096551973603
0.09001800360072014,0.12948115028060575
0.09021804360872174,0.12976116986842715
0.09041808361672334,0.13004102579880433
0.09061812362472495,0.13032071960423675
0.09081816363272655,0.13060025281026716
0.09101820364072814,0.13087962691877286
0.09121824364872974,0.1311588433989495
0.09141828365673134,0.13143790368633052
0.09161832366473294,0.1317168091899691
0.09181836367273455,0.13199556130768736
0.09201840368073615,0.13227416144907755
0.09221844368873774,0.13255261106572502
0.09241848369673934,0.13283091168791805
0.09261852370474094,0.13310906496692082
0.09281856371274254,0.13338707272171735
0.09301860372074415,0.13366493698898904
0.09321864372874575,0.13394266007497146
0.09341868373674735,0.1342202446077499
0.09361872374474894,0.1344976935884989
0.09381876375275054,0.13477501044015303
0.09401880376075214,0.13505219905201093
0.09421884376875375,0.13532926381882684
0.09441888377675535,0.13560620967302955
0.09461892378475695,0.13588304210882673
0.09481896379275855,0.1361597671971026
0.09501900380076014,0.13643639159019189
0.09521904380876176,0.13671292251581502
0.09541908381676335,0.13698936775967777
0.09561912382476495,0.13726573563647357
0.09581916383276655,0.13754203494927042
0.09601920384076815,0.13781827493751353
0.09621924384876974,0.13809446521412055
0.09641928385677136,0.13837061569238834
0.09661932386477295,0.13864673650365705
0.09681936387277455,0.1389228379068896
0.09701940388077615,0.13919893019151341
0.09721944388877775,0.13947502357503339
0.09741948389677935,0.13975112809705845
0.09761952390478096,0.14002725351148299
0.09781956391278256,0.14030340917862738
0.09801960392078415,0.14057960395916924
0.09821964392878575,0.14085584611168311
0.09841968393678735,0.14113214319555892
0.09861972394478895,0.14140850198097898
0.09881976395279056,0.14168492836751367
0.09901980396079216,0.14196142731273798
0.09921984396879376,0.1422380027720861
0.09941988397679535,0.14251465765095206
0.09961992398479695,0.14279139376980876
0.09981996399279855,0.14306821184287233
0.10002000400080016,0.1433451114705781
0.10022004400880176,0.14362209114587032
0.10042008401680336,0.1438991482740451
0.10062012402480495,0.14417627920562787
0.10082016403280655,0.14445347928152322
0.10102020404080815,0.1447307428894466
0.10122024404880976,0.14500806353044335
0.10142028405681136,0.1452854338941234
0.10162032406481296,0.14556284594109214
0.10182036407281456,0.14584029099094722
0.10202040408081615,0.14611775981413355
0.10222044408881777,0.1463952427259128
0.10242048409681936,0.14667272968070316
0.10262052410482096,0.1469502103650871
0.10282056411282256,0.1472276742878597
0.10302060412082416,0.14750511086560636
0.10322064412882576,0.1477825095024422
0.10342068413682737,0.14805985966272234
0.10362072414482897,0.14833715093573274
0.10382076415283056,0.14861437309159148
0.10402080416083216,0.1488915161278278
0.10422084416883376,0.14916857030635006
0.10442088417683536,0.14944552618076457
0.10462092418483697,0.14972237461425303
0.10482096419283857,0.14999910678845502
0.10502100420084017,0.15027571420402713
0.10522104420884176,0.15055218867375486
0.10542108421684336,0.15082852230927593
0.10562112422484496,0.15110470750262422
0.10582116423284657,0.15138073690392617
0.10602120424084817,0.15165660339666476
0.10622124424884977,0.15193230007197583
0.10642128425685136,0.15220782020344958
0.10662132426485296,0.15248315722388234
0.10682136427285456,0.15275830470535562
0.10702140428085617,0.15303325634391718
0.10722144428885777,0.1533080059499998
0.10742148429685937,0.15358254744554642
0.10762152430486097,0.15385687486861574
0.10782156431286256,0.1541309823860241
0.10802160432086416,0.1544048643143482
0.10822164432886577,0.15467851514936637
0.10842168433686737,0.1549519296037686
0.10862172434486897,0.15522510265271539
0.10882176435287057,0.15549802958658493
0.10902180436087217,0.15577070607001994
0.10922184436887378,0.15604312820617494
0.10942188437687538,0.15631529260488097
0.10962192438487697,0.156587196453287
0.10982196439287857,0.15685883758741426
0.11002200440088017,0.15713021456297144
0.11022204440888177,0.15740132672373164
0.11042208441688338,0.15767217426576124
0.11062212442488498,0.1579427582958241
0.11082216443288657,0.15821308088235725
0.11102220444088817,0.1584831450975247
0.11122224444888977,0.1587529550490061
0.11142228445689137,0.15902251590035665
0.11162232446489298,0.15929183387898793
0.11182236447289458,0.15956091627105567
0.11202240448089618,0.15982977140279564
0.11222244448889777,0.1600984086081188
0.11242248449689937,0.16036683818255598
0.11262252450490097,0.1606350713239177
0.11282256451290258,0.16090312006031227
0.11302260452090418,0.16117099716642275
0.11322264452890578,0.16143871606919213
0.11342268453690738,0.16170629074428228
0.11362272454490897,0.16197373560486844
0.11382276455291057,0.1622410653844876
0.11402280456091218,0.1625082950157825
0.11422284456891378,0.1627754395070653
0.11442288457691538,0.16304251381866564
0.11462292458491698,0.16330953274102616
0.11482296459291857,0.16357651077646357
0.11502300460092017,0.16384346202642686
0.11522304460892178,0.1641104000859584
0.11542308461692338,0.16437733794690085
0.11562312462492498,0.16464428791119567
0.11582316463292658,0.16491126151539648
0.11602320464092818,0.16517826946727127
0.11622324464892979,0.16544532159510417
0.11642328465693139,0.16571242681003034
0.11662332466493298,0.165979593081458
0.11682336467293458,0.1662468274253528
0.11702340468093618,0.16651413590489
0.11722344468893778,0.16678152364272547
0.11742348469693939,0.16704899484390176
0.11762352470494099,0.1673165528281987
0.11782356471294259,0.16758420007056202
0.11802360472094418,0.1678519382481013
0.11822364472894578,0.16811976829204836
0.11842368473694738,0.16838769044300325
0.11862372474494899,0.1686557043077787
0.11882376475295059,0.16892380891617415
0.11902380476095219,0.16919200277607768
0.11922384476895379,0.16946028392539805
0.11942388477695538,0.1697286499794705
0.11962392478495698,0.16999709817275638
0.11982396479295859,0.1702656253938601
0.12002400480096019,0.17053422821311515
0.12022404480896179,0.17080290290223754
0.12042408481696339,0.17107164544580122
0.12062412482496498,0.17134045154455435
0.12082416483296658,0.1716093166108551
0.1210242048409682,0.17187823575675965
0.12122424484896979,0.1721472037755321
0.12142428485697139,0.1724162151175651
0.12162432486497299,0.17268526386188915
0.12182436487297459,0.17295434368460938
0.12202440488097618,0.1732234478257328
0.1222244448889778,0.17349256905593363
0.1224244848969794,0.17376169964484856
0.12262452490498099,0.17403083133249558
0.12282456491298259,0.17429995530536896
0.12302460492098419,0.17456906217867876
0.12322464492898579,0.1748381419860811
0.1234246849369874,0.17510718417808346
0.123624724944989,0.17537617763011637
0.12382476495299059,0.17564511066103966
0.12402480496099219,0.1759139710626047
0.12422484496899379,0.1761827461401309
0.1244248849769954,0.17645142276438097
0.124624924984997,0.17671998743434025
0.1248249649929986,0.1769884263503298
0.1250250050010002,0.17725672549661875
0.1252250450090018,0.17752487073244977
0.1254250850170034,0.177792847890168
0.125625125025005,0.1780606428789429
0.1258251650330066,0.17832824179241136
0.1260252050410082,0.1785956310184414
0.1262252450490098,0.17886279734913377
0.1264252850570114,0.1791297280891349
0.126625325065013,0.17939641116034072
0.1268253650730146,0.1796628352011188
0.1270254050810162,0.17992898965826953
0.12722544508901779,0.1801948648700834
0.1274254850970194,0.18046045213902479
0.127625525105021,0.18072574379278317
0.1278255651130226,0.18099073323267217
0.1280256051210242,0.1812554149686206
0.1282256451290258,0.18151978464028135
0.1284256851370274,0.18178383902407858
0.128625725145029,0.18204757602630883
0.1288257651530306,0.18231099466270775
0.1290258051610322,0.18257409502517624
0.1292258451690338,0.18283687823662778
0.1294258851770354,0.18309934639516032
0.129625925185037,0.1833615025089696
0.1298259651930386,0.18362335042359873
0.1300260052010402,0.18388489474325803
0.1302260452090418,0.18414614074804442
0.1304260852170434,0.1844070943089418
0.130626125225045,0.18466776180248842
0.1308261652330466,0.18492815002695606
0.13102620524104822,0.18518826612180037
0.1312262452490498,0.18544811749201168
0.1314262852570514,0.18570771173882866
0.131626325265053,0.185967056598073
0.1318263652730546,0.18622615988712996
0.13202640528105622,0.18648502946134338
0.1322264452890578,0.18674367318031937
0.13242648529705942,0.1870020988843473
0.132626525305061,0.18726031438086144
0.1328265653130626,0.18751832744058208
0.1330266053210642,0.1877761458027051
0.1332266453290658,0.1880337771882558
0.13342668533706742,0.18829122932049736
0.133626725345069,0.1885485099510864
0.13382676535307061,0.18880562689051095
0.1340268053610722,0.18906258804122433
0.1342268453690738,0.18931940143181494
0.13442688537707542,0.18957607525051992
0.134626925385077,0.18983261787640712
0.13482696539307862,0.1900890379066118
0.1350270054010802,0.19034534417811927
0.13522704540908181,0.19060154578273408
0.1354270854170834,0.1908576520740599
0.135627125425085,0.19111367266553392
0.13582716543308662,0.1913696174188046
0.1360272054410882,0.1916254964220085
0.13622724544908982,0.19188131995778346
0.1364272854570914,0.19213709846114163
0.136627325465093,0.19239284246761365
0.13682736547309463,0.19264856255235477
0.1370274054810962,0.19290426926116438
0.13722744548909782,0.19315997303461382
0.1374274854970994,0.1934156841266877
0.13762752550510102,0.19367141251952152
0.1378275655131026,0.1939271678359575
0.1380276055211042,0.19418295925173482
0.13822764552910582,0.19443879540918066
0.1384276855371074,0.19469468433427148
0.13862772554510902,0.1949506333588883
0.1388277655531106,0.1952066490499993
0.13902780556111222,0.19546273714736756
0.13922784556911383,0.19571890251120488
0.1394278855771154,0.19597514908098
0.13962792558511702,0.19623147984634537
0.1398279655931186,0.1964878968308763
0.14002800560112022,0.19674440108902938
0.14022804560912183,0.197000992716427
0.14042808561712342,0.19725767087327345
0.14062812562512503,0.1975144338204084
0.1408281656331266,0.19777127896721738
0.14102820564112822,0.19802820293035192
0.1412282456491298,0.1982852016019685
0.14142828565713142,0.19854227022598753
0.14162832566513303,0.1987994034806995
0.14182836567313462,0.19905659556591576
0.14202840568113623,0.19931384029277527
0.1422284456891378,0.19957113117427955
0.14242848569713942,0.19982846151463915
0.14262852570514103,0.20008582449557044
0.14282856571314262,0.20034321325778676
0.14302860572114423,0.20060062097607442
0.14322864572914581,0.20085804092653098
0.14342868573714743,0.2011154665447648
0.143628725745149,0.20137289147410575
0.14382876575315062,0.20163030960314926
0.14402880576115223,0.20188771509224557
0.14422884576915382,0.20214510238883954
0.14442888577715543,0.20240246623186536
0.14462892578515701,0.2026598016456862
0.14482896579315863,0.2029171039243436
0.14502900580116024,0.2031743686071309
0.14522904580916182,0.20343159144672807
0.14542908581716343,0.20368876837132033
0.14562912582516502,0.20394589544227254
0.14582916583316663,0.20420296880903382
0.14602920584116824,0.20445998466300586
0.14622924584916983,0.2047169391921182
0.14642928585717144,0.20497382853781593
0.14662932586517302,0.20523064875608277
0.14682936587317463,0.20548739578399122
0.14702940588117622,0.20574406541310475
0.14722944588917783,0.2060006532708482
0.14742948589717944,0.20625715481072712
0.14762952590518102,0.20651356531201448
0.14782956591318264,0.2067698798892434
0.14802960592118422,0.20702609351155551
0.14822964592918583,0.20728220103166264
0.14842968593718744,0.20753819722389238
0.14862972594518903,0.20779407683051565
0.14882976595319064,0.20804983461530066
0.14902980596119222,0.20830546542301326
0.14922984596919384,0.2085609642433907
0.14942988597719542,0.2088163262779636
0.14962992598519703,0.20907154700799038
0.14982996599319864,0.20932662226170454
0.15003000600120023,0.20958154827905895
0.15023004600920184,0.20983632177218464
0.15043008601720342,0.21009093997986145
0.15063012602520504,0.21034540071442487
0.15083016603320665,0.21059970239970327
0.15103020604120823,0.21085384409878694
0.15123024604920984,0.21110782553067237
0.15143028605721143,0.2113616470750927
0.15163032606521304,0.21161530976513376
0.15183036607321462,0.2118688152675356
0.15203040608121624,0.21212216585088406
0.15223044608921785,0.21237536434219895
0.15243048609721943,0.21262841407271543
0.15263052610522104,0.2128813188139264
0.15283056611322263,0.213134082705198
0.15303060612122424,0.21338671017448396
0.15323064612922585,0.2136392058538359
0.15343068613722743,0.21389157449154056
0.15363072614522905,0.21414382086279635
0.15383076615323063,0.2143959496808792
0.15403080616123224,0.21464796551073315
0.15423084616923385,0.21489987268685715
0.15443088617723544,0.21515167523724868
0.15463092618523705,0.21540337681500965
0.15483096619323863,0.215654980639022
0.15503100620124025,0.2159064894448703
0.15523104620924183,0.21615790544692523
0.15543108621724344,0.21640923031222103
0.15563112622524505,0.21666046514645856
0.15583116623324664,0.21691161049216307
0.15603120624124825,0.21716266633872058
0.15623124624924983,0.21741363214372228
0.15643128625725145,0.21766450686476924
0.15663132626525306,0.2179152890006371
0.15683136627325464,0.2181659766404783
0.15703140628125625,0.2184165675195552
0.15723144628925784,0.21866705907985567
0.15743148629725945,0.2189174485338439
0.15763152630526103,0.21916773292955305
0.15783156631326264,0.2194179092152244
0.15803160632126426,0.2196679743017489
0.15823164632926584,0.2199179251212634
0.15843168633726745,0.2201677586803958
0.15863172634526904,0.2204174721068362
0.15883176635327065,0.22066706268812875
0.15903180636127226,0.22091652790182698
0.15923184636927384,0.2211658654364245
0.15943188637727546,0.22141507320275944
0.15963192638527704,0.22166414933588074
0.15983196639327865,0.22191309218765737
0.16003200640128026,0.22216190031069116
0.16023204640928185,0.2224105724343597
0.16043208641728346,0.22265910743405437
0.16063212642528504,0.22290750429488834
0.16083216643328666,0.22315576207131954
0.16103220644128824,0.22340387984426419
0.16123224644928985,0.22365185667736012
0.16143228645729146,0.22389969157407497
0.16163232646529305,0.22414738343734114
0.16183236647329466,0.22439493103333785
0.16203240648129624,0.22464233296093128
0.16223244648929785,0.2248895876281305
0.16243248649729947,0.2251366932367228
0.16263252650530105,0.22538364777602576
0.16283256651330266,0.22563044902643362
0.16303260652130425,0.2258770945731603
0.16323264652930586,0.22612358183028738
0.16343268653730744,0.22636990807492854
0.16363272654530905,0.2266160704910261
0.16383276655331067,0.22686206622201144
0.16403280656131225,0.2271078924312947
0.16423284656931386,0.22735354636930905
0.16443288657731545,0.22759902544562788
0.16463292658531706,0.22784432730450516
0.16483296659331867,0.2280894499020628
0.16503300660132025,0.22833439158327123
0.16523304660932187,0.22857915115684058
0.16543308661732345,0.22882372796616035
0.16563312662532506,0.22906812195449663
0.16583316663332665,0.22931233372277532
0.16603320664132826,0.22955636457844308
0.16623324664932987,0.22980021657410285
0.16643328665733145,0.23004389253486063
0.16663332666533306,0.23028739607358778
0.16683336667333465,0.23053073159359494
0.16703340668133626,0.23077390427851596
0.16723344668933787,0.23101692006951063
0.16743348669733946,0.23125978563020222
0.16763352670534107,0.23150250830006075
0.16783356671334265,0.23174509603722077
0.16803360672134426,0.23198755735197338
0.16823364672934588,0.23222990123238893
0.16843368673734746,0.23247213706370679
0.16863372674534907,0.2327142745432633
0.16883376675335066,0.23295632359281804
0.16903380676135227,0.23319829427017635
0.16923384676935385,0.23344019668199587
0.16943388677735546,0.23368204089960395
0.16963392678535708,0.2339238368795428
0.16983396679335866,0.2341655943904071
0.17003400680136027,0.2344073229473445
0.17023404680936186,0.23464903175536034
0.17043408681736347,0.23489072966231173
0.17063412682536508,0.2351324251221975
0.17083416683336666,0.2353741261690585
0.17103420684136827,0.23561584040150688
0.17123424684936986,0.23585757497760776
0.17143428685737147,0.23609933661955496
0.17163432686537305,0.23634113162731712
0.17183436687337467,0.2365829659001945
0.17203440688137628,0.23682484496501952
0.17223444688937786,0.23706677400956938
0.17243448689737947,0.23730875791963352
0.17263452690538106,0.23755080131810125
0.17283456691338267,0.23779290860440594
0.17303460692138428,0.2380350839926793
0.17323464692938587,0.23827733154703884
0.17343468693738748,0.23851965521254184
0.17363472694538906,0.23876205884049756
0.17383476695339067,0.23900454620702094
0.17403480696139226,0.23924712102393905
0.17423484696939387,0.23948978694141207
0.17443488697739548,0.23973254754190226
0.17463492698539707,0.2399754063254063
0.17483496699339868,0.2402183666861494
0.17503500700140026,0.24046143188121982
0.17523504700940187,0.24070460499188706
0.17543508701740348,0.2409478888785921
0.17563512702540507,0.24119128613081336
0.17583516703340668,0.24143479901319495
0.17603520704140826,0.24167842940946516
0.17623524704940988,0.24192217876577177
0.1764352870574115,0.2421660480351125
0.17663532706541307,0.242410037624541
0.17683536707341468,0.24265414734678553
0.17703540708141627,0.24289837637782122
0.17723544708941788,0.2431427232218019
0.17743548709741946,0.243387185684576
0.17763552710542108,0.24363176085679694
0.1778355671134227,0.24387644510739048
0.17803560712142427,0.24412123408787523
0.17823564712942588,0.2443661227477429
0.17843568713742747,0.24461110536081615
0.17863572714542908,0.24485617556220413
0.1788357671534307,0.2451013263951951
0.17903580716143228,0.24534655036715508
0.1792358471694339,0.24559183951325833
0.17943588717743547,0.24583718546666267
0.17963592718543708,0.24608257953356674
0.17983596719343867,0.24632801277145266
0.18003600720144028,0.2465734760687297
0.1802360472094419,0.24681896022395614
0.18043608721744347,0.24706445602282606
0.1806361272254451,0.2473099543111693
0.18083616723344667,0.24755544606231994
0.18103620724144828,0.24780092243736246
0.1812362472494499,0.24804637483695868
0.18143628725745148,0.24829179494368803
0.1816363272654531,0.24853717475409282
0.18183636727345467,0.24878250659989987
0.1820364072814563,0.24902778315818586
0.1822364472894579,0.24927299745055298
0.18243648729745948,0.24951814283168103
0.1826365273054611,0.24976321296790885
0.18283656731346268,0.25000820180676653
0.1830366073214643,0.25025310353862296
0.18323664732946587,0.2504979125518224
0.18343668733746749,0.2507426233828544
0.1836367273454691,0.25098723066322937
0.18383676735347068,0.2512317290648114
0.1840368073614723,0.251476113245393
0.18423684736947388,0.25172037779627626
0.1844368873774755,0.2519645171935586
0.1846369273854771,0.25220852575470587
0.18483696739347868,0.25245239760183846
0.1850370074014803,0.252696126632957
0.18523704740948188,0.25293970650210484
0.1854370874174835,0.2531831306092077
0.18563712742548508,0.2534263921000512
0.1858371674334867,0.2536694838765733
0.1860372074414883,0.25391239861735415
0.18623724744948988,0.2541551288079012
0.1864372874574915,0.25439766678005493
0.18663732746549308,0.25464000475958914
0.1868373674734947,0.25488213492085543
0.1870374074814963,0.2551240494471336
0.1872374474894979,0.2553657405951999
0.1874374874974995,0.25560720076251897
0.18763752750550108,0.25584842255540824
0.1878375675135027,0.25608939885651
0.18803760752150428,0.25633012288994567
0.1882376475295059,0.2565705882826105
0.1884376875375075,0.2568107891201934
0.1886377275455091,0.25705071999667795
0.1888377675535107,0.25729037605628036
0.18903780756151228,0.2575297530270154
0.1892378475695139,0.25776884724533344
0.1894378875775155,0.25800765567154094
0.1896379275855171,0.25824617589599225
0.1898379675935187,0.25848440613631196
0.1900380076015203,0.25872234522617193
0.1902380476095219,0.2589599925963922
0.1904380876175235,0.25919734824935425
0.1906381276255251,0.2594344127279078
0.1908381676335267,0.25967118708009995
0.1910382076415283,0.2599076728211706
0.1912382476495299,0.26014387189432164
0.1914382876575315,0.2603797866317875
0.1916383276655331,0.260615419717707
0.1918383676735347,0.26085077415422264
0.1920384076815363,0.26108585323211303
0.1922384476895379,0.26132066050710856
0.1924384876975395,0.26155519978284014
0.1926385277055411,0.2617894751011508
0.1928385677135427,0.26202349074024445
0.1930386077215443,0.26225725122088683
0.1932386477295459,0.2624907613205928
0.1934386877375475,0.2627240260954653
0.1936387277455491,0.26295705090907867
0.1938387677535507,0.2631898414675527
0.1940388077615523,0.2634224038597293
0.1942388477695539,0.2636547446011702
0.1944388877775555,0.26388687068052663
0.1946389277855571,0.2641187896067113
0.1948389677935587,0.26435050945522376
0.1950390078015603,0.2645820389119493
0.19523904780956192,0.2648133873127671
0.1954390878175635,0.2650445646773675
0.1956391278255651,0.265275581735789
0.1958391678335667,0.26550644994633776
0.1960392078415683,0.2657371815037443
0.19623924784956992,0.26596778933663895
0.1964392878575715,0.2661982870936788
0.19663932786557312,0.2664286891179337
0.1968393678735747,0.26665901040942264
0.1970394078815763,0.2668892665759851
0.1972394478895779,0.26711947377295686
0.1974394878975795,0.2673496486323955
0.19763952790558112,0.26757980818286015
0.1978395679135827,0.26780996976097593
0.19803960792158432,0.2680401509162166
0.1982396479295859,0.2682703693104947
0.1984396879375875,0.26850064261426926
0.19863972794558912,0.2687309884009522
0.1988397679535907,0.26896142404142054
0.19903980796159232,0.2691919666004193
0.1992398479695939,0.26942263273657224
0.19943988797759551,0.26965343860760305
0.1996399279855971,0.269884399782217
0.1998399679935987,0.27011553115990306
0.20004000800160032,0.270346846899695
0.2002400480096019,0.2705783603586871
0.20044008801760352,0.2708100840408365
0.2006401280256051,0.27104202955631695
0.20084016803360671,0.2712742075914135
0.20104020804160833,0.2715066278886852
0.2012402480496099,0.27173929923686924
0.20144028805761152,0.2719722294697732
0.2016403280656131,0.2722054254731957
0.20184036807361472,0.2724388931987515
0.2020404080816163,0.2726726376833416
0.2022404480896179,0.2729066630729249
0.20244048809761953,0.27314097264919623
0.2026405281056211,0.2733755688577796
0.20284056811362272,0.2736104533365866
0.2030406081216243,0.27384562694307457
0.20324064812962592,0.2740810897792653
0.20344068813762753,0.27431684121354677
0.2036407281456291,0.27455287989846766
0.20384076815363072,0.27478920378395194
0.2040408081616323,0.27502581012559113
0.20424084816963392,0.2752626954879143
0.20444088817763553,0.2754998557427792
0.20464092818563712,0.27573728606326703
0.20484096819363873,0.27597498091369055
0.2050410082016403,0.2762129340365287
0.20524104820964192,0.27645113843728353
0.2054410882176435,0.27668958636840113
0.20564112822564512,0.2769282693135098
0.20584116823364673,0.27716717797329904
0.20604120824164832,0.277406302254391
0.20624124824964993,0.27764563126253794
0.2064412882576515,0.2778851533014225
0.20664132826565312,0.2781248558782302
0.20684136827365474,0.2783647257170272
0.20704140828165632,0.2786047487807928
0.20724144828965793,0.27884491030275355
0.20744148829765952,0.279085194827429
0.20764152830566113,0.27932558626155046
0.2078415683136627,0.27956606793475325
0.20804160832166432,0.2798066226696774
0.20824164832966593,0.2800472328608531
0.20844168833766752,0.280287880561502
0.20864172834566913,0.2805285475771536
0.20884176835367071,0.28076921556478035
0.20904180836167233,0.28100986613598194
0.20924184836967394,0.28125048096262056
0.20944188837767552,0.28149104188321766
0.20964192838567713,0.2817315310083768
0.20984196839367872,0.2819719308234966
0.21004200840168033,0.28221222428708426
0.21024204840968191,0.2824523949230662
0.21044208841768353,0.28269242690562923
0.21064212842568514,0.28293230513529094
0.21084216843368672,0.2831720153051043
0.21104220844168833,0.2834115439561322
0.21124224844968992,0.2836508785215811
0.21144228845769153,0.28389000735924663
0.21164232846569314,0.28412891977220256
0.21184236847369473,0.28436760601793226
0.21204240848169634,0.2846060573063664
0.21224244848969792,0.2848442657875392
0.21244248849769953,0.28508222452979687
0.21264252850570114,0.28531992748968893
0.21284256851370273,0.2855573694748323
0.21304260852170434,0.2857945461011586
0.21324264852970592,0.286031453746037
0.21344268853770754,0.2862680894987975
0.21364272854570912,0.28650445111017364
0.21384276855371073,0.28674053694213014
0.21404280856171234,0.2869763459194483
0.21424284856971393,0.28721187748430943
0.21444288857771554,0.2874471315549517
0.21464292858571712,0.28768210848928233
0.21484296859371874,0.2879168090541091
0.21504300860172035,0.28815123440042567
0.21524304860972193,0.2883853860449438
0.21544308861772354,0.2886192658578245
0.21564312862572513,0.28885287605632815
0.21584316863372674,0.28908621920387956
0.21604320864172832,0.2893192982138478
0.21624324864972994,0.28955211635716327
0.21644328865773155,0.2897846772727556
0.21664332866573313,0.29001698497968725
0.21684336867373474,0.2902490438897922
0.21704340868173633,0.2904808588196018
0.21724344868973794,0.2907124350003542
0.21744348869773955,0.2909437780849416
0.21764352870574113,0.29117489415074077
0.21784356871374275,0.29140578969740627
0.21804360872174433,0.29163647163886464
0.21824364872974594,0.29186694728893803
0.21844368873774755,0.29209722434023383
0.21864372874574914,0.2923273108361605
0.21884376875375075,0.2925572151361576
0.21904380876175233,0.2927869458744615
0.21924384876975395,0.293016511912945
0.21944388877775553,0.2932459222887833
0.21964392878575714,0.29347518615788076
0.21984396879375875,0.2937043127351563
0.22004400880176034,0.293933311232913
0.22024404880976195,0.29416219079861095
0.22044408881776353,0.2943909604534166
0.22064412882576515,0.29461962903291494
0.22084416883376676,0.2948482051313439
0.22104420884176834,0.2950766970506421
0.22124424884976995,0.2953051127554934
0.22144428885777154,0.29553345983541085
0.22164432886577315,0.2957617454747264
0.22184436887377473,0.29598997643115443
0.22204440888177635,0.2962181590233741
0.22224444888977796,0.2964462991278404
0.22244448889777954,0.2966744021847926
0.22264452890578115,0.2969024732131838
0.22284456891378274,0.29713051683402025
0.22304460892178435,0.29735853730137685
0.22324464892978596,0.2975865385401539
0.22344468893778754,0.29781452418946236
0.22364472894578916,0.29804249765038393
0.22384476895379074,0.29827046213673897
0.22404480896179235,0.29849842072742905
0.22424484896979394,0.2987263764188872
0.22444488897779555,0.2989543321761834
0.22464492898579716,0.29918229098138294
0.22484496899379874,0.29941025587784764
0.22504500900180036,0.29963823000929785
0.22524504900980194,0.2998662166526128
0.22544508901780355,0.3000942192435354
0.22564512902580516,0.3003222413946588
0.22584516903380675,0.30055028690529606
0.22604520904180836,0.30077835976307177
0.22624524904980994,0.301006464137311
0.22644528905781156,0.301234604364535
0.22664532906581317,0.30146278492659273
0.22684536907381475,0.3016910104221646
0.22704540908181636,0.3019192855325513
0.22724544908981795,0.3021476149828146
0.22744548909781956,0.30237600349945426
0.22764552910582114,0.30260445576588724
0.22784556911382275,0.30283297637703954
0.22804560912182437,0.3030615697943657
0.22824564912982595,0.30329024030257545
0.22844568913782756,0.3035189919692747
0.22864572914582915,0.3037478286086207
0.22884576915383076,0.30397675374995203
0.22904580916183237,0.3042057706121858
0.22924584916983395,0.3044348820845867
0.22944588917783557,0.3046640907143089
0.22964592918583715,0.30489339870089416
0.22984596919383876,0.30512280789769486
0.23004600920184035,0.3053523198199746
0.23024604920984196,0.3055819356592351
0.23044608921784357,0.3058116563031307
0.23064612922584515,0.3060414823601657
0.23084616923384677,0.30627141418822945
0.23104620924184835,0.3065014519259166
0.23124624924984996,0.3067315955255069
0.23144628925785157,0.3069618447864376
0.23164632926585316,0.30719219938810505
0.23184636927385477,0.3074226589208642
0.23204640928185635,0.3076532229141702
0.23224644928985796,0.3078838908609085
0.23244648929785958,0.30811466223709827
0.23264652930586116,0.3083455365163116
0.23284656931386277,0.30857651317833557
0.23304660932186436,0.3088075917117976
0.23324664932986597,0.3090387716106828
0.23344668933786755,0.3092700523648758
0.23364672934586916,0.3095014334450654
0.23384676935387078,0.3097329142825428
0.23404680936187236,0.30996449424459793
0.23424684936987397,0.31019617260637655
0.23444688937787556,0.31042794852018474
0.23464692938587717,0.3106598209833262
0.23484696939387878,0.31089178880562096
0.23504700940188036,0.3111238505777796
0.23524704940988198,0.31135600464179947
0.23544708941788356,0.3115882490645039
0.23564712942588517,0.3118205816152621
0.23584716943388676,0.3120529997488171
0.23604720944188837,0.3122855005940041
0.23624724944988998,0.312518080948975
0.23644728945789156,0.3127507372833564
0.23664732946589317,0.3129834657475681
0.23684736947389476,0.31321626218931653
0.23704740948189637,0.31344912217706855
0.23724744948989798,0.31368204103010144
0.23744748949789957,0.3139150138545298
0.23764752950590118,0.3141480355845307
0.23784756951390276,0.3143811010278289
0.23804760952190437,0.3146142049143756
0.23824764952990596,0.31484734194705294
0.23844768953790757,0.31508050685317085
0.23864772954590918,0.3153136944354923
0.23884776955391077,0.31554689962152926
0.23904780956191238,0.315780117509895
0.23924784956991396,0.3160133434125749
0.23944788957791557,0.31624657289208946
0.23964792958591719,0.31647980179266333
0.23984796959391877,0.3167130262646771
0.24004800960192038,0.31694624278186695
0.24024804960992197,0.31717944815093446
0.24044808961792358,0.31741263951343884
0.2406481296259252,0.3176458143400542
0.24084816963392677,0.3178789704174821
0.24104820964192838,0.31811210582850746
0.24124824964992997,0.3183452189258655
0.24144828965793158,0.31857830830075157
0.24164832966593316,0.31881137274693744
0.24184836967393478,0.31904441122156596
0.2420484096819364,0.319277422803768
0.24224844968993797,0.31951040665228564
0.24244848969793958,0.3197433619632898
0.24264852970594117,0.3199762879295487
0.24284856971394278,0.32020918370204093
0.2430486097219444,0.32044204835500995
0.24324864972994598,0.32067488085533247
0.2434486897379476,0.32090768003692755
0.24364872974594917,0.32114044458076185
0.24384876975395078,0.32137317300082957
0.24404880976195237,0.32160586363629073
0.24424884976995398,0.3218385146497639
0.2444488897779556,0.3220711240315757
0.24464892978595718,0.3223036896095939
0.2448489697939588,0.32253620906410213
0.24504900980196037,0.3227686799470323
0.24524904980996198,0.323001099704745
0.2454490898179636,0.3232334657034601
0.24564912982596518,0.3234657752563696
0.2458491698339668,0.3236980256514383
0.24604920984196837,0.323930214178896
0.24624924984997,0.3241623381574588
0.24644928985797157,0.3243943949583822
0.24664932986597318,0.32462638202654015
0.2468493698739748,0.3248582968978455
0.24704940988197638,0.32509013721246505
0.247249449889978,0.32532190072344236
0.24744948989797957,0.3255535853005092
0.24764952990598119,0.32578518892904534
0.2478495699139828,0.3260167097043198
0.24804960992198438,0.3262481458213234
0.248249649929986,0.3264794955606617
0.24844968993798758,0.3267107572711254
0.2486497299459892,0.32694192934968325
0.2488497699539908,0.3271730102197439
0.24904980996199239,0.32740399830861033
0.249249849969994,0.327634892025097
0.24944988997799558,0.327865689738292
0.2496499299859972,0.32809638975843536
0.24984996999399878,0.3283269903208315
0.2500500100020004,0.32855748957363956
0.250250050010002,0.3287878855702796
0.2504500900180036,0.3290181762670633
0.25065013002600517,0.32924835952650966
0.2508501700340068,0.3294784331266376
0.2510502100420084,0.32970839477635605
0.25125025005001,0.3299382421368866
0.2514502900580116,0.33016797284897414
0.2516503300660132,0.330397584565464
0.2518503700740148,0.3306270749886605
0.2520504100820164,0.33085644191172975
0.252250450090018,0.33108568326328214
0.2524504900980196,0.33131479715416534
0.2526505301060212,0.3315437819254188
0.2528505701140228,0.33177263619629316
0.2530506101220244,0.3320013589112221
0.253250650130026,0.33222994938464634
0.25345069013802757,0.3324584073426343
0.2536507301460292,0.3326867329603216
0.2538507701540308,0.3329149268942879
0.2540508101620324,0.3331429903091234
0.254250850170034,0.33337092489757447
0.25445089017803557,0.3335987328938307
0.2546509301860372,0.33382641707967986
0.2548509701940388,0.3340539807834456
0.2550510102020404,0.33428142787179665
0.255251050210042,0.3345087627346972
0.2554510902180436,0.33473599026393264
0.2556511302260452,0.33496311582579696
0.2558511702340468,0.3351901452286634
0.2560512102420484,0.33541708468626696
0.25625125025005,0.3356439407776183
0.2564512902580516,0.3358707204045205
0.2566513302660532,0.33609743074769305
0.2568513702740548,0.3363240792225026
0.2570514102820564,0.33655067343527245
0.257251450290058,0.3367772211410813
0.2574514902980596,0.33700373020387975
0.2576515303060612,0.337230208559644
0.2578515703140628,0.33745666418315867
0.2580516103220644,0.3376831050588813
0.25825165033006603,0.3379095391561838
0.2584516903380676,0.3381359744091115
0.2586517303460692,0.3383624187006372
0.2588517703540708,0.3385888798512353
0.2590518103620724,0.3388153656114502
0.259251850370074,0.33904188365800525
0.2594518903780756,0.3392684415928784
0.2596519303860772,0.3394950469446777
0.2598519703940788,0.3397217071715808
0.2600520104020804,0.33994842966505456
0.260252050410082,0.34017522175355586
0.2604520904180836,0.34040209070542393
0.2606521304260852,0.3406290437302111
0.2608521704340868,0.34085608797776196
0.26105221044208843,0.34108323053443845
0.26125225045009,0.34131047841599393
0.2614522904580916,0.3415378385567265
0.2616523304660932,0.34176531779467656
0.2618523704740948,0.34199292285278493
0.26205241048209643,0.34222066031607423
0.262252450490098,0.34244853660507213
0.2624524904980996,0.3426765579458355
0.2626525305061012,0.3429047303370735
0.2628525705141028,0.34313305951498685
0.26305261052210444,0.343361550916545
0.263252650530106,0.3435902096420035
0.2634526905381076,0.34381904041752215
0.2636527305461092,0.34404804755877794
0.2638527705541108,0.34427723493646883
0.26405281056211244,0.34450660594458554
0.264252850570114,0.3447361634722789
0.2644528905781156,0.344965909880076
0.2646529305861172,0.3451958469811025
0.26485297059411883,0.34542597602785186
0.2650530106021204,0.345656297704909
0.265253050610122,0.3458868121278897
0.2654530906181236,0.3461175188487018
0.2656531306261252,0.3463484168670795
0.26585317063412683,0.3465795046481821
0.2660532106421284,0.34681078014589806
0.26625325065013,0.3470422408313555
0.2664532906581316,0.3472738837260121
0.2666533306661332,0.34750570543858916
0.26685337067413484,0.347737702205027
0.2670534106821364,0.3479698699305737
0.267253450690138,0.348202204233083
0.2674534906981396,0.3484347004865818
0.26765353070614123,0.34866735386418407
0.26785357071414284,0.34890015937946806
0.2680536107221444,0.3491331119254971
0.268253650730146,0.3493662063107533
0.2684536907381476,0.34959943729135834
0.26865373074614923,0.34983279959908153
0.26885377075415084,0.3500662879647673
0.2690538107621524,0.35029989713696164
0.269253850770154,0.35053362189566234
0.2694538907781556,0.3507674570612662
0.26965393078615724,0.35100139749892845
0.26985397079415885,0.3512354381186815
0.2700540108021604,0.35146957387178157
0.270254050810162,0.35170379974385213
0.27045409081816363,0.35193811074547954
0.27065413082616524,0.35217250190097427
0.2708541708341668,0.3524069682360519
0.2710542108421684,0.3526415047651993
0.27125425085017,0.35287610647948076
0.27145429085817163,0.3531107683355046
0.27165433086617324,0.35334548524621123
0.2718543708741748,0.3535802520740664
0.2720544108821764,0.35381506362714743
0.272254450890178,0.35404991465849756
0.27245449089817964,0.3542847998690044
0.27265453090618125,0.3545197139139262
0.2728545709141828,0.35475465141305995
0.2730546109221844,0.3549896069644132
0.273254650930186,0.35522457516111705
0.27345469093818764,0.3554595506111998
0.27365473094618925,0.355694527959738
0.2738547709541908,0.355929501912815
0.2740548109621924,0.35616446726264794
0.27425485097019403,0.35639941891319415
0.27445489097819564,0.35663435190552484
0.27465493098619725,0.35686926144224984
0.2748549709941988,0.3571041429102966
0.2750550110022004,0.3573389919013886
0.27525505101020203,0.35757380422963214
0.27545509101820365,0.35780857594570104
0.2756551310262052,0.35804330334720647
0.2758551710342068,0.35827798298495084
0.2760552110422084,0.35851261166488213
0.27625525105021004,0.35874718644569625
0.27645529105821165,0.35898170463215595
0.2766553310662132,0.35921616376432886
0.2768553710742148,0.35945056160305977
0.27705541108221643,0.3596848961121086
0.27725545109021804,0.3599191654374805
0.27745549109821965,0.3601533678845566
0.2776555311062212,0.3603875018936987
0.2778555711142228,0.36062156601504336
0.27805561112222443,0.36085555888322496
0.27825565113022604,0.3610894791927648
0.27845569113822766,0.36132332567484493
0.2786557311462292,0.3615570970761398
0.2788557711542308,0.361790792140318
0.27905581116223244,0.36202440959274584
0.27925585117023405,0.3622579481288286
0.27945589117823566,0.36249140640631783
0.2796559311862372,0.36272478304179645
0.27985597119423883,0.36295807661143054
0.28005601120224044,0.36319128565595393
0.28025605121024205,0.36342440868972736
0.28045609121824366,0.36365744421360136
0.2806561312262452,0.36389039073120033
0.28085617123424683,0.3641232467681541
0.28105621124224844,0.36435601089371933
0.28125625125025006,0.36458868174417514
0.2814562912582516,0.36482125804732723
0.2816563312662532,0.3650537386474375
0.28185637127425484,0.3652861225298874
0.28205641128225645,0.3655184088449052
0.28225645129025806,0.36575059692972245
0.2824564912982596,0.36598268632858105
0.2826565313062612,0.3662146768100861
0.28285657131426284,0.36644656838148626
0.28305661132226445,0.3666783612995612
0.28325665133026606,0.36691005607790483
0.2834566913382676,0.36714165349050265
0.28365673134626923,0.36737315457161823
0.28385677135427084,0.36760456061211383
0.28405681136227245,0.3678358731524378
0.28425685137027407,0.36806709397261084
0.2844568913782756,0.36829822507962773
0.28465693138627723,0.3685292686927674
0.28485697139427885,0.3687602272273577
0.28505701140228046,0.3689911032775835
0.28525705141028207,0.3692218995989448
0.2854570914182836,0.36945261909097427
0.28565713142628524,0.36968326478080404
0.28585717143428685,0.36991383980813564
0.28605721144228846,0.37014434741211366
0.2862572514502901,0.3703747909205326
0.28645729145829163,0.3706051737417253
0.28665733146629324,0.3708354993593868
0.28685737147429485,0.371065771330487
0.28705741148229647,0.3712959932863191
0.287257451490298,0.3715261689366249
0.28745749149829963,0.37175630207663074
0.28765753150630125,0.3719863965967314
0.28785757151430286,0.3722164564944628
0.28805761152230447,0.37244648588832874
0.288257651530306,0.37267648903297507
0.28845769153830764,0.3729064703351553
0.28865773154630925,0.3731364343698958
0.28885777155431086,0.3733663858962513
0.28905781156231247,0.37359632987204267
0.28925785157031403,0.3738262714669876
0.28945789157831564,0.37405621607367384
0.28965793158631725,0.3742861693158747
0.28985797159431886,0.37451613705377773
0.2900580116023205,0.37474612538577484
0.29025805161032203,0.37497614064655654
0.29045809161832364,0.37520618940134687
0.29065813162632526,0.375436278436221
0.29085817163432687,0.37566641474455065
0.2910582116423285,0.3758966055097219
0.29125825165033004,0.3761268580843705
0.29145829165833165,0.37635717996646684
0.29165833166633326,0.3765875787726607
0.29185837167433487,0.3768180622093661
0.2920584116823365,0.3770486380421142
0.29225845169033804,0.37727931406374005
0.29245849169833965,0.3775100980619891
0.29265853170634126,0.3777409977871306
0.2928585717143429,0.37797202092014814
0.29305861172234443,0.37820317504204964
0.29325865173034604,0.3784344676047892
0.29345869173834765,0.3786659059042341
0.29365873174634927,0.3788974970555371
0.2938587717543509,0.3791292479711933
0.29405881176235243,0.3793611653419715
0.29425885177035405,0.3795932556208173
0.29445889177835566,0.37982552500973255
0.29465893178635727,0.3800579794495428
0.2948589717943589,0.3802906246123773
0.29505901180236044,0.38052346589660646
0.29525905181036205,0.38075650842391146
0.29545909181836366,0.38098975703810095
0.2956591318263653,0.3812232163052467
0.2958591718343669,0.3814568905146779
0.29605921184236844,0.3816907836803608
0.29625925185037005,0.3819248995421916
0.29645929185837167,0.38215924156674574
0.2966593318663733,0.382393812947063
0.2968593718743749,0.38262861660109115
0.29705941188237645,0.38286365516847165
0.29725945189037806,0.38309893100542003
0.29745949189837967,0.3833344461775333
0.2976595319063813,0.3835702024504398
0.2978595719143829,0.3838062012782949
0.29805961192238445,0.38404244379021496
0.29825965193038606,0.3842789307748281
0.2984596919383877,0.38451566266320236
0.2986597319463893,0.38475263951048466
0.29885977195439084,0.3849898609766523
0.29905981196239245,0.3852273263068283
0.29925985197039406,0.3854650343116567
0.2994598919783957,0.38570298334825603
0.2996599319863973,0.3859411713022849
0.29985997199439884,0.3861795955716456
0.30006001200240046,0.3864182530523369
0.30026005201040207,0.38665714012692864
0.3004600920184037,0.386896252656089
0.3006601320264053,0.38713558597353076
0.30086017203440685,0.38737513488467834
0.30106021204240846,0.38761489366927476
0.30126025205041007,0.3878548560880679
0.3014602920584117,0.3880950153936252
0.3016603320664133,0.3883353643452392
0.30186037207441485,0.38857589522779845
0.30206041208241646,0.3888165998744164
0.3022604520904181,0.3890574696925331
0.3024604920984197,0.38929849569313746
0.3026605321064213,0.38953966852269967
0.30286057211442285,0.3897809784973568
0.30306061212242447,0.3900224156388619
0.3032606521304261,0.39026396971178656
0.3034606921384277,0.3905056302614629
0.30366073214642925,0.39074738665215736
0.30386077215443086,0.39098922810499137
0.30406081216243247,0.3912311437351586
0.3042608521704341,0.3914731225880327
0.3044608921784357,0.391715153673816
0.30466093218643725,0.3919572260004417
0.30486097219443886,0.39219932860451123
0.3050610122024405,0.392441450580121
0.3052610522104421,0.3926835811055061
0.3054610922184437,0.3929257094675028
0.30566113222644525,0.3931678250838985
0.30586117223444687,0.3934099175238053
0.3060612122424485,0.39365197652624967
0.3062612522504501,0.39389399201721814
0.3064612922584517,0.3941359541254384
0.30666133226645326,0.3943778531972031
0.30686137227445487,0.39461967981055696
0.3070614122824565,0.394861424789173
0.3072614522904581,0.39510307921623355
0.3074614922984597,0.3953446344486109
0.30766153230646126,0.3955860821316134
0.3078615723144629,0.39582741421451695
0.3080616123224645,0.3960686229670579
0.3082616523304661,0.3963097009970018
0.3084616923384677,0.3965506412688454
0.30866173234646926,0.3967914371236435
0.3088617723544709,0.3970320822998865
0.3090618123624725,0.39727257095529345
0.3092618523704741,0.3975128976893224
0.30946189237847566,0.39775305756614654
0.30966193238647727,0.39799304613779446
0.3098619723944789,0.3982328594671143
0.3100620124024805,0.3984724941501893
0.3102620524104821,0.3987119473378145
0.31046209241848366,0.3989512167556318
0.31066213242648527,0.3991903007225272
0.3108621724344869,0.3994291981669051
0.3110622124424885,0.3996679086404796
0.3112622524504901,0.39990643232925877
0.31146229245849166,0.40014477006144195
0.3116623324664933,0.4003829233120013
0.3118623724744949,0.40062089420377883
0.3120624124824965,0.4008586855049926
0.3122624524904981,0.40109630062311347
0.31246249249849967,0.40133374359513857
0.3126625325065013,0.40157101907435905
0.3128625725145029,0.40180813231377754
0.3130626125225045,0.4020450891463957
0.3132626525305061,0.4022818959626431
0.31346269253850767,0.4025185596852639
0.3136627325465093,0.4027550877420179
0.3138627725545109,0.40299148803657725
0.3140628125625125,0.40322776891801915
0.3142628525705141,0.40346393914932194
0.3144628925785157,0.40370000787526683
0.3146629325865173,0.4039359845901347
0.3148629725945189,0.4041718791055632
0.3150630126025205,0.404407701518896
0.31526305261052207,0.40464346218231656
0.3154630926185237,0.4048791716730113
0.3156631326265253,0.4051148407645546
0.3158631726345269,0.40535048039965427
0.3160632126425285,0.4055861016643364
0.31626325265053007,0.40582171576359566
0.3164632926585317,0.4060573339984771
0.3166633326665333,0.40629296774450807
0.3168633726745349,0.4065286284313485
0.3170634126825365,0.40676432752348946
0.3172634526905381,0.40700007650179376
0.3174634926985397,0.4072358868456508
0.3176635327065413,0.4074717700154963
0.3178635727145429,0.4077077374354458
0.3180636127225445,0.40794380047578727
0.3182636527305461,0.408179970435095
0.3184636927385477,0.40841625852174046
0.3186637327465493,0.4086526758346092
0.3188637727545509,0.40888923334286353
0.3190638127625525,0.4091259418646325
0.3192638527705541,0.4093628120445567
0.3194638927785557,0.4095998543301605
0.3196639327865573,0.40983707894707855
0.3198639727945589,0.4100744958732083
0.3200640128025605,0.41031211481191254
0.3202640528105621,0.4105499451644388
0.3204640928185637,0.41078799600176635
0.3206641328265653,0.41102627603612435
0.3208641728345669,0.41126479359245716
0.3210642128425685,0.4115035565801325
0.3212642528505701,0.411742572465204
0.3214642928585717,0.4119818482435454
0.3216643328665733,0.41222139041517003
0.3218643728745749,0.41246120496004124
0.3220644128825765,0.4127012973156583
0.3222644528905781,0.41294167235667856
0.3224644928985797,0.41318233437680385
0.3226645329065813,0.41342328707312254
0.3228645729145829,0.413664533533055
0.3230646129225845,0.4139060762240092
0.3232646529305861,0.4141479169858027
0.3234646929385877,0.4143900570258633
0.3236647329465893,0.4146324969171745
0.32386477295459093,0.41487523659888886
0.3240648129625925,0.41511827537949036
0.3242648529705941,0.41536161194235555
0.3244648929785957,0.41560524435353086
0.3246649329865973,0.4158491700715202
0.32486497299459893,0.41609338595886286
0.3250650130026005,0.41633788829526885
0.3252650530106021,0.41658267279208105
0.3254650930186037,0.4168277346078346
0.3256651330266053,0.41707306836469926
0.3258651730346069,0.4173186681656058
0.3260652130426085,0.4175645276118858
0.3262652530506101,0.4178106398212769
0.3264652930586117,0.4180569974461838
0.32666533306661333,0.4183035926921157
0.3268653730746149,0.41855041733625986
0.3270654130826165,0.4187974627461862
0.3272654530906181,0.4190447198987137
0.3274654930986197,0.4192921793990026
0.32766553310662133,0.4195398314999658
0.3278655731146229,0.4197876661221195
0.3280656131226245,0.420035672874013
0.3282656531306261,0.42028384107339267
0.3284656931386277,0.4205321597692632
0.32866573314662934,0.4207806177650125
0.3288657731546309,0.42102920364275986
0.3290658131626325,0.4212779057890769
0.3292658531706341,0.42152671242221373
0.3294658931786357,0.42177561162093763
0.32966593318663734,0.42202459135506293
0.3298659731946389,0.42227363951771996
0.3300660132026405,0.4225227439593704
0.3302660532106421,0.4227718925235406
0.33046609321864373,0.42302107308420095
0.33066613322664534,0.4232702735846806
0.3308661732346469,0.42351948207796525
0.3310662132426485,0.42376868676818624
0.3312662532506501,0.4240178760530766
0.33146629325865173,0.42426703856713505
0.3316663332666533,0.4245161632252119
0.3318663732746549,0.4247652392662099
0.3320664132826565,0.42501425629657685
0.3322664532906581,0.42526320433325426
0.33246649329865974,0.42551207384574524
0.3326665333066613,0.42576085579696593
0.3328665733146629,0.4260095416825529
0.3330666133226645,0.4262581235683146
0.33326665333066613,0.42650659412553404
0.33346669333866774,0.4267549466638537
0.3336667333466693,0.4270031751615049
0.3338667733546709,0.42725127429267223
0.3340668133626725,0.4274992394518221
0.33426685337067413,0.4277470667748562
0.33446689337867574,0.42799475315698976
0.3346669333866773,0.4282422962672914
0.3348669733946789,0.42848969455985225
0.3350670134026805,0.4287369472815917
0.33526705341068214,0.4289840544767295
0.33546709341868375,0.42923101698798916
0.3356671334266853,0.42947783645461524
0.3358671734346869,0.429724515307309
0.33606721344268853,0.42997105676020214
0.33626725345069014,0.4302174647999985
0.33646729345869175,0.43046374417241984
0.3366673334666933,0.4307099003660948
0.3368673734746949,0.4309559395940286
0.33706741348269653,0.4312018687727861
0.33726745349069814,0.4314476954995133
0.3374674934986997,0.431693428026912
0.3376675335067013,0.43193907523627245
0.3378675735147029,0.4321846466086533
0.33806761352270454,0.4324301521942893
0.33826765353070615,0.43267560258029175
0.3384676935387077,0.432921008856696
0.3386677335467093,0.43316638258090295
0.3388677735547109,0.43341173574055025
0.33906781356271254,0.4336570807148473
0.33926785357071415,0.4339024302344033
0.3394678935787157,0.4341477973395813
0.3396679335867173,0.4343931953374135
0.33986797359471893,0.4346386377571212
0.34006801360272054,0.43488413830429434
0.34026805361072215,0.4351297108137978
0.3404680936187237,0.4353753692014889
0.3406681336267253,0.4356211274148485
0.34086817363472693,0.4358669993826489
0.34106821364272855,0.43611299896380207
0.34126825365073016,0.43635913989555464
0.3414682936587317,0.43660543574121696
0.3416683336667333,0.4368518998376367
0.34186837367473494,0.4370985452426456
0.34206841368273655,0.43734538468272616
0.34226845369073816,0.4375924305011633
0.3424684936987397,0.4378396946069562
0.34266853370674133,0.4380871884247765
0.34286857371474294,0.4383349228462655
0.34306861372274455,0.43858290818296464
0.3432686537307461,0.4388311541211715
0.3434686937387477,0.4390796696790101
0.34366873374674933,0.43932846316599006
0.34386877375475094,0.4395775421453222
0.34406881376275256,0.43982691339923347
0.3442688537707541,0.4400765828975107
0.3444688937787557,0.44032655576947505
0.34466893378675734,0.4405768362795639
0.34486897379475895,0.4408274278066717
0.34506901380276056,0.44107833282736914
0.3452690538107621,0.4413295529030916
0.34546909381876373,0.44158108867135765
0.34566913382676534,0.4418329398410478
0.34586917383476695,0.44208510519174427
0.34606921384276856,0.44233758257710387
0.3462692538507701,0.4425903689322104
0.34646929385877173,0.44284346028482735
0.34666933386677334,0.4430968517704494
0.34686937387477496,0.44335053765103016
0.34706941388277657,0.4436045113372471
0.3472694538907781,0.44385876541415054
0.34746949389877974,0.44411329167002755
0.34766953390678135,0.4443680811283059
0.34786957391478296,0.44462312408231464
0.3480696139227845,0.4448784101327108
0.3482696539307861,0.4451339282273825
0.34846969393878774,0.44538966670363356
0.34866973394678935,0.44564561333245795
0.34886977395479096,0.445901755364712
0.3490698139627925,0.44615807957899567
0.34926985397079413,0.4464145723310546
0.34946989397879574,0.44667121960452183
0.34966993398679735,0.4469280070628159
0.34986997399479897,0.4471849201020186
0.3500700140028005,0.44744194390455627
0.35027005401080213,0.4476990634935101
0.35047009401880375,0.4479562637873823
0.35067013402680536,0.4482135296551452
0.35087017403480697,0.44847084597140074
0.3510702140428085,0.44872819767147365
0.35127025405081014,0.4489855698062659
0.35147029405881175,0.44924294759669114
0.35167033406681336,0.4495003164875121
0.351870374074815,0.4497576622003979
0.35207041408281653,0.45001497078601727
0.35227045409081814,0.450272228674984
0.35247049409881975,0.4505294227274683
0.35267053410682137,0.45078654028128945
0.352870574114823,0.45104356919830646
0.35307061412282453,0.4513004979089258
0.35327065413082614,0.4515573154545507
0.35347069413882776,0.4518140115278013
0.35367073414682937,0.4520705765103433
0.3538707741548309,0.45232700150817295
0.35407081416283254,0.45258327838421436
0.35427085417083415,0.4528393997881017
0.35447089417883576,0.4530953591830297
0.35467093418683737,0.45335115086957223
0.35487097419483893,0.4536067700063859
0.35507101420284054,0.4538622126277323
0.35527105421084215,0.4541174756577703
0.35547109421884376,0.45437255692158823
0.3556711342268454,0.4546274551529651
0.35587117423484693,0.45488216999886644
0.35607121424284854,0.45513670202069967
0.35627125425085016,0.4553910526923689
0.35647129425885177,0.4556452243951881
0.3566713342668534,0.4558992204097214
0.35687137427485494,0.4561530449046379
0.35707141428285655,0.4564067029226769
0.35727145429085816,0.4566602003638287
0.35747149429885977,0.456913543965849
0.3576715343068614,0.4571667412822261
0.35787157431486294,0.4574198006577307
0.35807161432286455,0.4576727312016764
0.35827165433086616,0.4579255427590262
0.3584716943388678,0.4581782458794772
0.3586717343468694,0.45843085178465814
0.35887177435487094,0.4586833723335707
0.35907181436287255,0.4589358199864074
0.35927185437087417,0.4591882077668711
0.3594718943788758,0.45944054922312494
0.35967193438687733,0.45969285838749274
0.35987197439487895,0.45994514973503153
0.36007201440288056,0.4601974381410927
0.36027205441088217,0.4604497388379892
0.3604720944188838,0.46070206737088104
0.36067213442688534,0.4609544395529942
0.36087217443488695,0.46120687142028516
0.36107221444288856,0.46145937918566393
0.3612722544508902,0.46171197919289153
0.3614722944588918,0.461964687870266
0.36167233446689334,0.46221752168421426
0.36187237447489495,0.46247049709291066
0.36207241448289657,0.4627236305000416
0.3622724544908982,0.4629769382088406
0.3624724944988998,0.4632304363765184
0.36267253450690135,0.463484140969214
0.36287257451490296,0.46373806771759396
0.36307261452290457,0.4639922320732256
0.3632726545309062,0.46424664916585034
0.3634726945389078,0.4645013337616798
0.36367273454690935,0.46475630022283465
0.36387277455491096,0.465011562468042
0.3640728145629126,0.46526713393470126
0.3642728545709142,0.4655230275424206
0.3644728945789158,0.46577925565812
0.36467293458691735,0.4660358300627863
0.36487297459491896,0.4662927619199576
0.3650730146029206,0.46655006174600105
0.3652730546109222,0.4668077393822422
0.36547309461892374,0.4670658039689854
0.36567313462692536,0.46732426392146187
0.36587317463492697,0.46758312690772386
0.3660732146429286,0.4678423998284977
0.3662732546509302,0.46810208879899606
0.36647329465893175,0.4683621991326816
0.36667333466693336,0.46862273532696586
0.36687337467493497,0.468883701050822
0.3670734146829366,0.4691450991342835
0.3672734546909382,0.4694069315597974
0.36747349469893975,0.46966919945539937
0.36767353470694136,0.46993190308967714
0.367873574714943,0.47019504186848915
0.3680736147229446,0.4704586143334084
0.3682736547309462,0.47072261816186584
0.36847369473894775,0.47098705016897047
0.36867373474694937,0.47125190631099156
0.368873774754951,0.4715171816904926
0.3690738147629526,0.47178287056311535
0.3692738547709542,0.47204896634601856
0.36947389477895576,0.4723154616279811
0.36967393478695737,0.47258234818118927
0.369873974794959,0.47284961697472916
0.3700740148029606,0.47311725818981365
0.3702740548109622,0.4733852612367729
0.37047409481896376,0.4736536147738424
0.3706741348269654,0.473922306727781
0.370874174834967,0.4741913243163496
0.3710742148429686,0.4744606540726778
0.37127425485097015,0.4747302818715422
0.37147429485897177,0.4750001929575704
0.3716743348669734,0.47527037197537614
0.371874374874975,0.475540803001623
0.3720744148829766,0.4758114695789992
0.37227445489097816,0.47608235475207356
0.37247449489897977,0.47635344110498984
0.3726745349069814,0.4766247108009403
0.372874574914983,0.4768961456233451
0.3730746149229846,0.4771677270186484
0.37327465493098616,0.4774394361406274
0.3734746949389878,0.4777112538960969
0.3736747349469894,0.47798316099187754
0.373874774954991,0.47825513798288477
0.3740748149629926,0.478527165321185
0.37427485497099416,0.4787992234058558
0.3744748949789958,0.4790712926334816
0.3746749349869974,0.4793433534491097
0.374874974994999,0.4796153863974906
0.3750750150030006,0.47988737217442357
0.37527505501100217,0.4801592916780335
0.3754750950190038,0.4804311260598039
0.3756751350270054,0.48070285677520064
0.375875175035007,0.4809744656337246
0.37607521504300856,0.48124593484824274
0.37627525505101017,0.481517247083454
0.3764752950590118,0.4817883855033589
0.3766753350670134,0.48205933381761135
0.376875375075015,0.4823300763266439
0.37707541508301656,0.482600597965467
0.3772754550910182,0.48287088434605535
0.3774754950990198,0.48314092179824275
0.3776755351070214,0.4834106974090573
0.377875575115023,0.48368019906043574
0.37807561512302457,0.4839494154652626
0.3782756551310262,0.48421833620168353
0.3784756951390278,0.4844869517456477
0.3786757351470294,0.4847552535016323
0.378875775155031,0.48502323383150525
0.37907581516303257,0.48529088608147763
0.3792758551710342,0.4855582046070963
0.3794758951790358,0.48582518479622094
0.3796759351870374,0.48609182308992505
0.379875975195039,0.48635811700125403
0.3800760152030406,0.48662406513176615
0.3802760552110422,0.4868896671857754
0.3804760952190438,0.48715492398220994
0.3806761352270454,0.4874198374639902
0.380876175235047,0.4876844107048308
0.3810762152430486,0.48794864791336073
0.3812762552510502,0.48821255443445977
0.3814762952590518,0.48847613674770296
0.3816763352670534,0.4887394024628129
0.38187637527505497,0.48900236031201716
0.3820764152830566,0.48926502013922135
0.3822764552910582,0.48952739288591174
0.3824764952990598,0.489789490573717
0.3826765353070614,0.49005132628357045
0.382876575315063,0.49031291413143274
0.3830766153230646,0.49057426924055114
0.3832766553310662,0.4908354077102548
0.3834766953390678,0.4910963465813071
0.3836767353470694,0.4913571037978577
0.383876775355071,0.49161769816606543
0.3840768153630726,0.4918781493094848
0.3842768553710742,0.49213847762133556
0.3844768953790758,0.4923987042137996
0.3846769353870774,0.4926588508645132
0.384876975395079,0.4929189399604438
0.3850770154030806,0.4931789944393647
0.3852770554110822,0.493439037729156
0.3854770954190838,0.4936990936851783
0.3856771354270854,0.4939591865259799
0.385877175435087,0.4942193407676069
0.3860772154430886,0.49447958115679386
0.3862772554510902,0.49473993260331756
0.3864772954590918,0.49500042011179546
0.38667733546709343,0.4952610687132096
0.386877375475095,0.4955219033964287
0.3870774154830966,0.49578294903999687
0.3872774554910982,0.49604423034443956
0.3874774954990998,0.4963057717653304
0.3876775355071014,0.49656759744734125
0.387877575515103,0.49682973115948303
0.3880776155231046,0.4970921962317256
0.3882776555311062,0.4973550154931643
0.3884776955391078,0.49761821121188177
0.3886777355471094,0.4978818050366335
0.388877775555111,0.49814581794046575
0.3890778155631126,0.49841027016635653
0.3892778555711142,0.49867518117495335
0.38947789557911583,0.49894056959446514
0.3896779355871174,0.49920645317275425
0.389877975595119,0.4994728487316613
0.3900780156031206,0.49973977212358806
0.3902780556111222,0.5000072381903576
0.39047809561912383,0.5002752607243658
0.3906781356271254,0.5005438524320381
0.390878175635127,0.5008130248996076
0.3910782156431286,0.5010827885612299
0.3912782556511302,0.5013531526694608
0.39147829565913184,0.5016241252681244
0.3916783356671334,0.5018957131676118
0.391878375675135,0.5021679219226554
0.3920784156831366,0.5024407558126369
0.39227845569113823,0.5027142178244949
0.39247849569913984,0.5029883096383058
0.3926785357071414,0.5032630316156241
0.392878575715143,0.503538382790671
0.3930786157231446,0.5038143608644664
0.39327865573114623,0.5040909622020096
0.3934786957391478,0.5043681818326016
0.3936787357471494,0.5046460134534188
0.393878775755151,0.5049244494364264
0.3940788157631526,0.5052034808387278
0.39427885577115424,0.5054830974164266
0.3944788957791558,0.5057632876420748
0.3946789357871574,0.5060440387257574
0.394878975795159,0.5063253366398548
0.3950790158031606,0.5066071661474971
0.39527905581116224,0.5068895108347126
0.3954790958191638,0.5071723531462395
0.3956791358271654,0.5074556744249555
0.395879175835167,0.5077394549548477
0.39607921584316863,0.5080236740074254
0.39627925585117024,0.5083083098914506
0.3964792958591718,0.5085933400058382
0.3966793358671734,0.5088787408955532
0.396879375875175,0.5091644883103128
0.39707941588317663,0.5094505572658791
0.39727945589117825,0.5097369221077125
0.3974794958991798,0.5100235565767404
0.3976795359071814,0.5103104338769819
0.397879575915183,0.510597526744766
0.39807961592318464,0.5108848075192658
0.3982796559311862,0.5111722482140781
0.3984796959391878,0.5114598205895718
0.3986797359471894,0.5117474962257356
0.39887977595519103,0.5120352465952598
0.39907981596319264,0.5123230431365995
0.3992798559711942,0.5126108573267757
0.3994798959791958,0.5128986607536848
0.3996799359871974,0.5131864251877063
0.39987997599519903,0.5134741226524097
0.40008001600320064,0.5137617254941855
0.4002800560112022,0.514049206450641
0.4004800960192038,0.5143365387176178
0.4006801360272054,0.5146236960147128
0.40088017603520704,0.5149106526491927
0.40108021604320865,0.5151973835782174
0.4012802560512102,0.5154838644692948
0.4014802960592118,0.5157700717589069
0.40168033606721343,0.5160559827092546
0.40188037607521504,0.5163415754630799
0.40208041608321665,0.516626829096528
0.4022804560912182,0.5169117236700144
0.4024804960992198,0.5171962402770665
0.40268053610722143,0.5174803610911056
0.40288057611522304,0.5177640694101293
0.40308061612322466,0.5180473496992551
0.4032806561312262,0.5183301876310722
0.4034806961392278,0.5186125701237424
0.40368073614722944,0.5188944853767823
0.40388077615523105,0.5191759229044465
0.4040808161632326,0.5194568735666214
0.4042808561712342,0.5197373295971277
0.4044808961792358,0.5200172846293216
0.40468093618723744,0.5202967337188722
0.40488097619523905,0.5205756733635879
0.4050810162032406,0.5208541015201562
0.4052810562112422,0.5211320176176574
0.40548109621924383,0.5214094225677117
0.40568113622724544,0.5216863187711193
0.40588117623524705,0.5219627101208559
0.4060812162432486,0.522238602001293
0.4062812562512502,0.5225140012835205
0.40648129625925183,0.5227889163166617
0.40668133626725345,0.5230633569150857
0.40688137627525506,0.5233373343414367
0.4070814162832566,0.523610861285424
0.4072814562912582,0.5238839518383333
0.40748149629925984,0.5241566214632458
0.40768153630726145,0.5244288869609783
0.40788157631526306,0.5247007664317775
0.4080816163232646,0.5249722792328372
0.40828165633126623,0.5252434459317252
0.40848169633926784,0.5255142882558396
0.40868173634726945,0.525784829038037
0.40888177635527106,0.5260550921586027
0.4090818163632726,0.5263251024837527
0.40928185637127423,0.5265948858008841
0.40948189637927584,0.5268644687508065
0.40968193638727746,0.5271338787572044
0.409881976395279,0.5274031439535987
0.4100820164032806,0.5276722931080824
0.41028205641128224,0.5279413555461191
0.41048209641928385,0.528210361071694
0.41068213642728546,0.5284793398871168
0.410882176435287,0.528748322511768
0.41108221644328863,0.5290173397000844
0.41128225645129024,0.5292864223590702
0.41148229645929185,0.5295556014656135
0.41168233646729346,0.5298249079838803
0.411882376475295,0.5300943727830418
0.41208241648329663,0.5303640265555842
0.41228245649129824,0.5306338997364286
0.41248249649929986,0.5309040224230817
0.41268253650730147,0.5311744242970148
0.412882576515303,0.5314451345464596
0.41308261652330464,0.5317161817907894
0.41328265653130625,0.5319875940066426
0.41348269653930786,0.5322593984559308
0.41368273654730947,0.5325316216158611
0.413882776555311,0.5328042891110895
0.41408281656331264,0.5330774256481172
0.41428285657131425,0.5333510549520275
0.41448289657931586,0.5336251997056587
0.4146829365873175,0.5338998814913014
0.41488297659531903,0.5341751207350096
0.41508301660332064,0.5344509366536057
0.41528305661132225,0.5347273472044687
0.41548309661932387,0.5350043690381897
0.4156831366273254,0.5352820174541835
0.41588317663532703,0.535560306359348
0.41608321664332865,0.5358392482298684
0.41628325665133026,0.536118854076262
0.41648329665933187,0.5363991334117717
0.4166833366673334,0.5366800942242107
0.41688337667533504,0.5369617429513722
0.41708341668333665,0.5372440844601121
0.41728345669133826,0.5375271220292202
0.4174834966993399,0.5378108573361913
0.41768353670734143,0.5380952904480044
0.41788357671534304,0.5383804198160165
0.41808361672334465,0.5386662422750694
0.41828365673134627,0.5389527530469012
0.4184836967393479,0.5392399457479405
0.41868373674734943,0.5395278124015535
0.41888377675535104,0.5398163434547938
0.41908381676335266,0.5401055277996936
0.41928385677135427,0.5403953527991114
0.4194838967793559,0.5406858043171348
0.41968393678735744,0.5409768667540114
0.41988397679535905,0.5412685230855632
0.42008401680336066,0.5415607549070103
0.42028405681136227,0.5418535424811083
0.42048409681936383,0.5421468647904797
0.42068413682736544,0.5424406995939932
0.42088417683536705,0.5427350234870212
0.42108421684336866,0.5430298119653828
0.4212842568513703,0.543325039492758
0.42148429685937183,0.543620679571335
0.42168433686737344,0.5439167048154381
0.42188437687537506,0.5442130870278612
0.42208441688337667,0.544509797278622
0.4222844568913783,0.5448068059858354
0.42248449689937984,0.5451040829983973
0.42268453690738145,0.5454015976801605
0.42288457691538306,0.5456993189952832
0.42308461692338467,0.5459972155944234
0.4232846569313863,0.5462952559014576
0.42348469693938784,0.5465934082004059
0.42368473694738945,0.546891640722247
0.42388477695539106,0.5471899217313183
0.4240848169633927,0.5474882196110085
0.4242848569713943,0.5477865029484552
0.42448489697939584,0.5480847406179834
0.42468493698739745,0.5483829018630269
0.42488497699539907,0.548680956376298
0.4250850170034007,0.548978874377984
0.4252850570114023,0.5492766266917687
0.42548509701940385,0.5495741848184934
0.42568513702740546,0.5498715210072909
0.42588517703540707,0.5501686083240432
0.4260852170434087,0.5504654207170305
0.42628525705141024,0.5507619330796542
0.42648529705941185,0.5510581213101334
0.42668533706741346,0.5513539623680872
0.4268853770754151,0.5516494343279257
0.4270854170834167,0.5519445164289902
0.42728545709141824,0.5522391891223833
0.42748549709941985,0.5525334341144481
0.42768553710742147,0.552827234406853
0.4278855771154231,0.553120574333253
0.4280856171234247,0.5534134395924951
0.42828565713142625,0.5537058172783439
0.42848569713942786,0.5539976959057027
0.42868573714742947,0.5542890654333074
0.4288857771554311,0.5545799172828719
0.4290858171634327,0.5548702443546634
0.42928585717143425,0.555160041039485
0.42948589717943586,0.5554493032270454
0.42968593718743747,0.5557380283106935
0.4298859771954391,0.556026215188498
0.4300860172034407,0.5563138642606521
0.43028605721144225,0.5566009774231859
0.43048609721944386,0.5568875580579747
0.4306861372274455,0.5571736110190293
0.4308861772354471,0.557459142615067
0.4310862172434487,0.5577441605883653
0.43128625725145026,0.5580286740899054
0.43148629725945187,0.5583126936508289
0.4316863372674535,0.5585962311502336
0.4318863772754551,0.5588792997793542
0.43208641728345665,0.559161914002179
0.43228645729145826,0.5594440895125742
0.43248649729945987,0.5597258431879985
0.4326865373074615,0.5600071930399079
0.4328865773154631,0.5602881581609668
0.43308661732346465,0.5605687586691976
0.43328665733146626,0.560849015649219
0.4334866973394679,0.5611289510907375
0.4336867373474695,0.561408587824477
0.4338867773554711,0.5616879494557419
0.43408681736347265,0.5619670602958275
0.43428685737147427,0.5622459452915077
0.4344868973794759,0.5625246299528326
0.4346869373874775,0.5628031402794951
0.4348869773954791,0.5630815026860206
0.43508701740348066,0.5633597439260507
0.43528705741148227,0.5636378910159942
0.4354870974194839,0.5639159711583236
0.4356871374274855,0.5641940116647979
0.4358871774354871,0.5644720398798885
0.43608721744348866,0.5647500831046895
0.4362872574514903,0.5650281685215812
0.4364872974594919,0.5653063231199171
0.4366873374674935,0.5655845736229895
0.4368873774754951,0.5658629464165241
0.43708741748349667,0.5661414674789378
0.4372874574914983,0.5664201623135845
0.4374874974994999,0.5666990558831952
0.4376875375075015,0.5669781725467078
0.43788757751550306,0.5672575359986578
0.43808761752350467,0.5675371692112928
0.4382876575315063,0.5678170943795493
0.4384876975395079,0.5680973328690127
0.4386877375475095,0.5683779051669672
0.43888777755551106,0.5686588308366204
0.4390878175635127,0.5689401284745698
0.4392878575715143,0.5692218156715648
0.4394878975795159,0.5695039089765978
0.4396879375875175,0.569786423864343
0.43988797759551906,0.5700693747059513
0.4400880176035207,0.5703527747431884
0.4402880576115223,0.5706366360658996
0.4404880976195239,0.5709209695927686
0.4406881376275255,0.5712057850553295
0.44088817763552707,0.571491090985184
0.4410882176435287,0.5717768947043678
0.4412882576515303,0.5720632023188048
0.4414882976595319,0.5723500187147844
0.4416883376675335,0.5726373475583921
0.44188837767553507,0.5729251912978226
0.4420884176835367,0.5732135511685047
0.4422884576915383,0.5735024272009629
0.4424884976995399,0.5737918182313446
0.44268853770754146,0.5740817219145404
0.4428885777155431,0.5743721347398282
0.4430886177235447,0.574663052048968
0.4432886577315463,0.5749544680566838
0.4434886977395479,0.5752463758734616
0.44368873774754947,0.5755387675305998
0.4438887777555511,0.5758316340074461
0.4440888177635527,0.5761249652607563
0.4442888577715543,0.5764187502561101
0.4444888977795559,0.5767129770013177
0.44468893778755747,0.5770076325817505
0.4448889777955591,0.5773027031975259
0.4450890178035607,0.5775981742024751
0.4452890578115623,0.5778940301448174
0.4454890978195639,0.5781902548094622
0.4456891378275655,0.578486831261852
0.4458891778355671,0.5787837418932601
0.4460892178435687,0.5790809684674434
0.4462892578515703,0.5793784921685502
0.4464892978595719,0.5796762936501747
0.4466893378675735,0.5799743530854413
0.4468893778755751,0.5802726502179975
0.4470894178835767,0.5805711644137868
0.4472894578915783,0.5808698747134651
0.4474894978995799,0.5811687598853199
0.4476895379075815,0.5814677984785452
0.4478895779155831,0.5817669688767189
0.4480896179235847,0.5820662493513272
0.4482896579315863,0.5823656181151761
0.4484896979395879,0.5826650533755259
0.4486897379475895,0.5829645333867878
0.4488897779555911,0.5832640365026154
0.4490898179635927,0.5835635412272302
0.4492898579715943,0.5838630262658183
0.4494898979795959,0.5841624705738423
0.4496899379875975,0.5844618534051128
0.4498899779955991,0.5847611543584746
0.4500900180036007,0.585060353422966
0.4502900580116023,0.5853594310213185
0.4504900980196039,0.585658368051674
0.4506901380276055,0.5859571459274086
0.4508901780356071,0.5862557466149559
0.4510902180436087,0.5865541526695459
0.4512902580516103,0.5868523472687748
0.4514902980596119,0.5871503142439456
0.4516903380676135,0.5874480381091239
0.4518903780756151,0.5877455040878706
0.4520904180836167,0.5880426981376238
0.45229045809161833,0.5883396069717204
0.4524904980996199,0.5886362180790511
0.4526905381076215,0.5889325197413667
0.4528905781156231,0.5892285010482522
0.4530906181236247,0.5895241519098072
0.45329065813162633,0.5898194630670753
0.4534906981396279,0.5901144261002741
0.4536907381476295,0.5904090334348865
0.4538907781556311,0.5907032783456831
0.4540908181636327,0.590997154958747
0.4542908581716343,0.5912906582515788
0.4544908981796359,0.5915837840513639
0.4546909381876375,0.5918765290314856
0.4548909781956391,0.5921688907063662
0.45509101820364073,0.5924608674247235
0.4552910582116423,0.5927524583613223
0.4554910982196439,0.5930436635073048
0.4556911382276455,0.593334483659175
0.4558911782356471,0.5936249204065134
0.45609121824364873,0.5939149761184898
0.4562912582516503,0.5942046539292403
0.4564912982596519,0.5944939577221665
0.4566913382676535,0.5947828921132121
0.4568913782756551,0.5950714624331624
0.45709141828365674,0.5953596747090122
0.4572914582916583,0.5956475356444356
0.4574914982996599,0.5959350525993922
0.4576915383076615,0.5962222335688934
0.45789157831566313,0.5965090871609527
0.45809161832366474,0.5967956225737396
0.4582916583316663,0.5970818495719498
0.4584916983396679,0.5973677784624063
0.4586917383476695,0.5976534200689056
0.45889177835567113,0.5979387857063159
0.45909181836367274,0.5982238871539409
0.4592918583716743,0.598508736628165
0.4594918983796759,0.5987933467543876
0.4596919383876775,0.5990777305382712
0.45989197839567914,0.5993619013363201
0.4600920184036807,0.5996458728258172
0.4602920584116823,0.5999296589741483
0.4604920984196839,0.6002132740075506
0.4606921384276855,0.6004967323793272
0.46089217843568714,0.6007800487375745
0.4610922184436887,0.6010632378924793
0.4612922584516903,0.6013463147832437
0.4614922984596919,0.6016292944447069
0.46169233846769353,0.6019121919737374
0.46189237847569514,0.6021950224954733
0.4620924184836967,0.6024778011294977
0.4622924584916983,0.6027605429560369
0.4624924984996999,0.6030432629822765
0.46269253850770153,0.6033259761088922
0.46289257851570315,0.6036086970968945
0.4630926185237047,0.603891440534891
0.4632926585317063,0.6041742208068667
0.4634926985397079,0.6044570520605848
0.46369273854770954,0.6047399481767096
0.46389277855571115,0.6050229227387507
0.4640928185637127,0.6053059890039203
0.4642928585717143,0.6055891598750011
0.46449289857971593,0.6058724478733033
0.46469293858771754,0.6061558651127981
0.46489297859571915,0.6064394232754934
0.4650930186037207,0.6067231335881251
0.4652930586117223,0.6070070068002151
0.46549309861972393,0.6072910531635493
0.46569313862772554,0.6075752824131136
0.4658931786357271,0.6078597037495214
0.4660932186437287,0.6081443258229512
0.4662932586517303,0.6084291567186108
0.46649329865973194,0.6087142039437297
0.46669333866773355,0.6089994744160746
0.4668933786757351,0.6092849744539768
0.4670934186837367,0.609570709767848
0.46729345869173833,0.609856685453159
0.46749349869973994,0.6101429059848432
0.46769353870774155,0.6104293752130889
0.4678935787157431,0.6107160963604714
0.4680936187237447,0.6110030720203778
0.46829365873174633,0.6112903041566724
0.46849369873974794,0.611577794104547
0.46869373874774956,0.6118655425725038
0.4688937787557511,0.6121535496454114
0.4690938187637527,0.6124418147885833
0.46929385877175434,0.6127303368528226
0.46949389877975595,0.6130191140803839
0.46969393878775756,0.6133081441118028
0.4698939787957591,0.6135974239935518
0.4700940188037607,0.6138869501864788
0.47029405881176234,0.6141767185749968
0.47049409881976395,0.614466724476991
0.4706941388277655,0.6147569626544201
0.4708941788357671,0.6150474273245914
0.47109421884376873,0.6153381121720929
0.47129425885177034,0.6156290103613755
0.47149429885977195,0.6159201145499771
0.4716943388677735,0.6162114169023885
0.4718943788757751,0.6165029091045643
0.47209441888377673,0.6167945823790841
0.47229445889177835,0.6170864275009729
0.47249449889977996,0.6173784348141907
0.4726945389077815,0.6176705942488041
0.4728945789157831,0.6179628953388494
0.47309461892378474,0.6182553272409015
0.47329465893178635,0.6185478787533557
0.47349469893978796,0.618840538336433
0.4736947389477895,0.6191332941329115
0.47389477895579113,0.6194261339895859
0.47409481896379274,0.6197190454794526
0.47429485897179435,0.6200120159246106
0.47449489897979596,0.620305032419866
0.4746949389877975,0.6205980818570174
0.47489497899579913,0.6208911509497992
0.47509501900380074,0.6211842262594467
0.47529505901180236,0.6214772942208431
0.47549509901980397,0.6217703411692032
0.4756951390278055,0.6220633533672384
0.47589517903580714,0.6223563170327412
0.47609521904380875,0.6226492183665242
0.47629525905181036,0.6229420435806399
0.4764952990598119,0.6232347789268008
0.47669533906781353,0.6235274107249196
0.47689537907581514,0.623819925391678
0.47709541908381675,0.6241123094690358
0.47729545909181836,0.6244045496525843
0.4774954990998199,0.6246966328196496
0.47769553910782153,0.6249885460570487
0.47789557911582314,0.6252802766884004
0.47809561912382476,0.6255718123008979
0.47829565913182637,0.6258631407714471
0.4784956991398279,0.6261542502920793
0.47869573914782954,0.6264451293945524
0.47889577915583115,0.6267357669740566
0.47909581916383276,0.6270261523119449
0.47929585917183437,0.6273162750974193
0.4794958991798359,0.6276061254481043
0.47969593918783754,0.6278956939294503
0.47989597919583915,0.6281849715729135
0.48009601920384076,0.628473949892871
0.4802960592118424,0.6287626209022321
0.48049609921984393,0.6290509771267193
0.48069613922784554,0.6293390116177977
0.48089617923584715,0.6296267179642402
0.48109621924384877,0.6299140903023235
0.4812962592518504,0.6302011233246563
0.48149629925985193,0.6304878122876489
0.48169633926785355,0.6307741530176393
0.48189637927585516,0.6310601419156951
0.48209641928385677,0.6313457759611192
0.4822964592918583,0.6316310527136871
0.48249649929985994,0.6319159703146516
0.48269653930786155,0.6322005274865493
0.48289657931586316,0.6324847235318503
0.4830966193238648,0.6327685583304897
0.48329665933186633,0.6330520323363232
0.48349669933986794,0.6333351465725461
0.48369673934786955,0.6336179026261177
0.48389677935587116,0.6339003026412298
0.4840968193638728,0.634182349311856
0.48429685937187433,0.6344640458734174
0.48449689937987594,0.634745396093596
0.48469693938787756,0.6350264042623264
0.48489697939587917,0.6353070751809888
0.4850970194038808,0.6355874141508304
0.48529705941188234,0.6358674269606286
0.48549709941988395,0.6361471198736146
0.48569713942788556,0.6364264996136701
0.48589717943588717,0.6367055733508034
0.4860972194438888,0.6369843486859124
0.48629725945189034,0.6372628336348398
0.48649729945989195,0.6375410366117191
0.48669733946789356,0.6378189664116144
0.4868973794758952,0.6380966321924519
0.4870974194838968,0.6383740434562428
0.48729745949189834,0.6386512100295976
0.48749749949989996,0.6389281420435304
0.48769753950790157,0.6392048499125579
0.4878975795159032,0.6394813443130958
0.48809761952390474,0.6397576361611605
0.48829765953190635,0.6400337365893876
0.48849769953990796,0.6403096569233806
0.48869773954790957,0.640585408657413
0.4888977795559112,0.6408610034295048
0.48909781956391274,0.6411364529959059
0.48929785957191435,0.6414117692050232
0.48949789957991596,0.641686963970831
0.4896979395879176,0.6419620492458167
0.4898979795959192,0.6422370369935126
0.49009801960392074,0.642511939160678
0.49029805961192235,0.642786767649195
0.49049809961992397,0.6430615342877544
0.4906981396279256,0.6433362508034053
0.4908981796359272,0.6436109287930561
0.49109821964392875,0.6438855796950103
0.49129825965193036,0.6441602147606313
0.49149829965993197,0.6444348450262305
0.4916983396679336,0.6447094812852752
0.4918983796759352,0.6449841340610175
0.49209841968393675,0.6452588135796427
0.49229845969193836,0.6455335297440394
0.49249849969994,0.6458082921082905
0.4926985397079416,0.6460831098529847
0.49289857971594314,0.6463579917614442
0.49309861972394475,0.6466329461969615
0.49329865973194637,0.6469079810811371
0.493498699739948,0.6471831038733994
0.4936987397479496,0.6474583215517898
0.49389877975595115,0.6477336405950838
0.49409881976395276,0.648009066966316
0.49429885977195437,0.6482846060977693
0.494498899779956,0.6485602628774793
0.4946989397879576,0.6488360416372985
0.49489897979595915,0.6491119461425567
0.49509901980396076,0.6493879795833456
0.49529905981196237,0.6496641445674447
0.495499099819964,0.6499404431149018
0.4956991398279656,0.65021687665427
0.49589917983596715,0.6504934460204923
0.49609921984396876,0.6507701514544253
0.4962992598519704,0.6510469926039755
0.496499299859972,0.6513239685268222
0.4966993398679736,0.6516010776946911
0.49689937987597516,0.6518783179991372
0.49709941988397677,0.6521556867587883
0.4972994598919784,0.6524331807279994
0.49749949989998,0.652710796106857
0.4976995399079816,0.6529885285524779
0.49789957991598316,0.6532663731915346
0.49809961992398477,0.653544324633943
0.4982996599319864,0.6538223769876452
0.498499699939988,0.6541005238744163
0.49869973994798955,0.6543787584466281
0.49889977995599116,0.6546570734048989
0.4990998199639928,0.6549354610165603
0.4992998599719944,0.6552139131348756
0.499499899979996,0.6554924212189408
0.49969993998799755,0.6557709763542058
0.49989997999599917,0.6560495692735541
0.5001000200040008,0.6563281903788811
0.5003000600120023,0.6566068297631154
0.500500100020004,0.6568854772326271
0.5007001400280056,0.6571641223299766
0.5009001800360072,0.6574427543569525
0.5011002200440088,0.6577213623978558
0.5013002600520103,0.657999935342988
0.501500300060012,0.6582784619123037
0.5017003400680136,0.6585569306791923
0.5019003800760152,0.6588353300943517
0.5021004200840168,0.6591136485097248
0.5023004600920183,0.6593918742024636
0.50250050010002,0.6596699953988965
0.5027005401080216,0.6599480002984646
0.5029005801160232,0.6602258770976033
0.5031006201240248,0.6605036140135385
0.5033006601320263,0.6607811993079709
0.503500700140028,0.6610586213106182
0.5037007401480296,0.6613358684425893
0.5039007801560312,0.6616129292395551
0.5041008201640328,0.6618897923746889
0.5043008601720343,0.6621664466813414
0.504500900180036,0.6624428811754135
0.5047009401880376,0.662719085077394
0.5049009801960392,0.6629950478340192
0.5051010202040408,0.6632707591395176
0.5053010602120424,0.6635462089563927
0.505501100220044,0.6638213875357037
0.5057011402280456,0.6640962854367936
0.5059011802360472,0.6643708935464182
0.5061012202440488,0.6646452030972287
0.5063012602520504,0.6649192056855517
0.506501300260052,0.6651928932884204
0.5067013402680536,0.6654662582798012
0.5069013802760551,0.6657392934459663
0.5071014202840568,0.6660119919999561
0.5073014602920584,0.6662843475950864
0.50750150030006,0.666556354337442
0.5077015403080616,0.6668280067973156
0.5079015803160631,0.6670993000195411
0.5081016203240648,0.6673702295326782
0.5083016603320664,0.6676407913570075
0.508501700340068,0.667910982011298
0.5087017403480696,0.668180798518314
0.5089017803560711,0.668450238409031
0.5091018203640728,0.668719299725536
0.5093018603720744,0.6689879810225932
0.509501900380076,0.6692562813678582
0.5097019403880776,0.6695242003407356
0.5099019803960791,0.669791738029871
0.5101020204040808,0.6700588950292872
0.5103020604120824,0.6703256724331655
0.510502100420084,0.6705920718292947
0.5107021404280856,0.6708580952912019
0.5109021804360871,0.6711237453689962
0.5111022204440888,0.6713890250789573
0.5113022604520904,0.6716539378919061
0.511502300460092,0.6719184877204035
0.5117023404680936,0.6721826789048272
0.5119023804760952,0.6724465161983765
0.5121024204840968,0.6727100047510721
0.5123024604920984,0.6729731500928061
0.5125025005001,0.6732359581155162
0.5127025405081016,0.6734984350545489
0.5129025805161032,0.6737605874692905
0.5131026205241048,0.6740224222231372
0.5133026605321064,0.6742839464628863
0.513502700540108,0.674545167597622
0.5137027405481096,0.6748060932771819
0.5139027805561112,0.6750667313702803
0.5141028205641128,0.6753270899423679
0.5143028605721144,0.67558717723331
0.514502900580116,0.6758470016349578
0.5147029405881176,0.6761065716686916
0.5149029805961192,0.6763658959630066
0.5151030206041208,0.6766249832312168
0.5153030606121224,0.6768838422493413
0.515503100620124,0.6771424818342406
0.5157031406281256,0.6774009108220647
0.5159031806361272,0.6776591380470673
0.5161032206441288,0.6779171723208448
0.5163032606521304,0.6781750224120453
0.5165033006601321,0.6784326970265945
0.5167033406681336,0.6786902047884791
0.5169033806761352,0.6789475542211241
0.5171034206841368,0.6792047537293949
0.5173034606921384,0.6794618115822535
0.5175035007001401,0.6797187358960904
0.5177035407081416,0.6799755346187522
0.5179035807161432,0.6802322155142805
0.5181036207241448,0.6804887861483743
0.5183036607321464,0.6807452538745815
0.518503700740148,0.6810016258212283
0.5187037407481496,0.6812579088790844
0.5189037807561512,0.6815141096897688
0.5191038207641528,0.6817702346348865
0.5193038607721544,0.682026289825898
0.519503900780156,0.6822822810947103
0.5197039407881576,0.6825382139849839
0.5199039807961592,0.6827940937441445
0.5201040208041608,0.6830499253160931
0.5203040608121624,0.6833057133346001
0.520504100820164,0.6835614621173758
0.5207041408281656,0.6838171756608041
0.5209041808361672,0.6840728576353311
0.5211042208441689,0.6843285113814968
0.5213042608521704,0.6845841399066004
0.521504300860172,0.6848397458819913
0.5217043408681736,0.6850953316409748
0.5219043808761752,0.6853508991773276
0.5221044208841769,0.6856064501444143
0.5223044608921784,0.6858619858548991
0.52250450090018,0.6861175072810477
0.5227045409081816,0.6863730150556133
0.5229045809161832,0.6866285094733056
0.5231046209241849,0.6868839904928332
0.5233046609321864,0.6871394577395229
0.523504700940188,0.6873949105085052
0.5237047409481896,0.6876503477684694
0.5239047809561912,0.687905768165979
0.5241048209641929,0.6881611700303458
0.5243048609721944,0.6884165513790581
0.524504900980196,0.6886719099237553
0.5247049409881976,0.6889272430767445
0.5249049809961992,0.6891825479580491
0.5251050210042009,0.6894378214029806
0.5253050610122024,0.6896930599702225
0.525505101020204,0.6899482599504131
0.5257051410282056,0.6902034173752136
0.5259051810362072,0.6904585280268425
0.5261052210442089,0.690713587448058
0.5263052610522104,0.6909685909525696
0.526505301060212,0.6912235336358528
0.5267053410682137,0.6914784103863418
0.5269053810762152,0.6917332158969746
0.5271054210842169,0.6919879446770585
0.5273054610922184,0.6922425910644261
0.52750550110022,0.6924971492378471
0.5277055411082217,0.6927516132296613
0.5279055811162232,0.6930059769385967
0.5281056211242249,0.6932602341427334
0.5283056611322264,0.6935143785125759
0.528505701140228,0.6937684036241931
0.5287057411482297,0.6940223029723861
0.5289057811562312,0.6942760699838431
0.5291058211642328,0.6945296980302414
0.5293058611722344,0.6947831804412579
0.529505901180236,0.6950365105174443
0.5297059411882377,0.695289681542936
0.5299059811962392,0.6955426867979513
0.5301060212042408,0.6957955195710486
0.5303060612122424,0.6960481731711099
0.530506101220244,0.6963006409390156
0.5307061412282457,0.6965529162589854
0.5309061812362472,0.6968049925695575
0.5311062212442488,0.6970568633741837
0.5313062612522504,0.6973085222514195
0.531506301260252,0.6975599628646934
0.5317063412682537,0.6978111789716405
0.5319063812762552,0.6980621644329905
0.5321064212842568,0.6983129132210029
0.5323064612922584,0.6985634194274454
0.53250650130026,0.6988136772711157
0.5327065413082617,0.699063681104908
0.5329065813162632,0.6993134254224317
0.5331066213242648,0.6995629048641887
0.5333066613322665,0.6998121142233239
0.533506701340268,0.7000610484509582
0.5337067413482697,0.7003097026611251
0.5339067813562712,0.7005580721353257
0.5341068213642728,0.7008061523267227
0.5343068613722745,0.7010539388639947
0.534506901380276,0.7013014275548735
0.5347069413882777,0.7015486143893865
0.5349069813962792,0.7017954955428293
0.5351070214042808,0.702042067378488
0.5353070614122825,0.70228832645014
0.535507101420284,0.7025342695043506
0.5357071414282857,0.7027798934825897
0.5359071814362872,0.7030251955231888
0.5361072214442888,0.7032701729631545
0.5363072614522905,0.7035148233398608
0.536507301460292,0.7037591443926281
0.5367073414682937,0.7040031340642068
0.5369073814762952,0.7042467905021745
0.5371074214842968,0.7044901120602525
0.5373074614922985,0.7047330972995483
0.5375075015003,0.7049757449897269
0.5377075415083017,0.7052180541101079
0.5379075815163032,0.7054600238506858
0.5381076215243048,0.7057016536130706
0.5383076615323065,0.7059429430113326
0.538507701540308,0.7061838918727479
0.5387077415483097,0.7064245002384248
0.5389077815563112,0.7066647683637974
0.5391078215643128,0.7069046967189692
0.5393078615723145,0.7071442859888828
0.539507901580316,0.7073835370732994
0.5397079415883177,0.7076224510865594
0.5399079815963193,0.7078610293571062
0.5401080216043208,0.7080992734267431
0.5403080616123225,0.708337185049603
0.540508101620324,0.7085747661908026
0.5407081416283256,0.7088120190247603
0.5409081816363273,0.7090489459331484
0.5411082216443288,0.7092855495024628
0.5413082616523305,0.7095218325211852
0.541508301660332,0.7097577979765175
0.5417083416683336,0.7099934490506721
0.5419083816763353,0.7102287891167008
0.5421084216843368,0.7104638217338498
0.5423084616923385,0.7106985506424284
0.54250850170034,0.7109329797581841
0.5427085417083416,0.7111671131661801
0.5429085817163433,0.71140095511417
0.5431086217243448,0.7116345100054742
0.5433086617323465,0.7118677823913588
0.543508701740348,0.7121007769629294
0.5437087417483496,0.712333498542544
0.5439087817563513,0.7125659520747658
0.5441088217643528,0.7127981426168682
0.5443088617723545,0.7130300753289155
0.544508901780356,0.7132617554634394
0.5447089417883576,0.7134931883547404
0.5449089817963593,0.7137243794078407
0.5451090218043608,0.713955334087119
0.5453090618123625,0.7141860579046624
0.545509101820364,0.714416556408368
0.5457091418283656,0.7146468351698327
0.5459091818363673,0.7148768997720664
0.5461092218443688,0.7151067557970711
0.5463092618523705,0.7153364088133227
0.546509301860372,0.715565864363197
0.5467093418683736,0.7157951279503808
0.5469093818763753,0.7160242050273068
0.5471094218843768,0.7162531009826555
0.5473094618923785,0.7164818211289598
0.5475095019003801,0.7167103706903547
0.5477095419083816,0.7169387547905074
0.5479095819163833,0.7171669784407646
0.5481096219243848,0.7173950465285532
0.5483096619323865,0.7176229638060665
0.5485097019403881,0.7178507348792678
0.5487097419483896,0.7180783641972406
0.5489097819563913,0.718305856041915
0.5491098219643928,0.7185332145181937
0.5493098619723945,0.718760443544501
0.5495099019803961,0.7189875468437779
0.5497099419883976,0.7192145279349422
0.5499099819963993,0.7194413901248276
0.5501100220044008,0.7196681365006199
0.5503100620124025,0.7198947699228035
0.5505101020204041,0.7201212930186238
0.5507101420284056,0.7203477081760813
0.5509101820364073,0.720574017538459
0.5511102220444088,0.7208002229993907
0.5513102620524104,0.721026326198475
0.5515103020604121,0.721252328517433
0.5517103420684136,0.7214782310768165
0.5519103820764153,0.7217040347332625
0.5521104220844169,0.7219297400772923
0.5523104620924184,0.7221553474316571
0.5525105021004201,0.7223808568502219
0.5527105421084216,0.7226062681173897
0.5529105821164233,0.7228315807480563
0.5531106221244249,0.7230567939880954
0.5533106621324264,0.7232819068153681
0.5535107021404281,0.7235069179412499
0.5537107421484296,0.7237318258126735
0.5539107821564313,0.7239566286146795
0.5541108221644329,0.7241813242734705
0.5543108621724344,0.7244059104599636
0.5545109021804361,0.7246303845938378
0.5547109421884376,0.7248547438480673
0.5549109821964393,0.72507898515394
0.5551110222044409,0.7253031052065538
0.5553110622124424,0.7255271004707865
0.5555111022204441,0.725750967187734
0.5557111422284456,0.7259747013816125
0.5559111822364473,0.7261982988671186
0.5561112222444489,0.726421755257243
0.5563112622524504,0.7266450659715304
0.5565113022604521,0.7268682262447818
0.5567113422684536,0.7270912311361897
0.5569113822764553,0.727314075538902
0.5571114222844569,0.7275367541900042
0.5573114622924584,0.7277592616809124
0.5575115023004601,0.7279815924681678
0.5577115423084616,0.7282037408846205
0.5579115823164633,0.7284257011509917
0.5581116223244649,0.728647467387803
0.5583116623324664,0.7288690336276539
0.5585117023404681,0.729090393827838
0.5587117423484697,0.7293115418832752
0.5589117823564713,0.7295324716397438
0.5591118223644729,0.7297531769073924
0.5593118623724744,0.7299736514745091
0.5595119023804761,0.7301938891215245
0.5597119423884777,0.7304138836352215
0.5599119823964793,0.7306336288231294
0.5601120224044809,0.7308531185280682
0.5603120624124824,0.7310723466428152
0.5605121024204841,0.7312913071248629
0.5607121424284857,0.7315099940112324
0.5609121824364873,0.7317284014333068
0.5611122224444889,0.7319465236316498
0.5613122624524904,0.7321643549707689
0.5615123024604921,0.7323818899537854
0.5617123424684937,0.7325991232369685
0.5619123824764953,0.7328160496440923
0.5621124224844969,0.7330326641805736
0.5623124624924984,0.7332489620473448
0.5625125025005001,0.7334649386544186
0.5627125425085017,0.7336805896340989
0.5629125825165032,0.7338959108537924
0.5631126225245049,0.7341108984283756
0.5633126625325064,0.7343255487320716
0.5635127025405081,0.7345398584097912
0.5637127425485097,0.734753824387893
0.5639127825565112,0.7349674438843189
0.5641128225645129,0.7351807144180613
0.5643128625725145,0.7353936338179197
0.5645129025805161,0.7356062002305058
0.5647129425885177,0.7358184121274579
0.5649129825965192,0.7360302683118254
0.5651130226045209,0.7362417679235906
0.5653130626125225,0.7364529104442914
0.5655131026205241,0.7366636957007158
0.5657131426285257,0.7368741238676384
0.5659131826365272,0.7370841954695743
0.5661132226445289,0.7372939113815276
0.5663132626525305,0.737503272828715
0.5665133026605321,0.7377122813852479
0.5667133426685337,0.7379209389717628
0.5669133826765352,0.738129247851987
0.5671134226845369,0.7383372106282402
0.5673134626925385,0.7385448302358657
0.5675135027005401,0.7387521099365987
0.5677135427085417,0.7389590533108737
0.5679135827165432,0.7391656642490887
0.5681136227245449,0.7393719469418336
0.5683136627325465,0.7395779058691101
0.5685137027405481,0.7397835457885615
0.5687137427485497,0.739988871722742
0.5689137827565512,0.7401938889454565
0.5691138227645529,0.7403986029672076
0.5693138627725545,0.7406030195197901
0.5695139027805561,0.7408071445400719
0.5697139427885577,0.7410109841530145
0.5699139827965592,0.7412145446539782
0.5701140228045609,0.7414178324903675
0.5703140628125625,0.7416208542426734
0.5705141028205641,0.7418236166049703
0.5707141428285657,0.7420261263649297
0.5709141828365673,0.7422283903834154
0.5711142228445689,0.742430415573724
0.5713142628525705,0.7426322088805398
0.5715143028605721,0.7428337772586716
0.5717143428685737,0.7430351276516418
0.5719143828765753,0.7432362669701984
0.5721144228845769,0.7434372020708191
0.5723144628925785,0.7436379397342822
0.5725145029005801,0.7438384866443708
0.5727145429085817,0.7440388493667834
0.5729145829165833,0.7442390343283205
0.5731146229245849,0.7444390477964126
0.5733146629325865,0.7446388958590621
0.5735147029405882,0.7448385844052587
0.5737147429485897,0.7450381191059369
0.5739147829565913,0.7452375053955325
0.5741148229645929,0.7454367484542024
0.5743148629725945,0.7456358531907603
0.574514902980596,0.7458348242263834
0.5747149429885977,0.7460336658791424
0.5749149829965993,0.7462323821494027
0.5751150230046009,0.7464309767061394
0.5753150630126025,0.7466294528742126
0.575515103020604,0.7468278136226357
0.5757151430286057,0.7470260615538791
0.5759151830366073,0.747224198894233
0.5761152230446089,0.7474222274852652
0.5763152630526105,0.7476201487763947
0.576515303060612,0.7478179638186025
0.5767153430686137,0.7480156732593017
0.5769153830766153,0.7482132773383765
0.5771154230846169,0.748410775885407
0.5773154630926185,0.7486081683180843
0.57751550310062,0.7488054536418232
0.5777155431086217,0.7490026304505735
0.5779155831166233,0.7491996969288299
0.5781156231246249,0.7493966508548369
0.5783156631326265,0.7495934896049794
0.5785157031406281,0.7497902101593537
0.5787157431486297,0.7499868091085018
0.5789157831566313,0.7501832826612991
0.579115823164633,0.7503796266539715
0.5793158631726345,0.75057583656023
0.5795159031806361,0.7507719075024913
0.5797159431886377,0.7509678342641667
0.5799159831966393,0.7511636113029863
0.580116023204641,0.7513592327653326
0.5803160632126425,0.751554692501549
0.5805161032206441,0.7517499840821888
0.5807161432286457,0.7519451008151693
0.5809161832366473,0.7521400357637891
0.581116223244649,0.7523347817655708
0.5813162632526505,0.7525293314518816
0.5815163032606521,0.752723677268289
0.5817163432686537,0.7529178114956018
0.5819163832766553,0.7531117262715449
0.582116423284657,0.7533054136130186
0.5823164632926585,0.7534988654388849
0.5825165033006601,0.7536920735932232
0.5827165433086617,0.7538850298690001
0.5829165833166633,0.7540777260320878
0.583116623324665,0.7542701538455713
0.5833166633326665,0.7544623050942776
0.5835167033406681,0.7546541716094611
0.5837167433486697,0.7548457452935766
0.5839167833566713,0.7550370181450689
0.584116823364673,0.7552279822831096
0.5843168633726745,0.7554186299722074
0.5845169033806761,0.7556089536466168
0.5847169433886777,0.7557989459344734
0.5849169833966793,0.7559885996815792
0.5851170234046809,0.7561779079747609
0.5853170634126825,0.7563668641647292
0.5855171034206841,0.7565554618883593
0.5857171434286857,0.7567436950903204
0.5859171834366873,0.7569315580439767
0.5861172234446889,0.7571190453714914
0.5863172634526905,0.7573061520630539
0.5865173034606921,0.757492873495167
0.5867173434686938,0.7576792054479203
0.5869173834766953,0.7578651441211852
0.5871174234846969,0.7580506861496673
0.5873174634926985,0.7582358286167553
0.5875175035007001,0.758420569067108
0.5877175435087018,0.7586049055179245
0.5879175835167033,0.7587888364688489
0.5881176235247049,0.7589723609104609
0.5883176635327065,0.7591554783313103
0.5885177035407081,0.7593381887234579
0.5887177435487098,0.7595204925864919
0.5889177835567113,0.7597023909299873
0.5891178235647129,0.7598838852743889
0.5893178635727145,0.7600649776503009
0.5895179035807161,0.7602456705961674
0.5897179435887178,0.7604259671543412
0.5899179835967193,0.7606058708655374
0.5901180236047209,0.760785385761678
0.5903180636127225,0.7609645163571369
0.5905181036207241,0.761143267638403
0.5907181436287258,0.7613216450521808
0.5909181836367273,0.7614996544919582
0.5911182236447289,0.7616773022830735
0.5913182636527305,0.7618545951663194
0.5915183036607321,0.7620315402801281
0.5917183436687338,0.7622081451413864
0.5919183836767353,0.762384417624934
0.5921184236847369,0.7625603659418039
0.5923184636927386,0.7627359986162647
0.5925185037007401,0.7629113244617391
0.5927185437087418,0.7630863525556605
0.5929185837167433,0.76326109221335
0.5931186237247449,0.7634355529609893
0.5933186637327466,0.7636097445077707
0.5935187037407481,0.7637836767173102
0.5937187437487498,0.7639573595784112
0.5939187837567513,0.7641308031752665
0.5941188237647529,0.7643040176571939
0.5943188637727546,0.7644770132079948
0.5945189037807561,0.7646498000150351
0.5947189437887578,0.7648223882381412
0.5949189837967593,0.7649947879784106
0.5951190238047609,0.765167009247034
0.5953190638127626,0.7653390619342268
0.5955191038207641,0.7655109557783688
0.5957191438287658,0.7656827003354484
0.5959191838367673,0.7658543049489107
0.5961192238447689,0.766025778720005
0.5963192638527706,0.7661971304787255
0.5965193038607721,0.7663683687554418
0.5967193438687737,0.7665395017533094
0.5969193838767753,0.7667105373215515
0.5971194238847769,0.7668814829296999
0.5973194638927786,0.7670523456428807
0.5975195039007801,0.7672231320982287
0.5977195439087817,0.7673938484825078
0.5979195839167833,0.7675645005110185
0.5981196239247849,0.7677350934078618
0.5983196639327866,0.7679056318876321
0.5985197039407881,0.7680761201386016
0.5987197439487897,0.7682465618074632
0.5989197839567914,0.768416959985682
0.5991198239647929,0.7685873171975145
0.5993198639727946,0.7687576353897383
0.5995199039807961,0.7689279159231384
0.5997199439887977,0.7690981595657849
0.5999199839967994,0.7692683664881368
0.6001200240048009,0.7694385362599954
0.6003200640128026,0.7696086678493297
0.6005201040208041,0.7697787596229888
0.6007201440288057,0.769948809349308
0.6009201840368074,0.7701188142026132
0.6011202240448089,0.7702887707696191
0.6013202640528106,0.7704586750577092
0.6015203040608121,0.7706285225050853
0.6017203440688137,0.7707983079927588
0.6019203840768154,0.7709680258583578
0.6021204240848169,0.7711376699117125
0.6023204640928186,0.7713072334521781
0.6025205041008201,0.7714767092876454
0.6027205441088217,0.771646089755186
0.6029205841168234,0.7718153667432699
0.6031206241248249,0.7719845317154905
0.6033206641328266,0.7721535757357256
0.6035207041408281,0.7723224894946537
0.6037207441488297,0.7724912633375454
0.6039207841568314,0.7726598872932442
0.6041208241648329,0.7728283511042389
0.6043208641728346,0.772996644257736
0.6045209041808361,0.7731647560176311
0.6047209441888377,0.7733326754572736
0.6049209841968394,0.7735003914929174
0.6051210242048409,0.7736678929177521
0.6053210642128426,0.7738351684363982
0.6055211042208442,0.7740022066997541
0.6057211442288457,0.7741689963400809
0.6059211842368474,0.7743355260062073
0.6061212242448489,0.7745017843987394
0.6063212642528506,0.7746677603051589
0.6065213042608522,0.7748334426346918
0.6067213442688537,0.774998820452836
0.6069213842768554,0.7751638830154326
0.6071214242848569,0.7753286198021674
0.6073214642928585,0.7754930205493968
0.6075215043008602,0.7756570752821894
0.6077215443088617,0.7758207743454788
0.6079215843168634,0.7759841084342303
0.6081216243248649,0.7761470686225218
0.6083216643328665,0.7763096463914506
0.6085217043408682,0.7764718336557738
0.6087217443488697,0.7766336227892042
0.6089217843568714,0.7767950066482796
0.6091218243648729,0.7769559785947351
0.6093218643728745,0.7771165325163097
0.6095219043808762,0.7772766628459259
0.6097219443888777,0.7774363645791856
0.6099219843968794,0.7775956332901326
0.610122024404881,0.7777544651452347
0.6103220644128825,0.7779128569155498
0.6105221044208842,0.7780708059870396
0.6107221444288857,0.7782283103690079
0.6109221844368874,0.7783853687006369
0.611122224444889,0.7785419802556127
0.6113222644528905,0.7786981449448236
0.6115223044608922,0.7788538633171324
0.6117223444688937,0.7790091365582227
0.6119223844768954,0.7791639664875248
0.612122424484897,0.7793183555532368
0.6123224644928985,0.7794723068254547
0.6125225045009002,0.7796258239874384
0.6127225445089017,0.7797789113250391
0.6129225845169034,0.7799315737143193
0.613122624524905,0.780083816607408
0.6133226645329065,0.7802356460166249
0.6135227045409082,0.7803870684969272
0.6137227445489097,0.7805380911267253
0.6139227845569114,0.7806887214871231
0.614122824564913,0.780838967639639
0.6143228645729145,0.7809888381024745
0.6145229045809162,0.7811383418253921
0.6147229445889177,0.7812874881632711
0.6149229845969194,0.7814362868484189
0.615123024604921,0.7815847479617083
0.6153230646129225,0.781732881902623
0.6155231046209242,0.7818806993582917
0.6157231446289257,0.7820282112715964
0.6159231846369274,0.782175428808441
0.616123224644929,0.7823223633242731
0.6163232646529305,0.7824690263299456
0.6165233046609322,0.7826154294570203
0.6167233446689337,0.7827615844226024
0.6169233846769354,0.7829075029938095
0.617123424684937,0.7830531969519732
0.6173234646929385,0.7831986780566751
0.6175235047009402,0.7833439580097192
0.6177235447089418,0.7834890484191466
0.6179235847169434,0.7836339607633946
0.618123624724945,0.7837787063557082
0.6183236647329465,0.7839232963089071
0.6185237047409482,0.7840677415006145
0.6187237447489498,0.7842120525390546
0.6189237847569513,0.7843562397295212
0.619123824764953,0.7845003130416215
0.6193238647729545,0.7846442820774002
0.6195239047809562,0.7847881560404414
0.6197239447889578,0.7849319437060496
0.6199239847969593,0.7850756533926067
0.620124024804961,0.7852192929341977
0.6203240648129625,0.7853628696545987
0.6205241048209642,0.785506390342712
0.6207241448289658,0.7856498612295365
0.6209241848369673,0.7857932879667491
0.621124224844969,0.7859366756069777
0.6213242648529705,0.7860800285858321
0.6215243048609722,0.786223350705763
0.6217243448689738,0.7863666451218064
0.6219243848769753,0.7865099143292711
0.622124424884977,0.786653160153416
0.6223244648929785,0.7867963837411625
0.6225245049009802,0.7869395855548751
0.6227245449089818,0.7870827653682451
0.6229245849169833,0.7872259222642943
0.623124624924985,0.7873690546355208
0.6233246649329865,0.787512160186191
0.6235247049409882,0.7876552359367839
0.6237247449489898,0.7877982782305796
0.6239247849569913,0.7879412827423811
0.624124824964993,0.7880842444893492
0.6243248649729946,0.7882271578439254
0.6245249049809962,0.7883700165488059
0.6247249449889978,0.7885128137339298
0.6249249849969993,0.7886555419354315
0.625125025005001,0.788798193116506
0.6253250650130026,0.788940758690122
0.6255251050210042,0.7890832295435228
0.6257251450290058,0.7892255960644374
0.6259251850370073,0.7893678481689251
0.626125225045009,0.7895099753307728
0.6263252650530106,0.7896519666123518
0.6265253050610122,0.7897938106968464
0.6267253450690138,0.7899354959217526
0.6269253850770153,0.7900770103135484
0.627125425085017,0.7902183416234285
0.6273254650930186,0.7903594773639979
0.6275255051010202,0.7905004048468103
0.6277255451090218,0.7906411112206405
0.6279255851170233,0.7907815835103739
0.628125625125025,0.790921808656395
0.6283256651330266,0.7910617735543599
0.6285257051410282,0.7912014650952264
0.6287257451490298,0.7913408702054296
0.6289257851570313,0.7914799758870772
0.629125825165033,0.7916187692580445
0.6293258651730346,0.7917572375918516
0.6295259051810361,0.7918953683572018
0.6297259451890378,0.792033149257063
0.6299259851970394,0.7921705682671769
0.630126025205041,0.7923076136738791
0.6303260652130426,0.7924442741111175
0.6305261052210441,0.7925805385965593
0.6307261452290458,0.7927163965666763
0.6309261852370474,0.7928518379107047
0.631126225245049,0.7929868530033743
0.6313262652530506,0.793121432736311
0.6315263052610521,0.7932555685480112
0.6317263452690538,0.7933892524523036
0.6319263852770554,0.793522477065201
0.632126425285057,0.7936552356300645
0.6323264652930586,0.7937875220409963
0.6325265053010601,0.7939193308643875
0.6327265453090618,0.7940506573585475
0.6329265853170634,0.7941814974913526
0.633126625325065,0.7943118479558484
0.6333266653330666,0.7944417061837546
0.6335267053410681,0.7945710703568191
0.6337267453490698,0.7946999394159776
0.6339267853570714,0.7948283130682806
0.634126825365073,0.7949561917915551
0.6343268653730746,0.7950835768367714
0.6345269053810761,0.7952104702281013
0.6347269453890778,0.795336874760646
0.6349269853970794,0.7954627939958333
0.635127025405081,0.7955882322544788
0.6353270654130826,0.7957131946075212
0.6355271054210841,0.7958376868644426
0.6357271454290858,0.7959617155593959
0.6359271854370874,0.7960852879350669
0.636127225445089,0.7962084119243042
0.6363272654530906,0.7963310961295619
0.6365273054610922,0.7964533498002009
0.6367273454690938,0.7965751828077096
0.6369273854770954,0.796696605618903
0.637127425485097,0.7968176292671747
0.6373274654930986,0.7969382653218768
0.6375275055011002,0.7970585258559144
0.6377275455091018,0.7971784234116434
0.6379275855171034,0.7972979709651717
0.638127625525105,0.7974171818891658
0.6383276655331066,0.7975360699142734
0.6385277055411082,0.7976546490892766
0.6387277455491098,0.7977729337400972
0.6389277855571114,0.7978909384277787
0.639127825565113,0.7980086779055766
0.6393278655731146,0.7981261670752892
0.6395279055811162,0.7982434209429671
0.6397279455891178,0.798360454574145
0.6399279855971194,0.7984772830487356
0.640128025605121,0.798593921415732
0.6403280656131226,0.79871038464787
0.6405281056211242,0.7988266875963917
0.6407281456291258,0.7989428449460645
0.6409281856371274,0.7990588711706019
0.641128225645129,0.7991747804886333
0.6413282656531306,0.7992905868203708
0.6415283056611322,0.7994063037451147
0.6417283456691338,0.7995219444597432
0.6419283856771354,0.7996375217383216
0.642128425685137,0.7997530478929673
0.6423284656931386,0.7998685347361032
0.6425285057011402,0.7999839935442211
0.6427285457091418,0.8000994350232813
0.6429285857171434,0.8002148692758583
0.643128625725145,0.8003303057701445
0.6433286657331466,0.8004457533109135
0.6435287057411482,0.8005612200125355
0.6437287457491498,0.800676713274136
0.6439287857571514,0.8007922397569751
0.644128825765153,0.8009078053641198
0.6443288657731546,0.8010234152224722
0.6445289057811562,0.8011390736672112
0.6447289457891578,0.8012547842286888
0.6449289857971594,0.8013705496218253
0.645129025805161,0.8014863717380255
0.6453290658131626,0.8016022516396413
0.6455291058211642,0.8017181895569864
0.6457291458291659,0.8018341848879108
0.6459291858371674,0.8019502361999233
0.646129225845169,0.802066341234848
0.6463292658531706,0.8021824969159945
0.6465293058611722,0.8022986993578026
0.6467293458691739,0.8024149438779278
0.6469293858771754,0.8025312250117143
0.647129425885177,0.8026475365290026
0.6473294658931786,0.8027638714532064
0.6475295059011802,0.8028802220825895
0.6477295459091819,0.8029965800136656
0.6479295859171834,0.8031129361666359
0.648129625925185,0.8032292808127777
0.6483296659331866,0.8033456036036866
0.6485297059411882,0.8034618936022736
0.6487297459491899,0.8035781393154109
0.6489297859571914,0.8036943287281173
0.649129825965193,0.8038104493391703
0.6493298659731946,0.8039264881980265
0.6495299059811962,0.8040424319429306
0.6497299459891979,0.8041582668400907
0.6499299859971994,0.8042739788237934
0.650130026005201,0.8043895535373309
0.6503300660132026,0.8045049763746135
0.6505301060212042,0.8046202325223345
0.6507301460292059,0.8047353070025591
0.6509301860372074,0.8048501847156053
0.651130226045209,0.8049648504830843
0.6513302660532106,0.8050792890909739
0.6515303060612122,0.80519348533259
0.6517303460692138,0.8053074240513312
0.6519303860772154,0.8054210901830675
0.652130426085217,0.8055344687980504
0.6523304660932187,0.8056475451422171
0.6525305061012202,0.8057603046777737
0.6527305461092218,0.805872733122935
0.6529305861172234,0.8059848164907103
0.653130626125225,0.8060965411266234
0.6533306661332267,0.8062078937452588
0.6535307061412282,0.806318861465533
0.6537307461492298,0.8064294318445913
0.6539307861572314,0.806539592910239
0.654130826165233,0.8066493331918154
0.6543308661732347,0.806758641749428
0.6545309061812362,0.806867508201472
0.6547309461892378,0.8069759227503592
0.6549309861972394,0.8070838762063905
0.655131026205241,0.8071913600097163
0.6553310662132427,0.8072983662503236
0.6555311062212442,0.8074048876860102
0.6557311462292458,0.8075109177582995
0.6559311862372474,0.8076164506062645
0.656131226245249,0.8077214810782338
0.6563312662532507,0.807826004741359
0.6565313062612522,0.8079300178890301
0.6567313462692538,0.8080335175461331
0.6569313862772554,0.8081365014721514
0.657131426285257,0.808238968162117
0.6573314662932587,0.8083409168454269
0.6575315063012602,0.80844234748255
0.6577315463092618,0.8085432607596469
0.6579315863172635,0.8086436580811438
0.658131626325265,0.8087435415602982
0.6583316663332667,0.8088429140078075
0.6585317063412682,0.8089417789185142
0.6587317463492698,0.8090401404562662
0.6589317863572715,0.8091380034370007
0.659131826365273,0.8092353733101239
0.6593318663732747,0.8093322561382582
0.6595319063812762,0.8094286585754445
0.6597319463892778,0.8095245878438808
0.6599319863972795,0.8096200517092889
0.660132026405281,0.8097150584550022
0.6603320664132827,0.8098096168548713
0.6605321064212842,0.8099037361450863
0.6607321464292858,0.8099974259950191
0.6609321864372875,0.8100906964771886
0.661132226445289,0.8101835580364538
0.6613322664532907,0.8102760214585433
0.6615323064612922,0.8103680978380252
0.6617323464692938,0.8104597985458286
0.6619323864772955,0.8105511351964201
0.662132426485297,0.8106421196147459
0.6623324664932987,0.810732763803039
0.6625325065013002,0.8108230799076042
0.6627325465093018,0.8109130801856714
0.6629325865173035,0.8110027769724303
0.663132626525305,0.8110921826483308
0.6633326665333066,0.8111813096067543
0.6635327065413082,0.8112701702221373
0.6637327465493098,0.8113587768186442
0.6639327865573115,0.8114471416394642
0.664132826565313,0.8115352768168177
0.6643328665733146,0.8116231943427458
0.6645329065813163,0.811710906040752
0.6647329465893178,0.8117984235383661
0.6649329865973195,0.8118857582406869
0.665133026605321,0.8119729213049649
0.6653330666133226,0.812059923616274
0.6655331066213243,0.8121467757643194
0.6657331466293258,0.8122334880214234
0.6659331866373275,0.812320070321727
0.666133226645329,0.8124065322416375
0.6663332666533306,0.8124928829815481
0.6665333066613323,0.8125791313488548
0.6667333466693338,0.8126652857422842
0.6669333866773355,0.8127513541375474
0.667133426685337,0.8128373440743244
0.6673334666933386,0.8129232626445877
0.6675335067013403,0.8130091164822595
0.6677335467093418,0.8130949117542003
0.6679335867173435,0.8131806541525195
0.668133626725345,0.8132663488881962
0.6683336667333466,0.8133520006859927
0.6685337067413483,0.813437613780643
0.6687337467493498,0.813523191914294
0.6689337867573515,0.8136087383351706
0.669133826765353,0.8136942557974423
0.6693338667733546,0.8137797465622554
0.6695339067813563,0.8138652123999008
0.6697339467893578,0.8139506545930808
0.6699339867973595,0.8140360739412386
0.670134026805361,0.8141214707659116
0.6703340668133626,0.8142068449170674
0.6705341068213643,0.8142921957803819
0.6707341468293658,0.8143775222854149
0.6709341868373675,0.8144628229146417
0.671134226845369,0.8145480957132926
0.6713342668533706,0.8146333382999587
0.6715343068613723,0.8147185478779136
0.6717343468693738,0.8148037212471091
0.6719343868773755,0.8148888548167936
0.6721344268853771,0.8149739446187108
0.6723344668933786,0.8150589863208285
0.6725345069013803,0.8151439752415535
0.6727345469093818,0.8152289063643843
0.6729345869173835,0.8153137743529572
0.6731346269253851,0.8153985735664392
0.6733346669333866,0.8154832980752247
0.6735347069413883,0.8155679416768893
0.6737347469493898,0.8156524979123614
0.6739347869573914,0.8157369600822639
0.6741348269653931,0.8158213212633918
0.6743348669733946,0.8159055743252781
0.6745349069813963,0.8159897119468152
0.6747349469893978,0.8160737266328907
0.6749349869973994,0.816157610731002
0.6751350270054011,0.8162413564478155
0.6753350670134026,0.8163249558656362
0.6755351070214043,0.816408400958756
0.6757351470294058,0.8164916836096502
0.6759351870374074,0.816574795624994
0.6761352270454091,0.8166577287514724
0.6763352670534106,0.816740474691355
0.6765353070614123,0.8168230251178178
0.6767353470694139,0.8169053716899843
0.6769353870774154,0.8169875060676695
0.6771354270854171,0.8170694199258075
0.6773354670934186,0.8171511049685457
0.6775355071014203,0.8172325529429909
0.6777355471094219,0.8173137556525962
0.6779355871174234,0.8173947049701725
0.6781356271254251,0.8174753928505216
0.6783356671334266,0.8175558113426764
0.6785357071414283,0.8176359526017474
0.6787357471494299,0.8177158089003654
0.6789357871574314,0.8177953726397202
0.6791358271654331,0.8178746363601934
0.6793358671734346,0.8179535927515815
0.6795359071814363,0.8180322346629133
0.6797359471894379,0.8181105551118596
0.6799359871974394,0.8181885472937414
0.6801360272054411,0.8182662045901361
0.6803360672134426,0.8183435205770906
0.6805361072214443,0.8184204890329403
0.6807361472294459,0.8184971039457463
0.6809361872374474,0.8185733595203513
0.6811362272454491,0.8186492501850633
0.6813362672534506,0.8187247705979743
0.6815363072614523,0.8187999156529192
0.6817363472694539,0.8188746804850824
0.6819363872774554,0.8189490604762597
0.6821364272854571,0.8190230512597827
0.6823364672934586,0.8190966487251092
0.6825365073014603,0.8191698490220903
0.6827365473094619,0.8192426485649166
0.6829365873174634,0.8193150440357504
0.6831366273254651,0.8193870323880488
0.6833366673334667,0.8194586108495805
0.6835367073414683,0.8195297769251424
0.6837367473494699,0.8196005283989772
0.6839367873574714,0.8196708633368933
0.6841368273654731,0.8197407800880916
0.6843368673734747,0.8198102772866962
0.6845369073814763,0.8198793538529925
0.6847369473894779,0.819948008994368
0.6849369873974794,0.8200162422059583
0.6851370274054811,0.8200840532709912
0.6853370674134827,0.8201514422608309
0.6855371074214842,0.8202184095347147
0.6857371474294859,0.8202849557391787
0.6859371874374874,0.8203510818071673
0.6861372274454891,0.8204167889568228
0.6863372674534907,0.8204820786899442
0.6865373074614922,0.8205469527901145
0.6867373474694939,0.820611413320484
0.6869373874774954,0.8206754626212057
0.6871374274854971,0.8207391033065135
0.6873374674934987,0.8208023382614358
0.6875375075015002,0.8208651706381357
0.6877375475095019,0.8209276038518725
0.6879375875175034,0.820989641576572
0.6881376275255051,0.8210512877400022
0.6883376675335067,0.821112546518544
0.6885377075415082,0.8211734223315509
0.6887377475495099,0.8212339198352896
0.6889377875575114,0.8212940439164571
0.6891378275655131,0.8213537996852649
0.6893378675735147,0.82141319246809
0.6895379075815162,0.8214722277996824
0.6897379475895179,0.82153091141493
0.6899379875975195,0.8215892492401762
0.6901380276055211,0.8216472473840875
0.6903380676135227,0.8217049121280717
0.6905381076215242,0.8217622499162466
0.6907381476295259,0.8218192673449604
0.6909381876375275,0.8218759711518661
0.6911382276455291,0.8219323682045554
0.6913382676535307,0.8219884654887569
0.6915383076615322,0.8220442700961054
0.6917383476695339,0.8220997892114909
0.6919383876775355,0.8221550300999995
0.6921384276855371,0.8222100000934548
0.6923384676935387,0.8222647065765769
0.6925385077015402,0.8223191569727726
0.6927385477095419,0.8223733587295736
0.6929385877175435,0.8224273193037462
0.6931386277255451,0.8224810461460871
0.6933386677335467,0.8225345466859346
0.6935387077415482,0.8225878283154179
0.6937387477495499,0.8226408983734701
0.6939387877575515,0.8226937641296381
0.6941388277655531,0.8227464327677175
0.6943388677735547,0.8227989113692458
0.6945389077815562,0.8228512068968917
0.6947389477895579,0.822903326177776
0.6949389877975595,0.822955275886761
0.6951390278055611,0.8230070625297545
0.6953390678135627,0.8230586924270658
0.6955391078215643,0.8231101716968615
0.6957391478295659,0.8231615062387653
0.6959391878375675,0.8232127017176495
0.696139227845569,0.8232637635476682
0.6963392678535707,0.8233146968765787
0.6965393078615723,0.8233655065704069
0.6967393478695739,0.8234161971985046
0.6969393878775755,0.8234667730190518
0.697139427885577,0.8235172379650596
0.6973394678935787,0.8235675956309236
0.6975395079015803,0.8236178492595838
0.6977395479095819,0.823668001730342
0.6979395879175835,0.8237180555473924
0.698139627925585,0.8237680128291148
0.6983396679335867,0.8238178752981831
0.6985397079415883,0.8238676442725397
0.6987397479495899,0.8239173206572835
0.6989397879575915,0.8239669049375208
0.699139827965593,0.8240163971722205
0.6993398679735947,0.8240657969891217
0.6995399079815963,0.8241151035807301
0.6997399479895979,0.8241643157014431
0.6999399879975995,0.8242134316658387
0.700140028005601,0.8242624493481601
0.7003400680136027,0.8243113661830226
0.7005401080216043,0.82436017916737
0.7007401480296059,0.8244088848637007
0.7009401880376075,0.8244574794045777
0.701140228045609,0.8245059584984405
0.7013402680536107,0.8245543174367224
0.7015403080616123,0.8246025511022774
0.7017403480696139,0.8246506539791199
0.7019403880776155,0.8246986201634658
0.702140428085617,0.8247464433760688
0.7023404680936187,0.8247941169758339
0.7025405081016203,0.8248416339746893
0.7027405481096219,0.8248889870536913
0.7029405881176235,0.8249361685803298
0.7031406281256251,0.8249831706270032
0.7033406681336267,0.8250299849906197
0.7035407081416283,0.8250766032132804
0.70374074814963,0.8251230166039969
0.7039407881576315,0.8251692162613886
0.7041408281656331,0.8252151930973003
0.7043408681736347,0.8252609378612797
0.7045409081816363,0.8253064411658472
0.704740948189638,0.8253516935124883
0.7049409881976395,0.8253966853182961
0.7051410282056411,0.8254414069431842
0.7053410682136427,0.8254858487175928
0.7055411082216443,0.8255300009706039
0.705741148229646,0.8255738540583817
0.7059411882376475,0.8256173983928483
0.7061412282456491,0.8256606244705093
0.7063412682536507,0.8257035229013348
0.7065413082616523,0.8257460844376079
0.706741348269654,0.8257883000026441
0.7069413882776555,0.8258301607192912
0.7071414282856571,0.8258716579381149
0.7073414682936587,0.825912783265179
0.7075415083016603,0.8259535285893229
0.7077415483096618,0.8259938861088499
0.7079415883176635,0.8260338483575322
0.7081416283256651,0.8260734082298443
0.7083416683336667,0.8261125590053374
0.7085417083416683,0.8261512943720698
0.7087417483496699,0.8261896084490093
0.7089417883576715,0.8262274958073297
0.7091418283656731,0.8262649514905209
0.7093418683736747,0.8263019710332435
0.7095419083816763,0.8263385504788526
0.7097419483896779,0.8263746863955284
0.7099419883976795,0.8264103758909481
0.7101420284056811,0.8264456166254452
0.7103420684136827,0.8264804068235972
0.7105421084216843,0.8265147452841971
0.7107421484296859,0.8265486313885637
0.7109421884376875,0.8265820651071495
0.7111422284456891,0.8266150470044168
0.7113422684536908,0.8266475782419485
0.7115423084616923,0.826679660579774
0.7117423484696939,0.8267112963758924
0.7119423884776955,0.8267424885839796
0.7121424284856971,0.8267732407492746
0.7123424684936988,0.8268035570026432
0.7125425085017003,0.8268334420528265
0.7127425485097019,0.8268629011768834
0.7129425885177035,0.8268919402088445
0.7131426285257051,0.8269205655266004
0.7133426685337068,0.8269487840370531
0.7135427085417083,0.8269766031595632
0.7137427485497099,0.8270040308077343
0.7139427885577115,0.8270310753695775
0.7141428285657131,0.8270577456861093
0.7143428685737148,0.8270840510284344
0.7145429085817163,0.82711000107338
0.7147429485897179,0.827135605877741
0.7149429885977195,0.8271608758512119
0.7151430286057211,0.8271858217280765
0.7153430686137228,0.8272104545377374
0.7155431086217243,0.8272347855741671
0.7157431486297259,0.8272588263643695
0.7159431886377275,0.8272825886359408
0.7161432286457291,0.8273060842838266
0.7163432686537308,0.8273293253363702
0.7165433086617323,0.8273523239207542
0.7167433486697339,0.8273750922279363
0.7169433886777355,0.827397642477186
0.7171434286857371,0.8274199868803264
0.7173434686937388,0.8274421376057927
0.7175435087017403,0.8274641067426122
0.7177435487097419,0.8274859062644209
0.7179435887177436,0.8275075479936232
0.7181436287257451,0.8275290435658078
0.7183436687337467,0.8275504043945303
0.7185437087417483,0.8275716416365718
0.7187437487497499,0.8275927661577823
0.7189437887577516,0.8276137884996194
0.7191438287657531,0.8276347188464849
0.7193438687737547,0.8276555669939665
0.7195439087817563,0.8276763423180867
0.7197439487897579,0.8276970537456565
0.7199439887977596,0.8277177097258323
0.7201440288057611,0.8277383182029695
0.7203440688137627,0.8277588865908629
0.7205441088217643,0.8277794217484576
0.7207441488297659,0.8277999299571173
0.7209441888377676,0.8278204168995227
0.7211442288457691,0.8278408876402774
0.7213442688537707,0.8278613466082868
0.7215443088617723,0.8278817975809745
0.7217443488697739,0.8279022436703941
0.7219443888777756,0.8279226873112896
0.7221444288857771,0.8279431302511489
0.7223444688937787,0.8279635735422949
0.7225445089017803,0.8279840175360463
0.7227445489097819,0.8280044618789787
0.7229445889177836,0.8280249055113073
0.7231446289257851,0.8280453466674097
0.7233446689337867,0.8280657828784966
0.7235447089417884,0.8280862109774338
0.7237447489497899,0.8281066271057148
0.7239447889577916,0.8281270267225708
0.7241448289657931,0.8281474046162044
0.7243448689737947,0.8281677549171224
0.7245449089817964,0.8281880711135396
0.7247449489897979,0.8282083460688151
0.7249449889977996,0.8282285720408802
0.7251450290058011,0.8282487407036097
0.7253450690138027,0.8282688431700775
0.7255451090218044,0.8282888700176387
0.7257451490298059,0.8283088113147681
0.7259451890378076,0.8283286566495818
0.7261452290458091,0.8283483951599622
0.7263452690538107,0.8283680155652022
0.7265453090618124,0.8283875061990764
0.7267453490698139,0.8284068550442442
0.7269453890778156,0.8284260497678855
0.7271454290858171,0.828445077758461
0.7273454690938187,0.8284639261634903
0.7275455091018204,0.8284825819282315
0.7277455491098219,0.8285010318351477
0.7279455891178236,0.8285192625440367
0.7281456291258251,0.828537260632703
0.7283456691338267,0.8285550126380437
0.7285457091418284,0.8285725050974202
0.7287457491498299,0.8285897245901885
0.7289457891578316,0.8286066577792504
0.7291458291658331,0.8286232914524992
0.7293458691738347,0.828639612564025
0.7295459091818364,0.8286556082749448
0.7297459491898379,0.8286712659937288
0.7299459891978395,0.8286865734158896
0.7301460292058412,0.8287015185629055
0.7303460692138427,0.8287160898202508
0.7305461092218444,0.8287302759744071
0.7307461492298459,0.828744066248736
0.7309461892378475,0.8287574503380927
0.7311462292458492,0.8287704184420681
0.7313462692538507,0.8287829612967497
0.7315463092618524,0.8287950702048954
0.7317463492698539,0.8288067370644232
0.7319463892778555,0.8288179543951231
0.7321464292858572,0.8288287153635028
0.7323464692938587,0.8288390138056899
0.7325465093018604,0.828848844248316
0.7327465493098619,0.8288582019273163
0.7329465893178635,0.8288670828045901
0.7331466293258652,0.8288754835824671
0.7333466693338667,0.8288834017159449
0.7335467093418684,0.8288908354226558
0.7337467493498699,0.8288977836905472
0.7339467893578715,0.8289042462832512
0.7341468293658732,0.8289102237431416
0.7343468693738747,0.8289157173920776
0.7345469093818764,0.828920729329844
0.734746949389878,0.8289252624303064
0.7349469893978795,0.8289293203353091
0.7351470294058812,0.8289329074463507
0.7353470694138827,0.8289360289140815
0.7355471094218844,0.8289386906256732
0.735747149429886,0.8289408991901207
0.7359471894378875,0.8289426619215432
0.7361472294458892,0.828943986820555
0.7363472694538907,0.8289448825537898
0.7365473094618924,0.828945358431662
0.736747349469894,0.8289454243844552
0.7369473894778955,0.8289450909368405
0.7371474294858972,0.8289443691809171
0.7373474694938987,0.8289432707478903
0.7375475095019004,0.8289418077784886
0.737747549509902,0.8289399928922367
0.7379475895179035,0.8289378391556974
0.7381476295259052,0.8289353600497981
0.7383476695339067,0.8289325694363632
0.7385477095419084,0.8289294815239676
0.73874774954991,0.8289261108332338
0.7389477895579115,0.8289224721616886
0.7391478295659132,0.8289185805482995
0.7393478695739147,0.8289144512378085
0.7395479095819164,0.8289100996449748
0.739747949589918,0.8289055413188438
0.7399479895979195,0.8289007919071492
0.7401480296059212,0.8288958671209574
0.7403480696139227,0.8288907826996569
0.7405481096219244,0.8288855543763931
0.740748149629926,0.8288801978440449
0.7409481896379275,0.8288747287218328
0.7411482296459292,0.8288691625226479
0.7413482696539307,0.8288635146211821
0.7415483096619323,0.8288578002229356
0.741748349669934,0.8288520343341788
0.7419483896779355,0.8288462317329259
0.7421484296859372,0.828840406940994
0.7423484696939388,0.8288345741971905
0.7425485097019403,0.828828747431691
0.742748549709942,0.8288229402416454
0.7429485897179435,0.8288171658680561
0.7431486297259452,0.8288114371739609
0.7433486697339468,0.8288057666239533
0.7435487097419483,0.8288001662650619
0.74374874974995,0.8287946477090095
0.7439487897579515,0.8287892221158699
0.7441488297659532,0.828783900179129
0.7443488697739548,0.8287786921121575
0.7445489097819563,0.8287736076361014
0.744748949789958,0.8287686559691816
0.7449489897979595,0.8287638458174018
0.7451490298059612,0.8287591853666545
0.7453490698139628,0.828754682276211
0.7455491098219643,0.8287503436735807
0.745749149829966,0.8287461761507213
0.7459491898379675,0.8287421857615762
0.7461492298459692,0.8287383780209177
0.7463492698539708,0.8287347579044668
0.7465493098619723,0.8287313298502628
0.746749349869974,0.8287280977612501
0.7469493898779755,0.8287250650090501
0.7471494298859772,0.8287222344388838
0.7473494698939788,0.82871960837561
0.7475495099019803,0.8287171886308381
0.747749549909982,0.8287149765110813
0.7479495899179835,0.8287129728269063
0.7481496299259852,0.828711177903041
0.7483496699339868,0.8287095915893974
0.7485497099419883,0.8287082132729664
0.74874974994999,0.8287070418905425
0.7489497899579916,0.8287060759422318
0.7491498299659932,0.8287053135057039
0.7493498699739948,0.8287047522511357
0.7495499099819963,0.8287043894568094
0.749749949989998,0.8287042220253127
0.7499499899979996,0.828704246500302
0.7501500300060012,0.8287044590837781
0.7503500700140028,0.8287048556538317
0.7505501100220043,0.8287054317828145
0.750750150030006,0.8287061827558885
0.7509501900380076,0.8287071035899106
0.7511502300460092,0.8287081890526095
0.7513502700540108,0.8287094336820088
0.7515503100620123,0.8287108318060571
0.751750350070014,0.8287123775624206
0.7519503900780156,0.8287140649183976
0.7521504300860171,0.8287158876909152
0.7523504700940188,0.8287178395665679
0.7525505101020203,0.8287199141216628
0.752750550110022,0.8287221048422292
0.7529505901180236,0.8287244051439616
0.7531506301260251,0.8287268083920587
0.7533506701340268,0.8287293079209251
0.7535507101420283,0.8287318970537049
0.75375075015003,0.8287345691216141
0.7539507901580316,0.828737317483045
0.7541508301660331,0.8287401355424108
0.7543508701740348,0.828743016768707
0.7545509101820363,0.8287459547137614
0.754750950190038,0.8287489430301488
0.7549509901980396,0.8287519754887479
0.7551510302060411,0.8287550459959173
0.7553510702140428,0.8287581486102689
0.7555511102220444,0.8287612775590211
0.755751150230046,0.8287644272539085
0.7559511902380476,0.8287675923066337
0.7561512302460491,0.8287707675438398
0.7563512702540508,0.8287739480215893
0.7565513102620524,0.82877712903933
0.756751350270054,0.828780306153333
0.7569513902780556,0.8287834751895856
0.7571514302860571,0.8287866322561239
0.7573514702940588,0.8287897737547878
0.7575515103020604,0.8287928963923821
0.757751550310062,0.8287959971912273
0.7579515903180636,0.8287990734990847
0.7581516303260651,0.8288021229984348
0.7583516703340668,0.8288051437150958
0.7585517103420684,0.8288081340261597
0.75875175035007,0.8288110926672301
0.7589517903580716,0.8288140187389408
0.7591518303660731,0.8288169117127366
0.7593518703740748,0.828819771435894
0.7595519103820764,0.828822598135762
0.759751950390078,0.8288253924232021
0.7599519903980796,0.8288281552952046
0.7601520304060811,0.8288308881366611
0.7603520704140828,0.8288335927212683
0.7605521104220844,0.8288362712115459
0.760752150430086,0.828838926157943
0.7609521904380876,0.828841560497013
0.7611522304460892,0.8288441775486397
0.7613522704540908,0.8288467810122913
0.7615523104620924,0.828849374962286
0.761752350470094,0.828851963842054
0.7619523904780956,0.8288545524573796
0.7621524304860972,0.8288571459686109
0.7623524704940988,0.8288597498818278
0.7625525105021004,0.8288623700389589
0.762752550510102,0.8288650126068452
0.7629525905181036,0.8288676840652484
0.7631526305261052,0.8288703911938035
0.7633526705341068,0.8288731410579255
0.7635527105421084,0.828875940993679
0.7637527505501099,0.8288787985916224
0.7639527905581116,0.8288817216796506
0.7641528305661132,0.8288847183048549
0.7643528705741148,0.8288877967144328
0.7645529105821164,0.8288909653356772
0.7647529505901179,0.828894232755088
0.7649529905981196,0.8288976076966453
0.7651530306061212,0.8289010989992978
0.7653530706141228,0.8289047155937161
0.7655531106221244,0.8289084664783761
0.765753150630126,0.8289123606950292
0.7659531906381276,0.8289164073036375
0.7661532306461292,0.82892061535684
0.7663532706541308,0.8289249938740363
0.7665533106621324,0.8289295518151625
0.766753350670134,0.8289342980542556
0.7669533906781356,0.8289392413528888
0.7671534306861372,0.8289443903335777
0.7673534706941388,0.828949753453251
0.7675535107021404,0.8289553389768873
0.767753550710142,0.8289611549514185
0.7679535907181436,0.828967209180002
0.7681536307261452,0.8289735091967689
0.7683536707341468,0.8289800622421499
0.7685537107421484,0.8289868752388838
0.76875375075015,0.8289939547688141
0.7689537907581516,0.8290013070505756
0.7691538307661532,0.8290089379182721
0.7693538707741548,0.8290168528012443
0.7695539107821564,0.8290250567050231
0.769753950790158,0.8290335541935624
0.7699539907981596,0.8290423493728383
0.7701540308061612,0.829051445875901
0.7703540708141629,0.8290608468494545
0.7705541108221644,0.8290705549420444
0.770754150830166,0.8290805722939141
0.7709541908381676,0.8290909005285969
0.7711542308461692,0.8291015407462962
0.7713542708541709,0.8291124935191001
0.7715543108621724,0.8291237588880743
0.771754350870174,0.8291353363622632
0.7719543908781756,0.8291472249196239
0.7721544308861772,0.8291594230099116
0.7723544708941789,0.8291719285595234
0.7725545109021804,0.8291847389783
0.772754550910182,0.8291978511682798
0.7729545909181836,0.8292112615343831
0.7731546309261852,0.8292249659970085
0.7733546709341869,0.8292389600065019
0.7735547109421884,0.8292532385594595
0.77375475095019,0.8292677962168141
0.7739547909581916,0.8292826271236482
0.7741548309661932,0.829297725030667
0.7743548709741948,0.8293130833172613
0.7745549109821964,0.829328695016079
0.774754950990198,0.8293445528390206
0.7749549909981996,0.8293606492045652
0.7751550310062012,0.8293769762663301
0.7753550710142028,0.8293935259427613
0.7755551110222044,0.8294102899478433
0.775755151030206,0.8294272598227208
0.7759551910382076,0.8294444269681098
0.7761552310462092,0.8294617826773827
0.7763552710542108,0.8294793181702018
0.7765553110622124,0.8294970246265775
0.776755351070214,0.8295148932212225
0.7769553910782157,0.8295329151580756
0.7771554310862172,0.8295510817048642
0.7773554710942188,0.8295693842275784
0.7775555111022204,0.8295878142247264
0.777755551110222,0.8296063633612436
0.7779555911182237,0.8296250235019317
0.7781556311262252,0.8296437867442995
0.7783556711342268,0.8296626454506876
0.7785557111422284,0.8296815922795557
0.77875575115023,0.8297006202158208
0.7789557911582317,0.8297197226001307
0.7791558311662332,0.8297388931569711
0.7793558711742348,0.8297581260215009
0.7795559111822364,0.8297774157650216
0.779755951190238,0.8297967574189894
0.7799559911982397,0.8298161464974843
0.7801560312062412,0.8298355790180592
0.7803560712142428,0.8298550515208961
0.7805561112222444,0.8298745610862056
0.780756151230246,0.8298941053498097
0.7809561912382477,0.8299136825168587
0.7811562312462492,0.829933291373641
0.7813562712542508,0.8299529312974449
0.7815563112622524,0.8299726022644487
0.781756351270254,0.8299923048556199
0.7819563912782557,0.8300120402606066
0.7821564312862572,0.8300318102796196
0.7823564712942588,0.8300516173233087
0.7825565113022604,0.8300714644106423
0.782756551310262,0.8300913551648099
0.7829565913182637,0.8301112938071732
0.7831566313262652,0.8301312851492981
0.7833566713342668,0.8301513345831104
0.7835567113422685,0.8301714480692176
0.78375675135027,0.8301916321234574
0.7839567913582717,0.830211893801725
0.7841568313662732,0.830232240683153
0.7843568713742748,0.8302526808517108
0.7845569113822765,0.8302732228763002
0.784756951390278,0.8302938757894351
0.7849569913982797,0.8303146490645851
0.7851570314062812,0.8303355525922773
0.7853570714142828,0.8303565966550521
0.7855571114222845,0.8303777919013668
0.785757151430286,0.8303991493185536
0.7859571914382876,0.8304206802049279
0.7861572314462892,0.8304423961411584
0.7863572714542908,0.8304643089610031
0.7865573114622925,0.8304864307215161
0.786757351470294,0.8305087736728383
0.7869573914782956,0.8305313502276761
0.7871574314862972,0.8305541729305765
0.7873574714942988,0.8305772544271074
0.7875575115023005,0.830600607433045
0.787757551510302,0.8306242447036768
0.7879575915183036,0.8306481790033167
0.7881576315263052,0.830672423075136
0.7883576715343068,0.8306969896114039
0.7885577115423085,0.8307218912242307
0.78875775155031,0.8307471404169051
0.7889577915583116,0.8307727495559092
0.7891578315663133,0.8307987308436939
0.7893578715743148,0.8308250962922927
0.7895579115823165,0.8308518576978441
0.789757951590318,0.8308790266160934
0.7899579915983196,0.8309066143389352
0.7901580316063213,0.8309346318720547
0.7903580716143228,0.830963089913721
0.7905581116223245,0.8309919988347795
0.790758151630326,0.831021368659886
0.7909581916383276,0.8310512090500191
0.7911582316463293,0.8310815292863027
0.7913582716543308,0.8311123382551653
0.7915583116623325,0.8311436444348554
0.791758351670334,0.8311754558833321
0.7919583916783356,0.8312077802275386
0.7921584316863373,0.831240624654068
0.7923584716943388,0.8312739959012182
0.7925585117023405,0.8313079002524373
0.792758551710342,0.8313423435311487
0.7929585917183436,0.8313773310969438
0.7931586317263453,0.8314128678431281
0.7933586717343468,0.8314489581955977
0.7935587117423485,0.8314856061130251
0.79375875175035,0.8315228150883254
0.7939587917583516,0.8315605881513729
0.7941588317663533,0.8315989278729338
0.7943588717743548,0.8316378363697798
0.7945589117823565,0.8316773153109431
0.794758951790358,0.8317173659250698
0.7949589917983596,0.8317579890088296
0.7951590318063613,0.8317991849363363
0.7953590718143628,0.8318409536695301
0.7955591118223645,0.8318832947694731
0.795759151830366,0.8319262074085071
0.7959591918383676,0.8319696903832218
0.7961592318463693,0.8320137421281802
0.7963592718543708,0.8320583607303461
0.7965593118623724,0.832103543944159
0.796759351870374,0.8321492892072012
0.7969593918783756,0.8321955936563982
0.7971594318863773,0.8322424541446976
0.7973594718943788,0.8322898672581671
0.7975595119023804,0.8323378293334551
0.7977595519103821,0.8323863364755525
0.7979595919183836,0.8324353845758015
0.7981596319263853,0.8324849693300891
0.7983596719343868,0.8325350862571682
0.7985597119423884,0.8325857307170477
0.7987597519503901,0.8326368979293916
0.7989597919583916,0.8326885829918709
0.7991598319663933,0.8327407808984082
0.7993598719743948,0.8327934865572582
0.7995599119823964,0.832846694808865
0.7997599519903981,0.8329004004434434
0.7999599919983996,0.8329545982182215
0.8001600320064013,0.8330092828742951
0.8003600720144028,0.8330644491530348
0.8005601120224044,0.8331200918119938
0.8007601520304061,0.833176205640263
0.8009601920384076,0.8332327854732213
0.8011602320464093,0.8332898262066311
0.8013602720544108,0.833347322810029
0.8015603120624124,0.8334052703393664
0.8017603520704141,0.833463663948851
0.8019603920784156,0.833522498901948
0.8021604320864173,0.8335817705814994
0.8023604720944189,0.8336414744989201
0.8025605121024204,0.8337016063024347
0.8027605521104221,0.8337621617843225
0.8029605921184236,0.8338231368871365
0.8031606321264253,0.8338845277088704
0.8033606721344269,0.8339463305070467
0.8035607121424284,0.8340085417017052
0.8037607521504301,0.8340711578772741
0.8039607921584316,0.8341341757833084
0.8041608321664333,0.8341975923340849
0.8043608721744349,0.8342614046070493
0.8045609121824364,0.834325609840113
0.8047609521904381,0.8343902054277972
0.8049609921984396,0.8344551889162406
0.8051610322064413,0.8345205579970709
0.8053610722144429,0.8345863105001654
0.8055611122224444,0.8346524443853157
0.8057611522304461,0.8347189577328239
0.8059611922384476,0.834785848733061
0.8061612322464493,0.8348531156750213
0.8063612722544509,0.8349207569339127
0.8065613122624524,0.8349887709578291
0.8067613522704541,0.8350571562535505
0.8069613922784556,0.8351259113715269
0.8071614322864573,0.8351950348901028
0.8073614722944589,0.8352645253990448
0.8075615123024604,0.8353343814824368
0.8077615523104621,0.8354046017010137
0.8079615923184637,0.8354751845740085
0.8081616323264652,0.8355461285605839
0.8083616723344669,0.835617432040935
0.8085617123424684,0.8356890932971401
0.8087617523504701,0.8357611104938467
0.8089617923584717,0.8358334816588784
0.8091618323664732,0.835906204663851
0.8093618723744749,0.83597927720489
0.8095619123824764,0.8360526967835359
0.8097619523904781,0.8361264606879314
0.8099619923984797,0.8362005659743816
0.8101620324064812,0.8362750094493769
0.8103620724144829,0.836349787652171
0.8105621124224844,0.8364248968380009
0.8107621524304861,0.8365003329620386
0.8109621924384877,0.8365760916641601
0.8111622324464892,0.8366521682546135
0.8113622724544909,0.8367285577006705
0.8115623124624924,0.8368052546143347
0.8117623524704941,0.8368822532411853
0.8119623924784957,0.8369595474504224
0.8121624324864972,0.8370371307261857
0.8123624724944989,0.8371149961602011
0.8125625125025004,0.8371931364458194
0.8127625525105021,0.8372715438734937
0.8129625925185037,0.8373502103277449
0.8131626325265052,0.8374291272856552
0.8133626725345069,0.837508285816925
0.8135627125425084,0.8375876765855205
0.8137627525505101,0.8376672898529389
0.8139627925585117,0.8377471154831031
0.8141628325665132,0.8378271429488996
0.8143628725745149,0.8379073613403609
0.8145629125825165,0.8379877593744917
0.8147629525905181,0.8380683254067267
0.8149629925985197,0.8381490474440074
0.8151630326065212,0.8382299131594522
0.8153630726145229,0.8383109099085913
0.8155631126225245,0.8383920247471346
0.8157631526305261,0.838473244450226
0.8159631926385277,0.8385545555331382
0.8161632326465292,0.8386359442733571
0.8163632726545309,0.8387173967339923
0.8165633126625325,0.8387988987884507
0.8167633526705341,0.838880436146305
0.8169633926785357,0.8389619943802783
0.8171634326865372,0.8390435589542679
0.8173634726945389,0.8391251152523242
0.8175635127025405,0.8392066486084951
0.8177635527105421,0.8392881443374455
0.8179635927185437,0.8393695877657565
0.8181636327265452,0.8394509642638066
0.8183636727345469,0.8395322592781347
0.8185637127425485,0.8396134583641816
0.81876375275055,0.8396945472193074
0.8189637927585517,0.8397755117159779
0.8191638327665532,0.8398563379350147
0.8193638727745549,0.8399370121988017
0.8195639127825565,0.8400175211043431
0.819763952790558,0.8400978515560658
0.8199639927985597,0.8401779907982592
0.8201640328065612,0.8402579264470534
0.8203640728145629,0.8403376465218293
0.8205641128225645,0.8404171394759643
0.820764152830566,0.8404963942268134
0.8209641928385677,0.8405754001848358
0.8211642328465693,0.840654147281771
0.8213642728545709,0.840732625997783
0.8215643128625725,0.8408108273874854
0.821764352870574,0.840888743104773
0.8219643928785757,0.8409663654263823
0.8221644328865773,0.8410436872741143
0.8223644728945789,0.8411207022356587
0.8225645129025805,0.8411974045839563
0.822764552910582,0.8412737892950521
0.8229645929185837,0.8413498520643911
0.8231646329265853,0.8414255893215157
0.8233646729345869,0.8415009982431331
0.8235647129425885,0.8415760767645221
0.82376475295059,0.8416508235892591
0.8239647929585917,0.8417252381972479
0.8241648329665933,0.8417993208510435
0.8243648729745949,0.8418730726004682
0.8245649129825965,0.8419464952855206
0.824764952990598,0.8420195915375897
0.8249649929985997,0.8420923647789872
0.8251650330066013,0.8421648192208183
0.8253650730146029,0.8422369598592192
0.8255651130226045,0.8423087924699896
0.825765153030606,0.8423803236016586
0.8259651930386077,0.8424515605670259
0.8261652330466093,0.8425225114332189
0.8263652730546109,0.8425931850103214
0.8265653130626125,0.8426635908386217
0.826765353070614,0.8427337391745402
0.8269653930786157,0.8428036409752933
0.8271654330866173,0.842873307882357
0.8273654730946189,0.8429427522037951
0.8275655131026205,0.8430119868955159
0.827765553110622,0.8430810255415271
0.8279655931186237,0.8431498823332564
0.8281656331266253,0.8432185720480073
0.828365673134627,0.8432871100266193
0.8285657131426285,0.8433555121504026
0.8287657531506301,0.843423794817415
0.8289657931586317,0.8434919749181512
0.8291658331666333,0.843560069810709
0.829365873174635,0.8436280972954995
0.8295659131826365,0.843696075589565
0.8297659531906381,0.8437640233005653
0.8299659931986397,0.8438319594004928
0.8301660332066413,0.8438999031991729
0.8303660732146428,0.8439678743176037
0.8305661132226445,0.8440358926611866
0.8307661532306461,0.8441039783928954
0.8309661932386477,0.8441721519064288
0.8311662332466493,0.8442404337993896
0.8313662732546508,0.8443088448465257
0.8315663132626525,0.8443774059730714
0.8317663532706541,0.8444461382282175
0.8319663932786557,0.8445150627587392
0.8321664332866573,0.8445842007828075
0.8323664732946588,0.8446535735640028
0.8325665133026605,0.8447232023855508
0.8327665533106621,0.8447931085247948
0.8329665933186637,0.8448633132279155
0.8331666333266653,0.8449338376849065
0.8333666733346669,0.8450047030048138
0.8335667133426685,0.8450759301912392
0.8337667533506701,0.8451475401181121
0.8339667933586717,0.8452195535057245
0.8341668333666733,0.8452919908970283
0.8343668733746749,0.845364872634189
0.8345669133826765,0.8454382188353882
0.8347669533906781,0.8455120493718673
0.8349669933986797,0.8455863838452029
0.8351670334066813,0.845661241564803
0.8353670734146829,0.8457366415256138
0.8355671134226845,0.8458126023860232
0.8357671534306861,0.8458891424459547
0.8359671934386878,0.8459662796251328
0.8361672334466893,0.8460440314415154
0.8363672734546909,0.8461224149898771
0.8365673134626925,0.846201446920536
0.8367673534706941,0.8462811434182161
0.8369673934786958,0.8463615201810331
0.8371674334866973,0.8464425923996007
0.8373674734946989,0.8465243747362526
0.8375675135027005,0.8466068813043738
0.8377675535107021,0.846690125647843
0.8379675935187038,0.8467741207205874
0.8381676335267053,0.8468588788662507
0.8383676735347069,0.8469444117979819
0.8385677135427085,0.8470307305783544
0.8387677535507101,0.8471178455994246
0.8389677935587118,0.847205766562945
0.8391678335667133,0.8472945024607499
0.8393678735747149,0.8473840615553339
0.8395679135827165,0.8474744513606451
0.8397679535907181,0.8475656786231223
0.8399679935987198,0.8476577493030037
0.8401680336067213,0.8477506685559434
0.8403680736147229,0.8478444407149707
0.8405681136227245,0.8479390692728316
0.8407681536307261,0.8480345568647591
0.8409681936387277,0.8481309052517156
0.8411682336467293,0.8482281153041591
0.8413682736547309,0.8483261869863858
0.8415683136627325,0.8484251193415063
0.8417683536707341,0.8485249104771113
0.8419683936787357,0.848625557551692
0.8421684336867373,0.8487270567618763
0.8423684736947389,0.84882940333055
0.8425685137027406,0.848932591495927
0.8427685537107421,0.8490366145016446
0.8429685937187437,0.8491414645879509
0.8431686337267453,0.8492471329840592
0.8433686737347469,0.8493536099017441
0.8435687137427486,0.849460884530252
0.8437687537507501,0.8495689450326026
0.8439687937587517,0.8496777785433549
0.8441688337667533,0.8497873711679129
0.8443688737747549,0.8498977079834431
0.8445689137827566,0.8500087730414765
0.8447689537907581,0.8501205493722667
0.8449689937987597,0.8502330189909687
0.8451690338067613,0.8503461629057083
0.8453690738147629,0.8504599611276031
0.8455691138227646,0.8505743926827918
0.8457691538307661,0.850689435626533
0.8459691938387677,0.85080506705942
0.8461692338467693,0.8509212631457611
0.8463692738547709,0.8510379991341666
0.8465693138627726,0.8511552493803796
0.8467693538707741,0.8512729873723812
0.8469693938787757,0.8513911857577972
0.8471694338867773,0.8515098163736217
0.8473694738947789,0.8516288502782752
0.8475695139027806,0.8517482577859987
0.8477695539107821,0.8518680085035867
0.8479695939187837,0.8519880713694471
0.8481696339267853,0.8521084146949776
0.8483696739347869,0.8522290062082319
0.8485697139427886,0.8523498130998489
0.8487697539507901,0.8524708020712064
0.8489697939587917,0.8525919393847539
0.8491698339667934,0.8527131909164748
0.8493698739747949,0.8528345222104163
0.8495699139827966,0.8529558985352211
0.8497699539907981,0.8530772849425869
0.8499699939987997,0.8531986463275729
0.8501700340068014,0.8533199474906652
0.8503700740148029,0.8534411532015066
0.8505701140228046,0.8535622282641878
0.8507701540308061,0.8536831375839964
0.8509701940388077,0.853803846235506
0.8511702340468094,0.8539243195318875
0.8513702740548109,0.8540445230953189
0.8515703140628126,0.8541644229283603
0.8517703540708141,0.8542839854861615
0.8519703940788157,0.8544031777493604
0.8521704340868174,0.8545219672975275
0.8523704740948189,0.8546403223830095
0.8525705141028205,0.8547582120050171
0.8527705541108221,0.8548756059838034
0.8529705941188237,0.8549924750347707
0.8531706341268254,0.8551087908423474
0.8533706741348269,0.8552245261334657
0.8535707141428285,0.8553396547504785
0.8537707541508301,0.8554541517233406
0.8539707941588317,0.8555679933408894
0.8541708341668334,0.8556811572210499
0.8543708741748349,0.8557936223797915
0.8545709141828365,0.8559053692986667
0.8547709541908382,0.8560163799907519
0.8549709941988397,0.8561266380648246
0.8551710342068414,0.8562361287875979
0.8553710742148429,0.8563448391438423
0.8555711142228445,0.8564527578942253
0.8557711542308462,0.856559875630697
0.8559711942388477,0.8566661848292565
0.8561712342468494,0.8567716798999311
0.8563712742548509,0.8568763572338104
0.8565713142628525,0.8569802152469713
0.8567713542708542,0.8570832544211426
0.8569713942788557,0.8571854773409537
0.8571714342868574,0.8572868887276259
0.8573714742948589,0.8573874954689575
0.8575715143028605,0.8574873066454726
0.8577715543108622,0.8575863335525975
0.8579715943188637,0.8576845897187442
0.8581716343268654,0.8577820909191818
0.8583716743348669,0.8578788551855836
0.8585717143428685,0.8579749028111515
0.8587717543508702,0.8580702563512187
0.8589717943588717,0.8581649406192464
0.8591718343668734,0.8582589826781406
0.8593718743748749,0.8583524118268137
0.8595719143828765,0.8584452595819422
0.8597719543908782,0.8585375596548663
0.8599719943988797,0.8586293479235977
0.8601720344068814,0.8587206623999064
0.860372074414883,0.8588115431914756
0.8605721144228845,0.8589020324591152
0.8607721544308862,0.8589921743690486
0.8609721944388877,0.8590820150402854
0.8611722344468894,0.8591716024871155
0.861372274454891,0.8592609865567684
0.8615723144628925,0.8593502188622917
0.8617723544708942,0.8594393527107156
0.8619723944788957,0.8595284430265886
0.8621724344868974,0.8596175462709693
0.862372474494899,0.8597067203559843
0.8625725145029005,0.8597960245550657
0.8627725545109022,0.8598855194089965
0.8629725945189037,0.8599752666279036
0.8631726345269053,0.8600653289893487
0.863372674534907,0.8601557702326805
0.8635727145429085,0.8602466549498191
0.8637727545509102,0.8603380484726579
0.8639727945589117,0.8604300167572745
0.8641728345669133,0.8605226262651557
0.864372874574915,0.8606159438416496
0.8645729145829165,0.8607100365918633
0.8647729545909182,0.8608049717542403
0.8649729945989197,0.8609008165720557
0.8651730346069213,0.8609976381630717
0.865373074614923,0.8610955033876114
0.8655731146229245,0.8611944787153074
0.8657731546309262,0.8612946300907938
0.8659731946389277,0.8613960227986106
0.8661732346469293,0.8614987213276004
0.866373274654931,0.8616027892350773
0.8665733146629325,0.8617082890110521
0.8667733546709342,0.8618152819428075
0.8669733946789357,0.8619238279801085
0.8671734346869373,0.8620339856013479
0.867373474694939,0.8621458116809203
0.8675735147029405,0.8622593613581222
0.8677735547109422,0.8623746879078749
0.8679735947189438,0.8624918426135696
0.8681736347269453,0.8626108746423305
0.868373674734947,0.8627318309229918
0.8685737147429485,0.8628547560270806
0.8687737547509502,0.8629796920531013
0.8689737947589518,0.8631066785144039
0.8691738347669533,0.8632357522309234
0.869373874774955,0.8633669472250693
0.8695739147829565,0.863500294622039
0.8697739547909582,0.8636358225548219
0.8699739947989598,0.8637735560741593
0.8701740348069613,0.8639135170637106
0.870374074814963,0.8640557241606741
0.8705741148229645,0.8642001926821004
0.8707741548309662,0.8643469345571233
0.8709741948389678,0.8644959582653327
0.8711742348469693,0.8646472687814886
0.871374274854971,0.8648008675267801
0.8715743148629725,0.864956752326806
0.8717743548709742,0.865114917376454
0.8719743948789758,0.8652753532118317
0.8721744348869773,0.8654380466893947
0.872374474894979,0.8656029809724021
0.8725745149029805,0.8657701355248071
0.8727745549109822,0.8659394861126896
0.8729745949189838,0.866111004813302
0.8731746349269853,0.8662846600318019
0.873374674934987,0.8664604165257109
0.8735747149429886,0.8666382354371345
0.8737747549509902,0.8668180743327525
0.8739747949589918,0.8669998872515712
0.8741748349669933,0.8671836247604124
0.874374874974995,0.8673692340170954
0.8745749149829966,0.8675566588412444
0.8747749549909981,0.8677458397926401
0.8749749949989998,0.8679367142570102
0.8751750350070013,0.8681292165391368
0.875375075015003,0.868323277963138
0.8755751150230046,0.8685188269797597
0.8757751550310061,0.8687157892804986
0.8759751950390078,0.868914087918355
0.8761752350470093,0.8691136434349929
0.876375275055011,0.8693143739940745
0.8765753150630126,0.8695161955205082
0.8767753550710141,0.8697190218453382
0.8769753950790158,0.8699227648559837
0.8771754350870173,0.8701273346515217
0.877375475095019,0.8703326397026869
0.8775755151030206,0.8705385870162541
0.8777755551110221,0.870745082303446
0.8779755951190238,0.8709520301520042
0.8781756351270253,0.8711593342015417
0.878375675135027,0.8713668973217876
0.8785757151430286,0.871574621793326
0.8787757551510301,0.8717824094904157
0.8789757951590318,0.8719901620654751
0.8791758351670333,0.8721977811348077
0.879375875175035,0.8724051684651387
0.8795759151830366,0.8726122261605257
0.8797759551910381,0.8728188568492097
0.8799759951990398,0.8730249638699644
0.8801760352070414,0.873230451457507
0.880376075215043,0.873435224926532
0.8805761152230446,0.87363919085393
0.8807761552310461,0.8738422572587655
0.8809761952390478,0.8740443337795809
0.8811762352470494,0.8742453318486139
0.881376275255051,0.8744451648625099
0.8815763152630526,0.8746437483491345
0.8817763552710541,0.8748410001300884
0.8819763952790558,0.8750368404785478
0.8821764352870574,0.8752311922720643
0.882376475295059,0.8754239811399682
0.8825765153030606,0.8756151356050418
0.8827765553110621,0.8758045872191372
0.8829765953190638,0.875992270692437
0.8831766353270654,0.8761781240160708
0.883376675335067,0.8763620885778167
0.8835767153430686,0.8765441092706449
0.8837767553510701,0.8767241345938672
0.8839767953590718,0.8769021167466919
0.8841768353670734,0.8770780117139899
0.884376875375075,0.8772517793441105
0.8845769153830766,0.8774233834185992
0.8847769553910781,0.8775927917136968
0.8849769953990798,0.8777599760535166
0.8851770354070814,0.8779249123548215
0.8853770754150829,0.8780875806633431
0.8855771154230846,0.8782479651816073
0.8857771554310861,0.8784060542882501
0.8859771954390878,0.878561840548835
0.8861772354470894,0.8787153207181936
0.8863772754550909,0.8788664957343442
0.8865773154630926,0.8790153707040522
0.8867773554710942,0.8791619548801259
0.8869773954790958,0.8793062616305488
0.8871774354870974,0.8794483083995831
0.8873774754950989,0.8795881166609808
0.8875775155031006,0.8797257118634724
0.8877775555111022,0.8798611233687065
0.8879775955191038,0.8799943843818381
0.8881776355271054,0.8801255318749753
0.8883776755351069,0.8802546065037129
0.8885777155431086,0.8803816525169866
0.8887777555511102,0.8805067176605049
0.8889777955591118,0.8806298530740228
0.8891778355671134,0.8807511131827309
0.8893778755751149,0.8808705555830505
0.8895779155831166,0.8809882409231277
0.8897779555911182,0.8811042327783332
0.8899779955991198,0.8812185975220826
0.8901780356071214,0.881331404192295
0.8903780756151229,0.8814427243538159
0.8905781156231246,0.8815526319571366
0.8907781556311262,0.8816612031937464
0.8909781956391278,0.8817685163484528
0.8911782356471294,0.8818746516490109
0.891378275655131,0.8819796911134068
0.8915783156631326,0.8820837183951308
0.8917783556711342,0.8821868186267862
0.8919783956791358,0.8822890782623694
0.8921784356871374,0.8823905849185596
0.892378475695139,0.8824914272153498
0.8925785157031406,0.8825916946163471
0.8927785557111422,0.8826914772690655
0.8929785957191438,0.8827908658455272
0.8931786357271454,0.8828899513834839
0.893378675735147,0.8829888251285567
0.8935787157431486,0.8830875783775908
0.8937787557511502,0.8831863023235076
0.8939787957591518,0.8832850879019308
0.8941788357671534,0.8833840256398497
0.894378875775155,0.8834832055065727
0.8945789157831566,0.8835827167672169
0.8947789557911582,0.8836826478389619
0.8949789957991598,0.8837830861502898
0.8951790358071614,0.883884118003418
0.895379075815163,0.883985828440123
0.8955791158231646,0.8840883011111335
0.8957791558311662,0.8841916181492725
0.8959791958391679,0.884295860046501
0.8961792358471694,0.8844011055350136
0.896379275855171,0.8845074314725234
0.8965793158631726,0.8846149127318568
0.8967793558711742,0.884723622094975
0.8969793958791757,0.8848336301515218
0.8971794358871774,0.8849450052019889
0.897379475895179,0.8850578131655826
0.8975795159031806,0.8851721174928592
0.8977795559111822,0.8852879790831947
0.8979795959191837,0.8854054562071407
0.8981796359271854,0.8855246044337115
0.898379675935187,0.8856454765626377
0.8985797159431886,0.8857681225616203
0.8987797559511902,0.8858925895086044
0.8989797959591918,0.8860189215390912
0.8991798359671934,0.8861471597984987
0.899379875975195,0.8862773423995768
0.8995799159831966,0.8864095043848793
0.8997799559911982,0.886543677694288
0.8999799959991998,0.8866798911375819
0.9001800360072014,0.886818170372043
0.900380076015203,0.8869585378850819
0.9005801160232046,0.8871010129818715
0.9007801560312062,0.8872456117779646
0.9009801960392078,0.8873923471968789
0.9011802360472094,0.8875412289726257
0.901380276055211,0.8876922636571557
0.9015803160632127,0.8878454546326973
0.9017803560712142,0.8880008021289576
0.9019803960792158,0.8881583032451591
0.9021804360872174,0.8883179519768765
0.902380476095219,0.8884797392476431
0.9025805161032207,0.8886436529452897
0.9027805561112222,0.8888096779629776
0.9029805961192238,0.8889777962448866
0.9031806361272254,0.8891479868365116
0.903380676135227,0.8893202259395235
0.9035807161432287,0.8894944869711423
0.9037807561512302,0.889670740627966
0.9039807961592318,0.8898489549541984
0.9041808361672334,0.890029095414206
0.904380876175235,0.8902111249693392
0.9045809161832367,0.8903950041589321
0.9047809561912382,0.8905806911854048
0.9049809961992398,0.8907681420033685
0.9051810362072414,0.8909573104126387
0.905381076215243,0.8911481481550432
0.9055811162232447,0.8913406050149102
0.9057811562312462,0.8915346289231055
0.9059811962392478,0.8917301660644834
0.9061812362472494,0.8919271609885998
0.906381276255251,0.8921255567235322
0.9065813162632527,0.892325294892632
0.9067813562712542,0.8925263158340315
0.9069813962792558,0.8927285587227103
0.9071814362872574,0.8929319616949181
0.907381476295259,0.8931364619747396
0.9075815163032607,0.893341996002576
0.9077815563112622,0.8935484995653035
0.9079815963192638,0.8937559079278673
0.9081816363272655,0.8939641559660509
0.908381676335267,0.894173178300158
0.9085817163432686,0.8943829094293317
0.9087817563512702,0.8945932838662312
0.9089817963592718,0.8948042362717773
0.9091818363672735,0.8950157015896743
0.909381876375275,0.8952276151804088
0.9095819163832766,0.8954399129544248
0.9097819563912782,0.895652531504168
0.9099819963992798,0.8958654082346982
0.9101820364072815,0.8960784814925566
0.910382076415283,0.8962916906925917
0.9105821164232846,0.8965049764424317
0.9107821564312862,0.89671828066431
0.9109821964392878,0.896931546713947
0.9111822364472895,0.8971447194961975
0.911382276455291,0.8973577455771832
0.9115823164632926,0.8975705732926337
0.9117823564712942,0.8977831528521732
0.9119823964792958,0.8979954364392936
0.9121824364872975,0.8982073783067722
0.912382476495299,0.8984189348673
0.9125825165033006,0.8986300647790996
0.9127825565113022,0.8988407290263255
0.9129825965193038,0.8990508909940538
0.9131826365273055,0.89926051653768
0.913382676535307,0.8994695740465659
0.9135827165433086,0.8996780345017767
0.9137827565513102,0.8998858715277865
0.9139827965593118,0.9000930614380229
0.9141828365673135,0.9002995832741568
0.914382876575315,0.9005054188390466
0.9145829165833166,0.9007105527232678
0.9147829565913183,0.9009149723251743
0.9149829965993198,0.9011186678644506
0.9151830366073215,0.9013216323891347
0.915383076615323,0.9015238617761017
0.9155831166233246,0.9017253547250161
0.9157831566313263,0.9019261127457754
0.9159831966393278,0.9021261401394816
0.9161832366473295,0.9023254439729897
0.916383276655331,0.9025240340470997
0.9165833166633326,0.9027219228584678
0.9167833566713343,0.9029191255553265
0.9169833966793358,0.9031156598871173
0.9171834366873375,0.9033115461481488
0.917383476695339,0.9035068071154054
0.9175835167033406,0.9037014679806412
0.9177835567113423,0.9038955562769078
0.9179835967193438,0.9040891017996672
0.9181836367273455,0.9042821365226589
0.918383676735347,0.9044746945086899
0.9185837167433486,0.9046668118155319
0.9187837567513503,0.904858526397112
0.9189837967593518,0.9050498780001965
0.9191838367673534,0.9052409080567658
0.919383876775355,0.9054316595722922
0.9195839167833566,0.9056221770101369
0.9197839567913583,0.9058125061722822
0.9199839967993598,0.9060026940766298
0.9201840368073614,0.9061927888310929
0.920384076815363,0.9063828395047169
0.9205841168233646,0.9065728959960734
0.9207841568313663,0.9067630088991636
0.9209841968393678,0.9069532293670894
0.9211842368473694,0.9071436089737341
0.921384276855371,0.9073341995737162
0.9215843168633726,0.9075250531608725
0.9217843568713743,0.9077162217255335
0.9219843968793758,0.9079077571108586
0.9221844368873774,0.9080997108684994
0.9223844768953791,0.9082921341138667
0.9225845169033806,0.9084850773812733
0.9227845569113823,0.9086785904792356
0.9229845969193838,0.9088727223462145
0.9231846369273854,0.9090675209070799
0.9233846769353871,0.9092630329305869
0.9235847169433886,0.909459303888153
0.9237847569513903,0.9096563778142309
0.9239847969593918,0.9098542971685665
0.9241848369673934,0.9100531027006427
0.9243848769753951,0.9102528333166026
0.9245849169833966,0.9104535259489539
0.9247849569913983,0.9106552154293486
0.9249849969993998,0.9108579343647437
0.9251850370074014,0.9110617130172367
0.9253850770154031,0.9112665791878758
0.9255851170234046,0.9114725581047445
0.9257851570314063,0.9116796723156125
0.9259851970394078,0.9118879415854474
0.9261852370474094,0.912097382799079
0.9263852770554111,0.9123080098693003
0.9265853170634126,0.9125198336506891
0.9267853570714143,0.9127328618594269
0.9269853970794159,0.9129470989993875
0.9271854370874174,0.913162546294761
0.9273854770954191,0.9133792016294696
0.9275855171034206,0.9135970594936302
0.9277855571114223,0.9138161109373002
0.9279855971194239,0.914036343531745
0.9281856371274254,0.9142577413384464
0.9283856771354271,0.9144802848860647
0.9285857171434286,0.9147039511555559
0.9287857571514303,0.9149287135736314
0.9289857971594319,0.9151545420147347
0.9291858371674334,0.9153814028116968
0.9293858771754351,0.9156092587752143
0.9295859171834366,0.9158380692222843
0.9297859571914383,0.9160677900137056
0.9299859971994399,0.9162983736007462
0.9301860372074414,0.9165297690810534
0.9303860772154431,0.9167619222638663
0.9305861172234446,0.916994775744571
0.9307861572314462,0.9172282689886162
0.9309861972394479,0.9174623384247875
0.9311862372474494,0.9176969175478129
0.9313862772554511,0.9179319370302561
0.9315863172634526,0.9181673248436195
0.9317863572714542,0.9184030063885648
0.9319863972794559,0.9186389046341279
0.9321864372874574,0.9188749402657795
0.9323864772954591,0.9191110318421585
0.9325865173034606,0.9193470959602768
0.9327865573114622,0.9195830474289661
0.9329865973194639,0.9198187994503149
0.9331866373274654,0.9200542638088063
0.9333866773354671,0.9202893510678514
0.9335867173434687,0.9205239707733756
0.9337867573514702,0.9207580316640928
0.9339867973594719,0.9209914418880746
0.9341868373674734,0.921224109225192
0.9343868773754751,0.9214559413149868
0.9345869173834767,0.9216868458894942
0.9347869573914782,0.9219167310105281
0.9349869973994799,0.9221455053109019
0.9351870374074814,0.922373078239044
0.9353870774154831,0.9225993603064461
0.9355871174234847,0.9228242633373561
0.9357871574314862,0.9230477007201157
0.9359871974394879,0.9232695876595225
0.9361872374474894,0.9234898414295828
0.9363872774554911,0.9237083816260057
0.9365873174634927,0.9239251304177821
0.9367873574714942,0.9241400127971775
0.9369873974794959,0.9243529568274647
0.9371874374874974,0.924563893887715
0.9373874774954991,0.9247727589139637
0.9375875175035007,0.9249794906360649
0.9377875575115022,0.9251840318095529
0.9379875975195039,0.9253863294418289
0.9381876375275054,0.9255863350119994
0.9383876775355071,0.9257840046836999
0.9385877175435087,0.9259792995102474
0.9387877575515102,0.9261721856314763
0.9389877975595119,0.9263626344616305
0.9391878375675135,0.9265506228676943
0.9393878775755151,0.9267361333375703
0.9395879175835167,0.9269191541375267
0.9397879575915182,0.9270996794583594
0.9399879975995199,0.9272777095497431
0.9401880376075215,0.9274532508422626
0.9403880776155231,0.9276263160566485
0.9405881176235247,0.9277969242997661
0.9407881576315262,0.9279651011469385
0.9409881976395279,0.9281308787102117
0.9411882376475295,0.9282942956922058
0.941388277655531,0.9284553974252229
0.9415883176635327,0.9286142358953229
0.9417883576715342,0.9287708697511037
0.9419883976795359,0.9289253642969659
0.9421884376875375,0.9290777914706687
0.942388477695539,0.9292282298050245
0.9425885177035407,0.9293767643736132
0.9427885577115422,0.9295234867204323
0.9429885977195439,0.9296684947734362
0.9431886377275455,0.9298118927419502
0.943388677735547,0.929953790997986
0.9435887177435487,0.9300943059415139
0.9437887577515502,0.9302335598497866
0.9439887977595519,0.9303716807108449
0.9441888377675535,0.9305088020413645
0.944388877775555,0.9306450626890441
0.9445889177835567,0.9307806066197631
0.9447889577915582,0.9309155826897756
0.9449889977995599,0.9310501444032363
0.9451890378075615,0.9311844496553885
0.945389077815563,0.9313186604617779
0.9455891178235647,0.9314529426738849
0.9457891578315663,0.9315874656816047
0.9459891978395679,0.9317224021030287
0.9461892378475695,0.9318579274620216
0.946389277855571,0.9319942198541078
0.9465893178635727,0.9321314596012246
0.9467893578715743,0.9322698288959154
0.9469893978795759,0.9324095114355799
0.9471894378875775,0.9325506920474171
0.947389477895579,0.932693556304732
0.9475895179035807,0.9328382901353041
0.9477895579115823,0.932985079422542
0.9479895979195839,0.9331341096001805
0.9481896379275855,0.9332855652412962
0.948389677935587,0.9334396296424523
0.9485897179435887,0.933596484403801
0.9487897579515903,0.9337563090060012
0.9489897979595919,0.9339192803848264
0.9491898379675935,0.9340855725043697
0.949389877975595,0.9342553559297578
0.9495899179835967,0.9344287974003214
0.9497899579915983,0.934606059404173
0.9499899979995999,0.9347872997551667
0.9501900380076015,0.9349726711732247
0.950390078015603,0.9351623208690267
0.9505901180236047,0.9353563901340693
0.9507901580316063,0.935555013937106
0.9509901980396079,0.9357583205279884
0.9511902380476095,0.9359664310499258
0.951390278055611,0.9361794591611837
0.9515903180636127,0.9363975106672366
0.9517903580716143,0.9366206831643872
0.9519903980796159,0.9368490656958526
0.9521904380876175,0.9370827384213107
0.952390478095619,0.9373217723008828
0.9525905181036207,0.9375662287945128
0.9527905581116223,0.9378161595776895
0.9529905981196238,0.9380716062744244
0.9531906381276255,0.9383326002083869
0.9533906781356271,0.9385991621730603
0.9535907181436287,0.9388713022217583
0.9537907581516303,0.939149019478308
0.9539907981596318,0.9394323019691674
0.9541908381676335,0.9397211264777124
0.9543908781756351,0.9400154584213857
0.9545909181836367,0.9403152517523568
0.9547909581916383,0.9406204488823018
0.9549909981996398,0.9409309806318624
0.9551910382076415,0.9412467662052928
0.9553910782156431,0.9415677131907583
0.9555911182236447,0.9418937175866936
0.9557911582316463,0.9422246638545705
0.9559911982396478,0.942560424998379
0.9561912382476495,0.9429008626710565
0.9563912782556511,0.9432458273080502
0.9565913182636527,0.9435951582881305
0.9567913582716543,0.9439486841215154
0.9569913982796558,0.9443062226653014
0.9571914382876575,0.944667581366131
0.9573914782956591,0.945032557529966
0.9575915183036607,0.9454009386187603
0.9577915583116623,0.9457725025737745
0.9579915983196639,0.946147018165189
0.9581916383276655,0.9465242453676179
0.9583916783356671,0.9469039357610527
0.9585917183436687,0.9472858329566924
0.9587917583516703,0.947669673047057
0.9589917983596719,0.9480551850797011
0.9591918383676735,0.9484420915537853
0.9593918783756751,0.9488301089386899
0.9595919183836767,0.9492189482137872
0.9597919583916783,0.9496083154284243
0.9599919983996799,0.9499979122811022
0.9601920384076815,0.9503874367167666
0.9603920784156831,0.9507765835410704
0.9605921184236847,0.9511650450503967
0.9607921584316863,0.95155251167638
0.9609921984396879,0.9519386726435972
0.9611922384476895,0.9523232166390474
0.9613922784556911,0.9527058324919843
0.9615923184636928,0.9530862098626202
0.9617923584716943,0.9534640399381599
0.9619923984796959,0.9538390161345945
0.9621924384876975,0.954210834802632
0.9623924784956991,0.9545791959361081
0.9625925185037008,0.9549438038811915
0.9627925585117023,0.9553043680446659
0.9629925985197039,0.9556606035995437
0.9631926385277055,0.9560122321862563
0.9633926785357071,0.9563589826076386
0.9635927185437086,0.9567005915159323
0.9637927585517103,0.9570368040900097
0.9639927985597119,0.9573673747010369
0.9641928385677135,0.9576920675647935
0.9643928785757151,0.9580106573788779
0.9645929185837167,0.9583229299430488
0.9647929585917183,0.9586286827609737
0.9649929985997199,0.958927725621681
0.9651930386077215,0.9592198811590537
0.9653930786157231,0.9595049853877308
0.9655931186237247,0.9597828882138355
0.9657931586317263,0.9600534539189925
0.9659931986397279,0.9603165616161531
0.9661932386477295,0.960572105675803
0.9663932786557311,0.9608199961211891
0.9665933186637327,0.9610601589912731
0.9667933586717343,0.9612925366701808
0.9669933986797359,0.9615170881820004
0.9671934386877376,0.9617337894498512
0.9673934786957391,0.9619426335182281
0.9675935187037407,0.9621436307377116
0.9677935587117423,0.9623368089112159
0.9679935987197439,0.9625222134010359
0.9681936387277456,0.962699907196047
0.9683936787357471,0.9628699709384977
0.9685937187437487,0.9630325029099348
0.9687937587517503,0.9631876189758932
0.9689937987597519,0.9633354524890776
0.9691938387677536,0.963476154150863
0.9693938787757551,0.96360989183104
0.9695939187837567,0.9637368503458268
0.9697939587917583,0.9638572311942741
0.9699939987997599,0.9639712522532873
0.9701940388077616,0.9640791474315891
0.9703940788157631,0.9641811662830542
0.9705941188237647,0.9642775735799379
0.9707941588317663,0.9643686488466334
0.9709941988397679,0.9644546858546819
0.9711942388477696,0.9645359920798676
0.9713942788557711,0.9646128881223296
0.9715943188637727,0.9646857070907136
0.9717943588717743,0.9647547939514933
0.9719943988797759,0.9648205048446823
0.9721944388877776,0.9648832063672541
0.9723944788957791,0.9649432748256814
0.9725945189037807,0.9650010954590951
0.9727945589117823,0.9650570616346559
0.9729945989197839,0.9651115740168127
0.9731946389277856,0.9651650397122117
0.9733946789357871,0.9652178713920951
0.9735947189437887,0.965270486394109
0.9737947589517904,0.965323305805508
0.9739947989597919,0.9653767535298245
0.9741948389677936,0.9654312553391183
0.9743948789757951,0.965487237913999
0.9745949189837967,0.9655451278736575
0.9747949589917984,0.965605350798199
0.9749949989997999,0.9656683302456106
0.9751950390078015,0.9657344867657356
0.9753950790158031,0.9658042369136629
0.9755951190238047,0.9658779922649596
0.9757951590318064,0.9659561584352003
0.9759951990398079,0.9660391341062572
0.9761952390478095,0.9661273100618207
0.9763952790558111,0.9662210682346228
0.9765953190638127,0.9663207807678229
0.9767953590718144,0.9664268090930082
0.9769953990798159,0.9665395030272297
0.9771954390878175,0.9666591998914768
0.9773954790958191,0.9667862236529499
0.9775955191038207,0.9669208840934488
0.9777955591118224,0.9670634760061505
0.9779955991198239,0.9672142784229861
0.9781956391278255,0.9673735538747714
0.9783956791358271,0.9675415476861696
0.9785957191438287,0.9677184873074971
0.9787957591518304,0.9679045816852933
0.9789957991598319,0.9681000206734987
0.9791958391678335,0.9683049744869838
0.9793958791758351,0.9685195931990844
0.9795959191838367,0.9687440062846847
0.9797959591918384,0.9689783222102967
0.9799959991998399,0.9692226280724633
0.9801960392078415,0.969476989285702
0.9803960792158432,0.9697414493210894
0.9805961192238447,0.9700160294964596
0.9807961592318464,0.970300728819072
0.9809961992398479,0.9705955238814706
0.9811962392478495,0.9709003688111265
0.9813962792558512,0.971215195274328
0.9815963192638527,0.9715399125346424
0.9817963592718544,0.9718744075661364
0.9819963992798559,0.9722185452214114
0.9821964392878575,0.9725721684543568
0.9823964792958592,0.9729350985973994
0.9825965193038607,0.9733071356928689
0.9827965593118624,0.9736880588779719
0.9829965993198639,0.974077626822712
0.9831966393278655,0.9744755782199582
0.9833966793358672,0.9748816323267201
0.9835967193438687,0.9752954895555441
0.9837967593518704,0.9757168321148062
0.9839967993598719,0.9761453246965404
0.9841968393678735,0.9765806152102967
0.9843968793758752,0.9770223355614012
0.9845969193838767,0.9774701024718427
0.9847969593918784,0.9779235183418978
0.98499699939988,0.9783821721504702
0.9851970394078815,0.9788456403920058
0.9853970794158832,0.9793134880477292
0.9855971194238847,0.979785269588836
0.9857971594318863,0.9802605300091738
0.985997199439888,0.9807388058848452
0.9861972394478895,0.9812196264580787
0.9863972794558912,0.9817025147426275
0.9865973194638927,0.9821869886478833
0.9867973594718943,0.9826725621188253
0.986997399479896,0.9831587462888639
0.9871974394878975,0.9836450506425922
0.9873974794958992,0.9841309841854169
0.9875975195039007,0.9846160566170062
0.9877975595119023,0.9850997795054757
0.987997599519904,0.9855816674592162
0.9881976395279055,0.9860612392932671
0.9883976795359072,0.9865380191871456
0.9885977195439087,0.9870115378310557
0.9887977595519103,0.9874813335574318
0.988997799559912,0.9879469534547982
0.9891978395679135,0.9884079544609786
0.9893978795759152,0.9888639044327342
0.9895979195839167,0.9893143831889768
0.9897979595919183,0.9897589835247657
0.98999799959992,0.9901973121933807
0.9901980396079215,0.9906289908538441
0.9903980796159232,0.9910536569813577
0.9905981196239247,0.9914709647382225
0.9907981596319263,0.9918805858029085
0.990998199639928,0.9922822101550627
0.9911982396479295,0.9926755468143523
0.9913982796559312,0.9930603245311691
0.9915983196639327,0.9934362924273509
0.9917983596719343,0.9938032205852039
0.991998399679936,0.9941609005832539
0.9921984396879375,0.9945091459772955
0.9923984796959392,0.9948477927254514
0.9925985197039408,0.9951766995561117
0.9927985597119423,0.9954957482777675
0.992998599719944,0.9958048440299199
0.9931986397279455,0.9961039154743939
0.9933986797359472,0.9963929149265605
0.9935987197439488,0.9966718184261225
0.9937987597519503,0.9969406257472945
0.993998799759952,0.9971993603483688
0.9941988397679535,0.9974480692608283
0.9943988797759552,0.99768682291834
0.9945989197839568,0.997915714926122
0.9947989597919583,0.9981348617713575
0.99499899979996,0.9983444024754875
0.9951990398079615,0.998544498189385
0.9953990798159632,0.9987353317325778
0.9955991198239648,0.9989171070778498
0.9957991598319663,0.999090048782708
0.995999199839968,0.9992544013693653
0.9961992398479695,0.9994104286550327
0.9963992798559712,0.9995584130344712
0.9965993198639728,0.9996986547168896
0.9967993598719743,0.9998314709194147
0.996999399879976,0.9999571950194904
0.9971994398879775,1.0000761756686831
0.9973994798959791,1.0001887758704875
0.9975995199039808,1.0002953720248338
0.9977995599119823,1.0003963529420952
0.997999599919984,1.0004921188294809
0.9981996399279855,1.0005830802527809
0.9983996799359871,1.0006696570764977
0.9985997199439888,1.0007522773854487
0.9987997599519903,1.000831376390986
0.998999799959992,1.0009073953249963
0.9991998399679936,1.000980780324882
0.9993998799759951,1.0010519813127285
0.9995999199839968,1.0011214508718667
0.9997999599919983,1.0011896431240277
1.0,1.0012570126102696


==> anc/fig2/subpl_1_series_4.csv <==
x,y
0.8,0.8
1.0,1.0


==> anc/fig2/subpl_1_series_5.csv <==
x,y
0.8,0.8
0.8,1.0
1.0,1.0
1.0,0.8
0.8,0.8


==> anc/fig2/subpl_2_series_1.csv <==
x,y
0.0,-5.63869721655149e-7
0.00040004000400040005,-1.8317291339113866e-6
0.0008000800080008001,2.3730980325340888e-7
0.0012001200120012002,4.229535955488448e-6
0.0016001600160016002,8.264140981814778e-6
0.002000200020002,9.309386504972872e-6
0.0024002400240024004,6.083631757001573e-6
0.0028002800280028,5.458212402537684e-7
0.0032003200320032004,-4.020519276225296e-6
0.0036003600360036006,-4.5687437442219585e-6
0.004000400040004,-9.818267492456116e-7
0.0044004400440044,4.630840304240512e-6
0.004800480048004801,9.685275737025389e-6
0.005200520052005201,1.121329067690956e-5
0.0056005600560056,8.860373849480744e-6
0.006000600060006001,3.2028508975684433e-6
0.006400640064006401,-2.7434387671935144e-6
0.006800680068006801,-5.712852404471825e-6
0.007200720072007201,-4.613908426155146e-6
0.007600760076007601,-5.509623397298088e-7
0.008000800080008,4.348296509940237e-6
0.0084008400840084,8.54808381181224e-6
0.0088008800880088,1.0073156401326985e-5
0.009200920092009202,8.181180073767863e-6
0.009600960096009602,4.183632643098983e-6
0.010001000100010001,-3.3842140858240943e-7
0.010401040104010401,-2.9863391484870327e-6
0.010801080108010801,-3.2801876977276226e-6
0.0112011201120112,-1.4236550834488201e-6
0.0116011601160116,2.2415828974404334e-6
0.012001200120012002,6.482218367910922e-6
0.012401240124012402,9.804151107793355e-6
0.012801280128012802,1.0421257028434168e-5
0.013201320132013201,7.566839481012132e-6
0.013601360136013601,1.9807628434970886e-6
0.014001400140014001,-4.103016560110147e-6
0.014401440144014403,-7.572017701481734e-6
0.014801480148014802,-6.318376053335122e-6
0.015201520152015202,-5.034746843220195e-7
0.015601560156015602,7.472767126544266e-6
0.016001600160016,1.3836380912773255e-5
0.016401640164016403,1.5299556243953544e-5
0.0168016801680168,1.0403623168956516e-5
0.017201720172017203,1.507562087499359e-6
0.0176017601760176,-6.693060420530014e-6
0.018001800180018002,-9.752494550976584e-6
0.018401840184018404,-6.243742641803482e-6
0.018801880188018802,1.9904900080344734e-6
0.019201920192019203,1.0641638412193372e-5
0.0196019601960196,1.5532100517100245e-5
0.020002000200020003,1.4212211166975824e-5
0.0204020402040204,7.017701643973612e-6
0.020802080208020803,-2.2776097499625086e-6
0.021202120212021204,-9.042275505889708e-6
0.021602160216021602,-9.676341450172085e-6
0.022002200220022004,-4.417128868635864e-6
0.0224022402240224,4.68685602065394e-6
0.022802280228022803,1.321371306468172e-5
0.0232023202320232,1.669287004499656e-5
0.023602360236023603,1.3395579698587123e-5
0.024002400240024004,4.409990271583841e-6
0.024402440244024402,-4.926953729557718e-6
0.024802480248024804,-9.722612246907889e-6
0.025202520252025202,-7.595525787775295e-6
0.025602560256025603,-5.474237831423062e-7
0.026002600260026005,7.460780276106679e-6
0.026402640264026403,1.3068514097895959e-5
0.026802680268026804,1.3384825437895084e-5
0.027202720272027203,8.866838913769784e-6
0.027602760276027604,1.3878991954388575e-6
0.028002800280028002,-5.2257172853866635e-6
0.028402840284028404,-7.84914627194322e-6
0.028802880288028805,-5.333583458212027e-6
0.029202920292029203,1.037986344857092e-6
0.029602960296029605,7.675327463707582e-6
0.030003000300030003,1.1892737484101024e-5
0.030403040304030404,1.213254346024012e-5
0.030803080308030802,9.131091961638721e-6
0.031203120312031204,4.051267153564603e-6
0.0316031603160316,-1.747162114769385e-6
0.032003200320032,-6.0357511624010984e-6
0.032403240324032405,-6.844906275272483e-6
0.032803280328032806,-3.2362982133743445e-6
0.0332033203320332,3.2205381245986597e-6
0.0336033603360336,9.847779016896457e-6
0.034003400340034004,1.352362898886586e-5
0.034403440344034406,1.2395932210227528e-5
0.03480348034803481,7.06400514047939e-6
0.0352035203520352,-2.702559447689823e-7
0.0356035603560356,-6.27065558904058e-6
0.036003600360036005,-8.280661392197353e-6
0.036403640364036406,-5.117678438394668e-6
0.03680368036803681,2.0831300666240837e-6
0.0372037203720372,9.964781487577234e-6
0.037603760376037604,1.5082434472412504e-5
0.038003800380038005,1.4954679337656623e-5
0.03840384038403841,9.458524951020536e-6
0.0388038803880388,6.992589150697781e-7
0.0392039203920392,-7.308595659071687e-6
0.039603960396039604,-1.030313922359416e-5
0.040004000400040006,-6.991361467940244e-6
0.04040404040404041,7.044483440118987e-7
0.0408040804080408,8.866640614061533e-6
0.041204120412041204,1.3922061449556794e-5
0.041604160416041605,1.3894818865090725e-5
0.04200420042004201,9.335506929046555e-6
0.04240424042404241,2.8175543334771347e-6
0.0428042804280428,-2.6913365424492686e-6
0.043204320432043204,-4.879599628339337e-6
0.043604360436043606,-3.4289436436733822e-6
0.04400440044004401,1.1708472924185087e-7
0.04440444044404441,3.5903507811241298e-6
0.0448044804480448,5.82549502485194e-6
0.045204520452045205,7.1326015350405e-6
0.045604560456045606,7.638363506014267e-6
0.04600460046004601,7.382532209634224e-6
0.0464046404640464,5.613493322512847e-6
0.046804680468046804,2.4203443564768667e-6
0.047204720472047206,-1.0851756697231874e-6
0.04760476047604761,-3.31932576322011e-6
0.04800480048004801,-3.13380965048099e-6
0.0484048404840484,-4.871783431080468e-7
0.048804880488048805,3.940211909407576e-6
0.049204920492049206,8.467142474464368e-6
0.04960496049604961,1.1127128473686215e-5
0.05000500050005001,1.0392949710797544e-5
0.050405040504050404,6.479939650014255e-6
0.050805080508050805,1.159289135146957e-6
0.05120512051205121,-3.2053169033534334e-6
0.05160516051605161,-4.761275178510882e-6
0.05200520052005201,-3.337954341684629e-6
0.052405240524052404,4.6686671320919637e-7
0.052805280528052806,4.904693165611734e-6
0.05320532053205321,7.907114193409642e-6
0.05360536053605361,8.38242739554032e-6
0.054005400540054004,6.836274042947704e-6
0.054405440544054405,4.822261749970469e-6
0.05480548054805481,3.1754535809759565e-6
0.05520552055205521,2.185278081382608e-6
0.05560556055605561,1.3466665180900117e-6
0.056005600560056004,3.191184473963493e-7
0.056405640564056406,-6.464940003128583e-7
0.05680568056805681,-7.757131890440139e-7
0.05720572057205721,8.764309979425455e-7
0.05760576057605761,4.02462532864134e-6
0.058005800580058005,7.321195778196843e-6
0.058405840584058406,8.696201446056762e-6
0.05880588058805881,7.399696509369225e-6
0.05920592059205921,4.319834356301955e-6
0.059605960596059604,1.0817204599763985e-6
0.060006000600060005,-9.451908178706447e-7
0.06040604060406041,-1.4704641561405496e-6
0.06080608060806081,-5.20412357270239e-7
0.06120612061206121,1.3038514846477889e-6
0.061606160616061605,3.5110314387937214e-6
0.062006200620062006,5.422658479449505e-6
0.06240624062406241,6.83778150220582e-6
0.0628062806280628,7.404863443881415e-6
0.0632063206320632,6.7180874326194795e-6
0.0636063606360636,4.754665963148386e-6
0.064006400640064,1.995546151281613e-6
0.06440644064406441,-8.197855053959646e-7
0.06480648064806481,-2.7277273659184753e-6
0.06520652065206521,-2.9010009030411288e-6
0.06560656065606561,-8.268747035133917e-7
0.06600660066006601,2.9258211195482e-6
0.0664066406640664,7.318647552288782e-6
0.0668066806680668,1.0474896188737703e-5
0.0672067206720672,1.0875913683733307e-5
0.0676067606760676,8.25119661206769e-6
0.06800680068006801,3.7969504021531653e-6
0.06840684068406841,-3.455487362427623e-7
0.06880688068806881,-3.1600049690827525e-6
0.06920692069206921,-3.968319139402432e-6
0.06960696069606961,-3.049263329363283e-6
0.07000700070007,-4.093707705460359e-7
0.0704070407040704,3.5484897569493246e-6
0.0708070807080708,8.078671254421743e-6
0.0712071207120712,1.144375617385951e-5
0.07160716071607161,1.205355485564552e-5
0.07200720072007201,9.559338848059984e-6
0.07240724072407241,4.568493373914573e-6
0.07280728072807281,-1.2053661893121626e-6
0.07320732073207321,-5.758163191635357e-6
0.07360736073607362,-7.012467299623293e-6
0.074007400740074,-4.229639694972032e-6
0.0744074407440744,1.4669864913732789e-6
0.0748074807480748,7.95667395244587e-6
0.07520752075207521,1.2558991922720364e-5
0.07560756075607561,1.3804969675561274e-5
0.07600760076007601,1.0739510416482578e-5
0.07640764076407641,4.936756995407854e-6
0.07680768076807681,-1.3110266027516193e-6
0.07720772077207722,-5.136083534855451e-6
0.0776077607760776,-5.532000586908059e-6
0.078007800780078,-2.6925409444267245e-6
0.0784078407840784,1.7670323678858901e-6
0.07880788078807881,6.006625034124524e-6
0.07920792079207921,8.803184388811447e-6
0.07960796079607961,9.857123218097452e-6
0.08000800080008001,9.502985402726205e-6
0.08040804080408041,7.842459108016453e-6
0.08080808080808081,4.751130062569109e-6
0.08120812081208122,6.383428697229188e-7
0.0816081608160816,-3.4296342866224627e-6
0.082008200820082,-5.552052093488191e-6
0.08240824082408241,-4.506995815320436e-6
0.08280828082808281,-2.3245060029597475e-8
0.08320832083208321,6.013204982474596e-6
0.08360836083608361,1.1147668620384299e-5
0.08400840084008401,1.30882416452191e-5
0.08440844084408441,1.1341172595921711e-5
0.08480848084808482,6.869547112431373e-6
0.0852085208520852,1.5096683427737179e-6
0.0856085608560856,-2.7455531032352654e-6
0.086008600860086,-4.770132037978936e-6
0.08640864086408641,-4.132213624601089e-6
0.08680868086808681,-1.4307181958189696e-6
0.08720872087208721,2.561106370958799e-6
0.08760876087608761,6.596935551959893e-6
0.08800880088008801,9.305116211423548e-6
0.08840884088408842,1.0054629432550144e-5
0.08880888088808882,8.701257004820051e-6
0.0892089208920892,6.082835036613776e-6
0.0896089608960896,2.651836928733997e-6
0.09000900090009001,-4.3712405945611765e-7
0.09040904090409041,-2.244720357133523e-6
0.09080908090809081,-2.0703535292126984e-6
0.09120912091209121,-4.4392588179759107e-7
0.09160916091609161,1.695005425961238e-6
0.09200920092009202,3.7437649865190714e-6
0.09240924092409242,5.506520677177329e-6
0.0928092809280928,7.069736262528548e-6
0.0932093209320932,7.907449285880774e-6
0.09360936093609361,7.639671212360255e-6
0.09400940094009401,6.025886966486149e-6
0.09440944094409441,3.1824532085861224e-6
0.09480948094809481,-5.636034279554725e-8
0.09520952095209521,-2.3964853183219836e-6
0.09560956095609562,-2.6254513917564615e-6
0.09600960096009602,-9.79717160363991e-7
0.09640964096409642,1.982563272315274e-6
0.0968096809680968,4.985372438724711e-6
0.09720972097209721,7.203283917560366e-6
0.09760976097609761,7.886450845283333e-6
0.09800980098009801,7.25855378102408e-6
0.09840984098409841,5.964795203296236e-6
0.09880988098809881,4.484509269944703e-6
0.09920992099209922,2.8258261687563735e-6
0.09960996099609962,2.5970569578204206e-7
0.10001000100010002,-2.4697301247433856e-6
0.1004100410041004,-3.7544917773635333e-6
0.10081008100810081,-1.9838315620177016e-6
0.10121012101210121,2.2402080245287337e-6
0.10161016101610161,6.932336701799546e-6
0.10201020102010201,9.821255772951565e-6
0.10241024102410241,9.69219223147244e-6
0.10281028102810282,7.329042990000811e-6
0.10321032103210322,4.191783405681215e-6
0.10361036103610362,1.6499222756025111e-6
0.10401040104010402,-2.3557919820449413e-7
0.10441044104410441,-1.408013045114953e-6
0.10481048104810481,-1.8935898273980678e-6
0.10521052105210521,-1.2462289608189403e-6
0.10561056105610561,8.236303438713399e-7
0.10601060106010601,3.837042682947045e-6
0.10641064106410641,6.779327640663024e-6
0.10681068106810682,8.31712056027778e-6
0.10721072107210722,8.149250908112693e-6
0.10761076107610762,6.545379882136326e-6
0.10801080108010801,4.375480186016856e-6
0.10841084108410841,2.1574478448332934e-6
0.10881088108810881,2.8463198857575644e-7
0.10921092109210921,-1.208939928817876e-6
0.10961096109610961,-2.1922761451187434e-6
0.11001100110011001,-2.083894323531843e-6
0.11041104110411042,-4.1038760882627923e-7
0.11081108110811082,2.825623122676424e-6
0.11121112111211122,6.546697446041527e-6
0.1116111611161116,9.539912397854566e-6
0.11201120112011201,1.0608908555490015e-5
0.11241124112411241,9.30540341902153e-6
0.11281128112811281,6.100982320053627e-6
0.11321132113211321,1.9192563799202977e-6
0.11361136113611361,-2.2977124917722413e-6
0.11401140114011402,-5.582054297723071e-6
0.11441144114411442,-6.6146464661881454e-6
0.11481148114811482,-4.560677220280529e-6
0.11521152115211522,5.084696801938016e-7
0.11561156115611561,7.151522152262779e-6
0.11601160116011601,1.2823475787168692e-5
0.11641164116411641,1.5085962487212945e-5
0.11681168116811681,1.3015941742522408e-5
0.11721172117211721,7.499923541015585e-6
0.11761176117611762,5.994833929823251e-7
0.11801180118011802,-5.119348452251038e-6
0.11841184118411842,-7.761216498869405e-6
0.11881188118811882,-6.891043780127282e-6
0.11921192119211921,-3.383852435062673e-6
0.11961196119611961,1.451845335495583e-6
0.12001200120012001,6.510523085201392e-6
0.12041204120412041,1.0682773284864666e-5
0.12081208120812081,1.3000293812015506e-5
0.12121212121212122,1.2701473149301368e-5
0.12161216121612162,9.745841395805699e-6
0.12201220122012202,4.7912278340611625e-6
0.12241224122412242,-8.788266165765668e-7
0.12281228122812282,-5.718906358934128e-6
0.12321232123212321,-8.268830952284922e-6
0.12361236123612361,-7.4995831730317875e-6
0.12401240124012401,-3.3799194310013547e-6
0.12441244124412441,3.1434317540601775e-6
0.12481248124812482,1.0108390615867768e-5
0.1252125212521252,1.5454804349737672e-5
0.1256125612561256,1.7272247231997495e-5
0.126012601260126,1.4380360748633692e-5
0.1264126412641264,7.24282206976401e-6
0.1268126812681268,-1.8005459540559876e-6
0.1272127212721272,-9.136192467062987e-6
0.1276127612761276,-1.2330622802245172e-5
0.128012801280128,-1.0297102841172467e-5
0.12841284128412842,-3.8385183837585934e-6
0.12881288128812882,5.2877351715274745e-6
0.12921292129212922,1.383339400552741e-5
0.12961296129612962,1.8826204791308476e-5
0.13001300130013002,1.8308587839410695e-5
0.13041304130413042,1.2681949365961342e-5
0.13081308130813082,4.078664638321183e-6
0.13121312131213123,-4.509627503562763e-6
0.13161316131613163,-1.0363568517565702e-5
0.13201320132013203,-1.1851243797433852e-5
0.1324132413241324,-8.623986040623421e-6
0.1328132813281328,-1.8226187318004516e-6
0.1332133213321332,6.649405546690912e-6
0.1336133613361336,1.4059952709866153e-5
0.134013401340134,1.8199995585790885e-5
0.1344134413441344,1.755248737994597e-5
0.1348134813481348,1.205473444787497e-5
0.1352135213521352,3.258997987004575e-6
0.13561356135613561,-5.826247329490664e-6
0.13601360136013602,-1.202217958788665e-5
0.13641364136413642,-1.2998658673352148e-5
0.13681368136813682,-8.14001548286869e-6
0.13721372137213722,8.82244782715591e-7
0.13761376137613762,1.0523082945690376e-5
0.13801380138013802,1.6657191801466853e-5
0.13841384138413843,1.7315259744465905e-5
0.13881388138813883,1.330970058179004e-5
0.13921392139213923,6.657078211361189e-6
0.13961396139613963,-3.685856296981038e-7
0.14001400140014,-5.861564188705537e-6
0.1404140414041404,-8.513139395885383e-6
0.1408140814081408,-7.931181779802232e-6
0.1412141214121412,-4.204090483045375e-6
0.1416141614161416,1.7716172502763028e-6
0.142014201420142,8.137732898635952e-6
0.1424142414241424,1.2793708774785917e-5
0.14281428142814281,1.3903405809104208e-5
0.14321432143214322,1.1057123991867202e-5
0.14361436143614362,5.515910395298418e-6
0.14401440144014402,5.951543363691414e-8
0.14441444144414442,-3.5305384825656816e-6
0.14481448144814482,-4.686108970267111e-6
0.14521452145214522,-4.497177022125265e-6
0.14561456145614562,-2.8830045767230805e-6
0.14601460146014603,9.843699294576069e-8
0.14641464146414643,4.6067917698622285e-6
0.14681468146814683,9.138483886006465e-6
0.14721472147214723,1.1871324789858306e-5
0.1476147614761476,1.070487325148528e-5
0.148014801480148,6.089597161751392e-6
0.1484148414841484,7.211019666109042e-7
0.1488148814881488,-2.542801930544014e-6
0.1492149214921492,-2.9410571478205583e-6
0.1496149614961496,-1.6395736954777362e-6
0.15001500150015,2.164365944801183e-8
0.15041504150415042,1.1891441380057488e-6
0.15081508150815082,2.3473075311669644e-6
0.15121512151215122,3.7672396659693685e-6
0.15161516151615162,5.54874626039481e-6
0.15201520152015202,6.8367567602201085e-6
0.15241524152415242,7.1467196104679775e-6
0.15281528152815282,6.155127879631239e-6
0.15321532153215323,4.218470885719583e-6
0.15361536153615363,1.6333464113310603e-6
0.15401540154015403,-9.82487891376671e-7
0.15441544154415443,-2.9303715928519214e-6
0.15481548154815483,-3.47795861273259e-6
0.1552155215521552,-2.172310609394046e-6
0.1556155615561556,1.1625611230220434e-6
0.156015601560156,5.5290466904334146e-6
0.1564156415641564,9.039989226411471e-6
0.1568156815681568,1.0287411212561715e-5
0.1572157215721572,8.833674252792245e-6
0.15761576157615761,5.248370364724364e-6
0.15801580158015802,8.577464652159694e-7
0.15841584158415842,-2.799610233014671e-6
0.15881588158815882,-4.410085415726406e-6
0.15921592159215922,-3.804209499580491e-6
0.15961596159615962,-1.3051125718338552e-6
0.16001600160016002,2.103393052427238e-6
0.16041604160416043,5.645193911746338e-6
0.16081608160816083,8.145476517854022e-6
0.16121612161216123,9.062561554279425e-6
0.16161616161616163,8.042806395339164e-6
0.16201620162016203,5.429429395839569e-6
0.16241624162416243,1.721211886754337e-6
0.1628162816281628,-1.6350332762427033e-6
0.1632163216321632,-3.2789972334579254e-6
0.1636163616361636,-2.7445257401725875e-6
0.164016401640164,-6.791270013989381e-7
0.1644164416441644,1.856802955377268e-6
0.16481648164816481,4.25583352695047e-6
0.16521652165216522,6.104813784726937e-6
0.16561656165616562,7.446561777077476e-6
0.16601660166016602,7.566269523265334e-6
0.16641664166416642,6.18370746556518e-6
0.16681668166816682,3.3220861633959098e-6
0.16721672167216722,3.8277551743515215e-7
0.16761676167616762,-1.8006043530360838e-6
0.16801680168016803,-2.1878515279322164e-6
0.16841684168416843,-8.878815271062823e-7
0.16881688168816883,1.5188443920205463e-6
0.16921692169216923,3.507052402540456e-6
0.16961696169616963,4.672511508818644e-6
0.17001700170017003,5.256009172394105e-6
0.1704170417041704,5.813709395119382e-6
0.1708170817081708,6.14475514129631e-6
0.1712171217121712,5.7419313219120305e-6
0.1716171617161716,3.9851268160834286e-6
0.172017201720172,1.1736922173044562e-6
0.17241724172417242,-1.3947399448155373e-6
0.17281728172817282,-2.1662574970632287e-6
0.17321732173217322,-1.0679572434446616e-6
0.17361736173617362,1.0053114920666184e-6
0.17401740174017402,3.0136670790964493e-6
0.17441744174417442,4.727334321580345e-6
0.17481748174817482,6.1979228320879765e-6
0.17521752175217523,7.5073895260957535e-6
0.17561756175617563,7.928097878043272e-6
0.17601760176017603,6.4085669929103695e-6
0.17641764176417643,2.810861236712814e-6
0.17681768176817683,-1.2991303834780643e-6
0.17721772177217723,-3.966618071574168e-6
0.17761776177617764,-4.087130245883364e-6
0.178017801780178,-1.8097029208102855e-6
0.1784178417841784,2.0816174369775453e-6
0.1788178817881788,6.149085136825105e-6
0.1792179217921792,8.881081850778405e-6
0.17961796179617961,9.419997911402911e-6
0.18001800180018002,7.97335051447301e-6
0.18041804180418042,5.306723501297128e-6
0.18081808180818082,2.29264906853599e-6
0.18121812181218122,-7.213747579698504e-7
0.18161816181618162,-3.2845183530472166e-6
0.18201820182018202,-4.596471681370118e-6
0.18241824182418243,-3.180904520547201e-6
0.18281828182818283,7.041727429213385e-7
0.18321832183218323,5.324687597091371e-6
0.18361836183618363,8.663075542869603e-6
0.18401840184018403,9.968106823160516e-6
0.18441844184418443,9.181491861964819e-6
0.18481848184818483,6.999553908149103e-6
0.18521852185218524,3.6980317554002884e-6
0.1856185618561856,-2.495487442799593e-7
0.186018601860186,-4.116930622272141e-6
0.1864186418641864,-6.30757604649923e-6
0.18681868186818681,-5.607487530964739e-6
0.18721872187218722,-1.717555477676047e-6
0.18761876187618762,4.037003487056268e-6
0.18801880188018802,9.731743685806316e-6
0.18841884188418842,1.3140899203858969e-5
0.18881888188818882,1.2724534109623264e-5
0.18921892189218922,8.577502935910863e-6
0.18961896189618963,2.476047130883785e-6
0.19001900190019003,-3.1901110206788985e-6
0.19041904190419043,-6.749792020740997e-6
0.19081908190819083,-7.4916148385673065e-6
0.19121912191219123,-5.69282892325107e-6
0.19161916191619163,-1.5563621840464226e-6
0.19201920192019203,4.421491079126261e-6
0.19241924192419244,1.0746185122464946e-5
0.19281928192819284,1.4673498371822746e-5
0.1932193219321932,1.4063329459995666e-5
0.1936193619361936,8.824146090449791e-6
0.19401940194019401,1.3263954634079589e-6
0.19441944194419442,-5.351701296479883e-6
0.19481948194819482,-8.894687385491151e-6
0.19521952195219522,-8.775047430048533e-6
0.19561956195619562,-5.4371174763312435e-6
0.19601960196019602,7.886806384360678e-8
0.19641964196419642,6.420010295590806e-6
0.19681968196819682,1.1719920377462056e-5
0.19721972197219723,1.4211598045418827e-5
0.19761976197619763,1.282275506077346e-5
0.19801980198019803,7.797884834750968e-6
0.19841984198419843,7.776222111094411e-7
0.19881988198819883,-5.6887350320944385e-6
0.19921992199219923,-9.322294298813594e-6
0.19961996199619964,-9.075153666673885e-6
0.20002000200020004,-5.268493327784118e-6
0.20042004200420044,8.176731612352661e-7
0.2008200820082008,7.382345134962498e-6
0.2012201220122012,1.2159283625842732e-5
0.20162016201620162,1.3617387133693648e-5
0.20202020202020202,1.1441593386354865e-5
0.20242024202420242,6.6391880012145466e-6
0.20282028202820282,7.029117480850111e-7
0.20322032203220322,-4.804064169486311e-6
0.20362036203620362,-8.614438806064939e-6
0.20402040204020402,-9.196306053130265e-6
0.20442044204420443,-5.983852776808574e-6
0.20482048204820483,1.8392927034205364e-7
0.20522052205220523,7.07232057343965e-6
0.20562056205620563,1.2421375251703282e-5
0.20602060206020603,1.4329188938830284e-5
0.20642064206420643,1.2199966974379972e-5
0.20682068206820683,6.7342016718263675e-6
0.20722072207220724,-1.5950836189382311e-7
0.20762076207620764,-6.199149251567837e-6
0.20802080208020804,-9.34638637714591e-6
0.2084208420842084,-8.765803695937047e-6
0.20882088208820881,-5.041721881648975e-6
0.20922092209220922,6.670957365256802e-7
0.20962096209620962,6.952246647928817e-6
0.21002100210021002,1.224230531124415e-5
0.21042104210421042,1.4633343264458532e-5
0.21082108210821082,1.2740532046848219e-5
0.21122112211221122,6.638392094207579e-6
0.21162116211621163,-1.2823118093613362e-6
0.21202120212021203,-7.702114068808275e-6
0.21242124212421243,-9.881465279901192e-6
0.21282128212821283,-7.774935680396333e-6
0.21322132213221323,-2.893549266524964e-6
0.21362136213621363,2.3886456377297804e-6
0.21402140214021403,7.032746600105222e-6
0.21442144214421444,1.0413748640761278e-5
0.21482148214821484,1.2227318147928212e-5
0.21522152215221524,1.1525565013090211e-5
0.2156215621562156,7.70168388224135e-6
0.21602160216021601,1.380550176496853e-6
0.21642164216421642,-5.382760795050179e-6
0.21682168216821682,-9.603229368077004e-6
0.21722172217221722,-9.491598433539195e-6
0.21762176217621762,-5.200138497210571e-6
0.21802180218021802,1.0252428495338695e-6
0.21842184218421842,7.141077364630766e-6
0.21882188218821882,1.1809290734229871e-5
0.21922192219221923,1.4246953720070676e-5
0.21962196219621963,1.3386043140509174e-5
0.22002200220022003,8.795295561289662e-6
0.22042204220422043,1.1954463453589526e-6
0.22082208220822083,-6.882175156874837e-6
0.22122212221222123,-1.2229695089738257e-5
0.22162216221622164,-1.2180557054888852e-5
0.22202220222022204,-6.59478832835958e-6
0.22242224222422244,2.518353882083324e-6
0.22282228222822284,1.1432184237741838e-5
0.2232223222322232,1.6902298035928465e-5
0.22362236223622362,1.7054721879586343e-5
0.22402240224022402,1.2162885565339399e-5
0.22442244224422442,4.09003196520652e-6
0.22482248224822482,-4.239278990902928e-6
0.22522252225222522,-1.0134102652673005e-5
0.22562256225622562,-1.171306754596535e-5
0.22602260226022602,-8.651812016827187e-6
0.22642264226422643,-2.175504367832315e-6
0.22682268226822683,5.534708592519477e-6
0.22722272227222723,1.2353420093230705e-5
0.22762276227622763,1.6159025287232343e-5
0.22802280228022803,1.5394024709181053e-5
0.22842284228422843,1.0154431279524312e-5
0.22882288228822883,2.042688950543159e-6
0.22922292229222924,-6.105898441632895e-6
0.22962296229622964,-1.1401917878739454e-5
0.23002300230023004,-1.149468382410923e-5
0.23042304230423044,-6.5980137194388e-6
0.23082308230823081,1.1249993963069471e-6
0.23122312231223122,8.441634491596073e-6
0.23162316231623162,1.3400873247138012e-5
0.23202320232023202,1.497831845687081e-5
0.23242324232423242,1.3124239402778626e-5
0.23282328232823282,7.731021274465233e-6
0.23322332233223322,8.354341171634694e-8
0.23362336233623363,-7.560241392784439e-6
0.23402340234023403,-1.2080463676344966e-5
0.23442344234423443,-1.144009597331408e-5
0.23482348234823483,-5.142509453631705e-6
0.23522352235223523,4.032361418548902e-6
0.23562356235623563,1.2125093056924996e-5
0.23602360236023603,1.559382149896038e-5
0.23642364236423644,1.414946002309403e-5
0.23682368236823684,9.19251691419709e-6
0.23722372237223724,2.9277407470884587e-6
0.23762376237623764,-3.485310878403869e-6
0.23802380238023804,-8.565554955736188e-6
0.23842384238423842,-1.073458471353983e-5
0.23882388238823882,-8.466216887631495e-6
0.23922392239223922,-2.0396591682292353e-6
0.23962396239623962,6.253503400360794e-6
0.24002400240024002,1.2920885352513123e-5
0.24042404240424042,1.5180594084063248e-5
0.24082408240824082,1.2460809048292498e-5
0.24122412241224123,6.330234785772992e-6
0.24162416241624163,-5.498758436639495e-7
0.24202420242024203,-6.0922462983836745e-6
0.24242424242424243,-9.041903991729994e-6
0.24282428242824283,-9.051762912021255e-6
0.24322432243224323,-5.748197357630103e-6
0.24362436243624364,3.6892817556477553e-7
0.24402440244024404,7.7175237893079e-6
0.24442444244424444,1.3396240550661576e-5
0.24482448244824484,1.4838147235907151e-5
0.24522452245224524,1.1079552745096866e-5
0.24562456245624564,3.7296756963955957e-6
0.24602460246024602,-3.982302508392932e-6
0.24642464246424642,-8.985170134256926e-6
0.24682468246824682,-9.890196223882874e-6
0.24722472247224722,-7.026256212877557e-6
0.24762476247624762,-1.8358308725707762e-6
0.24802480248024802,4.211651239816039e-6
0.24842484248424843,9.595398570899638e-6
0.24882488248824883,1.270682215942509e-5
0.24922492249224923,1.1968945582752077e-5
0.24962496249624963,7.358024879750014e-6
0.25002500250025,7.606745630606149e-7
0.2504250425042504,-5.119726555619097e-6
0.2508250825082508,-8.208809398335681e-6
0.2512251225122512,-7.92518278974752e-6
0.2516251625162516,-4.9267146500497905e-6
0.252025202520252,-4.6949391233064297e-7
0.2524252425242524,4.533914165910646e-6
0.2528252825282528,9.25273988988673e-6
0.2532253225322532,1.2295403000878169e-5
0.2536253625362536,1.1664747044975998e-5
0.254025402540254,6.698749899947121e-6
0.2544254425442544,-6.654867936994879e-7
0.2548254825482548,-6.941822415618137e-6
0.2552255225522552,-9.68457257793931e-6
0.2556255625562556,-8.25317672506487e-6
0.256025602560256,-3.5132238921653514e-6
0.25642564256425643,2.7640095991432467e-6
0.25682568256825683,8.25778955668155e-6
0.25722572257225723,1.1155821954683676e-5
0.25762576257625763,1.0556695671487537e-5
0.25802580258025803,7.216330097647994e-6
0.25842584258425844,2.425540546246996e-6
0.25882588258825884,-2.2774289580029805e-6
0.25922592259225924,-5.7443734292061954e-6
0.25962596259625964,-6.853173707271898e-6
0.26002600260026004,-5.348319925907452e-6
0.26042604260426044,-1.6402213743049732e-6
0.26082608260826085,3.1853984361895904e-6
0.26122612261226125,7.4798466768166705e-6
0.26162616261626165,9.472659137949035e-6
0.26202620262026205,8.57197172168811e-6
0.26242624262426245,5.712696590109978e-6
0.26282628262826285,2.3864871005752075e-6
0.26322632263226325,-9.610907024393267e-7
0.26362636263626366,-4.016831721409542e-6
0.26402640264026406,-6.041694276842646e-6
0.26442644264426446,-5.662744837903189e-6
0.2648264826482648,-2.5639007429356653e-6
0.2652265226522652,2.4894372804007414e-6
0.2656265626562656,7.669699520734818e-6
0.266026602660266,1.0952450657381041e-5
0.2664266426642664,1.0626545125347331e-5
0.2668266826682668,6.467047561464767e-6
0.2672267226722672,2.985535378918769e-7
0.2676267626762676,-4.862241636233167e-6
0.268026802680268,-6.84112831425554e-6
0.2684268426842684,-5.586770984389311e-6
0.2688268826882688,-2.3909653325826508e-6
0.2692269226922692,1.497134393679822e-6
0.2696269626962696,5.28611605402074e-6
0.27002700270027,8.09412351673866e-6
0.2704270427042704,8.963688773733214e-6
0.2708270827082708,7.343422486871809e-6
0.27122712271227123,3.6341239334214404e-6
0.27162716271627163,-9.588065243149035e-7
0.27202720272027203,-4.539198545566725e-6
0.27242724272427243,-5.610298512676026e-6
0.27282728272827284,-3.928991426288553e-6
0.27322732273227324,-5.478241303646936e-7
0.27362736273627364,3.154489768508739e-6
0.27402740274027404,6.205611461390648e-6
0.27442744274427444,7.870220231603886e-6
0.27482748274827484,7.720508548497707e-6
0.27522752275227524,5.4694310890890385e-6
0.27562756275627565,1.7307622471318673e-6
0.27602760276027605,-2.2495272714306846e-6
0.27642764276427645,-4.970537193005331e-6
0.27682768276827685,-5.4424743921865915e-6
0.27722772277227725,-3.18733714471664e-6
0.27762776277627765,1.1216513877976286e-6
0.27802780278027805,5.688662701508473e-6
0.27842784278427846,8.690243447767587e-6
0.27882788278827886,9.207090338886337e-6
0.27922792279227926,7.101990094987576e-6
0.27962796279627966,2.8013898573375773e-6
0.28002800280028,-2.58866143032499e-6
0.2804280428042804,-6.921060676318147e-6
0.2808280828082808,-7.75779090819717e-6
0.2812281228122812,-4.1947560421307095e-6
0.2816281628162816,2.0066350667480304e-6
0.282028202820282,7.717900310788561e-6
0.2824282428242824,1.0390590759273843e-5
0.2828282828282828,9.467761062947888e-6
0.2832283228322832,5.855831387263644e-6
0.2836283628362836,1.271176380129857e-6
0.284028402840284,-2.958913160128196e-6
0.2844284428442844,-5.778034651487962e-6
0.2848284828482848,-6.536519545463637e-6
0.2852285228522852,-4.668902609861192e-6
0.28562856285628563,-4.6836667774718954e-7
0.28602860286028603,5.008209555623644e-6
0.28642864286428643,9.545951567963007e-6
0.28682868286828683,1.1288491941124912e-5
0.28722872287228723,9.14645384950119e-6
0.28762876287628764,4.023011357795481e-6
0.28802880288028804,-2.155571887207941e-6
0.28842884288428844,-6.853630694719781e-6
0.28882888288828884,-8.493271270587632e-6
0.28922892289228924,-6.822499028474871e-6
0.28962896289628964,-2.7828097503013183e-6
0.29002900290029004,2.7150778637019535e-6
0.29042904290429045,8.401039657462972e-6
0.29082908290829085,1.2369824229335746e-5
0.29122912291229125,1.241296105330969e-5
0.29162916291629165,7.73407838602913e-6
0.29202920292029205,2.2168914620701585e-8
0.29242924292429245,-7.096926203820075e-6
0.29282928292829286,-1.049073473552431e-5
0.29322932293229326,-9.158751951676702e-6
0.29362936293629366,-4.346372804303611e-6
0.29402940294029406,1.6584127365826262e-6
0.29442944294429446,6.775190539126674e-6
0.29482948294829486,9.98414912781187e-6
0.2952295229522952,1.0791438505769468e-5
0.2956295629562956,8.759550297082752e-6
0.296029602960296,4.142741083817958e-6
0.2964296429642964,-1.650845182166183e-6
0.2968296829682968,-6.422896712932058e-6
0.2972297229722972,-8.561031287435128e-6
0.2976297629762976,-7.500690079320638e-6
0.298029802980298,-3.906522905688936e-6
0.2984298429842984,1.1061426614389358e-6
0.2988298829882988,5.920401673797926e-6
0.2992299229922992,9.096587788998134e-6
0.2996299629962996,9.764331277029026e-6
0.3000300030003,8.047572956998428e-6
0.30043004300430043,4.503756726448316e-6
0.30083008300830083,-8.316158697785347e-8
0.30123012301230123,-4.6601043148242205e-6
0.30163016301630163,-7.924126014635657e-6
0.30203020302030203,-8.66529477486222e-6
0.30243024302430244,-6.400152171015527e-6
0.30283028302830284,-1.5612197861725186e-6
0.30323032303230324,4.508761813154516e-6
0.30363036303630364,9.669013831870021e-6
0.30403040304030404,1.1943855747875709e-5
0.30443044304430444,1.0491338004986472e-5
0.30483048304830485,6.049217302073195e-6
0.30523052305230525,1.849233738360212e-7
0.30563056305630565,-5.3880801561267955e-6
0.30603060306030605,-9.339403886809983e-6
0.30643064306430645,-1.0554518521554979e-5
0.30683068306830685,-8.47628813660517e-6
0.30723072307230725,-3.2307553888000218e-6
0.30763076307630766,3.959272649123324e-6
0.30803080308030806,1.092319672632569e-5
0.30843084308430846,1.4839554761753027e-5
0.30883088308830886,1.3842846411427079e-5
0.30923092309230926,8.048295690399332e-6
0.30963096309630966,-1.4842525700164977e-7
0.31003100310031007,-7.766139775239322e-6
0.3104310431043104,-1.2424767589142016e-5
0.3108310831083108,-1.3252834474591912e-5
0.3112311231123112,-1.0037217723940506e-5
0.3116311631163116,-3.2743010234537184e-6
0.312031203120312,5.676783269265018e-6
0.3124312431243124,1.3740329898093151e-5
0.3128312831283128,1.7689790751340695e-5
0.3132313231323132,1.5587634406205586e-5
0.3136313631363136,8.178611046627537e-6
0.314031403140314,-1.8414693127855042e-6
0.3144314431443144,-1.0598288671143097e-5
0.31483148314831483,-1.516584382091346e-5
0.31523152315231523,-1.4576460053095097e-5
0.31563156315631563,-9.561753529979677e-6
0.31603160316031603,-1.4556171903934434e-6
0.31643164316431643,7.824132891409707e-6
0.31683168316831684,1.5389524163245127e-5
0.31723172317231724,1.834946622722433e-5
0.31763176317631764,1.52308964247172e-5
0.31803180318031804,7.18099385005333e-6
0.31843184318431844,-3.1071857422571014e-6
0.31883188318831884,-1.1967339234614238e-5
0.31923192319231924,-1.639620925178442e-5
0.31963196319631965,-1.4688352810376948e-5
0.32003200320032005,-7.937201601554422e-6
0.32043204320432045,1.2457578464353247e-6
0.32083208320832085,9.551142199276663e-6
0.32123212321232125,1.5017232731145969e-5
0.32163216321632165,1.613476900638733e-5
0.32203220322032206,1.2552333776949531e-5
0.32243224322432246,5.10553144075776e-6
0.32283228322832286,-3.503079944455756e-6
0.32323232323232326,-1.0306095186513042e-5
0.32363236323632366,-1.323981138467989e-5
0.32403240324032406,-1.170453665297333e-5
0.32443244324432446,-6.518380604919605e-6
0.32483248324832487,5.821491784741006e-7
0.32523252325232527,7.217830802874747e-6
0.3256325632563256,1.1604743616278057e-5
0.326032603260326,1.2726751429104066e-5
0.3264326432643264,1.0579292396478701e-5
0.3268326832683268,5.530381492840908e-6
0.3272327232723272,-9.228177072773125e-7
0.3276327632763276,-6.678781087510188e-6
0.328032803280328,-9.632999667830155e-6
0.3284328432843284,-9.280423591662146e-6
0.3288328832883288,-6.210432674569333e-6
0.3292329232923292,-1.633259368194473e-6
0.32963296329632963,3.3647663573999065e-6
0.33003300330033003,7.3395561150657596e-6
0.33043304330433043,9.294102660900583e-6
0.33083308330833083,8.907876999642017e-6
0.33123312331233123,6.52738761872107e-6
0.33163316331633164,2.5328980879646412e-6
0.33203320332033204,-2.0049601665295125e-6
0.33243324332433244,-5.628989522138417e-6
0.33283328332833284,-7.032480867946722e-6
0.33323332333233324,-6.136522454430748e-6
0.33363336333633364,-3.6088726034499974e-6
0.33403340334033405,-4.384341384666701e-7
0.33443344334433445,2.7657896695398865e-6
0.33483348334833485,5.163142356712225e-6
0.33523352335233525,6.296995933297023e-6
0.33563356335633565,6.053750791795709e-6
0.33603360336033605,5.017758286068874e-6
0.33643364336433645,3.172325477168725e-6
0.33683368336833686,6.380409423578648e-7
0.33723372337233726,-2.3840580798129007e-6
0.33763376337633766,-4.764484853286843e-6
0.33803380338033806,-5.848981556755284e-6
0.33843384338433846,-5.250534663048256e-6
0.33883388338833886,-3.2663370883034837e-6
0.33923392339233926,-1.627683354488152e-7
0.33963396339633967,3.1658537095469175e-6
0.34003400340034007,5.966581589023079e-6
0.34043404340434047,7.637962649076346e-6
0.3408340834083408,7.818696363820488e-6
0.3412341234123412,6.12025168192365e-6
0.3416341634163416,2.486022872977278e-6
0.342034203420342,-2.2701150042270246e-6
0.3424342434243424,-6.538192982685764e-6
0.3428342834283428,-8.754963277762817e-6
0.3432343234323432,-8.214143746437808e-6
0.3436343634363436,-5.098104835871142e-6
0.344034403440344,-3.766923306058878e-7
0.34443444344434443,4.504701996477234e-6
0.34483448344834483,8.07352445997278e-6
0.34523452345234523,9.467659635997716e-6
0.34563456345634563,8.758208355219566e-6
0.34603460346034604,6.4290331385497e-6
0.34643464346434644,2.599075349773994e-6
0.34683468346834684,-2.3680132446579627e-6
0.34723472347234724,-7.163002713306277e-6
0.34763476347634764,-1.0140613796560949e-5
0.34803480348034804,-1.016347238641524e-5
0.34843484348434844,-7.102259924895993e-6
0.34883488348834885,-1.630631208171529e-6
0.34923492349234925,4.674674129234724e-6
0.34963496349634965,9.836351584996406e-6
0.35003500350035005,1.2027225593652657e-5
0.35043504350435045,1.0953878564645692e-5
0.35083508350835085,7.259385831431819e-6
0.35123512351235125,2.1578028377711167e-6
0.35163516351635166,-3.3661221059133606e-6
0.35203520352035206,-8.045001903544957e-6
0.35243524352435246,-1.0992257672648442e-5
0.35283528352835286,-1.1346691410007992e-5
0.35323532353235326,-8.76408323735589e-6
0.35363536353635366,-3.363799522593247e-6
0.35403540354035407,3.635557076886453e-6
0.35443544354435447,1.0292318082000262e-5
0.35483548354835487,1.4122260817234222e-5
0.35523552355235527,1.3898174237830796e-5
0.3556355635563556,9.948446972718461e-6
0.356035603560356,3.8146383992410104e-6
0.3564356435643564,-3.2793647049833563e-6
0.3568356835683568,-9.835965238069733e-6
0.3572357235723572,-1.4298679255980717e-5
0.3576357635763576,-1.5064348662718885e-5
0.358035803580358,-1.160428522187229e-5
0.3584358435843584,-4.331056930706456e-6
0.35883588358835883,4.81913086819441e-6
0.35923592359235923,1.3033481079255393e-5
0.35963596359635963,1.7341772967194302e-5
0.36003600360036003,1.6398224812336215e-5
0.36043604360436043,1.0875736800808333e-5
0.36083608360836084,3.033364572802011e-6
0.36123612361236124,-4.992121821451034e-6
0.36163616361636164,-1.1533926678353179e-5
0.36203620362036204,-1.5328399161324002e-5
0.36243624362436244,-1.5525515296155312e-5
0.36283628362836284,-1.2005989624558344e-5
0.36323632363236324,-5.366692465647027e-6
0.36363636363636365,3.29304594173796e-6
0.36403640364036405,1.1888033694978928e-5
0.36443644364436445,1.7726832424624916e-5
0.36483648364836485,1.8533930663200415e-5
0.36523652365236525,1.4104104065659762e-5
0.36563656365636565,5.952945542425647e-6
0.36603660366036606,-3.5573416239387257e-6
0.36643664366436646,-1.2331728269060482e-5
0.36683668366836686,-1.831388673190215e-5
0.36723672367236726,-1.961536818170795e-5
0.36763676367636766,-1.52843468972097e-5
0.36803680368036806,-6.355594288381949e-6
0.36843684368436846,4.574535602069885e-6
0.36883688368836887,1.4264149201609344e-5
0.36923692369236927,1.9875353612169855e-5
0.36963696369636967,1.9769798825342022e-5
0.37003700370037007,1.4131147376472697e-5
0.37043704370437047,5.013200546827301e-6
0.3708370837083708,-4.870584211641438e-6
0.3712371237123712,-1.3103380440082635e-5
0.3716371637163716,-1.7934241137051998e-5
0.372037203720372,-1.8087598108645908e-5
0.3724372437243724,-1.3523393951275775e-5
0.3728372837283728,-5.481038375027003e-6
0.3732373237323732,3.80461026450174e-6
0.37363736373637363,1.1833705890834656e-5
0.37403740374037403,1.657126420639976e-5
0.37443744374437443,1.6887413666039075e-5
0.37483748374837483,1.2884031551446684e-5
0.37523752375237523,5.879536986608258e-6
0.37563756375637564,-2.0705253443720206e-6
0.37603760376037604,-9.166099823598728e-6
0.37643764376437644,-1.39767443124994e-5
0.37683768376837684,-1.524188395146675e-5
0.37723772377237724,-1.2442138353302434e-5
0.37763776377637764,-6.399922943267633e-6
0.37803780378037805,8.940966599035871e-7
0.37843784378437845,7.420009842384889e-6
0.37883788378837885,1.1548654304277539e-5
0.37923792379237925,1.2593519446130186e-5
0.37963796379637965,1.0541913375738954e-5
0.38003800380038005,6.346943679291783e-6
0.38043804380438045,1.2994631049534355e-6
0.38083808380838086,-3.259687803014444e-6
0.38123812381238126,-6.748678377604955e-6
0.38163816381638166,-8.625329492611966e-6
0.38203820382038206,-8.661227838352437e-6
0.38243824382438246,-6.851933933710308e-6
0.38283828382838286,-3.964762493396945e-6
0.38323832383238327,-7.468060461146564e-7
0.38363836383638367,2.2402048388825424e-6
0.38403840384038407,4.847224982645892e-6
0.38443844384438447,6.850455312734649e-6
0.38483848384838487,7.911165973067957e-6
0.3852385238523853,7.760937870526785e-6
0.3856385638563857,6.04712865090451e-6
0.386038603860386,2.823390166828421e-6
0.3864386438643864,-1.3958107674683085e-6
0.3868386838683868,-5.344062264128757e-6
0.3872387238723872,-8.183848200671306e-6
0.3876387638763876,-9.50485534045864e-6
0.38803880388038803,-9.259905829173132e-6
0.38843884388438843,-7.093457272150383e-6
0.38883888388838883,-3.0417921597636344e-6
0.38923892389238923,2.366042267915036e-6
0.38963896389638963,7.90425450780674e-6
0.39003900390039004,1.223425902319164e-5
0.39043904390439044,1.3967020907779126e-5
0.39083908390839084,1.2222346024298725e-5
0.39123912391239124,6.977055289375533e-6
0.39163916391639164,-2.895225923171818e-7
0.39203920392039204,-7.64270013359214e-6
0.39243924392439244,-1.3164971663148783e-5
0.39283928392839285,-1.5866960506094596e-5
0.39323932393239325,-1.4951858971545828e-5
0.39363936393639365,-1.047546033286495e-5
0.39403940394039405,-3.182726953404602e-6
0.39443944394439445,5.223914001956098e-6
0.39483948394839485,1.2850802557612395e-5
0.39523952395239526,1.7661076875730153e-5
0.39563956395639566,1.8138314755444807e-5
0.39603960396039606,1.3839020726991169e-5
0.39643964396439646,5.8557409313708675e-6
0.39683968396839686,-3.3986531644825124e-6
0.39723972397239726,-1.1511040448775045e-5
0.39763976397639766,-1.666247365228468e-5
0.39803980398039807,-1.805776632388123e-5
0.39843984398439847,-1.5652489391310143e-5
0.39883988398839887,-9.958781523378146e-6
0.39923992399239927,-1.908186721827354e-6
0.39963996399639967,6.922760545702289e-6
0.4000400040004001,1.4510978427223487e-5
0.4004400440044005,1.879939686522114e-5
0.4008400840084009,1.836238959310177e-5
0.4012401240124012,1.3061184573254225e-5
0.4016401640164016,4.588087547136022e-6
0.402040204020402,-4.428251181298748e-6
0.4024402440244024,-1.1732637303807358e-5
0.40284028402840283,-1.614511995545742e-5
0.40324032403240323,-1.7168979586673627e-5
0.40364036403640363,-1.4797856906473283e-5
0.40404040404040403,-9.584593931688534e-6
0.40444044404440443,-2.355291368411061e-6
0.40484048404840484,5.5243623019729515e-6
0.40524052405240524,1.2322761643535074e-5
0.40564056405640564,1.602963391456047e-5
0.40604060406040604,1.5773853301787044e-5
0.40644064406440644,1.186609824824214e-5
0.40684068406840684,5.791855748449315e-6
0.40724072407240725,-9.05255284094908e-7
0.40764076407640765,-7.0826763132747494e-6
0.40804080408040805,-1.1828519673434679e-5
0.40844084408440845,-1.4473516906504669e-5
0.40884088408840885,-1.4393066592011117e-5
0.40924092409240925,-1.1663979607667851e-5
0.40964096409640965,-6.531864591374781e-6
0.41004100410041006,-9.570615217002754e-9
0.41044104410441046,6.56739633375647e-6
0.41084108410841086,1.1623061779708621e-5
0.41124112411241126,1.4008804425008625e-5
0.41164116411641166,1.3394939178901222e-5
0.41204120412041206,1.0101238969162374e-5
0.41244124412441246,4.927715727798265e-6
0.41284128412841287,-1.2232106100240614e-6
0.41324132413241327,-6.988645348177114e-6
0.41364136413641367,-1.1421466698913196e-5
0.41404140414041407,-1.378232563098436e-5
0.4144414441444145,-1.3780337078023175e-5
0.4148414841484149,-1.130088045772637e-5
0.4152415241524153,-6.569589678928622e-6
0.4156415641564157,-5.632722131498902e-7
0.4160416041604161,5.463523320481389e-6
0.4164416441644164,1.0321009751734778e-5
0.4168416841684168,1.327703133252589e-5
0.4172417241724172,1.37663421362344e-5
0.41764176417641763,1.1613991167003235e-5
0.41804180418041803,7.2897841554842024e-6
0.41844184418441843,1.4112326098270067e-6
0.41884188418841883,-5.135318501880981e-6
0.41924192419241924,-1.1411130787147838e-5
0.41964196419641964,-1.604092947207758e-5
0.42004200420042004,-1.773907504054595e-5
0.42044204420442044,-1.56664419060093e-5
0.42084208420842084,-9.952496389326049e-6
0.42124212421242124,-1.8554056420427845e-6
0.42164216421642164,6.807901762079238e-6
0.42204220422042205,1.395004328405558e-5
0.42244224422442245,1.8050380184597703e-5
0.42284228422842285,1.827586091340816e-5
0.42324232423242325,1.4653352199217595e-5
0.42364236423642365,7.888698396213423e-6
0.42404240424042405,-6.943828578520606e-7
0.42444244424442445,-9.285023205657383e-6
0.42484248424842486,-1.6168935328714218e-5
0.42524252425242526,-1.9741747235818563e-5
0.42564256425642566,-1.9237431409274697e-5
0.42604260426042606,-1.4639947272604426e-5
0.42644264426442646,-7.073571919563593e-6
0.42684268426842686,1.7463649048532481e-6
0.42724272427242727,9.797719132176308e-6
0.42764276427642767,1.5365424852448184e-5
0.42804280428042807,1.74509969655956e-5
0.42844284428442847,1.5931513314609846e-5
0.42884288428842887,1.1390659689497484e-5
0.4292429242924293,5.0544694996101924e-6
0.4296429642964297,-1.7789958509928372e-6
0.4300430043004301,-8.009832448557797e-6
0.4304430443044305,-1.2743431255235471e-5
0.4308430843084309,-1.533866960454211e-5
0.4312431243124312,-1.5314835436541774e-5
0.4316431643164316,-1.2713078645532061e-5
0.43204320432043203,-7.96312306966529e-6
0.43244324432443243,-2.0115799276021473e-6
0.43284328432843283,3.9956978236110885e-6
0.43324332433243323,9.076083266335022e-6
0.43364336433643363,1.2630883125391845e-5
0.43404340434043404,1.4164129848753815e-5
0.43444344434443444,1.3440060019687117e-5
0.43484348434843484,1.0521453305545325e-5
0.43524352435243524,5.686412045763367e-6
0.43564356435643564,-5.611261913174292e-7
0.43604360436043604,-7.351820640766338e-6
0.43644364436443644,-1.3334614182736182e-5
0.43684368436843685,-1.7173248765295357e-5
0.43724372437243725,-1.7927583872867636e-5
0.43764376437643765,-1.5297804734221154e-5
0.43804380438043805,-9.671431921098872e-6
0.43844384438443845,-2.017182951369323e-6
0.43884388438843885,6.21897097141666e-6
0.43924392439243926,1.3473007556302763e-5
0.43964396439643966,1.8232602774670426e-5
0.44004400440044006,1.9278829459151714e-5
0.44044404440444046,1.6236182845713598e-5
0.44084408440844086,9.725427268875153e-6
0.44124412441244126,1.2631256631479015e-6
0.44164416441644166,-7.200980933652623e-6
0.44204420442044207,-1.4067476127171963e-5
0.44244424442444247,-1.8140554804507714e-5
0.44284428442844287,-1.894728607776397e-5
0.44324432443244327,-1.6505996933091627e-5
0.4436443644364437,-1.1376368272253412e-5
0.4440444044404441,-4.384934996159995e-6
0.4444444444444445,3.256789012029415e-6
0.4448444844484449,1.0044163876038459e-5
0.4452445244524453,1.4682495008383478e-5
0.4456445644564457,1.6319605800285686e-5
0.4460446044604461,1.4951996366974196e-5
0.4464446444644464,1.1304543168527692e-5
0.44684468446844683,6.336019160113615e-6
0.44724472447244723,7.286641948711647e-7
0.44764476447644763,-5.2406625778989024e-6
0.44804480448044803,-1.0901054702583401e-5
0.44844484448444843,-1.538963909664126e-5
0.44884488448844884,-1.764176621854574e-5
0.44924492449244924,-1.695484932781599e-5
0.44964496449644964,-1.3162005749356442e-5
0.45004500450045004,-6.837485771293839e-6
0.45044504450445044,7.080360840405753e-7
0.45084508450845084,8.065016839919892e-6
0.45124512451245125,1.3971326152995012e-5
0.45164516451645165,1.7361756498607273e-5
0.45204520452045205,1.7549018709650532e-5
0.45244524452445245,1.4469977176412296e-5
0.45284528452845285,8.923563945967272e-6
0.45324532453245325,1.8709245301617994e-6
0.45364536453645365,-5.520117945023717e-6
0.45404540454045406,-1.2072664175216685e-5
0.45444544454445446,-1.6690839177296857e-5
0.45484548454845486,-1.8673384712980523e-5
0.45524552455245526,-1.7878172645091617e-5
0.45564556455645566,-1.4256466752626817e-5
0.45604560456045606,-8.172383487298207e-6
0.45644564456445647,-4.3060267612693437e-7
0.45684568456845687,7.44498323296261e-6
0.45724572457245727,1.385157448280383e-5
0.45764576457645767,1.756721873391598e-5
0.45804580458045807,1.8019486268922025e-5
0.4584458445844585,1.542360352624339e-5
0.4588458845884589,1.0303013685208917e-5
0.4592459245924593,3.600169121653618e-6
0.4596459645964597,-3.7253075853005413e-6
0.4600460046004601,-1.0495488298484235e-5
0.4604460446044605,-1.563160047113321e-5
0.4608460846084609,-1.8305216712088956e-5
0.4612461246124613,-1.808072673925576e-5
0.46164616461646163,-1.5104512322755559e-5
0.46204620462046203,-9.929371988515179e-6
0.46244624462446243,-3.418758106804587e-6
0.46284628462846283,3.4695769798309684e-6
0.46324632463246324,9.754583140036965e-6
0.46364636463646364,1.4493944691135185e-5
0.46404640464046404,1.699480651287666e-5
0.46444644464446444,1.6755110386235117e-5
0.46484648464846484,1.3867749267260088e-5
0.46524652465246524,8.61411396085865e-6
0.46564656465646564,1.8581641688664163e-6
0.46604660466046605,-5.3884481933108574e-6
0.46644664466446645,-1.1931793648473077e-5
0.46684668466846685,-1.6830194061012715e-5
0.46724672467246725,-1.9380338804164676e-5
0.46764676467646765,-1.8985915524988295e-5
0.46804680468046805,-1.5550334628189333e-5
0.46844684468446846,-9.496396630503945e-6
0.46884688468846886,-1.9515646037526757e-6
0.46924692469246926,5.715068590206318e-6
0.46964696469646966,1.2378805474971832e-5
0.47004700470047006,1.6869156031718013e-5
0.47044704470447046,1.8698674770084578e-5
0.47084708470847086,1.7484551004087745e-5
0.47124712471247127,1.338737690811942e-5
0.47164716471647167,6.9332576303204885e-6
0.47204720472047207,-7.346352505210874e-7
0.47244724472447247,-8.134057451952836e-6
0.47284728472847287,-1.4127977403632919e-5
0.4732473247324733,-1.779008533361881e-5
0.4736473647364737,-1.892551372667528e-5
0.4740474047404741,-1.7485381282461576e-5
0.4744474447444745,-1.3719424037855754e-5
0.4748474847484749,-8.10724324759593e-6
0.4752475247524753,-1.3500366026208965e-6
0.4756475647564757,5.486183492942054e-6
0.4760476047604761,1.1426569596267866e-5
0.4764476447644765,1.552887582112472e-5
0.47684768476847683,1.7380950045275956e-5
0.47724772477247723,1.6806438559585635e-5
0.47764776477647763,1.3787172596896324e-5
0.47804780478047804,8.658802713251701e-6
0.47844784478447844,1.8734060089065085e-6
0.47884788478847884,-5.530819542048926e-6
0.47924792479247924,-1.2407152622823103e-5
0.47964796479647964,-1.752399965082585e-5
0.48004800480048004,-2.008122414853819e-5
0.48044804480448045,-1.9841826201183466e-5
0.48084808480848085,-1.6706959459295012e-5
0.48124812481248125,-1.104977795424178e-5
0.48164816481648165,-3.6709533376422243e-6
0.48204820482048205,4.3420160532881e-6
0.48244824482448245,1.1536465134992513e-5
0.48284828482848285,1.6716686253248625e-5
0.48324832483248326,1.8936003139180535e-5
0.48364836483648366,1.8119308530378797e-5
0.48404840484048406,1.4600016935678584e-5
0.48444844484448446,9.053937120612199e-6
0.48484848484848486,2.402454981786928e-6
0.48524852485248526,-4.418105896880631e-6
0.48564856485648566,-1.0406109893834614e-5
0.48604860486048607,-1.5038077556428497e-5
0.48644864486448647,-1.792451247079052e-5
0.48684868486848687,-1.868486857234397e-5
0.48724872487248727,-1.720714906122689e-5
0.4876487648764877,-1.351331862320393e-5
0.4880488048804881,-8.03502205276585e-6
0.4884488448844885,-1.3074008595459485e-6
0.4888488848884889,5.8283363378042186e-6
0.4892489248924893,1.2327357767044633e-5
0.4896489648964897,1.7149981675540493e-5
0.4900490049004901,1.943019863051565e-5
0.4904490449044905,1.8729114031473815e-5
0.4908490849084909,1.497793389398927e-5
0.4912491249124913,8.732648539316878e-6
0.4916491649164917,1.0465045908458759e-6
0.49204920492049203,-6.791864234301226e-6
0.49244924492449244,-1.3594928275628693e-5
0.49284928492849284,-1.8290874507165267e-5
0.49324932493249324,-2.0438998392297014e-5
0.49364936493649364,-1.9836117242655327e-5
0.49404940494049404,-1.6633110453551092e-5
0.49444944494449444,-1.1429180294120211e-5
0.49484948494849484,-5.02801803253794e-6
0.49524952495249525,1.5743153837510793e-6
0.49564956495649565,7.701641801832748e-6
0.49604960496049605,1.2785144570787166e-5
0.49644964496449645,1.633867283806767e-5
0.49684968496849685,1.789785281713918e-5
0.49724972497249725,1.7079154283811127e-5
0.49764976497649765,1.3912829193080123e-5
0.49804980498049806,8.684012789278439e-6
0.49844984498449846,2.0674916750562655e-6
0.49884988498849886,-5.107466299419938e-6
0.49924992499249926,-1.200549097662984e-5
0.49964996499649966,-1.7577647394351192e-5
0.5000500050005,-2.0969413056348696e-5
0.5004500450045004,-2.1489239670963167e-5
0.5008500850085008,-1.8881699250739015e-5
0.5012501250125012,-1.3632100084592924e-5
0.5016501650165016,-6.6066959144572834e-6
0.502050205020502,9.504263563941961e-7
0.5024502450245024,8.04697781459085e-6
0.5028502850285028,1.3771047627175736e-5
0.5032503250325032,1.736662339865691e-5
0.5036503650365036,1.8504598071011902e-5
0.504050405040504,1.7128540736544018e-5
0.5044504450445044,1.373972122314937e-5
0.5048504850485048,8.832444188755506e-6
0.5052505250525052,2.906502082344886e-6
0.5056505650565056,-3.4162006771476516e-6
0.506050605060506,-9.643280511617558e-6
0.5064506450645064,-1.5033702165767604e-5
0.5068506850685068,-1.891349288687949e-5
0.5072507250725072,-2.0681835852076613e-5
0.5076507650765076,-1.995493517242819e-5
0.508050805080508,-1.6748024829926766e-5
0.5084508450845084,-1.1226766700483948e-5
0.5088508850885088,-4.048612168516819e-6
0.5092509250925092,3.7755889505663998e-6
0.5096509650965096,1.1042357396989777e-5
0.51005100510051,1.6593455573948868e-5
0.5104510451045104,1.9610486811455496e-5
0.5108510851085108,1.9688699691017275e-5
0.5112511251125113,1.7070037787836334e-5
0.5116511651165117,1.2301238252687696e-5
0.512051205120512,6.192483861910958e-6
0.5124512451245125,-3.957795710052281e-7
0.5128512851285129,-6.775340762099624e-6
0.5132513251325133,-1.230550008265996e-5
0.5136513651365137,-1.6626536464309227e-5
0.5140514051405141,-1.929808030065594e-5
0.5144514451445145,-2.003119385976526e-5
0.5148514851485149,-1.862338111996431e-5
0.5152515251525153,-1.5131524607414626e-5
0.5156515651565157,-9.754091883057425e-6
0.5160516051605161,-3.034036893445613e-6
0.5164516451645165,4.184850078414737e-6
0.5168516851685169,1.1062498947472799e-5
0.5172517251725173,1.6586550933228583e-5
0.5176517651765177,1.987363641953177e-5
0.5180518051805181,2.037993693004836e-5
0.5184518451845185,1.8060836817407333e-5
0.5188518851885189,1.3316424304798957e-5
0.5192519251925193,6.809218821568486e-6
0.5196519651965197,-4.466809173098163e-7
0.5200520052005201,-7.434540314404936e-6
0.5204520452045205,-1.3340284310436878e-5
0.5208520852085209,-1.74886596702728e-5
0.5212521252125213,-1.9655244137661843e-5
0.5216521652165217,-1.980481697561043e-5
0.5220522052205221,-1.809090804719138e-5
0.5224522452245225,-1.4717312147888295e-5
0.5228522852285229,-9.96581998993773e-6
0.5232523252325233,-4.147830781980888e-6
0.5236523652365237,2.3403079837114316e-6
0.5240524052405241,8.941928825140222e-6
0.5244524452445245,1.481646352846644e-5
0.5248524852485249,1.9055603319134695e-5
0.5252525252525253,2.0887521006623944e-5
0.5256525652565257,1.9837107592124426e-5
0.5260526052605261,1.5962100435057414e-5
0.5264526452645265,9.804249013672939e-6
0.5268526852685269,2.4473383367640267e-6
0.5272527252725273,-5.037542276403739e-6
0.5276527652765277,-1.1646433684148194e-5
0.5280528052805281,-1.6588370490511206e-5
0.5284528452845285,-1.9478259697808253e-5
0.5288528852885289,-2.0295064504988192e-5
0.5292529252925293,-1.9205195068344727e-5
0.5296529652965296,-1.6512702840254523e-5
0.53005300530053,-1.2434842318581607e-5
0.5304530453045304,-7.246882628486606e-6
0.5308530853085308,-1.2187818689279872e-6
0.5312531253125312,5.129571008455347e-6
0.5316531653165316,1.1222108873082393e-5
0.532053205320532,1.637851907093646e-5
0.5324532453245324,1.9831747456705573e-5
0.5328532853285328,2.0970179985174697e-5
0.5332533253325332,1.929618557569568e-5
0.5336533653365336,1.4884650482743789e-5
0.534053405340534,8.39269299254819e-6
0.5344534453445344,8.611993204399315e-7
0.5348534853485348,-6.585163323552523e-6
0.5352535253525352,-1.299029755136294e-5
0.5356535653565356,-1.764392479192134e-5
0.536053605360536,-2.0193990798167416e-5
0.5364536453645364,-2.0648120396565828e-5
0.5368536853685368,-1.932179796682032e-5
0.5372537253725372,-1.653447930308194e-5
0.5376537653765376,-1.2487566627222835e-5
0.538053805380538,-7.34513609257359e-6
0.5384538453845384,-1.3637306886249423e-6
0.5388538853885388,5.0066649359692406e-6
0.5392539253925392,1.1187675835300226e-5
0.5396539653965396,1.63748753429227e-5
0.54005400540054,1.9850653655117956e-5
0.5404540454045405,2.0995543961704888e-5
0.5408540854085409,1.952161093604632e-5
0.5412541254125413,1.5509109549033395e-5
0.5416541654165417,9.511035383547028e-6
0.5420542054205421,2.434051458805042e-6
0.5424542454245425,-4.81585962755493e-6
0.5428542854285429,-1.1317177758735086e-5
0.5432543254325433,-1.6503916176191513e-5
0.5436543654365437,-1.9892844142083144e-5
0.5440544054405441,-2.1217609858820152e-5
0.5444544454445445,-2.0665300830002842e-5
0.5448544854485449,-1.8407004650833336e-5
0.5452545254525453,-1.4793445315020026e-5
0.5456545654565457,-9.986745823781229e-6
0.5460546054605461,-4.182027243226916e-6
0.5464546454645465,2.198352645171875e-6
0.5468546854685469,8.59382313767032e-6
0.5472547254725473,1.4166809651411372e-5
0.5476547654765477,1.8353766224304957e-5
0.5480548054805481,2.059659434905381e-5
0.5484548454845485,2.050504371695072e-5
0.5488548854885489,1.8060754498255838e-5
0.5492549254925493,1.3430984859119643e-5
0.5496549654965497,7.270823717014929e-6
0.5500550055005501,3.4912812899023926e-7
0.5504550455045505,-6.561257905463025e-6
0.5508550855085509,-1.2664896679670523e-5
0.5512551255125513,-1.7504326116191127e-5
0.5516551655165517,-2.0623510024908587e-5
0.5520552055205521,-2.183406843239699e-5
0.5524552455245525,-2.111671891710798e-5
0.5528552855285529,-1.852256001702579e-5
0.5532553255325533,-1.4523136175059737e-5
0.5536553655365537,-9.395706228848555e-6
0.5540554055405541,-3.536365061812541e-6
0.5544554455445545,2.6053281820259677e-6
0.5548554855485549,8.642007542414287e-6
0.5552555255525553,1.4016991004117685e-5
0.5556555655565557,1.8231840011567746e-5
0.5560556055605561,2.0602426152316333e-5
0.5564556455645565,2.078285641340938e-5
0.5568556855685569,1.8706275762447877e-5
0.5572557255725573,1.4503546200639317e-5
0.5576557655765577,8.688940903112119e-6
0.5580558055805581,1.8514488313026156e-6
0.5584558455845585,-5.168419651507827e-6
0.5588558855885589,-1.1507402090549235e-5
0.5592559255925593,-1.6578587189813865e-5
0.5596559655965597,-1.99471731080203e-5
0.56005600560056,-2.1607037785448258e-5
0.5604560456045604,-2.148154791395407e-5
0.5608560856085608,-1.976379595899913e-5
0.5612561256125612,-1.6580497834456365e-5
0.5616561656165616,-1.2107359169399867e-5
0.562056205620562,-6.674340379902999e-6
0.5624562456245624,-5.383380614343292e-7
0.5628562856285628,5.740785648744584e-6
0.5632563256325632,1.1631016383684134e-5
0.5636563656365636,1.6535625727592818e-5
0.564056405640564,1.9918629348580907e-5
0.5644564456445644,2.1368666136112324e-5
0.5648564856485648,2.056210804171621e-5
0.5652565256525652,1.7624584775666197e-5
0.5656565656565656,1.2862216521219993e-5
0.566056605660566,6.8113772764555325e-6
0.5664566456645664,2.1733658503442221e-7
0.5668566856685668,-6.288344447685779e-6
0.5672567256725672,-1.2136994182149197e-5
0.5676567656765676,-1.688874566727061e-5
0.568056805680568,-2.0175722423548814e-5
0.5684568456845684,-2.1850402148915204e-5
0.5688568856885688,-2.1810838912422748e-5
0.5692569256925692,-2.0138671304403832e-5
0.5696569656965697,-1.692131249048101e-5
0.57005700570057,-1.2442324047456932e-5
0.5704570457045705,-6.92614616581988e-6
0.5708570857085709,-8.143780388658595e-7
0.5712571257125713,5.438097128163122e-6
0.5716571657165717,1.126668893855487e-5
0.5720572057205721,1.616717663174838e-5
0.5724572457245725,1.9650752668853855e-5
0.5728572857285729,2.135757250898429e-5
0.5732573257325733,2.1118025306493537e-5
0.5736573657365737,1.8898859068999796e-5
0.5740574057405741,1.4847804330503367e-5
0.5744574457445745,9.347158903244557e-6
0.5748574857485749,2.9748216564817742e-6
0.5752575257525753,-3.5791743672186627e-6
0.5756575657565757,-9.713286238555163e-6
0.5760576057605761,-1.4906005628256835e-5
0.5764576457645765,-1.8810979073080603e-5
0.5768576857685769,-2.124471100378722e-5
0.5772577257725773,-2.214960480936834e-5
0.5776577657765777,-2.153054652462294e-5
0.5780578057805781,-1.937553860348329e-5
0.5784578457845785,-1.5823036955409098e-5
0.5788578857885789,-1.1068811159142822e-5
0.5792579257925793,-5.4128562380073575e-6
0.5796579657965797,7.213723612342626e-7
0.5800580058005801,6.950698347246709e-6
0.5804580458045805,1.2664787654659282e-5
0.5808580858085809,1.7324028958709548e-5
0.5812581258125813,2.0460119931869913e-5
0.5816581658165817,2.1754052353439857e-5
0.5820582058205821,2.120561560353673e-5
0.5824582458245825,1.8817532207171528e-5
0.5828582858285829,1.4828387331911053e-5
0.5832583258325833,9.614675531482986e-6
0.5836583658365837,3.591433391569865e-6
0.5840584058405841,-2.6093555904882493e-6
0.5844584458445845,-8.599503042661105e-6
0.5848584858485849,-1.3971768871107182e-5
0.5852585258525853,-1.8247947907445994e-5
0.5856585658565857,-2.1193266742020045e-5
0.5860586058605861,-2.2598868902129476e-5
0.5864586458645865,-2.247325147358703e-5
0.5868586858685869,-2.081344690593734e-5
0.5872587258725873,-1.7632468709616322e-5
0.5876587658765877,-1.3273556951659549e-5
0.5880588058805881,-8.020147808318612e-6
0.5884588458845885,-2.1136880187233587e-6
0.5888588858885889,3.9730954150551945e-6
0.5892589258925893,9.806887759256089e-6
0.5896589658965897,1.4823018220699868e-5
0.5900590059005901,1.875002437451423e-5
0.5904590459045904,2.128144218391248e-5
0.5908590859085908,2.2103230711473243e-5
0.5912591259125912,2.111137406818342e-5
0.5916591659165916,1.8302863011160353e-5
0.592059205920592,1.4094827479327332e-5
0.5924592459245924,8.823283660613912e-6
0.5928592859285928,2.936745998577406e-6
0.5932593259325932,-3.221592692698172e-6
0.5936593659365936,-9.13147740197462e-6
0.594059405940594,-1.434966324853626e-5
0.5944594459445944,-1.8541474059885488e-5
0.5948594859485948,-2.1439649726756604e-5
0.5952595259525952,-2.2943054693358444e-5
0.5956595659565956,-2.2967954171143612e-5
0.596059605960596,-2.1498331428004835e-5
0.5964596459645964,-1.8746377038442175e-5
0.5968596859685968,-1.4839549766249016e-5
0.5972597259725972,-9.953728921596738e-6
0.5976597659765976,-4.305496023926381e-6
0.598059805980598,1.7746505779070443e-6
0.5984598459845984,7.6276462064317485e-6
0.5988598859885989,1.2979814909941378e-5
0.5992599259925993,1.742864015125134e-5
0.5996599659965997,2.060493152394871e-5
0.6000600060006,2.231947803088552e-5
0.6004600460046005,2.2198752618440842e-5
0.6008600860086009,2.040417578130782e-5
0.6012601260126013,1.7123139304603407e-5
0.6016601660166017,1.2667201057664501e-5
0.6020602060206021,7.376095513711434e-6
0.6024602460246025,1.5852182079778565e-6
0.6028602860286029,-4.2568493406891506e-6
0.6032603260326033,-9.855830369942531e-6
0.6036603660366037,-1.4898524176576444e-5
0.6040604060406041,-1.901640394072479e-5
0.6044604460446045,-2.1901075343749854e-5
0.6048604860486049,-2.343519105377223e-5
0.6052605260526053,-2.362275947104253e-5
0.6056605660566057,-2.2457149077392824e-5
0.6060606060606061,-1.991501674808438e-5
0.6064606460646065,-1.6151518532458997e-5
0.6068606860686069,-1.147752027949589e-5
0.6072607260726073,-6.0776227050196585e-6
0.6076607660766077,-2.82441957460966e-7
0.6080608060806081,5.533282427222508e-6
0.6084608460846085,1.1132249542078476e-5
0.6088608860886089,1.5908718810464517e-5
0.6092609260926093,1.954667624110007e-5
0.6096609660966097,2.1809830146157783e-5
0.6100610061006101,2.260123163061456e-5
0.6104610461046105,2.1927389600218117e-5
0.6108610861086109,1.9733927250603633e-5
0.6112611261126113,1.6246300525379898e-5
0.6116611661166117,1.1699677839344114e-5
0.6120612061206121,6.434316405595775e-6
0.6124612461246125,8.006371531865675e-7
0.6128612861286129,-4.946341292028089e-6
0.6132613261326133,-1.041469967663633e-5
0.6136613661366137,-1.529675126013541e-5
0.6140614061406141,-1.9306235279709094e-5
0.6144614461446145,-2.222082333699915e-5
0.6148614861486149,-2.3859522437608138e-5
0.6152615261526153,-2.430023437410833e-5
0.6156615661566157,-2.339432426290422e-5
0.6160616061606161,-2.124480903883952e-5
0.6164616461646165,-1.7993951073602688e-5
0.6168616861686169,-1.3683042609402563e-5
0.6172617261726173,-8.686715146921653e-6
0.6176617661766177,-3.0944238610108865e-6
0.6180618061806181,2.673216490500785e-6
0.6184618461846185,8.222930777040949e-6
0.6188618861886189,1.3296508665217033e-5
0.6192619261926193,1.7497464333826596e-5
0.6196619661966197,2.073291829304824e-5
0.6200620062006201,2.2659302421346172e-5
0.6204620462046204,2.3123150890397293e-5
0.6208620862086208,2.214770920394571e-5
0.6212621262126212,1.9743212113954023e-5
0.6216621662166216,1.6250252034499812e-5
0.622062206220622,1.1893541955243503e-5
0.6224622462246224,6.814883663663895e-6
0.6228622862286228,1.3615079597351087e-6
0.6232623262326232,-4.19626448031063e-6
0.6236623662366236,-9.58654658733682e-6
0.624062406240624,-1.439559747418162e-5
0.6244624462446244,-1.8500840866991775e-5
0.6248624862486248,-2.168247466124984e-5
0.6252625262526252,-2.3827697338690834e-5
0.6256625662566256,-2.487595174754942e-5
0.626062606260626,-2.4639779164281617e-5
0.6264626462646264,-2.335353836296905e-5
0.6268626862686268,-2.0903611662320687e-5
0.6272627262726272,-1.7319062014742315e-5
0.6276627662766276,-1.2926090153131398e-5
0.628062806280628,-7.858846695102395e-6
0.6284628462846285,-2.417894021805589e-6
0.6288628862886289,3.206006812028761e-6
0.6292629262926293,8.732981070763701e-6
0.6296629662966297,1.3702098497381243e-5
0.6300630063006301,1.7908179389208856e-5
0.6304630463046305,2.1011001316906253e-5
0.6308630863086309,2.287199292075326e-5
0.6312631263126313,2.358465415014388e-5
0.6316631663166317,2.2969781152570867e-5
0.6320632063206321,2.1109227187982027e-5
0.6324632463246325,1.8174651622099303e-5
0.6328632863286329,1.4351414722779676e-5
0.6332633263326333,9.8404028703869e-6
0.6336633663366337,4.766832074787342e-6
0.6340634063406341,-5.418420726543971e-7
0.6344634463446345,-5.800294262336969e-6
0.6348634863486349,-1.0765537912044154e-5
0.6352635263526353,-1.533048991353425e-5
0.6356635663566357,-1.9294669280467414e-5
0.6360636063606361,-2.235926785168485e-5
0.6364636463646365,-2.4519216428958712e-5
0.6368636863686369,-2.559390985867882e-5
0.6372637263726373,-2.5636285784613744e-5
0.6376637663766377,-2.4609860958729746e-5
0.6380638063806381,-2.2416266374059024e-5
0.6384638463846385,-1.9266579891485947e-5
0.6388638863886389,-1.522473608331354e-5
0.6392639263926393,-1.0493868500910386e-5
0.6396639663966397,-5.255114911978387e-6
0.6400640064006401,2.2163531879226817e-7
0.6404640464046405,5.611506380232001e-6
0.6408640864086409,1.063074751977977e-5
0.6412641264126413,1.5058413559643213e-5
0.6416641664166417,1.8798940188441415e-5
0.6420642064206421,2.171062088773823e-5
0.6424642464246425,2.356612340209674e-5
0.6428642864286429,2.4261432857192178e-5
0.6432643264326433,2.3843354617469892e-5
0.6436643664366437,2.2293693463376618e-5
0.6440644064406441,1.9695125271362857e-5
0.6444644464446445,1.622916605720226e-5
0.6448644864486449,1.2037380501733752e-5
0.6452645264526453,7.464973575371792e-6
0.6456645664566457,2.566934573955404e-6
0.6460646064606461,-2.533031362300653e-6
0.6464646464646465,-7.507642452581065e-6
0.6468646864686469,-1.220930719181279e-5
0.6472647264726473,-1.6528719444242057e-5
0.6476647664766477,-2.019898025820699e-5
0.6480648064806481,-2.319115369955882e-5
0.6484648464846485,-2.53148852209506e-5
0.6488648864886489,-2.6443939439513287e-5
0.6492649264926493,-2.6644387166763206e-5
0.6496649664966497,-2.58233518831974e-5
0.6500650065006501,-2.4045717566589797e-5
0.6504650465046505,-2.130889037604833e-5
0.6508650865086508,-1.7742317409807917e-5
0.6512651265126512,-1.354292099253751e-5
0.6516651665166516,-8.86348683049043e-6
0.652065206520652,-3.8565739026164e-6
0.6524652465246524,1.34823229391845e-6
0.6528652865286528,6.501604099068414e-6
0.6532653265326532,1.1368361844538155e-5
0.6536653665366536,1.5715571620722457e-5
0.654065406540654,1.9385555511786112e-5
0.6544654465446544,2.217111685948181e-5
0.6548654865486548,2.401892025433172e-5
0.6552655265526552,2.496971772214529e-5
0.6556655665566556,2.4991326058959595e-5
0.656065606560656,2.4128815548779547e-5
0.6564656465646564,2.2325155057345558e-5
0.6568656865686568,1.9633548700825898e-5
0.6572657265726572,1.6168905829699876e-5
0.6576657665766577,1.2086378088083105e-5
0.658065806580658,7.613195886685409e-6
0.6584658465846585,2.912831579382491e-6
0.6588658865886589,-1.9032845973987467e-6
0.6592659265926593,-6.625488849859584e-6
0.6596659665966597,-1.1110652459206394e-5
0.6600660066006601,-1.5273818368660708e-5
0.6604660466046605,-1.899671877972353e-5
0.6608660866086609,-2.2198564849806868e-5
0.6612661266126613,-2.4826769062763487e-5
0.6616661666166617,-2.670578119101652e-5
0.6620662066206621,-2.777289493005597e-5
0.6624662466246625,-2.7916780262843277e-5
0.6628662866286629,-2.7101195486795016e-5
0.6632663266326633,-2.54044611150972e-5
0.6636663666366637,-2.285585426323178e-5
0.6640664066406641,-1.962248725911886e-5
0.6644664466446645,-1.5750282203380594e-5
0.6648664866486649,-1.1459316570872069e-5
0.6652665266526653,-6.838542562670469e-6
0.6656665666566657,-2.0276422329212895e-6
0.6660666066606661,2.828702541646244e-6
0.6664666466646665,7.58091257646587e-6
0.6668666866686669,1.2046628959899719e-5
0.6672667266726673,1.611492549061233e-5
0.6676667666766677,1.9656522272731847e-5
0.6680668066806681,2.2572391156189253e-5
0.6684668466846685,2.478434571162591e-5
0.6688668866886689,2.614478734208614e-5
0.6692669266926693,2.663639201991308e-5
0.6696669666966697,2.6249959851953886e-5
0.6700670067006701,2.501502524959731e-5
0.6704670467046705,2.3122163198191492e-5
0.6708670867086709,2.057849902104003e-5
0.6712671267126713,1.7508331122462195e-5
0.6716671667166717,1.3979966115296172e-5
0.6720672067206721,1.001664955133097e-5
0.6724672467246725,5.767514070664781e-6
0.6728672867286729,1.3779651982515073e-6
0.6732673267326733,-3.0888687733154896e-6
0.6736673667366737,-7.4465771522091995e-6
0.6740674067406741,-1.1727904788705334e-5
0.6744674467446745,-1.5835206139097613e-5
0.6748674867486749,-1.9523196257115183e-5
0.6752675267526753,-2.277636752409662e-5
0.6756675667566757,-2.545223401134722e-5
0.6760676067606761,-2.747130682517751e-5
0.6764676467646765,-2.87959884225919e-5
0.6768676867686769,-2.931783236453933e-5
0.6772677267726773,-2.9161780724068498e-5
0.6776677667766777,-2.837001446479026e-5
0.6780678067806781,-2.688855136365187e-5
0.6784678467846785,-2.4762862496530147e-5
0.6788678867886789,-2.2012768343876443e-5
0.6792679267926793,-1.8678951095502105e-5
0.6796679667966797,-1.4914490413187043e-5
0.6800680068006801,-1.0774254442597053e-5
0.6804680468046805,-6.413046462427907e-6
0.6808680868086809,-1.8790164943716103e-6
0.6812681268126812,2.7443268695304113e-6
0.6816681668166816,7.192781464437914e-6
0.682068206820682,1.148347970217345e-5
0.6824682468246824,1.541255479239889e-5
0.6828682868286828,1.89323309255085e-5
0.6832683268326832,2.194070652664082e-5
0.6836683668366836,2.438175835139944e-5
0.684068406840684,2.631620595608397e-5
0.6844684468446844,2.7633239882224325e-5
0.6848684868486848,2.829101301288217e-5
0.6852685268526852,2.827903718510827e-5
0.6856685668566856,2.7612303657276183e-5
0.686068606860686,2.6451556343398686e-5
0.6864686468646864,2.4788785459584073e-5
0.6868686868686869,2.2568720396826114e-5
0.6872687268726873,1.9963556209978695e-5
0.6876687668766877,1.6938700209134794e-5
0.688068806880688,1.3546813171699812e-5
0.6884688468846885,9.838079440604997e-6
0.6888688868886889,5.834260696668814e-6
0.6892689268926893,1.7532152908894538e-6
0.6896689668966897,-2.4057980022029746e-6
0.6900690069006901,-6.490931107466791e-6
0.6904690469046905,-1.045977522276531e-5
0.6908690869086909,-1.4215783704363272e-5
0.6912691269126913,-1.776010028370356e-5
0.6916691669166917,-2.110242233771542e-5
0.6920692069206921,-2.4044512879212165e-5
0.6924692469246925,-2.6579497842293964e-5
0.6928692869286929,-2.869807283356618e-5
0.6932693269326933,-3.039882036787178e-5
0.6936693669366937,-3.154851635289724e-5
0.6940694069406941,-3.2184984029015595e-5
0.6944694469446945,-3.22772072028632e-5
0.6948694869486949,-3.166654644670697e-5
0.6952695269526953,-3.0406938841542885e-5
0.6956695669566957,-2.8568938679668365e-5
0.6960696069606961,-2.6340000668867436e-5
0.6964696469646965,-2.3834599845368176e-5
0.6968696869686969,-2.0998032780494835e-5
0.6972697269726973,-1.784649264649496e-5
0.6976697669766977,-1.4320262033379327e-5
0.6980698069806981,-1.0470947876317638e-5
0.6984698469846985,-6.417123190799456e-6
0.6988698869886989,-2.24598289966238e-6
0.6992699269926993,1.860153654886787e-6
0.6996699669966997,5.851564411685217e-6
0.7000700070007001,9.585575755449716e-6
0.7004700470047005,1.3054011019919542e-5
0.7008700870087009,1.6317416473982105e-5
0.7012701270127013,1.936830009968693e-5
0.7016701670167017,2.2243320040082892e-5
0.7020702070207021,2.4966467576020834e-5
0.7024702470247025,2.729110811294788e-5
0.7028702870287029,2.9140914278885655e-5
0.7032703270327033,3.0426948125578113e-5
0.7036703670367037,3.123330497784016e-5
0.7040704070407041,3.1629778657643604e-5
0.7044704470447045,3.1569602132297536e-5
0.7048704870487049,3.105618689905332e-5
0.7052705270527053,3.0304097945355046e-5
0.7056705670567057,2.92462442587349e-5
0.7060706070607061,2.7847872658193218e-5
0.7064706470647065,2.6258510755716724e-5
0.7068706870687069,2.434313529334209e-5
0.7072707270727073,2.2197821771541282e-5
0.7076707670767077,1.966268030609286e-5
0.7080708070807081,1.6698237006340655e-5
0.7084708470847085,1.3567664843200378e-5
0.7088708870887089,1.0188518131531987e-5
0.7092709270927093,6.712741893094565e-6
0.7096709670967097,3.280689848089713e-6
0.7100710071007101,-2.5673321368824276e-7
0.7104710471047105,-3.716051608537718e-6
0.7108710871087109,-7.206142498911161e-6
0.7112711271127112,-1.074172624793146e-5
0.7116711671167116,-1.4208704652657334e-5
0.712071207120712,-1.7617061289360025e-5
0.7124712471247124,-2.0900695820974535e-5
0.7128712871287128,-2.3944279267551494e-5
0.7132713271327132,-2.667478678103352e-5
0.7136713671367136,-2.9043227812719508e-5
0.714071407140714,-3.1073116445123894e-5
0.7144714471447144,-3.2895167990709684e-5
0.7148714871487148,-3.4492230396893087e-5
0.7152715271527152,-3.583180407804032e-5
0.7156715671567156,-3.700957371191582e-5
0.716071607160716,-3.7829562519658966e-5
0.7164716471647165,-3.828430008537276e-5
0.7168716871687169,-3.841621158112707e-5
0.7172717271727173,-3.8136985062164896e-5
0.7176717671767177,-3.748735346845167e-5
0.7180718071807181,-3.638844701339683e-5
0.7184718471847185,-3.512352347301295e-5
0.7188718871887189,-3.3778536487949484e-5
0.7192719271927193,-3.224200069884553e-5
0.7196719671967197,-3.058921894835698e-5
0.7200720072007201,-2.8551101872248408e-5
0.7204720472047205,-2.6078488748443318e-5
0.7208720872087209,-2.331419374501653e-5
0.7212721272127213,-2.0236363737075047e-5
0.7216721672167217,-1.712576091403295e-5
0.7220722072207221,-1.4135280847149545e-5
0.7224722472247225,-1.1137657560056358e-5
0.7228722872287229,-8.29515897690647e-6
0.7232723272327233,-5.366500368725324e-6
0.7236723672367237,-2.5077362510173007e-6
0.7240724072407241,1.8231728948769899e-7
0.7244724472447245,3.054568762816956e-6
0.7248724872487249,5.8623456483386516e-6
0.7252725272527253,8.730962546860122e-6
0.7256725672567257,1.1607046743328242e-5
0.7260726072607261,1.441111319430699e-5
0.7264726472647265,1.7215459178571146e-5
0.7268726872687269,1.9943782746223437e-5
0.7272727272727273,2.245872650749603e-5
0.7276727672767277,2.486752198979647e-5
0.7280728072807281,2.728810363680778e-5
0.7284728472847285,2.9460612959636423e-5
0.7288728872887289,3.157074011564398e-5
0.7292729272927293,3.3567430253289565e-5
0.7296729672967297,3.52193761443409e-5
0.7300730073007301,3.6542532835692754e-5
0.7304730473047305,3.757383780378376e-5
0.7308730873087309,3.8417279911301394e-5
0.7312731273127313,3.928260235336323e-5
0.7316731673167317,4.0127565887754235e-5
0.7320732073207321,4.1020701557314965e-5
0.7324732473247325,4.2006840114794386e-5
0.7328732873287329,4.2971930719198914e-5
0.7332733273327333,4.3944650985394684e-5
0.7336733673367337,4.478951281838839e-5
0.7340734073407341,4.5465074134581895e-5
0.7344734473447345,4.59282951738027e-5
0.7348734873487349,4.598159023594395e-5
0.7352735273527353,4.5630808017560476e-5
0.7356735673567357,4.507621996233113e-5
0.7360736073607361,4.438257814226576e-5
0.7364736473647365,4.371615368120585e-5
0.7368736873687369,4.317684046747927e-5
0.7372737273727373,4.2665785372347775e-5
0.7376737673767377,4.209684892214627e-5
0.7380738073807381,4.154738498535204e-5
0.7384738473847385,4.0825297117019765e-5
0.7388738873887389,3.9845800864496406e-5
0.7392739273927393,3.8785839017979606e-5
0.7396739673967397,3.755630835616808e-5
0.7400740074007401,3.611863061123155e-5
0.7404740474047405,3.4821083418429266e-5
0.7408740874087409,3.345562403533897e-5
0.7412741274127413,3.2127919607410904e-5
0.7416741674167416,3.090164342353652e-5
0.742074207420742,2.9397077391163373e-5
0.7424742474247424,2.792638193105379e-5
0.7428742874287428,2.6219334954169504e-5
0.7432743274327432,2.4151346396800166e-5
0.7436743674367436,2.2023014093291993e-5
0.744074407440744,1.9649110759412114e-5
0.7444744474447444,1.734857102231313e-5
0.7448744874487448,1.5217668830669329e-5
0.7452745274527453,1.3309884451445653e-5
0.7456745674567457,1.1568636384490238e-5
0.746074607460746,1.029248819009454e-5
0.7464746474647465,9.32014139359838e-6
0.7468746874687469,8.411385508888536e-6
0.7472747274727473,7.626837006086129e-6
0.7476747674767477,6.595353003235882e-6
0.7480748074807481,5.423246841135265e-6
0.7484748474847485,3.957560214457034e-6
0.7488748874887489,2.375102166357612e-6
0.7492749274927493,9.235392215700688e-7
0.7496749674967497,-5.522825092807437e-7
0.7500750075007501,-1.7672765639797916e-6
0.7504750475047505,-2.8741208603910717e-6
0.7508750875087509,-4.131114331618058e-6
0.7512751275127513,-5.293372144943298e-6
0.7516751675167517,-6.550284393752603e-6
0.7520752075207521,-8.072538547287955e-6
0.7524752475247525,-9.39419053930246e-6
0.7528752875287529,-1.0941242106987659e-5
0.7532753275327533,-1.2517818465507258e-5
0.7536753675367537,-1.3752731545357832e-5
0.7540754075407541,-1.5032250797714086e-5
0.7544754475447545,-1.6277066039210863e-5
0.7548754875487549,-1.745981430945065e-5
0.7552755275527553,-1.8829949104209875e-5
0.7556755675567557,-2.0075012464232378e-5
0.7560756075607561,-2.1380381451940877e-5
0.7564756475647565,-2.3078952873512026e-5
0.7568756875687569,-2.4629298411210643e-5
0.7572757275727573,-2.666879986484849e-5
0.7576757675767577,-2.90239408512194e-5
0.7580758075807581,-3.172450891081313e-5
0.7584758475847585,-3.473267127226953e-5
0.7588758875887589,-3.7553105141169274e-5
0.7592759275927593,-4.0682800133667874e-5
0.7596759675967597,-4.3900036066885084e-5
0.7600760076007601,-4.711172987659218e-5
0.7604760476047605,-5.0652101958675866e-5
0.7608760876087609,-5.430040670950653e-5
0.7612761276127613,-5.805642224546159e-5
0.7616761676167617,-6.156179836150355e-5
0.7620762076207621,-6.561931741461136e-5
0.7624762476247625,-6.965420186250126e-5
0.7628762876287629,-7.298904961719477e-5
0.7632763276327633,-7.733986133925952e-5
0.7636763676367637,-8.07762854609928e-5
0.7640764076407641,-8.509304367410042e-5
0.7644764476447645,-8.953947210246782e-5
0.7648764876487649,-9.377074687511033e-5
0.7652765276527653,-9.896461139424773e-5
0.7656765676567657,-0.00010368986742126385
0.7660766076607661,-0.00010900436125982349
0.7664766476647665,-0.00011319398585996066
0.7668766876687669,-0.00011711571019026867
0.7672767276727673,-0.0001214309821424564
0.7676767676767677,-0.0001256432835402832
0.7680768076807681,-0.00013088042278763812
0.7684768476847685,-0.0001359809279242452
0.7688768876887689,-0.00014116631345900688
0.7692769276927693,-0.00014742073577422854
0.7696769676967697,-0.00015350388936077874
0.7700770077007701,-0.00016052050619555502
0.7704770477047705,-0.00016685564791368845
0.770877087708771,-0.00017365983366049442
0.7712771277127713,-0.0001809875877738787
0.7716771677167716,-0.00018786963241054777
0.772077207720772,-0.00019592948666166676
0.7724772477247724,-0.0002034859362487762
0.7728772877287728,-0.00021025882730404954
0.7732773277327732,-0.00021654141715762854
0.7736773677367736,-0.00022240554268715407
0.774077407740774,-0.00022857951131005638
0.7744774477447744,-0.00023289088710795602
0.7748774877487749,-0.0002380623663707504
0.7752775277527753,-0.0002421973939044919
0.7756775677567757,-0.0002469934019444231
0.7760776077607761,-0.0002509483558922887
0.7764776477647765,-0.0002538738857706946
0.7768776877687769,-0.0002589284263940228
0.7772777277727773,-0.0002633057748241685
0.7776777677767777,-0.00026688926049567296
0.7780778077807781,-0.0002731155632280935
0.7784778477847785,-0.00027747426587937385
0.7788778877887789,-0.000281389805529747
0.7792779277927793,-0.00028796982767373414
0.7796779677967797,-0.00029325288091619495
0.7800780078007801,-0.0002998152202720872
0.7804780478047805,-0.0003028179903570849
0.7808780878087809,-0.0003048102588275592
0.7812781278127813,-0.0003062329878900649
0.7816781678167817,-0.00030406781377473324
0.7820782078207821,-0.0003052862301975712
0.7824782478247825,-0.0003079639761672526
0.7828782878287829,-0.0003117385712841647
0.7832783278327833,-0.0003148974038090224
0.7836783678367837,-0.00031500605470791143
0.7840784078407841,-0.00031480838415143264
0.7844784478447845,-0.00031256407964652677
0.7848784878487849,-0.0003126244988232163
0.7852785278527853,-0.00031138909930752967
0.7856785678567857,-0.0003103878349139111
0.7860786078607861,-0.0003143486363081094
0.7864786478647865,-0.00031775352294022285
0.7868786878687869,-0.0003171934050143488
0.7872787278727873,-0.00031884088923320175
0.7876787678767877,-0.00031938980091580915
0.7880788078807881,-0.0003194713962712259
0.7884788478847885,-0.00032344017948776616
0.7888788878887889,-0.00032727859613201904
0.7892789278927893,-0.00033292920727778785
0.7896789678967897,-0.0003402666074960037
0.7900790079007901,-0.00034909685171907734
0.7904790479047905,-0.0003581667730276905
0.7908790879087909,-0.0003702920243626173
0.7912791279127913,-0.00038170709382867596
0.7916791679167917,-0.00039704594921960434
0.7920792079207921,-0.00041074901066895375
0.7924792479247925,-0.000416621906671244
0.7928792879287929,-0.00042433199896507734
0.7932793279327933,-0.0004268976111493905
0.7936793679367937,-0.0004321726638526757
0.7940794079407941,-0.0004386790193487422
0.7944794479447945,-0.00044430774991860433
0.7948794879487949,-0.00045282338944965805
0.7952795279527953,-0.00045591537106992597
0.7956795679567957,-0.0004567241224649188
0.7960796079607961,-0.0004578187027828029
0.7964796479647965,-0.0004547609352567872
0.7968796879687969,-0.00045511538089329506
0.7972797279727973,-0.0004565795070474721
0.7976797679767977,-0.00045737934336725905
0.7980798079807981,-0.0004612382480310706
0.7984798479847985,-0.00046519628639876687
0.7988798879887989,-0.00047159964655890674
0.7992799279927993,-0.0004803300542650102
0.7996799679967997,-0.0004874439836048128
0.8000800080008001,-0.0004967192933134079
0.8004800480048005,-0.0005159162985455268
0.800880088008801,-0.0005363464881758817
0.8012801280128014,-0.0005514390307895523
0.8016801680168018,-0.0005702905256064206
0.802080208020802,-0.0005838077648231688
0.8024802480248024,-0.0005945792310279308
0.8028802880288028,-0.0006085661975823164
0.8032803280328032,-0.0006236390336088471
0.8036803680368036,-0.0006347929131030328
0.804080408040804,-0.0006442484586955677
0.8044804480448045,-0.0006576403571544598
0.8048804880488049,-0.0006715546236196468
0.8052805280528053,-0.0006855577205445162
0.8056805680568057,-0.0006937432564089463
0.8060806080608061,-0.0006946763298863456
0.8064806480648065,-0.0006913352462311895
0.8068806880688069,-0.0006922174520458957
0.8072807280728073,-0.0006969910095180054
0.8076807680768077,-0.0007026058601591889
0.8080808080808081,-0.0007107120871262529
0.8084808480848085,-0.0007130243325994545
0.8088808880888089,-0.0007174080789440762
0.8092809280928093,-0.0007300704375161615
0.8096809680968097,-0.0007541251954806261
0.8100810081008101,-0.0007952461360742347
0.8104810481048105,-0.0008449711265110238
0.8108810881088109,-0.0009028407437173258
0.8112811281128113,-0.0009598406440280149
0.8116811681168117,-0.0010148200986336564
0.8120812081208121,-0.0010706607830728576
0.8124812481248125,-0.0011287999034506613
0.8128812881288129,-0.001179031684932913
0.8132813281328133,-0.001223526645802303
0.8136813681368137,-0.0012600672347276298
0.8140814081408141,-0.0012834883281128973
0.8144814481448145,-0.0012982253292383172
0.8148814881488149,-0.0013002093879400656
0.8152815281528153,-0.0012916446439992513
0.8156815681568157,-0.001273974617010426
0.8160816081608161,-0.001246179807247061
0.8164816481648165,-0.0012142695598842124
0.8168816881688169,-0.0011751813999121286
0.8172817281728173,-0.001128527806232127
0.8176817681768177,-0.001073200704238414
0.8180818081808181,-0.0010128691467980178
0.8184818481848185,-0.0009440623094596756
0.8188818881888189,-0.0008700083596769048
0.8192819281928193,-0.0008057963747414576
0.8196819681968197,-0.0007441236306157395
0.8200820082008201,-0.0006943670154825055
0.8204820482048205,-0.0006563234036953136
0.8208820882088209,-0.0006312532875408505
0.8212821282128213,-0.0006183365877990843
0.8216821682168217,-0.0006123957717715789
0.8220822082208221,-0.0006216390063467914
0.8224822482248225,-0.000645718003592588
0.8228822882288229,-0.0006830119858591832
0.8232823282328233,-0.0007355917219478425
0.8236823682368237,-0.0008008333351473274
0.8240824082408241,-0.0008742421983110871
0.8244824482448245,-0.0009460782420584735
0.8248824882488249,-0.001017083067616248
0.8252825282528253,-0.001088214019667022
0.8256825682568257,-0.0011554267522505823
0.8260826082608261,-0.0012258037151892387
0.8264826482648265,-0.0012968629452886349
0.8268826882688269,-0.0013689726210953101
0.8272827282728273,-0.0014340456138565716
0.8276827682768277,-0.0014876283349789798
0.8280828082808281,-0.00152543867245572
0.8284828482848285,-0.0015544571929184403
0.828882888288829,-0.0015658804888509792
0.8292829282928293,-0.0015644543866379368
0.8296829682968297,-0.0015572107832993454
0.8300830083008301,-0.001528207479751853
0.8304830483048306,-0.0014838120556119327
0.830883088308831,-0.0014205216332363602
0.8312831283128314,-0.0013498057514896578
0.8316831683168318,-0.0012826524347648305
0.8320832083208322,-0.0012155163195919638
0.8324832483248324,-0.001143431413716034
0.8328832883288328,-0.0010721438526472005
0.8332833283328333,-0.0009950662689971745
0.8336833683368337,-0.0009204206935809756
0.834083408340834,-0.0008519260169631837
0.8344834483448345,-0.0007882309717731351
0.8348834883488349,-0.0007380714432279889
0.8352835283528353,-0.0006994780083055263
0.8356835683568357,-0.0006741485881082698
0.8360836083608361,-0.0006622956752597997
0.8364836483648365,-0.0006648897437103451
0.8368836883688369,-0.0006879101563254941
0.8372837283728373,-0.0007306230159588312
0.8376837683768377,-0.0007865253414619799
0.8380838083808381,-0.0008460398255863699
0.8384838483848385,-0.0009095830002572303
0.8388838883888389,-0.0009749032837843008
0.8392839283928393,-0.0010337020114780382
0.8396839683968397,-0.0010986795908125013
0.8400840084008401,-0.001171383028026024
0.8404840484048405,-0.0012444283332481432
0.8408840884088409,-0.0013130356896954298
0.8412841284128413,-0.0013673662615424909
0.8416841684168417,-0.0014140020561166367
0.8420842084208421,-0.0014449108949692868
0.8424842484248425,-0.001463113093653795
0.8428842884288429,-0.0014723833687688426
0.8432843284328433,-0.0014604975746380644
0.8436843684368437,-0.0014390011844530592
0.8440844084408441,-0.001408655090030797
0.8444844484448445,-0.0013622799473226033
0.8448844884488449,-0.0013065802067777077
0.8452845284528453,-0.0012373194677984811
0.8456845684568457,-0.0011543934377171439
0.8460846084608461,-0.001069537016922778
0.8464846484648465,-0.0009823326932967835
0.8468846884688469,-0.0008932617396170406
0.8472847284728473,-0.0008117146885245341
0.8476847684768477,-0.0007314266936455094
0.8480848084808481,-0.0006612455377824067
0.8484848484848485,-0.0006013306810579433
0.8488848884888489,-0.0005544332259005413
0.8492849284928493,-0.0005216481138907714
0.8496849684968497,-0.0004981797690054024
0.8500850085008501,-0.000496299439996406
0.8504850485048505,-0.0005208254092071429
0.8508850885088509,-0.0005649300323016526
0.8512851285128513,-0.0006416807829583426
0.8516851685168517,-0.0007302900381816191
0.8520852085208521,-0.0008269394344682657
0.8524852485248525,-0.0009370797595509017
0.8528852885288529,-0.0010343856083992464
0.8532853285328533,-0.0011265392953613007
0.8536853685368537,-0.0012093665122871466
0.8540854085408541,-0.0012761215143455018
0.8544854485448545,-0.0013305436834270823
0.8548854885488549,-0.0013636775495324271
0.8552855285528553,-0.0013781397285777264
0.8556855685568557,-0.0013710902860781526
0.8560856085608561,-0.001338903988427148
0.8564856485648565,-0.0012889985924201541
0.8568856885688569,-0.0012190314866965257
0.8572857285728573,-0.0011341155893574983
0.8576857685768577,-0.001047302021470825
0.8580858085808581,-0.0009559349227841185
0.8584858485848585,-0.0008691447066160873
0.858885888588859,-0.0007911508634292352
0.8592859285928593,-0.0007199794751077127
0.8596859685968598,-0.0006623567197780733
0.8600860086008602,-0.0006150206907983014
0.8604860486048606,-0.0005783989270693457
0.860886088608861,-0.0005577824264914599
0.8612861286128614,-0.000548991543379701
0.8616861686168618,-0.0005525435951615199
0.8620862086208622,-0.0005640397725951429
0.8624862486248625,-0.0005875106950869735
0.8628862886288629,-0.0006125660380747466
0.8632863286328633,-0.0006484734491766786
0.8636863686368637,-0.0006989594907647056
0.8640864086408641,-0.0007535097280979564
0.8644864486448645,-0.0008120834363496976
0.8648864886488649,-0.000874030679333504
0.8652865286528653,-0.0009370598140776565
0.8656865686568657,-0.0009903828361375044
0.8660866086608661,-0.001036926069056976
0.8664866486648665,-0.0010756201525230213
0.8668866886688669,-0.0010964290522090525
0.8672867286728673,-0.0011039559679847377
0.8676867686768677,-0.001101928544657016
0.8680868086808681,-0.0010814781157194031
0.8684868486848685,-0.001052839358725327
0.8688868886888689,-0.001013453786824825
0.8692869286928693,-0.0009594418752020828
0.8696869686968697,-0.0009003097331600207
0.8700870087008701,-0.0008436347546723622
0.8704870487048705,-0.000786800349851069
0.8708870887088709,-0.0007334109955914048
0.8712871287128713,-0.0006876616740864039
0.8716871687168717,-0.0006463348071025221
0.8720872087208721,-0.0006081020279387617
0.8724872487248725,-0.0005783908303379215
0.8728872887288729,-0.0005503723430021756
0.8732873287328733,-0.0005321344156566377
0.8736873687368737,-0.000525962022370291
0.8740874087408741,-0.0005271927800386544
0.8744874487448745,-0.0005369661063167053
0.8748874887488749,-0.0005506193302934614
0.8752875287528753,-0.0005714248121832244
0.8756875687568757,-0.0006008906919873769
0.8760876087608761,-0.0006269572215463481
0.8764876487648765,-0.0006545360466258254
0.8768876887688769,-0.0006799656438562229
0.8772877287728773,-0.0007124955669879363
0.8776877687768777,-0.0007456146604177816
0.8780878087808781,-0.0007779532238343101
0.8784878487848785,-0.000808542748935992
0.8788878887888789,-0.0008314186985603766
0.8792879287928793,-0.0008517621070038839
0.8796879687968797,-0.0008666786001606253
0.8800880088008801,-0.0008738281913614476
0.8804880488048805,-0.0008699977720046104
0.8808880888088809,-0.0008512545600631027
0.8812881288128813,-0.0008181429557967412
0.8816881688168817,-0.0007756807565814372
0.8820882088208821,-0.000728336844963956
0.8824882488248825,-0.0006620683179437703
0.8828882888288829,-0.0005876988887004164
0.8832883288328833,-0.0005246473807343777
0.8836883688368837,-0.000461331212098709
0.8840884088408841,-0.00040128740671552254
0.8844884488448845,-0.000348214712368039
0.8848884888488849,-0.00030041437358330203
0.8852885288528853,-0.00026683838697874607
0.8856885688568857,-0.0002451524480882872
0.8860886088608861,-0.00024310024038542988
0.8864886488648865,-0.00025431660942110135
0.8868886888688869,-0.0002799653219821008
0.8872887288728873,-0.0003242316480130125
0.8876887688768877,-0.0003813020636531661
0.8880888088808881,-0.0004498126711972861
0.8884888488848885,-0.0005227818421850716
0.888888888888889,-0.0005914820264442955
0.8892889288928894,-0.0006548114279658623
0.8896889688968898,-0.0007069758696468531
0.8900890089008902,-0.0007474142483427093
0.8904890489048906,-0.0007706263022414506
0.890889088908891,-0.0007823644425470344
0.8912891289128914,-0.0007730248264384565
0.8916891689168918,-0.0007375367788612086
0.8920892089208922,-0.0006875499049840417
0.8924892489248926,-0.0006238098712557927
0.8928892889288929,-0.0005420609488737405
0.8932893289328933,-0.00045825970822283013
0.8936893689368937,-0.0003686076521111914
0.8940894089408941,-0.0002759844529006128
0.8944894489448945,-0.0001881687202048843
0.8948894889488949,-0.00011054049300263102
0.8952895289528953,-5.4285384420482696e-5
0.8956895689568957,-1.3732939015520529e-5
0.8960896089608961,6.906957048802287e-6
0.8964896489648965,7.262491118376069e-6
0.8968896889688969,-6.159229587077153e-6
0.8972897289728973,-4.279041399316008e-5
0.8976897689768977,-9.713118890430916e-5
0.8980898089808981,-0.00016064916836372456
0.8984898489848985,-0.00023165547064912806
0.8988898889888989,-0.0002998185475462656
0.8992899289928993,-0.0003788481807210642
0.8996899689968997,-0.00045558393240199835
0.9000900090009001,-0.0005287172580498989
0.9004900490049005,-0.0005881993644327177
0.9008900890089009,-0.0006241330102554343
0.9012901290129013,-0.0006458910795632267
0.9016901690169017,-0.0006345480083752575
0.9020902090209021,-0.0006002388587781626
0.9024902490249025,-0.0005353669908447212
0.9028902890289029,-0.0004420735037607426
0.9032903290329033,-0.0003328210608000426
0.9036903690369037,-0.00021418670369949266
0.9040904090409041,-9.702491184951367e-5
0.9044904490449045,1.8317647419885397e-5
0.9048904890489049,0.00012110368975321029
0.9052905290529053,0.00020316692283009474
0.9056905690569057,0.0002598075314251269
0.9060906090609061,0.0003024937179723075
0.9064906490649065,0.0003060054522479594
0.9068906890689069,0.0002846714449151466
0.9072907290729073,0.00023300343523141587
0.9076907690769077,0.00015126188848432753
0.9080908090809081,5.380978193580965e-5
0.9084908490849085,-6.559868715308448e-5
0.9088908890889089,-0.00018594168878149908
0.9092909290929093,-0.00030414198896133726
0.9096909690969097,-0.0004091039496328386
0.9100910091009101,-0.0004933288778052325
0.9104910491049105,-0.0005491636423408941
0.9108910891089109,-0.0005698511364355952
0.9112911291129113,-0.000557151832547037
0.9116911691169117,-0.0005102482975463396
0.9120912091209121,-0.0004325771822323854
0.9124912491249125,-0.0003282790423450588
0.9128912891289129,-0.0002029014514252081
0.9132913291329133,-7.082585976034284e-5
0.9136913691369137,6.756058297102685e-5
0.9140914091409141,0.00020280700452027234
0.9144914491449145,0.0003183095870807062
0.9148914891489149,0.00041393135992362495
0.9152915291529153,0.0004770329181841837
0.9156915691569157,0.0005043832927944525
0.9160916091609161,0.0004874875760190467
0.9164916491649165,0.0004254971771826266
0.916891689168917,0.0003326180396307499
0.9172917291729173,0.00020786238317899164
0.9176917691769177,6.697311448042309e-5
0.9180918091809182,-8.54136618426149e-5
0.9184918491849186,-0.00023826646196928314
0.918891889188919,-0.0003728405703475879
0.9192919291929194,-0.0004896880700557549
0.9196919691969198,-0.000571932238368239
0.9200920092009202,-0.0006160593413625515
0.9204920492049206,-0.000617964723746034
0.920892089208921,-0.0005759910248893385
0.9212921292129214,-0.0005040224652815284
0.9216921692169218,-0.00039510837177958447
0.9220922092209222,-0.00026338311478626975
0.9224922492249226,-0.00012135971482932217
0.922892289228923,3.254007704941997e-5
0.9232923292329233,0.0001798747623591168
0.9236923692369237,0.0003061399681469623
0.9240924092409241,0.00040018673259495374
0.9244924492449245,0.0004598830466195636
0.9248924892489249,0.00047922315301246465
0.9252925292529253,0.00045192757205855805
0.9256925692569257,0.00038505025860505193
0.9260926092609261,0.00028131756255272977
0.9264926492649265,0.00014442950432677626
0.9268926892689269,-1.463131826323627e-5
0.9272927292729273,-0.00017847756812128246
0.9276927692769277,-0.00034061332736853855
0.9280928092809281,-0.0004954616932507094
0.9284928492849285,-0.0006277320503376982
0.9288928892889289,-0.0007317059513543833
0.9292929292929293,-0.0007963285547666898
0.9296929692969297,-0.0007977946620869869
0.9300930093009301,-0.0007607144224112683
0.9304930493049305,-0.0006773678944798633
0.9308930893089309,-0.0005476000805037795
0.9312931293129313,-0.0003856023174590162
0.9316931693169317,-0.00021444734591366532
0.9320932093209321,-3.560889908091336e-5
0.9324932493249325,0.00012450111575340594
0.9328932893289329,0.00025273280140111765
0.9332933293329333,0.0003467257950145741
0.9336933693369337,0.0003929645833316009
0.9340934093409341,0.0003886302507146999
0.9344934493449345,0.0003424350185262104
0.9348934893489349,0.00024646694623556287
0.9352935293529353,0.00011074892950252435
0.9356935693569357,-4.8895582889924016e-5
0.9360936093609361,-0.0002157004153087172
0.9364936493649365,-0.0003740523891012093
0.9368936893689369,-0.0005269481259779774
0.9372937293729373,-0.0006448675072175947
0.9376937693769377,-0.0007281381032621659
0.9380938093809381,-0.0007648716419373092
0.9384938493849385,-0.0007590084462150148
0.9388938893889389,-0.0007156087158222413
0.9392939293929393,-0.0006540106312172833
0.9396939693969397,-0.0005735558258499196
0.9400940094009401,-0.00046622953581212934
0.9404940494049405,-0.00034047440591100653
0.9408940894089409,-0.00021373061091772838
0.9412941294129413,-0.00010058996725126335
0.9416941694169417,-1.2038853433482544e-5
0.9420942094209421,3.45518964572078e-5
0.9424942494249425,4.8506990247443316e-5
0.9428942894289429,3.67322999362818e-5
0.9432943294329433,-1.5775696668329786e-5
0.9436943694369437,-8.960938887458969e-5
0.9440944094409441,-0.0001819481993544092
0.9444944494449445,-0.00028833533898686703
0.9448944894489449,-0.0003845970146185984
0.9452945294529453,-0.0004726092259742798
0.9456945694569457,-0.0005429236567397189
0.9460946094609461,-0.0005920511316439558
0.9464946494649465,-0.0006163363701661984
0.946894689468947,-0.0006230875374027833
0.9472947294729473,-0.0006003922529109473
0.9476947694769478,-0.000561552364746587
0.9480948094809482,-0.0005161436749132609
0.9484948494849486,-0.0004650484123011889
0.948894889488949,-0.00041862835921607777
0.9492949294929494,-0.0003775419286744519
0.9496949694969498,-0.00034864395857545083
0.9500950095009502,-0.0003368363850111411
0.9504950495049506,-0.000336767172288005
0.950895089508951,-0.0003426598934641589
0.9512951295129514,-0.00034962261250673365
0.9516951695169518,-0.0003485854507212227
0.9520952095209522,-0.0003381186530151681
0.9524952495249526,-0.0003374998405989982
0.952895289528953,-0.0003511905119564507
0.9532953295329533,-0.00037083308614607735
0.9536953695369537,-0.00038337826675505227
0.9540954095409541,-0.0003922532800957057
0.9544954495449545,-0.00039466402950369406
0.9548954895489549,-0.00040126035752974243
0.9552955295529553,-0.00041117404253926404
0.9556955695569557,-0.0004287054277457014
0.9560956095609561,-0.0004448123518518976
0.9564956495649565,-0.00046148147974259257
0.9568956895689569,-0.000497091139566308
0.9572957295729573,-0.000535574971156999
0.9576957695769577,-0.0005710639799614836
0.9580958095809581,-0.0005927414859449032
0.9584958495849585,-0.0006073039175865658
0.9588958895889589,-0.0006059301139177686
0.9592959295929593,-0.0006091908963100356
0.9596959695969597,-0.0006182310340577535
0.9600960096009601,-0.0006211844389492904
0.9604960496049605,-0.0006263667858587285
0.9608960896089609,-0.0006229933905061158
0.9612961296129613,-0.0006013256504633635
0.9616961696169617,-0.0005543847716068528
0.9620962096209621,-0.0004915393462642803
0.9624962496249625,-0.00041919091744016534
0.9628962896289629,-0.0003384655359306432
0.9632963296329633,-0.000257992601378515
0.9636963696369637,-0.0001889860513914765
0.9640964096409641,-0.00012844610807802304
0.9644964496449645,-7.969500032098398e-5
0.9648964896489649,-5.68011918442024e-5
0.9652965296529653,-6.416833652919673e-5
0.9656965696569657,-0.00010236516581341171
0.9660966096609661,-0.00016396839181070932
0.9664966496649665,-0.00024910567329086697
0.9668966896689669,-0.0003518272733826211
0.9672967296729673,-0.0004757226378573065
0.9676967696769677,-0.000618639653130526
0.9680968096809681,-0.0007429025773599551
0.9684968496849685,-0.0008256077159552455
0.9688968896889689,-0.000823317283833308
0.9692969296929693,-0.0007451912814534778
0.9696969696969697,-0.0006050065526471138
0.9700970097009701,-0.0004205779413096744
0.9704970497049705,-0.00022234504439708203
0.9708970897089709,-1.551848010752921e-5
0.9712971297129713,0.00017790715363788512
0.9716971697169717,0.0003481132518876051
0.9720972097209721,0.0004927395672467416
0.9724972497249725,0.0005854316522754532
0.9728972897289729,0.0006264125074403881
0.9732973297329733,0.0006003786316312598
0.9736973697369737,0.0005079073531921718
0.9740974097409741,0.0003576695471163016
0.9744974497449745,0.0001477049866654978
0.9748974897489749,-7.230683608763777e-5
0.9752975297529753,-0.0002750810600240794
0.9756975697569757,-0.00044982556354300485
0.9760976097609761,-0.0005629086015380147
0.9764976497649765,-0.0006141687971102094
0.976897689768977,-0.0005988851219529412
0.9772977297729774,-0.0005410643519989933
0.9776977697769778,-0.00042835637427410256
0.9780978097809782,-0.0002712737091234152
0.9784978497849786,-0.00010172952368012189
0.978897889788979,8.010580108239185e-5
0.9792979297929794,0.00023117556613727608
0.9796979697969798,0.000351756791837049
0.9800980098009802,0.00043407136308165617
0.9804980498049806,0.0004690260453655837
0.980898089808981,0.000462405824049994
0.9812981298129814,0.000394916494165759
0.9816981698169818,0.0002778303028401763
0.9820982098209822,0.00012031888970887028
0.9824982498249826,-4.042953433608387e-5
0.982898289828983,-0.00018119435501978698
0.9832983298329834,-0.0003043334402328124
0.9836983698369837,-0.00039570315951464874
0.9840984098409841,-0.00043027663456307597
0.9844984498449845,-0.00041067897182386903
0.9848984898489849,-0.00036212422543305256
0.9852985298529853,-0.00030258089388210396
0.9856985698569857,-0.00024253184734959743
0.9860986098609861,-0.00019727739938563138
0.9864986498649865,-0.00017091690997336761
0.9868986898689869,-0.00015586022261712684
0.9872987298729873,-0.00017066077735874985
0.9876987698769877,-0.0002244896817276687
0.9880988098809881,-0.0003042632752764396
0.9884988498849885,-0.0004069975608580467
0.9888988898889889,-0.0005115921256133305
0.9892989298929893,-0.0006112434772254649
0.9896989698969897,-0.0006969532424494496
0.9900990099009901,-0.0007714099272239927
0.9904990499049905,-0.0008123236657138211
0.9908990899089909,-0.0007986376088448266
0.9912991299129913,-0.0007048170762889716
0.9916991699169917,-0.0005518575887225319
0.9920992099209921,-0.0003723357462336596
0.9924992499249925,-0.00019551911927148669
0.9928992899289929,-5.27733719080381e-5
0.9932993299329933,5.016875797544951e-5
0.9936993699369937,9.55989262979573e-5
0.9940994099409941,7.416290873285547e-5
0.9944994499449945,-1.1418592573170239e-5
0.9948994899489949,-0.00017227483059020776
0.9952995299529953,-0.0003853518406597145
0.9956995699569957,-0.0006202681253003883
0.9960996099609961,-0.0008435788024314939
0.9964996499649965,-0.0010406518264848008
0.9968996899689969,-0.0011970791548059356
0.9972997299729973,-0.0013099730060523174
0.9976997699769977,-0.0013760280759103627
0.9980998099809981,-0.0013860209827024628
0.9984998499849985,-0.0013202749327607677
0.9988998899889989,-0.0011647410812166137
0.9992999299929993,-0.0009308974599444575
0.9996999699969997,-0.0006576580441125246


==> anc/fig2/subpl_2_series_2.csv <==
x,y
0.0,-0.0002206495803488025
0.00020004000800160032,-0.00044259975763315127
0.00040008001600320064,-0.0006658395595778298
0.000600120024004801,-0.0008903566609858496
0.0008001600320064013,-0.0011161373823520805
0.0010002000400080016,-0.0013431666893065736
0.001200240048009602,-0.0015714281929333728
0.0014002800560112022,-0.001800904151011851
0.0016003200640128026,-0.0020315754702284043
0.0018003600720144029,-0.0022634217094070685
0.002000400080016003,-0.0024964210838078335
0.0022004400880176033,-0.0027305504705416195
0.002400480096019204,-0.0029657854151505488
0.002600520104020804,-0.0032021001394017838
0.0028005601120224045,-0.0034394675503423454
0.0030006001200240046,-0.0036778592506614017
0.003200640128025605,-0.003917245550405256
0.0034006801360272052,-0.004157595480088791
0.0036007201440288058,-0.0043988768052454115
0.003800760152030406,-0.004641056042455682
0.004000800160032006,-0.0048840984768926425
0.004200840168033607,-0.005127968181419665
0.004400880176035207,-0.005372628037274164
0.004600920184036807,-0.005618039756367855
0.004800960192038408,-0.005864163905231687
0.005001000200040008,-0.0061109599306305076
0.005201040208041608,-0.0063583861868697165
0.0054010802160432084,-0.006606399964813025
0.005601120224044809,-0.006854957522627316
0.005801160232046409,-0.007104014118267344
0.006001200240048009,-0.007353524043709795
0.00620124024804961,-0.007603440660942735
0.00640128025605121,-0.007853716439713228
0.00660132026405281,-0.008104302997032319
0.0068013602720544105,-0.008355151138433183
0.007001400280056011,-0.008606210900974631
0.0072014402880576115,-0.008857431597978598
0.007401480296059211,-0.009108761865486679
0.007601520304060812,-0.009360149710417038
0.007801560312062412,-0.009611542560399396
0.008001600320064013,-0.00986288731526204
0.008201640328065612,-0.010114130400141027
0.008401680336067214,-0.010365217820177889
0.008601720344068814,-0.010616095216768344
0.008801760352070413,-0.01086670792532058
0.009001800360072015,-0.011117001034477584
0.009201840368073614,-0.011366919446754142
0.009401880376075214,-0.011616407940534909
0.009601920384076815,-0.011865411233375806
0.009801960392078415,-0.01211387404654686
0.010002000400080016,-0.012361741170750284
0.010202040408081616,-0.012608957532943287
0.010402080416083216,-0.01285546826419079
0.010602120424084817,-0.013101218768468752
0.010802160432086417,-0.013346154792334489
0.011002200440088017,-0.01359022249537582
0.011202240448089618,-0.013833368521346515
0.011402280456091218,-0.014075540069891073
0.011602320464092817,-0.014316684968757383
0.011802360472094419,-0.014556751746391624
0.012002400480096018,-0.014795689704805281
0.01220244048809762,-0.01503344899260017
0.01240248049609922,-0.015269980678033137
0.012602520504100819,-0.015505236821998284
0.01280256051210242,-0.015739170550800728
0.01300260052010402,-0.015971736128592488
0.01320264052810562,-0.016202889029337607
0.013402680536107221,-0.016432586008170734
0.013602720544108821,-0.016660785172010473
0.013802760552110422,-0.016887446049286475
0.014002800560112022,-0.017112529658637046
0.014202840568113622,-0.017335998576432404
0.014402880576115223,-0.017557817002977323
0.014602920584116823,-0.017777950827246005
0.014802960592118422,-0.01799636769000157
0.015003000600120024,-0.01821303704515256
0.015203040608121624,-0.018427930219199286
0.015403080616123223,-0.01864102046862387
0.015603120624124825,-0.018852283035079277
0.015803160632126424,-0.019061695198234592
0.016003200640128026,-0.019269236326136367
0.016203240648129624,-0.01947488792294875
0.016403280656131225,-0.01967863367393878
0.016603320664132826,-0.01988045948757707
0.016803360672134428,-0.0200803535346287
0.017003400680136026,-0.02027830628411415
0.017203440688137627,-0.02047431053602535
0.01740348069613923,-0.020668361450688042
0.017603520704140826,-0.020860456574667594
0.017803560712142428,-0.02105059586312235
0.01800360072014403,-0.02123878169851534
0.018203640728145627,-0.0214250189056026
0.01840368073614723,-0.02160931476262394
0.01860372074414883,-0.021791679008629702
0.018803760752150428,-0.02197212384688532
0.01900380076015203,-0.02215066394430342
0.01920384076815363,-0.022327316426861876
0.01940388077615523,-0.02250210087097442
0.01960392078415683,-0.0226750392907892
0.01980396079215843,-0.02284615612139907
0.020004000800160033,-0.023015478197956157
0.02020404080816163,-0.023183034730691745
0.020404080816163232,-0.023348857275851006
0.020604120824164834,-0.023512979702560853
0.02080416083216643,-0.02367543815565721
0.021004200840168033,-0.023836271014506628
0.021204240848169634,-0.023995518847865095
0.021404280856171232,-0.024153224364825133
0.021604320864172834,-0.024309432361910056
0.021804360872174435,-0.024464189666382037
0.022004400880176033,-0.02461754507583829
0.022204440888177635,-0.024769549294177084
0.022404480896179236,-0.024920254864022568
0.022604520904180834,-0.02506971609570463
0.022804560912182435,-0.02521798899289687
0.023004600920184037,-0.02536513117502266
0.023204640928185635,-0.025511201796545972
0.023404680936187236,-0.025656261463270116
0.023604720944188837,-0.025800372145773968
0.02380476095219044,-0.02594359709012143
0.024004800960192037,-0.026086000725986123
0.024204840968193638,-0.026227648572338925
0.02440488097619524,-0.026368607140852186
0.024604920984196837,-0.026508943837179583
0.02480496099219844,-0.026648726860276438
0.02500500100020004,-0.026788025099930255
0.025205041008201638,-0.0269269080326765
0.02540508101620324,-0.02706544561627934
0.02560512102420484,-0.027203708182961694
0.02580516103220644,-0.027341766331573286
0.02600520104020804,-0.027479690818889412
0.026205241048209642,-0.027617552450236758
0.02640528105621124,-0.02775542196964622
0.02660532106421284,-0.027893369949735368
0.026805361072214443,-0.028031466681525955
0.02700540108021604,-0.028169782064404104
0.027205441088217642,-0.028308385496432206
0.027405481096219243,-0.02844734576522308
0.027605521104220845,-0.02858673093958733
0.027805561112222443,-0.028726608262165096
0.028005601120224044,-0.028867044043252837
0.028205641128225645,-0.029008103556034823
0.028405681136227243,-0.029149850933427097
0.028605721144228845,-0.02929234906673964
0.028805761152230446,-0.029435659506359256
0.029005801160232044,-0.029579842364652276
0.029205841168233646,-0.029724956221281844
0.029405881176235247,-0.02987105803112963
0.029605921184236845,-0.030018203035006463
0.029805961192238446,-0.030166444673330156
0.030006001200240048,-0.030315834502942035
0.030206041208241646,-0.030466422117226635
0.030406081216243247,-0.03061825506969105
0.03060612122424485,-0.030771378801152195
0.030806161232246446,-0.030925836570671633
0.031006201240248048,-0.031081669390368206
0.03120624124824965,-0.031238915964229605
0.03140628125625125,-0.031397612631033814
0.03160632126425285,-0.03155779331148147
0.031806361272254446,-0.031719489459629976
0.03200640128025605,-0.03188273001870946
0.03220644128825765,-0.032047541381390536
0.03240648129625925,-0.03221394735456271
0.03260652130426085,-0.032381969128672104
0.03280656131226245,-0.03255162525165622
0.033006601320264055,-0.03272293160750324
0.03320664132826565,-0.03289590139945271
0.03340668133626725,-0.03307054513784445
0.033606721344268856,-0.033246870632612315
0.033806761352270454,-0.0334248829904097
0.03400680136027205,-0.03360458461634423
0.034206841368273656,-0.033785975220289435
0.034406881376275254,-0.03396905182773255
0.03460692138427685,-0.0341538087951087
0.03480696139227846,-0.03434023782956326
0.035007001400280055,-0.03452832801307611
0.03520704140828165,-0.03471806583087376
0.03540708141628326,-0.03490943520404768
0.035607121424284856,-0.03510241752629002
0.035807161432286454,-0.03529699170465114
0.03600720144028806,-0.0354931342042162
0.036207241448289657,-0.03569081909659253
0.036407281456291254,-0.03589001811209249
0.03660732146429286,-0.036090700695491355
0.03680736147229446,-0.036292834065233634
0.037007401480296055,-0.03649638327595618
0.03720744148829766,-0.036701311284191095
0.03740748149629926,-0.036907579017106326
0.037607521504300856,-0.03711514544413748
0.03780756151230246,-0.03732396765135933
0.03800760152030406,-0.03753400091844164
0.03820764152830566,-0.03774519879802934
0.03840768153630726,-0.037957513197383566
0.03860772154430886,-0.038170894462116176
0.03880776155231046,-0.038385291461847035
0.03900780156031206,-0.03860065167761024
0.03920784156831366,-0.038816921290832446
0.03940788157631526,-0.039034045273704125
0.03960792158431686,-0.03925196748076212
0.03980796159231846,-0.039470630741500284
0.040008001600320066,-0.03968997695382319
0.040208041608321664,-0.039909947178157074
0.04040808161632326,-0.04013048173203142
0.04060812162432487,-0.04035152028494442
0.040808161632326465,-0.04057300195332586
0.04100820164032806,-0.040794865395411835
0.04120824164832967,-0.0410170489058469
0.041408281656331265,-0.04123949050983123
0.04160832166433286,-0.04146212805663282
0.04180836167233447,-0.04168489931228762
0.042008401680336066,-0.041907742051314104
0.042208441688337664,-0.04213059414727297
0.04240848169633927,-0.04235339366200718
0.04260852170434087,-0.04257607893340303
0.042808561712342465,-0.04279858866151842
0.04300860172034407,-0.04302086199293112
0.04320864172834567,-0.04324283860316632
0.043408681736347265,-0.043464458777070294
0.04360872174434887,-0.04368566348700448
0.04380876175235047,-0.04390639446874264
0.044008801760352066,-0.04412659429496199
0.04420884176835367,-0.04434620644622804
0.04440888177635527,-0.044565175379382135
0.04460892178435687,-0.044783446593249614
0.04480896179235847,-0.045000966691596124
0.04500900180036007,-0.04521768344326924
0.04520904180836167,-0.04543354583947184
0.04540908181636327,-0.0456485041481235
0.04560912182436487,-0.045862509965275695
0.04580916183236647,-0.04607551626355583
0.04600920184036807,-0.04628747743762442
0.04620924184836967,-0.04649834934663896
0.04640928185637127,-0.04670808935372638
0.046609321864372874,-0.04691665636247479
0.04680936187237447,-0.04712401085046314
0.04700940188037607,-0.04733011489985507
0.047209441888377675,-0.047534932225090455
0.04740948189637927,-0.047738428197715274
0.04760952190438088,-0.04794056986839617
0.047809561912382476,-0.04814132598617253
0.048009601920384073,-0.04834066701500368
0.04820964192838568,-0.048538565147674004
0.048409681936387276,-0.04873499431712264
0.048609721944388874,-0.048929930205268646
0.04880976195239048,-0.04912335024940525
0.04900980196039208,-0.04931523364623987
0.049209841968393675,-0.04950556135365867
0.04940988197639528,-0.04969431609029625
0.04960992198439688,-0.04988148233299239
0.049809961992398476,-0.05006704631221871
0.05001000200040008,-0.05025099600555853
0.05021004200840168,-0.0504333211293237
0.050410082016403276,-0.050614013128391686
0.05061012202440488,-0.05079306516434606
0.05081016203240648,-0.050970472102002895
0.05101020204040808,-0.05114623049440449
0.05121024204840968,-0.05132033856636119
0.05141028205641128,-0.051492796196620505
0.05161032206441288,-0.05166360489874185
0.05181036207241448,-0.05183276780075344
0.05201040208041608,-0.052000289623666866
0.05221044208841768,-0.05216617665892311
0.052410482096419284,-0.05233043674484219
0.05261052210442088,-0.052493079242147495
0.05281056211242248,-0.05265411500863387
0.053010602120424084,-0.052813556373047126
0.05321064212842568,-0.052971417108241076
0.05341068213642728,-0.05312771240367667
0.053610722144428885,-0.05328245883732584
0.05381076215243048,-0.05343567434704141
0.05401080216043208,-0.053587378201452124
0.054210842168433686,-0.053737590970440445
0.054410882176435284,-0.05388633449525845
0.05461092218443689,-0.05403363185833527
0.05481096219243849,-0.05417950735282678
0.055011002200440084,-0.05432398645195646
0.05521104220844169,-0.054467095778192816
0.05541108221644329,-0.05460886307230646
0.055611122224444885,-0.05474931716234652
0.05581116223244649,-0.054888487932572325
0.05601120224044809,-0.05502640629237321
0.056211242248449686,-0.05516310414520465
0.05641128225645129,-0.05529861435756508
0.05661132226445289,-0.05543297072803305
0.05681136227245449,-0.05556620795637973
0.05701140228045609,-0.05569836161276659
0.05721144228845769,-0.055829468107033146
0.05741148229645929,-0.05595956465807418
0.05761152230446089,-0.05608868926330042
0.05781156231246249,-0.05621688066817121
0.05801160232046409,-0.05634417833578228
0.05821164232846569,-0.05647062241648598
0.05841168233646729,-0.056596253717516344
0.05861172234446889,-0.05672111367258596
0.058811762352470494,-0.05684524431141677
0.05901180236047209,-0.056968688229162394
0.05921184236847369,-0.05709148855567506
0.059411882376475295,-0.057213688924566686
0.05961192238447689,-0.05733533344201029
0.05981196239247849,-0.05745646665522487
0.060012002400480095,-0.05757713352058509
0.06021204240848169,-0.0576973793712952
0.06041208241648329,-0.057817249884565984
0.060612122424484896,-0.05793679104823321
0.060812162432486494,-0.05805604912675648
0.06101220244048809,-0.05817507062653875
0.0612122424484897,-0.05829390226050875
0.061412282456491295,-0.0584125909119108
0.06161232246449289,-0.05853118359725029
0.0618123624724945,-0.058649727428346676
0.062012402480496095,-0.05876826957345048
0.0622124424884977,-0.05888685721738604
0.0624124824964993,-0.059005537520687046
0.0626125225045009,-0.059124357577698156
0.0628125625125025,-0.059243364373622445
0.0630126025205041,-0.059362604740501035
0.0632126425285057,-0.05948212531211827
0.0634126825365073,-0.0596019724778331
0.06361272254450889,-0.05972219233534454
0.0638127625525105,-0.05984283064240625
0.0640128025605121,-0.05996393276751304
0.0642128425685137,-0.060085543639588665
0.0644128825765153,-0.06020770769671219
0.0646129225845169,-0.06033046883392654
0.0648129625925185,-0.060453870350179864
0.0650130026005201,-0.06057795489445681
0.0652130426085217,-0.06070276441116305
0.0654130826165233,-0.060828340084832365
0.0656131226245249,-0.060954722284231155
0.0658131626325265,-0.061081950505940716
0.06601320264052811,-0.06121006331750274
0.06621324264852971,-0.06133909830021797
0.0664132826565313,-0.06146909199169291
0.0666133226645329,-0.06160007982823322
0.0668133626725345,-0.061732096087186994
0.0670134026805361,-0.06186517382934422
0.06721344268853771,-0.06199934484150299
0.06741348269653931,-0.06213463957931599
0.06761352270454091,-0.06227108711053414
0.0678135627125425,-0.06240871505876747
0.0680136027205441,-0.0625475495478862
0.0682136427285457,-0.06268761514718772
0.06841368273654731,-0.06282893481745827
0.06861372274454891,-0.06297152985806018
0.06881376275255051,-0.06311541985517846
0.0690138027605521,-0.06326062263136284
0.0692138427685537,-0.06340715419650286
0.0694138827765553,-0.06355502870037677
0.06961392278455691,-0.06370425838691549
0.06981396279255851,-0.06385485355032526
0.07001400280056011,-0.06400682249321352
0.07021404280856171,-0.06416017148686312
0.0704140828165633,-0.06431490473380114
0.0706141228245649,-0.06447102433280782
0.07081416283256652,-0.06462853024651155
0.07101420284056811,-0.06478742027171411
0.07121424284856971,-0.06494769001258949
0.07141428285657131,-0.06510933285689752
0.07161432286457291,-0.06527233995535023
0.0718143628725745,-0.06543670020426648
0.07201440288057612,-0.06560240023164549
0.07221444288857772,-0.065769424386786
0.07241448289657931,-0.06593775473357154
0.07261452290458091,-0.06610737104753717
0.07281456291258251,-0.0662782508168254
0.07301460292058412,-0.06645036924713206
0.07321464292858572,-0.06662369927073467
0.07341468293658732,-0.06679821155968685
0.07361472294458891,-0.06697387454325353
0.07381476295259051,-0.06715065442965126
0.07401480296059211,-0.06732851523214774
0.07421484296859372,-0.06750741879956397
0.07441488297659532,-0.06768732485121105
0.07461492298459692,-0.06786819101628203
0.07481496299259852,-0.06804997287770717
0.07501500300060011,-0.06823262402046947
0.07521504300860171,-0.06841609608436414
0.07541508301660332,-0.06860033882117424
0.07561512302460492,-0.06878530015622147
0.07581516303260652,-0.06897092625423935
0.07601520304060812,-0.06915716158950322
0.07621524304860972,-0.06934394902013952
0.07641528305661131,-0.06953122986652464
0.07661532306461293,-0.06971894399367179
0.07681536307261452,-0.0699070298974927
0.07701540308061612,-0.07009542479480972
0.07721544308861772,-0.07028406471698274
0.07741548309661932,-0.0704728846070048
0.07761552310462091,-0.0706618184199098
0.07781556311262253,-0.07085079922632595
0.07801560312062412,-0.07103975931899872
0.07821564312862572,-0.07122863032209853
0.07841568313662732,-0.0714173433031188
0.07861572314462892,-0.07160582888716269
0.07881576315263052,-0.0717940173734079
0.07901580316063213,-0.0719818388535326
0.07921584316863373,-0.07216922333187745
0.07941588317663532,-0.07235610084711297
0.07961592318463692,-0.07254240159517479
0.07981596319263852,-0.07272805605322397
0.08001600320064013,-0.0729129951043842
0.08021604320864173,-0.07309715016300289
0.08041608321664333,-0.0732804533001788
0.08061612322464493,-0.07346283736929517
0.08081616323264652,-0.07364423613129356
0.08101620324064812,-0.07382458437942115
0.08121624324864973,-0.07400381806318135
0.08141628325665133,-0.0741818744112161
0.08161632326465293,-0.07435869205284665
0.08181636327265453,-0.07453421113799866
0.08201640328065612,-0.07470837345523779
0.08221644328865772,-0.07488112254764133
0.08241648329665933,-0.07505240382623359
0.08261652330466093,-0.07522216468071317
0.08281656331266253,-0.0753903545872037
0.08301660332066413,-0.07555692521276147
0.08321664332866573,-0.07572183051637822
0.08341668333666732,-0.07588502684622073
0.08361672334466894,-0.07604647303285515
0.08381676335267053,-0.07620613047820914
0.08401680336067213,-0.07636396324003222
0.08421684336867373,-0.07651993811162255
0.08441688337667533,-0.07667402469659634
0.08461692338467693,-0.07682619547848599
0.08481696339267854,-0.07697642588496313
0.08501700340068014,-0.07712469434649377
0.08521704340868173,-0.0772709823492446
0.08541708341668333,-0.07741527448207257
0.08561712342468493,-0.07755755847744322
0.08581716343268653,-0.07769782524613733
0.08601720344068814,-0.07783606890562102
0.08621724344868974,-0.07797228680196969
0.08641728345669134,-0.07810647952525274
0.08661732346469293,-0.0782386509183028
0.08681736347269453,-0.07836880807881068
0.08701740348069613,-0.07849696135470498
0.08721744348869774,-0.07862312433279317
0.08741748349669934,-0.07874731382065958
0.08761752350470094,-0.07886954982183393
0.08781756351270253,-0.07898985550426266
0.08801760352070413,-0.07910825716213334
0.08821764352870574,-0.07922478417112125
0.08841768353670734,-0.07933946893714454
0.08861772354470894,-0.07945234683873235
0.08881776355271054,-0.07956345616312718
0.08901780356071214,-0.07967283803625938
0.08921784356871373,-0.07978053634674773
0.08941788357671535,-0.07988659766409498
0.08961792358471694,-0.07999107115126207
0.08981796359271854,-0.08009400847181798
0.09001800360072014,-0.0801954636918753
0.09021804360872174,-0.0802954931770335
0.09041808361672334,-0.08039415548456251
0.09061812362472495,-0.08049151125106992
0.09081816363272655,-0.08058762307590375
0.09101820364072814,-0.08068255540055141
0.09121824364872974,-0.08077637438430298
0.09141828365673134,-0.08086914777645313
0.09161832366473294,-0.08096094478532254
0.09181836367273455,-0.0810518359443843
0.09201840368073615,-0.08114189297578547
0.09221844368873774,-0.0812311886515579
0.09241848369673934,-0.08131979665281541
0.09261852370474094,-0.08140779142723778
0.09281856371274254,-0.08149524804514391
0.09301860372074415,-0.0815822420544584
0.09321864372874575,-0.08166884933487796
0.09341868373674735,-0.0817551459515447
0.09361872374474894,-0.08184120800853473
0.09381876375275054,-0.08192711150247084
0.09401880376075214,-0.08201293217656885
0.09421884376875375,-0.08209874537542675
0.09441888377675535,-0.08218462590086578
0.09461892378475695,-0.0822706478691323
0.09481896379275855,-0.08235688456976725
0.09501900380076014,-0.08244340832644992
0.09521904380876176,-0.08253029036011932
0.09541908381676335,-0.08261760065467502
0.09561912382476495,-0.08270540782555533
0.09581916383276655,-0.08279377899148677
0.09601920384076815,-0.08288277964969443
0.09621924384876974,-0.08297247355485665
0.09641928385677136,-0.08306292260208088
0.09661932386477295,-0.0831541867141703
0.09681936387277455,-0.08324632373344157
0.09701940388077615,-0.08333938931834477
0.09721944388877775,-0.08343343684512536
0.09741948389677935,-0.0835285173147561
0.09761952390478096,-0.08362467926535377
0.09781956391278256,-0.08372196869028112
0.09801960392078415,-0.0838204289621195
0.09821964392878575,-0.08392010076268107
0.09841968393678735,-0.08402102201921222
0.09861972394478895,-0.0841232278469222
0.09881976395279056,-0.08422675049795181
0.09901980396079216,-0.0843316193168776
0.09921984396879376,-0.0844378607028277
0.09941988397679535,-0.08454549807826434
0.09961992398479695,-0.08465455186446857
0.09981996399279855,-0.08476503946374164
0.10002000400080016,-0.08487697524831703
0.10022004400880176,-0.08499037055595764
0.10042008401680336,-0.08510523369219195
0.10062012402480495,-0.08522156993912418
0.10082016403280655,-0.08533938157073453
0.10102020404080815,-0.08545866787456771
0.10122024404880976,-0.08557942517969058
0.10142028405681136,-0.0857016468907836
0.10162032406481296,-0.08582532352821538
0.10182036407281456,-0.08595044277393515
0.10202040408081615,-0.08607698952300488
0.10222044408881777,-0.08620494594058048
0.10242048409681936,-0.08633429152414011
0.10262052410482096,-0.08646500317074778
0.10282056411282256,-0.08659705524913117
0.10302060412082416,-0.0867304196763444
0.10322064412882576,-0.08686506599877937
0.10342068413682737,-0.08700096147728287
0.10362072414482897,-0.08713807117613134
0.10382076415283056,-0.0872763580556103
0.10402080416083216,-0.0874157830679412
0.10422084416883376,-0.08755630525629576
0.10442088417683536,-0.08769788185663423
0.10462092418483697,-0.08784046840210241
0.10482096419283857,-0.08798401882971998
0.10502100420084017,-0.08812848558909168
0.10522104420884176,-0.08827381975287206
0.10542108421684336,-0.08841997112871346
0.10562112422484496,-0.0885668883724274
0.10582116423284657,-0.08871451910208947
0.10602120424084817,-0.08886281001281836
0.10622124424884977,-0.08901170699196109
0.10642128425685136,-0.08916115523441742
0.10662132426485296,-0.08931109935783882
0.10682136427285456,-0.08946148351743957
0.10702140428085617,-0.08961225152016002
0.10722144428885777,-0.08976334693792631
0.10742148429685937,-0.08991471321975392
0.10762152430486097,-0.09006629380244757
0.10782156431286256,-0.0902180322196549
0.10802160432086416,-0.09036987220903739
0.10822164432886577,-0.09052175781732835
0.10842168433686737,-0.090673633503055
0.10862172434486897,-0.09082544423670952
0.10882176435287057,-0.0909771355981627
0.10902180436087217,-0.0911286538711228
0.10922184436887378,-0.09127994613445192
0.10942188437687538,-0.09143096035016333
0.10962192438487697,-0.09158164544793346
0.10982196439287857,-0.09173195140597443
0.11002200440088017,-0.09188182932812491
0.11022204440888177,-0.09203123151702972
0.11042208441688338,-0.0921801115432913
0.11062212442488498,-0.09232842431049008
0.11082216443288657,-0.09247612611598353
0.11102220444088817,-0.092623174707408
0.11122224444888977,-0.09276952933482126
0.11142228445689137,-0.09291515079843765
0.11162232446489298,-0.09306000149192137
0.11182236447289458,-0.09320404544121824
0.11202240448089618,-0.09334724833891897
0.11222244448889777,-0.09348957757416193
0.11242248449689937,-0.09363100225809554
0.11262252450490097,-0.09377149324493489
0.11282256451290258,-0.09391102314865882
0.11302260452090418,-0.09404956635540712
0.11322264452890578,-0.09418709903164926
0.11342268453690738,-0.0943235991282072
0.11362272454490897,-0.0944590463802267
0.11382276455291057,-0.09459342230320159
0.11402280456091218,-0.09472671018516579
0.11422284456891378,-0.09485889507517697
0.11442288457691538,-0.09498996376822486
0.11462292458491698,-0.09511990478670485
0.11482296459291857,-0.09524870835860619
0.11502300460092017,-0.09537636639256915
0.11522304460892178,-0.09550287244997341
0.11542308461692338,-0.09562822171422412
0.11562312462492498,-0.09575241095740755
0.11582316463292658,-0.09587543850449184
0.11602320464092818,-0.09599730419525208
0.11622324464892979,-0.09611800934410111
0.11642328465693139,-0.09623755669800993
0.11662332466493298,-0.09635595039270252
0.11682336467293458,-0.09647319590731054
0.11702340468093618,-0.09658930001767342
0.11722344468893778,-0.09670427074846889
0.11742348469693939,-0.09681811732435738
0.11762352470494099,-0.09693085012032233
0.11782356471294259,-0.0970424806113859
0.11802360472094418,-0.09715302132187657
0.11822364472894578,-0.09726248577442213
0.11842368473694738,-0.09737088843883748
0.11862372474494899,-0.0974782446810721
0.11882376475295059,-0.09758457071237808
0.11902380476095219,-0.09768988353885347
0.11922384476895379,-0.09779420091151084
0.11942388477695538,-0.0978975412770148
0.11962392478495698,-0.09799992372922547
0.11982396479295859,-0.09810136796167881
0.12002400480096019,-0.09820189422112698
0.12022404480896179,-0.09830152326225469
0.12042408481696339,-0.09840027630367962
0.12062412482496498,-0.09849817498533656
0.12082416483296658,-0.09859524132733648
0.1210242048409682,-0.09869149769038275
0.12122424484896979,-0.09878696673781756
0.12142428485697139,-0.09888167139936177
0.12162432486497299,-0.09897563483660166
0.12182436487297459,-0.09906888041026657
0.12202440488097618,-0.09916143164933003
0.1222244448889778,-0.09925331222195752
0.1224244848969794,-0.0993445459083133
0.12262452490498099,-0.09943515657522799
0.12282456491298259,-0.09952516815271853
0.12302460492098419,-0.09961460461234155
0.12322464492898579,-0.09970348994735173
0.1234246849369874,-0.09979184815462602
0.123624724944989,-0.0998797032183063
0.12382476495299059,-0.09996707909510374
0.12402480496099219,-0.10005399970119974
0.12422484496899379,-0.10014048890067113
0.1244248849769954,-0.10022657049536007
0.124624924984997,-0.10031226821610315
0.1248249649929986,-0.10039760571522885
0.1250250050010002,-0.10048260656022814
0.1252250450090018,-0.10056729422849935
0.1254250850170034,-0.10065169210306557
0.125625125025005,-0.10073582346916153
0.1258251650330066,-0.10081971151158531
0.1260252050410082,-0.10090337931271028
0.1262252450490098,-0.10098684985105305
0.1264252850570114,-0.10107014600029454
0.126625325065013,-0.10115329052865249
0.1268253650730146,-0.10123630609850662
0.1270254050810162,-0.1013192152661793
0.12722544508901779,-0.10140204048177834
0.1274254850970194,-0.10148480408901042
0.127625525105021,-0.10156752832487789
0.1278255651130226,-0.10165023531917378
0.1280256051210242,-0.10173294709369346
0.1282256451290258,-0.10181568556108374
0.1284256851370274,-0.10189847252325342
0.128625725145029,-0.10198132966927109
0.1288257651530306,-0.1020642785726788
0.1290258051610322,-0.10214734068815179
0.1292258451690338,-0.10223053734743656
0.1294258851770354,-0.10231388975450091
0.129625925185037,-0.10239741897983144
0.1298259651930386,-0.1024811459538157
0.1300260052010402,-0.10256509145914722
0.1302260452090418,-0.10264927612219427
0.1304260852170434,-0.10273372040327508
0.130626125225045,-0.10281844458578435
0.1308261652330466,-0.10290346876411999
0.13102620524104822,-0.1029888128303614
0.1312262452490498,-0.10307449645965634
0.1314262852570514,-0.10316053909427716
0.131626325265053,-0.10324695992631452
0.1318263652730546,-0.10333377787898251
0.13202640528105622,-0.10342101158651701
0.1322264452890578,-0.1035086793726583
0.13242648529705942,-0.10359679922771756
0.132626525305061,-0.10368538878423718
0.1328265653130626,-0.1037744652912665
0.1330266053210642,-0.1038640455872847
0.1332266453290658,-0.10395414607181577
0.13342668533706742,-0.10404478267579188
0.133626725345069,-0.10413597083073436
0.13382676535307061,-0.10422772543683344
0.1340268053610722,-0.10432006083002085
0.1342268453690738,-0.10441299074814038
0.13442688537707542,-0.10450652829633375
0.134626925385077,-0.10460068591176896
0.13482696539307862,-0.10469547532784913
0.1350270054010802,-0.1047909075380475
0.13522704540908181,-0.10488699275952329
0.1354270854170834,-0.10498374039667897
0.135627125425085,-0.10508115900482476
0.13582716543308662,-0.10517925625412064
0.1360272054410882,-0.10527803889396872
0.13622724544908982,-0.10537751271802945
0.1364272854570914,-0.10547768253003643
0.136627325465093,-0.10557855211058202
0.13682736547309463,-0.10568012418504401
0.1370274054810962,-0.10578240039282037
0.13722744548909782,-0.10588538125803354
0.1374274854970994,-0.10598906616186078
0.13762752550510102,-0.10609345331664086
0.1378275655131026,-0.10619853974189924
0.1380276055211042,-0.10630432124242802
0.13822764552910582,-0.10641079238854678
0.1384276855371074,-0.10651794649866424
0.13862772554510902,-0.10662577562425013
0.1388277655531106,-0.10673427053731943
0.13902780556111222,-0.10684342072052157
0.13922784556911383,-0.10695321435991904
0.1394278855771154,-0.10706363834053108
0.13962792558511702,-0.10717467824470972
0.1398279655931186,-0.10728631835340749
0.14002800560112022,-0.10739854165038817
0.14022804560912183,-0.10751132982942366
0.14042808561712342,-0.10762466330451353
0.14062812562512503,-0.10773852122315544
0.1408281656331266,-0.10785288148268818
0.14102820564112822,-0.10796772074972147
0.1412282456491298,-0.1080830144826607
0.14142828565713142,-0.10819873695732632
0.14162832566513303,-0.10831486129566263
0.14182836567313462,-0.10843135949752232
0.14202840568113623,-0.10854820247550703
0.1422284456891378,-0.108665360092837
0.14242848569713942,-0.10878280120421584
0.14262852570514103,-0.1089004936996487
0.14282856571314262,-0.10901840455116556
0.14302860572114423,-0.10913649986239314
0.14322864572914581,-0.1092547449209112
0.14342868573714743,-0.10937310425332118
0.143628725745149,-0.10949154168294718
0.14382876575315062,-0.10961002039008036
0.14402880576115223,-0.10972850297467007
0.14422884576915382,-0.10984695152135601
0.14442888577715543,-0.10996532766672694
0.14462892578515701,-0.11008359266868309
0.14482896579315863,-0.1102017074777702
0.14502900580116024,-0.11031963281034438
0.14522904580916182,-0.11043732922341878
0.14542908581716343,-0.11055475719103319
0.14562912582516502,-0.11067187718198046
0.14582916583316663,-0.11078864973871473
0.14602920584116824,-0.11090503555725838
0.14622924584916983,-0.11102099556791711
0.14642928585717144,-0.11113649101660554
0.14662932586517302,-0.11125148354657828
0.14682936587317463,-0.11136593528035615
0.14702940588117622,-0.11147980890163087
0.14722944588917783,-0.11159306773692676
0.14742948589717944,-0.11170567583679483
0.14762952590518102,-0.11181759805630978
0.14782956591318264,-0.11192880013463963
0.14802960592118422,-0.11203924877345561
0.14822964592918583,-0.11214891171394924
0.14842968593718744,-0.11225775781222522
0.14862972594518903,-0.11236575711283966
0.14882976595319064,-0.11247288092025641
0.14902980596119222,-0.11257910186799819
0.14922984596919384,-0.11268439398527455
0.14942988597719542,-0.11278873276087437
0.14962992598519703,-0.11289209520411814
0.14982996599319864,-0.11299445990267354
0.15003000600120023,-0.11309580707704678
0.15023004600920184,-0.11319611863157213
0.15043008601720342,-0.11329537820173297
0.15063012602520504,-0.11339357119765903
0.15083016603320665,-0.11349068484365678
0.15103020604120823,-0.11358670821364172
0.15123024604920984,-0.1136816322623555
0.15143028605721143,-0.11377544985226243
0.15163032606521304,-0.11386815577603475
0.15183036607321462,-0.11395974677454851
0.15203040608121624,-0.11405022155032594
0.15223044608921785,-0.11413958077637337
0.15243048609721943,-0.11422782710037716
0.15263052610522104,-0.11431496514423331
0.15283056611322263,-0.11440100149889923
0.15303060612122424,-0.11448594471456869
0.15323064612922585,-0.11456980528618423
0.15343068613722743,-0.11465259563431213
0.15363072614522905,-0.11473433008141841
0.15383076615323063,-0.11481502482359537
0.15403080616123224,-0.11489469789779935
0.15423084616923385,-0.11497336914467278
0.15443088617723544,-0.1150510601670339
0.15463092618523705,-0.11512779428412889
0.15483096619323863,-0.11520359648175213
0.15503100620124025,-0.11527849335835112
0.15523104620924183,-0.11535251306724335
0.15543108621724344,-0.11542568525508284
0.15563112622524505,-0.11549804099672492
0.15583116623324664,-0.11556961272664795
0.15603120624124825,-0.11564043416710061
0.15623124624924983,-0.11571054025315415
0.15643128625725145,-0.11577996705484725
0.15663132626525306,-0.1158487516966217
0.15683136627325464,-0.11591693227425491
0.15703140628125625,-0.11598454776950418
0.15723144628925784,-0.11605163796268439
0.15743148629725945,-0.11611824334340895
0.15763152630526103,-0.11618440501972836
0.15783156631326264,-0.11625016462590754
0.15803160632126426,-0.11631556422908619
0.15823164632926584,-0.11638064623507081
0.15843168633726745,-0.11644545329350843
0.15863172634526904,-0.11651002820269443
0.15883176635327065,-0.11657441381426631
0.15903180636127226,-0.11663865293803538
0.15923184636927384,-0.11670278824720601
0.15943188637727546,-0.11676686218423027
0.15963192638527704,-0.11683091686754149
0.15983196639327865,-0.11689499399940717
0.16003200640128026,-0.11695913477513585
0.16023204640928185,-0.11702337979386734
0.16043208641728346,-0.11708776897117014
0.16063212642528504,-0.11715234145366278
0.16083216643328666,-0.11721713553586934
0.16103220644128824,-0.11728218857951238
0.16123224644928985,-0.11734753693543934
0.16143228645729146,-0.11741321586837092
0.16163232646529305,-0.11747925948465265
0.16183236647329466,-0.11754570066318347
0.16203240648129624,-0.11761257098968715
0.16223244648929785,-0.11767990069448545
0.16243248649729947,-0.11774771859392347
0.16263252650530105,-0.11781605203559034
0.16283256651330266,-0.11788492684747004
0.16303260652130425,-0.11795436729114903
0.16323264652930586,-0.11802439601919827
0.16343268653730744,-0.11809503403683898
0.16363272654530905,-0.11816630066799061
0.16383276655331067,-0.11823821352579089
0.16403280656131225,-0.1183107884876654
0.16423284656931386,-0.11838403967501343
0.16443288657731545,-0.1184579794375648
0.16463292658531706,-0.11853261834244833
0.16483296659331867,-0.11860796516799942
0.16503300660132025,-0.1186840269023193
0.16523304660932187,-0.11876080874658343
0.16543308661732345,-0.11883831412307996
0.16563312662532506,-0.11891654468794302
0.16583316663332665,-0.11899550034852872
0.16603320664132826,-0.1190751792853638
0.16623324664932987,-0.11915557797858023
0.16643328665733145,-0.11923669123873104
0.16663332666533306,-0.11931851224186586
0.16683336667333465,-0.11940103256872742
0.16703340668133626,-0.11948424224791468
0.16723344668933787,-0.11956812980284212
0.16743348669733946,-0.1196526823023106
0.16763352670534107,-0.11973788541449182
0.16783356671334265,-0.11982372346411588
0.16803360672134426,-0.11991017949264088
0.16823364672934588,-0.11999723532117434
0.16843368673734746,-0.12008487161590735
0.16863372674534907,-0.12017306795581773
0.16883376675335066,-0.12026180290239193
0.16903380676135227,-0.12035105407111385
0.16923384676935385,-0.12044079820446564
0.16943388677735546,-0.12053101124618676
0.16963392678535708,-0.1206216684165377
0.16983396679335866,-0.12071274428831788
0.17003400680136027,-0.12080421286339026
0.17023404680936186,-0.12089604764947035
0.17043408681736347,-0.12098822173694262
0.17063412682536508,-0.12108070787547323
0.17083416683336666,-0.12117347855019517
0.17103420684136827,-0.121266506057249
0.17123424684936986,-0.12135976257847006
0.17143428685737147,-0.1214532202550207
0.17163432686537305,-0.12154685125977391
0.17183436687337467,-0.12164062786826327
0.17203440688137628,-0.12173452252802117
0.17223444688937786,-0.12182850792613578
0.17243448689737947,-0.12192255705486482
0.17263452690538106,-0.12201664327515126
0.17283456691338267,-0.12211074037789446
0.17303460692138428,-0.12220482264283654
0.17323464692938587,-0.122298864894932
0.17343468693738748,-0.12239284255807492
0.17363472694538906,-0.12248673170606612
0.17383476695339067,-0.12258050911070895
0.17403480696139226,-0.12267415228693071
0.17423484696939387,-0.12276763953483359
0.17443488697739548,-0.12286094997858654
0.17463492698539707,-0.12295406360207849
0.17483496699339868,-0.12304696128126039
0.17503500700140026,-0.123139624813113
0.17523504700940187,-0.12323203694118604
0.17543508701740348,-0.12332418137766392
0.17563512702540507,-0.12341604282192298
0.17583516703340668,-0.12350760697555521
0.17603520704140826,-0.12359886055384477
0.17623524704940988,-0.12368979129369373
0.1764352870574115,-0.12378038795800568
0.17663532706541307,-0.12387064033654716
0.17683536707341468,-0.12396053924331893
0.17703540708141627,-0.12405007651048189
0.17723544708941788,-0.12413924497889393
0.17743548709741946,-0.12422803848532797
0.17763552710542108,-0.12431645184645262
0.1778355671134227,-0.12440448083967098
0.17803560712142427,-0.12449212218092434
0.17823564712942588,-0.12457937349958104
0.17843568713742747,-0.12466623331054211
0.17863572714542908,-0.12475270098370699
0.1788357671534307,-0.12483877671095468
0.17903580716143228,-0.12492446147080535
0.1792358471694339,-0.12500975699093808
0.17943588717743547,-0.1250946657087497
0.17963592718543708,-0.12517919073014755
0.17983596719343867,-0.1252633357867772
0.18003600720144028,-0.12534710519189168
0.1802360472094419,-0.12543050379507525
0.18043608721744347,-0.125513536936037
0.1806361272254451,-0.12559621039769486
0.18083616723344667,-0.1256785303587693
0.18103620724144828,-0.12576050334610894
0.1812362472494499,-0.12584213618696644
0.18143628725745148,-0.12592343596144312
0.1816363272654531,-0.12600440995531437
0.18183636727345467,-0.12608506561344496
0.1820364072814563,-0.126165410493995
0.1822364472894579,-0.12624545222361142
0.18243648729745948,-0.12632519845378995
0.1826365273054611,-0.12640465681858346
0.18283656731346268,-0.12648383489382217
0.1830366073214643,-0.12656274015800018
0.18323664732946587,-0.12664137995497024
0.18343668733746749,-0.12671976145857802
0.1836367273454691,-0.12679789163935307
0.18383676735347068,-0.12687577723336255
0.1840368073614723,-0.12695342471332055
0.18423684736947388,-0.12703084026203332
0.1844368873774755,-0.12710802974824897
0.1846369273854771,-0.12718499870496838
0.18483696739347868,-0.12726175231026196
0.1850370074014803,-0.12733829537062652
0.18523704740948188,-0.12741463230690625
0.1854370874174835,-0.12749076714279065
0.18563712742548508,-0.12756670349589416
0.1858371674334867,-0.12764244457141236
0.1860372074414883,-0.1277179931583411
0.18623724744948988,-0.12779335162823702
0.1864372874574915,-0.12786852193649018
0.18663732746549308,-0.12794350562607074
0.1868373674734947,-0.12801830383370616
0.1870374074814963,-0.12809291729843647
0.1872374474894979,-0.1281673463724883
0.1874374874974995,-0.1282415910344019
0.18763752750550108,-0.1283156509043368
0.1878375675135027,-0.12838952526147596
0.18803760752150428,-0.1284632130634395
0.1882376475295059,-0.12853671296761277
0.1884376875375075,-0.12861002335428556
0.1886377275455091,-0.128683142351492
0.1888377675535107,-0.12875606786143343
0.18903780756151228,-0.1288287975883596
0.1892378475695139,-0.1289013290677764
0.1894378875775155,-0.12897365969684232
0.1896379275855171,-0.12904578676580902
0.1898379675935187,-0.12911770749035756
0.1900380076015203,-0.12918941904467474
0.1902380476095219,-0.12926091859511246
0.1904380876175235,-0.12933220333426804
0.1906381276255251,-0.12940327051532172
0.1908381676335267,-0.1294741174864666
0.1910382076415283,-0.12954474172526545
0.1912382476495299,-0.1296151408727693
0.1914382876575315,-0.12968531276723438
0.1916383276655331,-0.12975525547727695
0.1918383676735347,-0.129824967334308
0.1920384076815363,-0.12989444696409408
0.1922384476895379,-0.12996369331729649
0.1924384876975395,-0.13003270569884476
0.1926385277055411,-0.13010148379600772
0.1928385677135427,-0.13017002770503164
0.1930386077215443,-0.13023833795622086
0.1932386477295459,-0.13030641553734515
0.1934386877375475,-0.1303742619152636
0.1936387277455491,-0.13044187905566312
0.1938387677535507,-0.13050926944081698
0.1940388077615523,-0.13057643608527647
0.1942388477695539,-0.13064338254941585
0.1944388877775555,-0.13071011295075885
0.1946389277855571,-0.13077663197302258
0.1948389677935587,-0.13084294487282172
0.1950390078015603,-0.13090905748398496
0.19523904780956192,-0.13097497621944254
0.1954390878175635,-0.1310407080706523
0.1956391278255651,-0.13110626060454084
0.1958391678335667,-0.1311716419579439
0.1960392078415683,-0.13123686082954086
0.19623924784956992,-0.13130192646928654
0.1964392878575715,-0.13136684866535442
0.19663932786557312,-0.13143163772861588
0.1968393678735747,-0.13149630447468985
0.1970394078815763,-0.13156086020361035
0.1972394478895779,-0.1316253166771692
0.1974394878975795,-0.13168968609400414
0.19763952790558112,-0.1317539810625136
0.1978395679135827,-0.13181821457169196
0.19803960792158432,-0.1318823999599903
0.1982396479295859,-0.13194655088231896
0.1984396879375875,-0.13201068127532004
0.19863972794558912,-0.1320748053210469
0.1988397679535907,-0.13213893740919863
0.19903980796159232,-0.13220309209806555
0.1992398479695939,-0.132267284074349
0.19943988797759551,-0.13233152811202675
0.1996399279855971,-0.1323958390304384
0.1998399679935987,-0.13246023165177154
0.20004000800160032,-0.1325247207581305
0.2002400480096019,-0.132589321048371
0.20044008801760352,-0.13265404709488504
0.2006401280256051,-0.13271891330051763
0.20084016803360671,-0.13278393385579526
0.20104020804160833,-0.13284912269664167
0.2012402480496099,-0.13291449346275225
0.20144028805761152,-0.13298005945679114
0.2016403280656131,-0.13304583360457037
0.20184036807361472,-0.13311182841636102
0.2020404080816163,-0.13317805594947907
0.2022404480896179,-0.1332445277722807
0.20244048809761953,-0.13331125492969176
0.2026405281056211,-0.13337824791038777
0.20284056811362272,-0.13344551661573176
0.2030406081216243,-0.13351307033056786
0.20324064812962592,-0.13358091769595942
0.20344068813762753,-0.13364906668395155
0.2036407281456291,-0.13371752457442992
0.20384076815363072,-0.13378629793413838
0.2040408081616323,-0.1338553925979101
0.20424084816963392,-0.13392481365215952
0.20444088817763553,-0.13399456542067417
0.20464092818563712,-0.13406465145273824
0.20484096819363873,-0.13413507451361323
0.2050410082016403,-0.1342058365773935
0.20524104820964192,-0.13427693882224784
0.2054410882176435,-0.13434838162805238
0.20564112822564512,-0.13442016457641243
0.20584116823364673,-0.134492286453066
0.20604120824164832,-0.13456474525265372
0.20624124824964993,-0.13463753818583518
0.2064412882576515,-0.1347106616887237
0.20664132826565312,-0.1347841114346064
0.20684136827365474,-0.13485788234790963
0.20704140828165632,-0.13493196862036239
0.20724144828965793,-0.13500636372930544
0.20744148829765952,-0.1350810604580855
0.20764152830566113,-0.13515605091846816
0.2078415683136627,-0.1352313265749963
0.20804160832166432,-0.13530687827121357
0.20824164832966593,-0.13538269625766602
0.20844168833766752,-0.13545877022158828
0.20864172834566913,-0.13553508931817404
0.20884176835367071,-0.13561164220332325
0.20904180836167233,-0.13568841706775317
0.20924184836967394,-0.13576540167235296
0.20944188837767552,-0.13584258338465638
0.20964192838567713,-0.1359199492163006
0.20984196839367872,-0.1359974858613341
0.21004200840168033,-0.13607517973523162
0.21024204840968191,-0.13615301701446958
0.21044208841768353,-0.13623098367651076
0.21064212842568514,-0.1363090655400448
0.21084216843368672,-0.13638724830532703
0.21104220844168833,-0.13646551759445777
0.21124224844968992,-0.13654385899144117
0.21144228845769153,-0.13662225808186457
0.21164232846569314,-0.13670070049203842
0.21184236847369473,-0.1367791719274397
0.21204240848169634,-0.136857658210304
0.21224244848969792,-0.13693614531621529
0.21244248849769953,-0.13701461940954776
0.21264252850570114,-0.13709306687762027
0.21284256851370273,-0.13717147436342986
0.21304260852170434,-0.13724982879684045
0.21324264852970592,-0.13732811742411086
0.21344268853770754,-0.13740632783565632
0.21364272854570912,-0.13748444799194837
0.21384276855371073,-0.13756246624746932
0.21404280856171234,-0.13764037137264942
0.21424284856971393,-0.137718152573726
0.21444288857771554,-0.13779579951047782
0.21464292858571712,-0.13787330231179934
0.21484296859371874,-0.1379506515890915
0.21504300860172035,-0.13802783844745928
0.21524304860972193,-0.13810485449471677
0.21544308861772354,-0.1381816918482126
0.21564312862572513,-0.13825834313949872
0.21584316863372674,-0.13833480151687683
0.21604320864172832,-0.13841106064586417
0.21624324864972994,-0.1384871147076312
0.21644328865773155,-0.13856295839546934
0.21664332866573313,-0.13863858690935577
0.21684336867373474,-0.13871399594868644
0.21704340868173633,-0.13878918170325577
0.21724344868973794,-0.138864140842564
0.21744348869773955,-0.13893887050353906
0.21764352870574113,-0.1390133682767613
0.21784356871374275,-0.13908763219128392
0.21804360872174433,-0.13916166069814268
0.21824364872974594,-0.13923545265265166
0.21844368873774755,-0.13930900729558357
0.21864372874574914,-0.1393823242333334
0.21884376875375075,-0.13945540341716767
0.21904380876175233,-0.1395282451216612
0.21924384876975395,-0.1396008499224259
0.21944388877775553,-0.13967321867323657
0.21964392878575714,-0.13974535248266054
0.21984396879375875,-0.13981725269029957
0.22004400880176034,-0.13988892084275273
0.22024404880976195,-0.1399603586694113
0.22044408881776353,-0.14003156805819655
0.22064412882576515,-0.14010255103135325
0.22084416883376676,-0.14017330972141123
0.22104420884176834,-0.14024384634742748
0.22124424884976995,-0.14031416319162154
0.22144428885777154,-0.1403842625765153
0.22164432886577315,-0.14045414684268692
0.22184436887377473,-0.14052381832724697
0.22204440888177635,-0.140593279343141
0.22224444888977796,-0.14066253215938018
0.22244448889777954,-0.14073157898229693
0.22264452890578115,-0.1408004219379173
0.22284456891378274,-0.14086906305553684
0.22304460892178435,-0.14093750425257956
0.22324464892978596,-0.14100574732081378
0.22344468893778754,-0.1410737939139903
0.22364472894578916,-0.14114164553696174
0.22384476895379074,-0.1412093035363326
0.22404480896179235,-0.14127676909268277
0.22424484896979394,-0.14134404321439736
0.22444488897779555,-0.14141112673312878
0.22464492898579716,-0.14147802030090723
0.22484496899379874,-0.14154472438890928
0.22504500900180036,-0.14161123928788405
0.22524504900980194,-0.1416775651102312
0.22544508901780355,-0.14174370179371518
0.22564512902580516,-0.14180964910679525
0.22584516903380675,-0.14187540665554194
0.22604520904180836,-0.14194097389210608
0.22624524904980994,-0.1420063501246993
0.22644528905781156,-0.14207153452903926
0.22664532906581317,-0.14213652616120784
0.22684536907381475,-0.14220132397186494
0.22704540908181636,-0.14226592682175526
0.22724544908981795,-0.14233033349844113
0.22744548909781956,-0.14239454273418894
0.22764552910582114,-0.14245855322493312
0.22784556911382275,-0.14252236365023513
0.22804560912182437,-0.14258597269415338
0.22824564912982595,-0.14264937906693187
0.22844568913782756,-0.14271258152741445
0.22864572914582915,-0.14277557890608464
0.22884576915383076,-0.14283837012862882
0.22904580916183237,-0.14290095423991506
0.22924584916983395,-0.14296333042827752
0.22944588917783557,-0.14302549804999226
0.22964592918583715,-0.14308745665382736
0.22984596919383876,-0.1431492060055487
0.23004600920184035,-0.14321074611225926
0.23024604920984196,-0.14327207724645016
0.23044608921784357,-0.14333319996964022
0.23064612922584515,-0.14339411515548087
0.23084616923384677,-0.14345482401220466
0.23104620924184835,-0.1435153281042973
0.23124624924984996,-0.1435756293732754
0.23144628925785157,-0.14363573015745612
0.23164632926585316,-0.14369563321060846
0.23184636927385477,-0.1437553417193818
0.23204640928185635,-0.14381485931941246
0.23224644928985796,-0.14387419011001593
0.23244648929785958,-0.14393333866737895
0.23264652930586116,-0.14399231005617408
0.23284656931386277,-0.14405110983952635
0.23304660932186436,-0.14410974408727067
0.23324664932986597,-0.14416821938244712
0.23344668933786755,-0.14422654282598923
0.23364672934586916,-0.1442847220395702
0.23384676935387078,-0.14434276516657943
0.23404680936187236,-0.1444006808712109
0.23424684936987397,-0.1444584783356535
0.23444688937787556,-0.14451616725537972
0.23464692938587717,-0.1445737578325391
0.23484696939387878,-0.14463126076746802
0.23504700940188036,-0.14468868724833525
0.23524704940988198,-0.14474604893894885
0.23544708941788356,-0.14480335796475596
0.23564712942588517,-0.14486062689707244
0.23584716943388676,-0.14491786873558482
0.23604720944188837,-0.14497509688917143
0.23624724944988998,-0.14503232515509373
0.23644728945789156,-0.14508956769661402
0.23664732946589317,-0.1451468390190981
0.23684736947389476,-0.14520415394466582
0.23704740948189637,-0.14526152758545535
0.23724744948989798,-0.1453189753155705
0.23744748949789957,-0.14537651274178265
0.23764752950590118,-0.14543415567306195
0.23784756951390276,-0.14549192008901518
0.23804760952190437,-0.14554982210730966
0.23824764952990596,-0.14560787795016517
0.23844768953790757,-0.1456661039099983
0.23864772954590918,-0.14572451631430514
0.23884776955391077,-0.14578313148987077
0.23904780956191238,-0.14584196572639552
0.23924784956991396,-0.14590103523963033
0.23944788957791557,-0.14596035613411384
0.23964792958591719,-0.1460199443656075
0.23984796959391877,-0.1460798157033237
0.24004800960192038,-0.14613998569204575
0.24024804960992197,-0.14620046961423738
0.24044808961792358,-0.14626128245224196
0.2406481296259252,-0.14632243885067103
0.24084816963392677,-0.14638395307908342
0.24104820964192838,-0.1464458389950552
0.24124824964992997,-0.14650811000774194
0.24144828965793158,-0.14657077904203358
0.24164832966593316,-0.1466338585034025
0.24184836967393478,-0.14669736024354346
0.2420484096819364,-0.14676129552690456
0.24224844968993797,-0.14682567499820517
0.24244848969793958,-0.1468905086510361
0.24264852970594117,-0.14695580579763454
0.24284856971394278,-0.1470215750399239
0.2430486097219444,-0.147087824241905
0.24324864972994598,-0.14715456050348244
0.2434486897379476,-0.14722179013580522
0.24364872974594917,-0.14728951863819634
0.24384876975395078,-0.14735775067674167
0.24404880976195237,-0.14742649006460268
0.24424884976995398,-0.14749573974411162
0.2444488897779556,-0.14756550177070238
0.24464892978595718,-0.14763577729872346
0.2448489697939588,-0.1477065665691727
0.24504900980196037,-0.1477778688993865
0.24524904980996198,-0.14784968267471
0.2454490898179636,-0.1479220053421666
0.24564912982596518,-0.14799483340613923
0.2458491698339668,-0.14806816242606774
0.24604920984196837,-0.14814198701616163
0.24624924984997,-0.14821630084711934
0.24644928985797157,-0.1482910966498403
0.24664932986597318,-0.14836636622110985
0.2468493698739748,-0.14844210043123257
0.24704940988197638,-0.14851828923358334
0.247249449889978,-0.1485949216760436
0.24744948989797957,-0.1486719859142845
0.24764952990598119,-0.1487494692268565
0.2478495699139828,-0.14882735803204333
0.24804960992198438,-0.14890563790643369
0.248249649929986,-0.14898429360516535
0.24844968993798758,-0.14906330908379278
0.2486497299459892,-0.1491426675217297
0.2488497699539908,-0.14922235134721712
0.24904980996199239,-0.14930234226376637
0.249249849969994,-0.14938262127802698
0.24944988997799558,-0.149463168729028
0.2496499299859972,-0.14954396431874223
0.24984996999399878,-0.14962498714392053
0.2500500100020004,-0.1497062157291441
0.250250050010002,-0.14978762806104146
0.2504500900180036,-0.1498692016236149
0.25065013002600517,-0.1499509134346211
0.2508501700340068,-0.15003274008294845
0.2510502100420084,-0.15011465776693128
0.25125025005001,-0.15019664233354107
0.2514502900580116,-0.15027866931839085
0.2516503300660132,-0.15036071398648804
0.2518503700740148,-0.1504427513736687
0.2520504100820164,-0.15052475632864432
0.252250450090018,-0.15060670355558992
0.2524504900980196,-0.15068856765720154
0.2526505301060212,-0.15077032317814867
0.2528505701140228,-0.1508519446488471
0.2530506101220244,-0.1509334066294765
0.253250650130026,-0.15101468375416605
0.25345069013802757,-0.15109575077527287
0.2536507301460292,-0.15117658260767664
0.2538507701540308,-0.15125715437301557
0.2540508101620324,-0.15133744144378986
0.254250850170034,-0.1514174194872594
0.25445089017803557,-0.15149706450906428
0.2546509301860372,-0.151576352896499
0.2548509701940388,-0.15165526146137176
0.2550510102020404,-0.1517337674823828
0.255251050210042,-0.15181184874695766
0.2554510902180436,-0.15188948359247226
0.2556511302260452,-0.1519666509468084
0.2558511702340468,-0.15204333036817994
0.2560512102420484,-0.15211950208417035
0.25625125025005,-0.1521951470299236
0.2564512902580516,-0.15227024688543053
0.2566513302660532,-0.15234478411185326
0.2568513702740548,-0.1524187419868302
0.2570514102820564,-0.15249210463870397
0.257251450290058,-0.15256485707961442
0.2574514902980596,-0.15263698523739766
0.2576515303060612,-0.15270847598623302
0.2578515703140628,-0.15277931717597776
0.2580516103220644,-0.15284949766013017
0.25825165033006603,-0.1529190073223609
0.2584516903380676,-0.15298783710155273
0.2586517303460692,-0.15305597901528914
0.2588517703540708,-0.15312342618173275
0.2590518103620724,-0.15319017283983616
0.259251850370074,-0.1532562143678286
0.2594518903780756,-0.15332154729992442
0.2596519303860772,-0.15338616934120108
0.2598519703940788,-0.15345007938059835
0.2600520104020804,-0.15351327750199145
0.260252050410082,-0.1535757649932975
0.2604520904180836,-0.15363754435357496
0.2606521304260852,-0.1536986192980832
0.2608521704340868,-0.15375899476127092
0.26105221044208843,-0.15381867689766845
0.26125225045009,-0.1538776730806624
0.2614522904580916,-0.15393599189913612
0.2616523304660932,-0.1539936431519633
0.2618523704740948,-0.1540506378403474
0.26205241048209643,-0.15410698815800264
0.262252450490098,-0.15416270747917693
0.2624524904980996,-0.15421781034452095
0.2626525305061012,-0.15427231244481082
0.2628525705141028,-0.15432623060253575
0.26305261052210444,-0.15437958275136474
0.263252650530106,-0.15443238791350958
0.2634526905381076,-0.15448466617500464
0.2636527305461092,-0.1545364386589264
0.2638527705541108,-0.154587727496578
0.26405281056211244,-0.1546385557966678
0.264252850570114,-0.15468894761251267
0.2644528905781156,-0.1547389279072996
0.2646529305861172,-0.15478852251744296
0.26485297059411883,-0.15483775811407605
0.2650530106021204,-0.1548866621627204
0.265253050610122,-0.15493526288117845
0.2654530906181236,-0.154983589195699
0.2656531306261252,-0.15503167069546844
0.26585317063412683,-0.1550795375854852
0.2660532106421284,-0.15512722063787732
0.26625325065013,-0.15517475114172968
0.2664532906581316,-0.15522216085148888
0.2666533306661332,-0.15526948193402096
0.26685337067413484,-0.15531674691439976
0.2670534106821364,-0.15536398862050932
0.267253450690138,-0.1554112401265477
0.2674534906981396,-0.15545853469552534
0.26765353070614123,-0.1555059057208541
0.26785357071414284,-0.15555338666712915
0.2680536107221444,-0.1556010110102089
0.268253650730146,-0.15564881217670404
0.2684536907381476,-0.15569682348298897
0.26865373074614923,-0.15574507807385407
0.26885377075415084,-0.15579360886092092
0.2690538107621524,-0.15584244846094492
0.269253850770154,-0.15589162913413407
0.2694538907781556,-0.15594118272261476
0.26965393078615724,-0.155991140589178
0.26985397079415885,-0.156041533556442
0.2700540108021604,-0.15609239184656798
0.270254050810162,-0.15614374502166847
0.27045409081816363,-0.15619562192504738
0.27065413082616524,-0.15624805062341188
0.2708541708341668,-0.15630105835019614
0.2710542108421684,-0.15635467145013646
0.27125425085017,-0.15640891532523615
0.27145429085817163,-0.1564638143822572
0.27165433086617324,-0.15651939198187304
0.2718543708741748,-0.15657567038961517
0.2720544108821764,-0.15663267072874187
0.272254450890178,-0.1566904129351544
0.27245449089817964,-0.15674891571448124
0.27265453090618125,-0.15680819650144687
0.2728545709141828,-0.15686827142163512
0.2730546109221844,-0.1569291552557525
0.273254650930186,-0.15699086140648977
0.27345469093818764,-0.15705340186807468
0.27365473094618925,-0.1571167871986004
0.2738547709541908,-0.15718102649520843
0.2740548109621924,-0.15724612737219634
0.27425485097019403,-0.15731209594211423
0.27445489097819564,-0.15737893679990472
0.27465493098619725,-0.157446653010135
0.2748549709941988,-0.15751524609736134
0.2750550110022004,-0.15758471603965774
0.27525505101020203,-0.15765506126533418
0.27545509101820365,-0.15772627865286196
0.2756551310262052,-0.15779836353401516
0.2758551710342068,-0.15787130970023183
0.2760552110422084,-0.15794510941218912
0.27625525105021004,-0.15801975341258145
0.27645529105821165,-0.15809523094208267
0.2766553310662132,-0.15817152975846613
0.2768553710742148,-0.15824863615885124
0.27705541108221643,-0.15832653500503638
0.27725545109021804,-0.15840520975187275
0.27745549109821965,-0.15848464247862676
0.2776555311062212,-0.15856481392327146
0.2778555711142228,-0.15864570351964125
0.27805561112222443,-0.15872728943737732
0.27825565113022604,-0.15880954862458443
0.27845569113822766,-0.1588924568531129
0.2786557311462292,-0.15897598876637328
0.2788557711542308,-0.1590601179295837
0.27905581116223244,-0.1591448168823441
0.27925585117023405,-0.1592300571934245
0.27945589117823566,-0.15931580951764746
0.2796559311862372,-0.15940204365473998
0.27985597119423883,-0.15948872861002256
0.28005601120224044,-0.1595758326567982
0.28025605121024205,-0.15966332340029835
0.28045609121824366,-0.15975116784303783
0.2806561312262452,-0.15983933245142595
0.28085617123424683,-0.15992778322347706
0.28105621124224844,-0.16001648575746003
0.28125625125025006,-0.16010540532132278
0.2814562912582516,-0.1601945069227259
0.2816563312662532,-0.16028375537951695
0.28185637127425484,-0.1603731153904762
0.28205641128225645,-0.16046255160616296
0.28225645129025806,-0.16055202869969235
0.2824564912982596,-0.16064151143727187
0.2826565313062612,-0.16073096474832904
0.28285657131426284,-0.16082035379506116
0.28305661132226445,-0.16090964404124228
0.28325665133026606,-0.1609988013201227
0.2834566913382676,-0.1610877919012606
0.28365673134626923,-0.1611765825561276
0.28385677135427084,-0.16126514062233444
0.28405681136227245,-0.16135343406632568
0.28425685137027407,-0.16144143154439788
0.2844568913782756,-0.16152910246189922
0.28465693138627723,-0.1616164170304733
0.28485697139427885,-0.16170334632321606
0.28505701140228046,-0.16178986232761905
0.28525705141028207,-0.16187593799617808
0.2854570914182836,-0.1619615472945539
0.28565713142628524,-0.16204666524717526
0.28585717143428685,-0.16213126798018462
0.28605721144228846,-0.16221533276163103
0.2862572514502901,-0.16229883803882447
0.28645729145829163,-0.16238176347277272
0.28665733146629324,-0.16246408996963013
0.28685737147429485,-0.16254579970909652
0.28705741148229647,-0.16262687616971433
0.287257451490298,-0.16270730415101933
0.28745749149829963,-0.16278706979251242
0.28765753150630125,-0.16286616058942785
0.28785757151430286,-0.16294456540528462
0.28805761152230447,-0.16302227448121745
0.288257651530306,-0.16309927944209396
0.28845769153830764,-0.16317557329943547
0.28865773154630925,-0.16325115045116834
0.28885777155431086,-0.1633260066782435
0.28905781156231247,-0.16340013913817128
0.28925785157031403,-0.16347354635552772
0.28945789157831564,-0.16354622820949882
0.28965793158631725,-0.1636181859185364
0.28985797159431886,-0.16368942202220815
0.2900580116023205,-0.1637599403603322
0.29025805161032203,-0.163829746049493
0.29045809161832364,-0.16389884545704136
0.29065813162632526,-0.16396724617268832
0.29085817163432687,-0.16403495697780632
0.2910582116423285,-0.16410198781255625
0.29125825165033004,-0.16416834974096248
0.29145829165833165,-0.1642340549140613
0.29165833166633326,-0.16429911653125065
0.29185837167433487,-0.16436354879997123
0.2920584116823365,-0.16442736689385085
0.29225845169033804,-0.1644905869094446
0.29245849169833965,-0.1645532258217054
0.29265853170634126,-0.1646153014383182
0.2928585717143429,-0.16467683235303343
0.29305861172234443,-0.16473783789813345
0.29325865173034604,-0.1647983380961672
0.29345869173834765,-0.16485835361108592
0.29365873174634927,-0.16491790569891462
0.2938587717543509,-0.16497701615809116
0.29405881176235243,-0.1650357072796045
0.29425885177035405,-0.1650940017970642
0.29445889177835566,-0.16515192283682917
0.29465893178635727,-0.1652094938683249
0.2948589717943589,-0.1652667386546751
0.29505901180236044,-0.16532368120377272
0.29525905181036205,-0.1653803457199125
0.29545909181836366,-0.1654367565561053
0.2956591318263653,-0.16549293816719085
0.2958591718343669,-0.16554891506386377
0.29605921184236844,-0.1656047117677221
0.29625925185037005,-0.1656603527674456
0.29645929185837167,-0.16571586247620543
0.2966593318663733,-0.16577126519040217
0.2968593718743749,-0.16582658504982437
0.29705941188237645,-0.16588184599931324
0.29725945189037806,-0.16593707175201428
0.29745949189837967,-0.16599228575428834
0.2976595319063813,-0.16604751115234978
0.2978595719143829,-0.16610277076069035
0.29805961192238445,-0.16615808703234156
0.29825965193038606,-0.16621348203101896
0.2984596919383877,-0.16626897740518556
0.2986597319463893,-0.16632459436406163
0.29885977195439084,-0.1663803536556018
0.29905981196239245,-0.1664362755464505
0.29925985197039406,-0.16649237980387915
0.2994598919783957,-0.1665486856797006
0.2996599319863973,-0.16660521189614735
0.29985997199439884,-0.16666197663369173
0.30006001200240046,-0.1667189975207798
0.30026005201040207,-0.16677629162544072
0.3004600920184037,-0.16683387544872774
0.3006601320264053,-0.1668917649199381
0.30086017203440685,-0.16694997539355302
0.30106021204240846,-0.16700852164783217
0.30126025205041007,-0.1670674178849902
0.3014602920584117,-0.16712667773287734
0.3016603320664133,-0.16718631424808073
0.30186037207441485,-0.16724633992035748
0.30206041208241646,-0.16730676667830693
0.3022604520904181,-0.1673676058961844
0.3024604920984197,-0.16742886840175625
0.3026605321064213,-0.1674905644850927
0.30286057211442285,-0.167552703908193
0.30306061212242447,-0.16761529591533492
0.3032606521304261,-0.16767834924404165
0.3034606921384277,-0.16774187213655586
0.30366073214642925,-0.16780587235171399
0.30386077215443086,-0.16787035717711268
0.30406081216243247,-0.1679353334414619
0.3042608521704341,-0.1680008075270211
0.3044608921784357,-0.16806678538201766
0.30466093218643725,-0.1681332725329502
0.30486097219443886,-0.16820027409668312
0.3050610122024405,-0.16826779479224302
0.3052610522104421,-0.1683358389522326
0.3054610922184437,-0.16840441053378236
0.30566113222644525,-0.16847351312896558
0.30586117223444687,-0.16854314997460884
0.3060612122424485,-0.1686133239614343
0.3062612522504501,-0.16868403764247736
0.3064612922584517,-0.1687552932407287
0.30666133226645326,-0.16882709265595514
0.30686137227445487,-0.168899437470661
0.3070614122824565,-0.16897232895515607
0.3072614522904581,-0.16904576807170305
0.3074614922984597,-0.16911975547772284
0.30766153230646126,-0.16919429152804108
0.3078615723144629,-0.16926937627616567
0.3080616123224645,-0.16934500947458922
0.3082616523304661,-0.16942119057411673
0.3084616923384677,-0.16949791872222306
0.30866173234646926,-0.16957519276044963
0.3088617723544709,-0.16965301122085608
0.3090618123624725,-0.1697313723215454
0.3092618523704741,-0.16981027396128814
0.30946189237847566,-0.1698897137132745
0.30966193238647727,-0.16996968881802918
0.3098619723944789,-0.17005019617552783
0.3100620124024805,-0.1701312323365601
0.3102620524104821,-0.17021279349338836
0.31046209241848366,-0.17029487546975614
0.31066213242648527,-0.170377473710307
0.3108621724344869,-0.17046058326947688
0.3110622124424885,-0.17054419879993069
0.3112622524504901,-0.17062831454061722
0.31146229245849166,-0.17071292430452145
0.3116623324664933,-0.17079802146619855
0.3118623724744949,-0.1708835989491776
0.3120624124824965,-0.17096964921332736
0.3122624524904981,-0.17105616424228054
0.31246249249849967,-0.17114313553101582
0.3126625325065013,-0.17123055407370014
0.3128625725145029,-0.1713184103518963
0.3130626125225045,-0.17140669432324274
0.3132626525305061,-0.17149539541071387
0.31346269253850767,-0.17158450249256996
0.3136627325465093,-0.1716740038931061
0.3138627725545109,-0.17176388737430942
0.3140628125625125,-0.1718541401285325
0.3142628525705141,-0.1719447487722896
0.3144628925785157,-0.1720356993412802
0.3146629325865173,-0.17212697728674142
0.3148629725945189,-0.17221856747322795
0.3150630126025205,-0.17231045417791413
0.31526305261052207,-0.1724026210915085
0.3154630926185237,-0.17249505132086596
0.3156631326265253,-0.17258772739337866
0.3158631726345269,-0.1726806312632197
0.3160632126425285,-0.17277374431950795
0.31626325265053007,-0.1728670473964567
0.3164632926585317,-0.1729605207855607
0.3166633326665333,-0.1730541442498699
0.3168633726745349,-0.1731478970403903
0.3170634126825365,-0.17324175791464447
0.3172634526905381,-0.17333570515741617
0.3174634926985397,-0.17342971660369533
0.3176635327065413,-0.17352376966383043
0.3178635727145429,-0.17361784135088693
0.3180636127225445,-0.1737119083102009
0.3182636527305461,-0.1738059468511079
0.3184636927385477,-0.17389993298081718
0.3186637327465493,-0.17399384244039257
0.3188637727545509,-0.17408765074279017
0.3190638127625525,-0.1741813332128953
0.3192638527705541,-0.17427486502948913
0.3194638927785557,-0.1743682212690675
0.3196639327865573,-0.17446137695142422
0.3198639727945589,-0.1745543070869015
0.3200640128025605,-0.17464698672520187
0.3202640528105621,-0.17473939100564614
0.3204640928185637,-0.1748314952087547
0.3206641328265653,-0.17492327480902087
0.3208641728345669,-0.17501470552873724
0.3210642128425685,-0.17510576339273035
0.3212642528505701,-0.17519642478385122
0.3214642928585717,-0.17528666649906482
0.3216643328665733,-0.17537646580597624
0.3218643728745749,-0.17546580049962662
0.3220644128825765,-0.1755546489593891
0.3222644528905781,-0.1756429902057916
0.3224644928985797,-0.1757308039570913
0.3226645329065813,-0.17581807068542443
0.3228645729145829,-0.1759047716723535
0.3230646129225845,-0.17599088906363472
0.3232646529305861,-0.17607640592302826
0.3234646929385877,-0.17616130628497523
0.3236647329465893,-0.17624557520596668
0.32386477295459093,-0.17632919881443193
0.3240648129625925,-0.1764121643589763
0.3242648529705941,-0.17649446025480114
0.3244648929785957,-0.1765760761281423
0.3246649329865973,-0.17665700285856667
0.32486497299459893,-0.17673723261897212
0.3250650130026005,-0.17681675891313794
0.3252650530106021,-0.17689557661068095
0.3254650930186037,-0.1769736819792748
0.3256651330266053,-0.17705107271399761
0.3258651730346069,-0.17712774796367853
0.3260652130426085,-0.17720370835411964
0.3262652530506101,-0.17727895600807714
0.3264652930586117,-0.17735349456189312
0.32666533306661333,-0.17742732917867587
0.3268653730746149,-0.1775004665579363
0.3270654130826165,-0.17757291494159555
0.3272654530906181,-0.17764468411628828
0.3274654930986197,-0.17771578541189603
0.32766553310662133,-0.17778623169625474
0.3278655731146229,-0.17785603736599062
0.3280656131226245,-0.17792521833345065
0.3282656531306261,-0.17799379200970378
0.3284656931386277,-0.178061777283602
0.32866573314662934,-0.17812919449690096
0.3288657731546309,-0.17819606541545369
0.3290658131626325,-0.17826241319650177
0.3292658531706341,-0.17832826235210247
0.3294658931786357,-0.1783936387087417
0.32966593318663734,-0.1784585693631966
0.3298659731946389,-0.17852308263472336
0.3300660132026405,-0.1785872080136592
0.3302660532106421,-0.17865097610653938
0.33046609321864373,-0.17871441857784273
0.33066613322664534,-0.17877756808849146
0.3308661732346469,-0.17884045823124176
0.3310662132426485,-0.17890312346311427
0.3312662532506501,-0.17896559903502365
0.33146629325865173,-0.17902792091877698
0.3316663332666533,-0.1790901257316212
0.3318663732746549,-0.17915225065852897
0.3320664132826565,-0.17921433337242104
0.3322664532906581,-0.17927641195253233
0.33246649329865974,-0.1793385248011357
0.3326665333066613,-0.17940071055884538
0.3328665733146629,-0.1794630080187277
0.3330666133226645,-0.1795254560394536
0.33326665333066613,-0.17958809345773105
0.33346669333866774,-0.1796509590002611
0.3336667333466693,-0.17971409119546408
0.3338667733546709,-0.17977752828522556
0.3340668133626725,-0.1798413081369133
0.33426685337067413,-0.17990546815591812
0.33446689337867574,-0.17997004519897097
0.3346669333866773,-0.1800350754884884
0.3348669733946789,-0.18010059452819693
0.3350670134026805,-0.18016663702028446
0.33526705341068214,-0.18023323678432263
0.33546709341868375,-0.1803004266782009
0.3356671334266853,-0.18036823852130696
0.3358671734346869,-0.18043670302018144
0.33606721344268853,-0.1805058496968697
0.33626725345069014,-0.1805757068201828
0.33646729345869175,-0.1806463013400736
0.3366673334666933,-0.1807176588253218
0.3368673734746949,-0.18078980340471423
0.33706741348269653,-0.1808627577118929
0.33726745349069814,-0.18093654283403393
0.3374674934986997,-0.18101117826450697
0.3376675335067013,-0.18108668185965285
0.3378675735147029,-0.18116306979980412
0.33806761352270454,-0.18124035655465925
0.33826765353070615,-0.18131855485310897
0.3384676935387077,-0.1813976756575975
0.3386677335467093,-0.18147772814309007
0.3388677735547109,-0.18155871968070153
0.33906781356271254,-0.18164065582602953
0.33926785357071415,-0.18172354031221954
0.3394678935787157,-0.18180737504777691
0.3396679335867173,-0.18189216011912648
0.33986797359471893,-0.18197789379790724
0.34006801360272054,-0.1820645725529757
0.34026805361072215,-0.18215219106707906
0.3404680936187237,-0.18224074225814546
0.3406681336267253,-0.18233021730512652
0.34086817363472693,-0.18242060567831417
0.34106821364272855,-0.18251189517404176
0.34126825365073016,-0.18260407195366696
0.3414682936587317,-0.18269712058672222
0.3416683336667333,-0.18279102409810605
0.34186837367473494,-0.18288576401917808
0.34206841368273655,-0.18298132044260826
0.34226845369073816,-0.18307767208081982
0.3424684936987397,-0.18317479632785577
0.34266853370674133,-0.18327266932448674
0.34286857371474294,-0.18337126602636883
0.34306861372274455,-0.1834705602750506
0.3432686537307461,-0.1835705248716178
0.3434686937387477,-0.18367113165275778
0.34366873374674933,-0.18377235156901497
0.34386877375475094,-0.18387415476500318
0.34406881376275256,-0.18397651066133258
0.3442688537707541,-0.18407938803800306
0.3444688937787557,-0.18418275511901094
0.34466893378675734,-0.18428657965791073
0.34486897379475895,-0.18439082902407025
0.34506901380276056,-0.1844954702893551
0.3452690538107621,-0.18460047031497578
0.34546909381876373,-0.18470579583823127
0.34566913382676534,-0.18481141355888148
0.34586917383476695,-0.18491729022488407
0.34606921384276856,-0.18502339271723206
0.3462692538507701,-0.18512968813363195
0.34646929385877173,-0.18523614387076756
0.34666933386677334,-0.18534272770489904
0.34686937387477496,-0.18544940787055247
0.34706941388277657,-0.18555615313706403
0.3472694538907781,-0.18566293288274888
0.34746949389877974,-0.18576971716647567
0.34766953390678135,-0.18587647679643554
0.34786957391478296,-0.18598318339590592
0.3480696139227845,-0.1860898094658204
0.3482696539307861,-0.1861963284439673
0.34846969393878774,-0.18630271476065186
0.34866973394678935,-0.18640894389067042
0.34886977395479096,-0.18651499240145736
0.3490698139627925,-0.18662083799728033
0.34926985397079413,-0.1867264595593723
0.34946989397879574,-0.18683183718190416
0.34966993398679735,-0.18693695220371626
0.34986997399479897,-0.1870417872357417
0.3500700140028005,-0.18714632618406976
0.35027005401080213,-0.1872505542686131
0.35047009401880375,-0.18735445803735698
0.35067013402680536,-0.18745802537618533
0.35087017403480697,-0.18756124551429215
0.3510702140428085,-0.18766410902520353
0.35127025405081014,-0.18776660782344962
0.35147029405881175,-0.18786873515694114
0.35167033406681336,-0.18797048559511959
0.351870374074815,-0.18807185501296445
0.35207041408281653,-0.18817284057095568
0.35227045409081814,-0.1882734406911013
0.35247049409881975,-0.18837365502915526
0.35267053410682137,-0.1884734844431621
0.352870574114823,-0.18857293095847677
0.35307061412282453,-0.18867199772942037
0.35327065413082614,-0.18877068899774263
0.35347069413882776,-0.1888690100480716
0.35367073414682937,-0.18896696716054165
0.3538707741548309,-0.18906456756079817
0.35407081416283254,-0.18916181936758603
0.35427085417083415,-0.18925873153813508
0.35447089417883576,-0.18935531381156293
0.35467093418683737,-0.18945157665051998
0.35487097419483893,-0.18954753118130663
0.35507101420284054,-0.18964318913269587
0.35527105421084215,-0.18973856277369783
0.35547109421884376,-0.18983366485050474
0.3556711342268454,-0.18992850852285528
0.35587117423484693,-0.19002310730005967
0.35607121424284854,-0.19011747497692422
0.35627125425085016,-0.19021162556981458
0.35647129425885177,-0.19030557325309477
0.3566713342668534,-0.19039933229617623
0.35687137427485494,-0.19049291700140808
0.35707141428285655,-0.19058634164303592
0.35727145429085816,-0.1906796204074513
0.35747149429885977,-0.1907727673349494
0.3576715343068614,-0.190865796263206
0.35787157431486294,-0.19095872077267756
0.35807161432286455,-0.19105155413412206
0.35827165433086616,-0.191144309258429
0.3584716943388678,-0.191236998648939
0.3586717343468694,-0.19132963435642353
0.35887177435487094,-0.1914222279368862
0.35907181436287255,-0.1915147904123352
0.35927185437087417,-0.1916073322346663
0.3594718943788758,-0.19169986325278376
0.35967193438687733,-0.19179239268307408
0.35987197439487895,-0.19188492908333482
0.36007201440288056,-0.19197748033024797
0.36027205441088217,-0.1920700536004722
0.3604720944188838,-0.1921626553554163
0.36067213442688534,-0.1922552913297405
0.36087217443488695,-0.19234796652361807
0.36107221444288856,-0.1924406851987745
0.3612722544508902,-0.1925334508783081
0.3614722944588918,-0.1926262663502788
0.36167233446689334,-0.19271913367503907
0.36187237447489495,-0.19281205419626457
0.36207241448289657,-0.19290502855562913
0.3622724544908982,-0.19299805671105244
0.3624724944988998,-0.19309113795843638
0.36267253450690135,-0.19318427095679175
0.36287257451490296,-0.19327745375664346
0.36307261452290457,-0.19337068383159017
0.3632726545309062,-0.1934639581128818
0.3634726945389078,-0.1935572730268671
0.36367273454690935,-0.19365062453515147
0.36387277455491096,-0.1937440081772967
0.3640728145629126,-0.193837419115882
0.3642728545709142,-0.19393085218373995
0.3644728945789158,-0.1940243019331692
0.36467293458691735,-0.1941177626869214
0.36487297459491896,-0.1942112285907508
0.3650730146029206,-0.19430469366730999
0.3652730546109222,-0.19439815187116957
0.36547309461892374,-0.1944915971447354
0.36567313462692536,-0.19458502347483259
0.36587317463492697,-0.19467842494972284
0.3660732146429286,-0.19477179581632015
0.3662732546509302,-0.19486513053736676
0.36647329465893175,-0.1949584238483325
0.36667333466693336,-0.19505167081379943
0.36687337467493497,-0.1951448668830955
0.3670734146829366,-0.1952380079449423
0.3672734546909382,-0.19533109038088484
0.36747349469893975,-0.19542411111727442
0.36767353470694136,-0.1955170676755808
0.367873574714943,-0.19560995822081365
0.3680736147229446,-0.19570278160784116
0.3682736547309462,-0.1957955374253985
0.36847369473894775,-0.19588822603758832
0.36867373474694937,-0.1959808486226827
0.368873774754951,-0.19607340720904612
0.3690738147629526,-0.19616590470800882
0.3692738547709542,-0.19625834494353067
0.36947389477895576,-0.196350732678507
0.36967393478695737,-0.19644307363758123
0.369873974794959,-0.19653537452633968
0.3700740148029606,-0.19662764304677968
0.3702740548109622,-0.19671988790895442
0.37047409481896376,-0.19681211883871208
0.3706741348269654,-0.19690434658146203
0.370874174834967,-0.1969965829019156
0.3710742148429686,-0.19708884057976261
0.37127425485097015,-0.19718113340126162
0.37147429485897177,-0.19727347614673546
0.3716743348669734,-0.19736588457397958
0.371874374874975,-0.19745837539760422
0.3720744148829766,-0.19755096626434865
0.37227445489097816,-0.19764367572441666
0.37247449489897977,-0.1977365231988999
0.3726745349069814,-0.19782952894336714
0.372874574914983,-0.1979227140077125
0.3730746149229846,-0.19801610019236712
0.37327465493098616,-0.19810971000099334
0.3734746949389878,-0.19820356658979016
0.3736747349469894,-0.19829769371355227
0.373874774954991,-0.1983921156686351
0.3740748149629926,-0.19848685723298892
0.37427485497099416,-0.1985819436034354
0.3744748949789958,-0.19867740033036912
0.3746749349869974,-0.19877325325007625
0.374874974994999,-0.19886952841487004
0.3750750150030006,-0.1989662520212514
0.37527505501100217,-0.1990634503363103
0.3754750950190038,-0.19916114962258943
0.3756751350270054,-0.1992593760616398
0.375875175035007,-0.19935815567650073
0.37607521504300856,-0.1994575142533447
0.37627525505101017,-0.19955747726252954
0.3764752950590118,-0.19965806977930545
0.3766753350670134,-0.19975931640442707
0.376875375075015,-0.19986124118492243
0.37707541508301656,-0.19996386753527395
0.3772754550910182,-0.20006721815926465
0.3774754950990198,-0.2001713149727461
0.3776755351070214,-0.20027617902758077
0.377875575115023,-0.2003818304370118
0.37807561512302457,-0.20048828830270954
0.3782756551310262,-0.20059557064374173
0.3784756951390278,-0.20070369432770885
0.3786757351470294,-0.2008126750042819
0.378875775155031,-0.20092252704137314
0.37907581516303257,-0.20103326346416395
0.3792758551710342,-0.20114489589720577
0.3794758951790358,-0.2012574345098011
0.3796759351870374,-0.20137088796486352
0.379875975195039,-0.2014852633714433
0.3800760152030406,-0.20160056624109618
0.3802760552110422,-0.20171680044826013
0.3804760952190438,-0.20183396819479316
0.3806761352270454,-0.20195206997881196
0.380876175235047,-0.20207110456795835
0.3810762152430486,-0.2021910689772059
0.3812762552510502,-0.20231195845130628
0.3814762952590518,-0.202433766451958
0.3816763352670534,-0.20255648464976833
0.38187637527505497,-0.20268010292106153
0.3820764152830566,-0.20280460934957256
0.3822764552910582,-0.20292999023305092
0.3824764952990598,-0.2030562300947816
0.3826765353070614,-0.20318331170001738
0.382876575315063,-0.20331121607730007
0.3830766153230646,-0.2034399225446334
0.3832766553310662,-0.2035694087404557
0.3834766953390678,-0.20369965065934506
0.3836767353470694,-0.20383062269237656
0.383876775355071,-0.2039622976720352
0.3840768153630726,-0.2040946469215762
0.3842768553710742,-0.20422764030870952
0.3844768953790758,-0.20436124630347316
0.3846769353870774,-0.20449543204014736
0.384876975395079,-0.204630163383049
0.3850770154030806,-0.20476540499603516
0.3852770554110822,-0.20490112041553285
0.3854770954190838,-0.20503727212690193
0.3856771354270854,-0.20517382164392867
0.385877175435087,-0.20531072959123814
0.3860772154430886,-0.20544795578940503
0.3862772554510902,-0.20558545934253525
0.3864772954590918,-0.20572319872808334
0.38667733546709343,-0.2058611318886643
0.386877375475095,-0.2059992163256139
0.3870774154830966,-0.20613740919404525
0.3872774554910982,-0.2062756673991472
0.3874774954990998,-0.20641394769346594
0.3876775355071014,-0.2065522067749087
0.387877575515103,-0.20669040138520817
0.3880776155231046,-0.2068284884085836
0.3882776555311062,-0.20696642497033635
0.3884776955391078,-0.20710416853511765
0.3886777355471094,-0.20724167700460738
0.388877775555111,-0.2073789088143459
0.3890778155631126,-0.20751582302946375
0.3892778555711142,-0.20765237943905723
0.38947789557911583,-0.20778853864896268
0.3896779355871174,-0.20792426217268767
0.389877975595119,-0.20805951252026206
0.3900780156031206,-0.2081942532847793
0.3902780556111222,-0.20832844922640464
0.39047809561912383,-0.20846206635363415
0.3906781356271254,-0.2085950720015975
0.390878175635127,-0.208727434907205
0.3910782156431286,-0.20885912528094908
0.3912782556511302,-0.20899011487517966
0.39147829565913184,-0.20912037704868291
0.3916783356671334,-0.20924988682740436
0.391878375675135,-0.20937862096116605
0.3920784156831366,-0.20950655797624146
0.39227845569113823,-0.20963367822366133
0.39247849569913984,-0.2097599639231373
0.3926785357071414,-0.20988539920250146
0.392878575715143,-0.21000997013257303
0.3930786157231446,-0.21013366475737702
0.39327865573114623,-0.21025647311965165
0.3934786957391478,-0.21037838728159555
0.3936787357471494,-0.21049940134081915
0.393878775755151,-0.21061951144147828
0.3940788157631526,-0.2107387157805815
0.39427885577115424,-0.2108570146094764
0.3944788957791558,-0.21097441023053437
0.3946789357871574,-0.21109090698906588
0.394878975795159,-0.21120651126051243
0.3950790158031606,-0.21132123143297443
0.39527905581116224,-0.21143507788514668
0.3954790958191638,-0.21154806295974643
0.3956791358271654,-0.21166020093253096
0.395879175835167,-0.21177150797701272
0.39607921584316863,-0.21188200212499275
0.39627925585117024,-0.21199170322304256
0.3964792958591718,-0.212100632885076
0.3966793358671734,-0.2122088144411612
0.396879375875175,-0.21231627288273314
0.39707941588317663,-0.2124230348043745
0.39727945589117825,-0.2125291283423404
0.3974794958991798,-0.2126345831100112
0.3976795359071814,-0.2127394301304616
0.397879575915183,-0.21284370176634182
0.39807961592318464,-0.21294743164727123
0.3982796559311862,-0.2130506545949486
0.3984796959391878,-0.21315340654618753
0.3986797359471894,-0.21325572447408886
0.39887977595519103,-0.213357646307563
0.39907981596319264,-0.21345921084941888
0.3992798559711942,-0.21356045769323562
0.3994798959791958,-0.2136614271392348
0.3996799359871974,-0.21376216010937077
0.39987997599519903,-0.21386269806185562
0.40008001600320064,-0.21396308290533572
0.4002800560112022,-0.21406335691293288
0.4004800960192038,-0.21416356263636332
0.4006801360272054,-0.21426374282034383
0.40088017603520704,-0.21436394031749095
0.40108021604320865,-0.21446419800391697
0.4012802560512102,-0.2145645586957206
0.4014802960592118,-0.21466506506656668
0.40168033606721343,-0.21476575956654353
0.40188037607521504,-0.2148666843424823
0.40208041608321665,-0.2149678811599136
0.4022804560912182,-0.21506939132683445
0.4024804960992198,-0.21517125561944722
0.40268053610722143,-0.21527351421002802
0.40288057611522304,-0.21537620659707274
0.40308061612322466,-0.21547937153786
0.4032806561312262,-0.2155830469835635
0.4034806961392278,-0.21568727001703514
0.40368073614722944,-0.215792076793372
0.40388077615523105,-0.21589750248337078
0.4040808161632326,-0.2160035812199621
0.4042808561712342,-0.216110346047708
0.4044808961792358,-0.2162178288754354
0.40468093618723744,-0.21632606043206667
0.40488097619523905,-0.21643507022569997
0.4050810162032406,-0.21654488650597858
0.4052810562112422,-0.21665553622978073
0.40548109621924383,-0.21676704503024807
0.40568113622724544,-0.21687943718916314
0.40588117623524705,-0.21699273561267352
0.4060812162432486,-0.21710696181035177
0.4062812562512502,-0.2172221358775705
0.40648129625925183,-0.21733827648116083
0.40668133626725345,-0.21745540084831555
0.40688137627525506,-0.21757352475868813
0.4070814162832566,-0.21769266253963016
0.4072814562912582,-0.21781282706450306
0.40748149629925984,-0.21793402975399107
0.40768153630726145,-0.21805628058033688
0.40788157631526306,-0.2181795880744132
0.4080816163232646,-0.2183039593355388
0.40828165633126623,-0.21842940004394146
0.40848169633926784,-0.21855591447576478
0.40868173634726945,-0.21868350552051252
0.40888177635527106,-0.2188121747008177
0.4090818163632726,-0.2189419221944231
0.40928185637127423,-0.21907274685825376
0.40948189637927584,-0.21920464625446073
0.40968193638727746,-0.21933761667831347
0.409881976395279,-0.21947165318781445
0.4100820164032806,-0.21960674963491045
0.41028205641128224,-0.21974289869817215
0.41048209641928385,-0.21988009191681337
0.41068213642728546,-0.22001831972592142
0.410882176435287,-0.22015757149276943
0.41108221644328863,-0.22029783555408253
0.41128225645129024,-0.22043909925412958
0.41148229645929185,-0.22058134898351445
0.41168233646729346,-0.22072457021854114
0.411882376475295,-0.2208687475610297
0.41208241648329663,-0.22101386477846113
0.41228245649129824,-0.2211599048443333
0.41248249649929986,-0.22130684997861044
0.41268253650730147,-0.2214546816881551
0.412882576515303,-0.22160338080703146
0.41308261652330464,-0.22175292753657505
0.41328265653130625,-0.2219033014851277
0.41348269653930786,-0.22205448170733932
0.41368273654730947,-0.22220644674294554
0.413882776555311,-0.2223591746549322
0.41408281656331264,-0.22251264306700558
0.41428285657131425,-0.22266682920029093
0.41448289657931586,-0.22282170990918826
0.4146829365873175,-0.22297726171632098
0.41488297659531903,-0.22313346084651692
0.41508301660332064,-0.2232902832597707
0.41528305661132225,-0.22344770468313968
0.41548309661932387,-0.22360570064153415
0.4156831366273254,-0.22376424648736884
0.41588317663532703,-0.22392331742904817
0.41608321664332865,-0.2240828885582656
0.41628325665133026,-0.22424293487610378
0.41648329665933187,-0.2244034313179279
0.4166833366673334,-0.22456435277707198
0.41688337667533504,-0.22472567412732355
0.41708341668333665,-0.22488737024421906
0.41728345669133826,-0.22504941602516707
0.4174834966993399,-0.22521178640842351
0.41768353670734143,-0.22537445639094772
0.41788357671534304,-0.22553740104517378
0.41808361672334465,-0.22570059553473634
0.41828365673134627,-0.2258640151291954
0.4184836967393479,-0.22602763521780797
0.41868373674734943,-0.22619143132239944
0.41888377675535104,-0.2263553791093908
0.41908381676335266,-0.22651945440104088
0.41928385677135427,-0.22668363318596624
0.4194838967793559,-0.22684789162900396
0.41968393678735744,-0.22701220608048378
0.41988397679535905,-0.22717655308497928
0.42008401680336066,-0.2273409093896076
0.42028405681136227,-0.22750525195194987
0.42048409681936383,-0.22766955794766322
0.42068413682736544,-0.227833804777857
0.42088417683536705,-0.227997970076305
0.42108421684336866,-0.22816203171656418
0.4212842568513703,-0.22832596781907086
0.42148429685937183,-0.2284897567582827
0.42168433686737344,-0.22865337716993345
0.42188437687537506,-0.22881680795846576
0.42208441688337667,-0.22898002830470413
0.4222844568913783,-0.22914301767382822
0.42248449689937984,-0.22930575582370297
0.42268453690738145,-0.22946822281361876
0.42288457691538306,-0.22963039901349172
0.42308461692338467,-0.22979226511356995
0.4232846569313863,-0.22995380213468708
0.42348469693938784,-0.2301149914391012
0.42368473694738945,-0.230275814741952
0.42388477695539106,-0.23043625412336435
0.4240848169633927,-0.23059629204122198
0.4242848569713943,-0.23075591134463014
0.42448489697939584,-0.23091509528808085
0.42468493698739745,-0.23107382754632938
0.42488497699539907,-0.23123209222998578
0.4250850170034007,-0.23138987390181956
0.4252850570114023,-0.23154715759377134
0.42548509701940385,-0.23170392882465937
0.42568513702740546,-0.23186017361856437
0.42588517703540707,-0.23201587852387065
0.4260852170434087,-0.23217103063293673
0.42628525705141024,-0.2323256176023642
0.42648529705941185,-0.2324796276738277
0.42668533706741346,-0.2326330496954255
0.4268853770754151,-0.23278587314350502
0.4270854170834167,-0.2329380881449125
0.42728545709141824,-0.23308968549961367
0.42748549709941985,-0.23324065670362598
0.42768553710742147,-0.2333909939722002
0.4278855771154231,-0.2335406902631854
0.4280856171234247,-0.2336897393005073
0.42828565713142625,-0.23383813559768638
0.42848569713942786,-0.23398587448132013
0.42868573714742947,-0.2341329521144484
0.4288857771554311,-0.234279365519721
0.4290858171634327,-0.2344251126022815
0.42928585717143425,-0.23457019217228026
0.42948589717943586,-0.23471460396692734
0.42968593718743747,-0.23485834867199387
0.4298859771954391,-0.2350014279426692
0.4300860172034407,-0.23514384442367933
0.43028605721144225,-0.23528560176857236
0.43048609721944386,-0.23542670465807441
0.4306861372274455,-0.23556715881742082
0.4308861772354471,-0.235706971032566
0.4310862172434487,-0.23584614916517718
0.43128625725145026,-0.2359847021663167
0.43148629725945187,-0.2361226400887197
0.4316863372674535,-0.23625997409757515
0.4318863772754551,-0.23639671647972013
0.43208641728345665,-0.23653288065115988
0.43228645729145826,-0.23666848116282846
0.43248649729945987,-0.2368035337045088
0.4326865373074615,-0.23693805510683358
0.4328865773154631,-0.2370720633412927
0.43308661732346465,-0.2372055775181781
0.43328665733146626,-0.23733861788240002
0.4334866973394679,-0.23747120580711492
0.4336867373474695,-0.2376033637851111
0.4338867773554711,-0.2377351154179015
0.43408681736347265,-0.23786648540248198
0.43428685737147427,-0.237997499515718
0.4344868973794759,-0.238128184596329
0.4346869373874775,-0.2382585685244473
0.4348869773954791,-0.23838868019873494
0.43508701740348066,-0.23851854951104803
0.43528705741148227,-0.23864820731864717
0.4354870974194839,-0.23877768541395702
0.4356871374274855,-0.2389070164918886
0.4358871774354871,-0.2390362341147417
0.43608721744348866,-0.23916537267471513
0.4362872574514903,-0.23929446735405763
0.4364872974594919,-0.2394235540829004
0.4366873374674935,-0.23955266949481901
0.4368873774754951,-0.2396818508801796
0.43708741748349667,-0.2398111361373304
0.4372874574914983,-0.23994056372170758
0.4374874974994999,-0.24007017259292934
0.4376875375075015,-0.24020000215996
0.43788757751550306,-0.2403300922244306
0.43808761752350467,-0.24046048292220937
0.4382876575315063,-0.2405912146633209
0.4384876975395079,-0.240722328070318
0.4386877375475095,-0.2408538639152156
0.43888777755551106,-0.24098586305510153
0.4390878175635127,-0.2411183663665424
0.4392878575715143,-0.2412514146789096
0.4394878975795159,-0.2413850487067515
0.4396879375875175,-0.24151930898134527
0.43988797759551906,-0.2416542357815625
0.4400880176035207,-0.24178986906418803
0.4402880576115223,-0.24192624839383384
0.4404880976195239,-0.24206341287259253
0.4406881376275255,-0.24220140106957774
0.44088817763552707,-0.24234025095050105
0.4410882176435287,-0.2424799998074357
0.4412882576515303,-0.24262068418892116
0.4414882976595319,-0.24276233983056122
0.4416883376675335,-0.2429050015862711
0.44188837767553507,-0.24304870336032797
0.4420884176835367,-0.24319347804038044
0.4422884576915383,-0.24333935743157184
0.4424884976995399,-0.24348637219193067
0.44268853770754146,-0.2436345517691816
0.4428885777155431,-0.24378392433912813
0.4430886177235447,-0.24393451674575586
0.4432886577315463,-0.24408635444320342
0.4434886977395479,-0.24423946143974473
0.44368873774754947,-0.24439386024392318
0.4438887777555511,-0.24454957181297463
0.4440888177635527,-0.244706615503672
0.4442888577715543,-0.24486500902571934
0.4444888977795559,-0.2450247683978183
0.44468893778755747,-0.24518590790652595
0.4448889777955591,-0.24534844006801404
0.4450890178035607,-0.24551237559283756
0.4452890578115623,-0.24567772335381072
0.4454890978195639,-0.24584449035708394
0.4456891378275655,-0.24601268171650686
0.4458891778355671,-0.24618230063135632
0.4460892178435687,-0.24635334836749959
0.4462892578515703,-0.2465258242420563
0.4464892978595719,-0.2466997256116134
0.4466893378675735,-0.24687504786404096
0.4468893778755751,-0.24705178441394654
0.4470894178835767,-0.24722992670179872
0.4472894578915783,-0.2474094641967416
0.4474894978995799,-0.2475903844031131
0.4476895379075815,-0.24777267287067234
0.4478895779155831,-0.2479563132085318
0.4480896179235847,-0.248141287102782
0.4482896579315863,-0.24832757433778793
0.4484896979395879,-0.2485151528211284
0.4486897379475895,-0.2487039986121399
0.4488897779555911,-0.24889408595402068
0.4490898179635927,-0.2490853873094401
0.4492898579715943,-0.24927787339959287
0.4494898979795959,-0.24947151324662792
0.4496899379875975,-0.24966627421937596
0.4498899779955991,-0.24986212208229147
0.4500900180036007,-0.25005902104751765
0.4502900580116023,-0.25025693382997705
0.4504900980196039,-0.25045582170538216
0.4506901380276055,-0.2506556445710566
0.4508901780356071,-0.2508563610094482
0.4510902180436087,-0.25105792835421215
0.4512902580516103,-0.2512603027587351
0.4514902980596119,-0.2514634392669675
0.4516903380676135,-0.2516672918864242
0.4518903780756151,-0.25187181366321126
0.4520904180836167,-0.25207695675893094
0.45229045809161833,-0.252282672529313
0.4524904980996199,-0.25248891160441816
0.4526905381076215,-0.2526956239702538
0.4528905781156231,-0.25290275905164195
0.4530906181236247,-0.2531102657961748
0.45329065813162633,-0.25331809275909134
0.4534906981396279,-0.2535261881889077
0.4536907381476295,-0.25373450011363125
0.4538907781556311,-0.25394297642738795
0.4540908181636327,-0.25415156497729163
0.4542908581716343,-0.25436021365038314
0.4544908981796359,-0.2545688704604685
0.4546909381876375,-0.2547774836346842
0.4548909781956391,-0.25498600169961994
0.45509101820364073,-0.25519437356682834
0.4552910582116423,-0.2554025486175566
0.4554910982196439,-0.2556104767865316
0.4556911382276455,-0.25581810864463805
0.4558911782356471,-0.2560253954803271
0.45609121824364873,-0.2562322893795992
0.4562912582516503,-0.25643874330440797
0.4564912982596519,-0.2566447111693334
0.4566913382676535,-0.25685014791638017
0.4568913782756551,-0.25705500958775884
0.45709141828365674,-0.25725925339651373
0.4572914582916583,-0.25746283779486656
0.4574914982996599,-0.25766572254014874
0.4576915383076615,-0.2578678687582039
0.45789157831566313,-0.25806923900414475
0.45809161832366474,-0.2582697973203576
0.4582916583316663,-0.25846950929165213
0.4584916983396679,-0.2586683420974627
0.4586917383476695,-0.25886626456101225
0.45889177835567113,-0.259063247195359
0.45909181836367274,-0.2592592622462518
0.4592918583716743,-0.2594542837317285
0.4594918983796759,-0.25964828747839835
0.4596919383876775,-0.25984125115435797
0.45989197839567914,-0.2600331542986969
0.4600920184036807,-0.2602239783475584
0.4602920584116823,-0.2604137066567266
0.4604920984196839,-0.2606023245207208
0.4606921384276855,-0.2607898191883845
0.46089217843568714,-0.26097617987496524
0.4610922184436887,-0.26116139777068814
0.4612922584516903,-0.2613454660458343
0.4614922984596919,-0.2615283798523427
0.46169233846769353,-0.2617101363219609
0.46189237847569514,-0.26189073456097883
0.4620924184836967,-0.2620701756415846
0.4622924584916983,-0.2622484625898899
0.4624924984996999,-0.2624256003706794
0.46269253850770153,-0.2626015958689431
0.46289257851570315,-0.2627764578682594
0.4630926185237047,-0.2629501970261006
0.4632926585317063,-0.2631228258461388
0.4634926985397079,-0.2632943586476365
0.46369273854770954,-0.26346481153201007
0.46389277855571115,-0.26363420234665924
0.4640928185637127,-0.2638025506461617
0.4642928585717143,-0.26396987765093416
0.46449289857971593,-0.264136206203466
0.46469293858771754,-0.264301560722236
0.46489297859571915,-0.2644659671534242
0.4650930186037207,-0.2646294529205353
0.4652930586117223,-0.2647920468720519
0.46549309861972393,-0.2649537792272382
0.46569313862772554,-0.26511468152021733
0.4658931786357271,-0.2652747865424464
0.4660932186437287,-0.26543412828371454
0.4662932586517303,-0.26559274187179227
0.46649329865973194,-0.26575066351085763
0.46669333866773355,-0.2659079304188295
0.4668933786757351,-0.26606458076373396
0.4670934186837367,-0.2662206535992341
0.46729345869173833,-0.2663761887994497
0.46749349869973994,-0.2665312269931948
0.46769353870774155,-0.2666858094977591
0.4678935787157431,-0.2668399782523589
0.4680936187237447,-0.2669937757513817
0.46829365873174633,-0.26714724497754727
0.46849369873974794,-0.26730042933510423
0.46869373874774956,-0.267453372583184
0.4688937787557511,-0.2676061187694252
0.4690938187637527,-0.26775871216398567
0.46929385877175434,-0.2679111971940513
0.46949389877975595,-0.2680636183789523
0.46969393878775756,-0.2682160202659907
0.4698939787957591,-0.26836844736708354
0.4700940188037607,-0.2685209440963197
0.47029405881176234,-0.26867355470852616
0.47049409881976395,-0.2688263232389351
0.4706941388277655,-0.2689792934440416
0.4708941788357671,-0.2691325087437332
0.47109421884376873,-0.269286012164773
0.47129425885177034,-0.2694398462857115
0.47149429885977195,-0.26959405318329666
0.4716943388677735,-0.2697486743804502
0.4718943788757751,-0.26990375079587053
0.47209441888377673,-0.2700593226953203
0.47229445889177835,-0.27021542964464873
0.47249449889977996,-0.27037211046459836
0.4726945389077815,-0.2705294031874351
0.4728945789157831,-0.2706873450154413
0.47309461892378474,-0.27084597228130236
0.47329465893178635,-0.2710053204104142
0.47349469893978796,-0.27116542388513354
0.4736947389477895,-0.2713263162109878
0.47389477895579113,-0.27148802988485676
0.47409481896379274,-0.27165059636513317
0.47429485897179435,-0.2718140460438647
0.47449489897979596,-0.27197840822087516
0.4746949389877975,-0.2721437110798577
0.47489497899579913,-0.2723099816664297
0.47509501900380074,-0.2724772458681338
0.47529505901180236,-0.27264552839636524
0.47549509901980397,-0.2728148527702025
0.4756951390278055,-0.27298524130211543
0.47589517903580714,-0.2731567150855191
0.47609521904380875,-0.2733292939841405
0.47629525905181036,-0.2735029966231622
0.4764952990598119,-0.2736778403821024
0.47669533906781353,-0.2738538413893914
0.47689537907581514,-0.274031014518598
0.47709541908381675,-0.2742093733862626
0.47729545909181836,-0.2743889303512863
0.4774954990998199,-0.27456969651582874
0.47769553910782153,-0.27475168172766246
0.47789557911582314,-0.27493489458393205
0.47809561912382476,-0.275119342436266
0.47829565913182637,-0.2753050313971869
0.4784956991398279,-0.2754919663477664
0.47869573914782954,-0.2756801509464707
0.47889577915583115,-0.27586958763914216
0.47909581916383276,-0.27606027767006286
0.47929585917183437,-0.2762522210940467
0.4794958991798359,-0.2764454167895053
0.47969593918783754,-0.276639862472437
0.47989597919583915,-0.276835554711284
0.48009601920384076,-0.27703248894260957
0.4802960592118424,-0.27723065948754216
0.48049609921984393,-0.27743005956893985
0.48069613922784554,-0.27763068132922497
0.48089617923584715,-0.27783251584884405
0.48109621924384877,-0.27803555316530704
0.4812962592518504,-0.2782397822927622
0.48149629925985193,-0.2784451912420644
0.48169633926785355,-0.27865176704129685
0.48189637927585516,-0.27885949575670643
0.48209641928385677,-0.27906836251401645
0.4822964592918583,-0.27927835152008024
0.48249649929985994,-0.27948944608484383
0.48269653930786155,-0.2797016286435837
0.48289657931586316,-0.27991488077939153
0.4830966193238648,-0.2801291832458769
0.48329665933186633,-0.2803445159900627
0.48349669933986794,-0.28056085817544896
0.48369673934786955,-0.28077818820522116
0.48389677935587116,-0.28099648374558617
0.4840968193638728,-0.2812157217492143
0.48429685937187433,-0.2814358784787727
0.48449689937987594,-0.2816569295305354
0.48469693938787756,-0.2818788498580567
0.48489697939587917,-0.2821016137958987
0.4850970194038808,-0.2823251950834018
0.48529705941188234,-0.28254956688849364
0.48549709941988395,-0.28277470183152886
0.48569713942788556,-0.28300057200915774
0.48589717943588717,-0.2832271490182202
0.4860972194438888,-0.28345440397966604
0.48629725945189034,-0.28368230756250157
0.48649729945989195,-0.283910830007765
0.48669733946789356,-0.2841399411525352
0.4868973794758952,-0.2843696104539774
0.4870974194838968,-0.2845998070134332
0.48729745949189834,-0.28483049960056095
0.48749749949989996,-0.28506165667753525
0.48769753950790157,-0.28529324642331355
0.4878975795159032,-0.2855252367579796
0.48809761952390474,-0.2857575953671737
0.48829765953190635,-0.28599028972661955
0.48849769953990796,-0.28622328712675854
0.48869773954790957,-0.2864565546975022
0.4888977795559112,-0.28669005943311243
0.48909781956391274,-0.28692376821722154
0.48929785957191435,-0.287157647848
0.48949789957991596,-0.2873916650634836
0.4896979395879176,-0.28762578656706717
0.4898979795959192,-0.2878599790531742
0.49009801960392074,-0.2880942092331096
0.49029805961192235,-0.28832844386110135
0.49049809961992397,-0.2885626497605369
0.4906981396279256,-0.28879679385039747
0.4908981796359272,-0.28903084317189376
0.49109821964392875,-0.28926476491530384
0.49129825965193036,-0.28949852644701213
0.49149829965993197,-0.28973209533674843
0.4916983396679336,-0.28996543938502184
0.4918983796759352,-0.29019852665074497
0.49209841968393675,-0.29043132547904016
0.49229845969193836,-0.2906638045292178
0.49249849969994,-0.29089593280291637
0.4926985397079416,-0.29112767967238906
0.49289857971594314,-0.2913590149089219
0.49309861972394475,-0.2915899087113657
0.49329865973194637,-0.2918203317347615
0.493498699739948,-0.2920502551190379
0.4936987397479496,-0.292279650517755
0.49389877975595115,-0.2925084901268703
0.49409881976395276,-0.29273674671349714
0.49429885977195437,-0.29296439364462534
0.494498899779956,-0.29319140491577267
0.4946989397879576,-0.2934177551795323
0.49489897979595915,-0.2936434197739797
0.49509901980396076,-0.2938683747509032
0.49529905981196237,-0.2940925969038167
0.495499099819964,-0.29431606379571446
0.4956991398279656,-0.2945387537865255
0.49589917983596715,-0.29476064606022456
0.49609921984396876,-0.2949817206515524
0.4962992598519704,-0.29520195847230213
0.496499299859972,-0.2954213413371213
0.4966993398679736,-0.2956398519887849
0.49689937987597516,-0.2958574741228872
0.49709941988397677,-0.2960741924119056
0.4972994598919784,-0.29628999252858507
0.49749949989998,-0.2965048611685934
0.4976995399079816,-0.29671878607239727
0.49789957991598316,-0.2969317560463075
0.49809961992398477,-0.29714376098264467
0.4982996599319864,-0.297354791878974
0.498499699939988,-0.2975648408563599
0.49869973994798955,-0.29777390117659175
0.49889977995599116,-0.2979819672583316
0.4990998199639928,-0.2981890346921373
0.4992998599719944,-0.29839510025431376
0.499499899979996,-0.2986001619195466
0.49969993998799755,-0.2988042188722757
0.49989997999599917,-0.2990072715167641
0.5001000200040008,-0.299209321485822
0.5003000600120023,-0.29941037164814666
0.500500100020004,-0.2996104261142396
0.5007001400280056,-0.29980949024086634
0.5009001800360072,-0.3000075706340246
0.5011002200440088,-0.3002046751503894
0.5013002600520103,-0.3004008128972052
0.501500300060012,-0.30059599423060035
0.5017003400680136,-0.3007902307522964
0.5019003800760152,-0.30098353530469346
0.5021004200840168,-0.3011759219643102
0.5023004600920183,-0.3013674060335635
0.50250050010002,-0.30155800403087385
0.5027005401080216,-0.3017477336790857
0.5029005801160232,-0.3019366138921956
0.5031006201240248,-0.302124664760383
0.5033006601320263,-0.3023119075333429
0.503500700140028,-0.3024983646019218
0.5037007401480296,-0.3026840594780619
0.5039007801560312,-0.30286901677306166
0.5041008201640328,-0.30305326217416506
0.5043008601720343,-0.30323682241949335
0.504500900180036,-0.3034197252713377
0.5047009401880376,-0.30360199948783556
0.5049009801960392,-0.30378367479305385
0.5051010202040408,-0.3039647818455088
0.5053010602120424,-0.3041453522051534
0.505501100220044,-0.3043254182988674
0.5057011402280456,-0.3045050133844893
0.5059011802360472,-0.3046841715134305
0.5061012202440488,-0.3048629274919172
0.5063012602520504,-0.3050413168409085
0.506501300260052,-0.30521937575474195
0.5067013402680536,-0.3053971410585592
0.5069013802760551,-0.30557465016457164
0.5071014202840568,-0.3057519410272239
0.5073014602920584,-0.3059290520973191
0.50750150030006,-0.3061060222751715
0.5077015403080616,-0.30628289086285443
0.5079015803160631,-0.3064596975156135
0.5081016203240648,-0.3066364821925193
0.5083016603320664,-0.3068132851064327
0.508501700340068,-0.30699014667336094
0.5087017403480696,-0.30716710746128306
0.5089017803560711,-0.30734420813852403
0.5091018203640728,-0.3075214894217605
0.5093018603720744,-0.3076989920237404
0.509501900380076,-0.30787675660080094
0.5097019403880776,-0.3080548237002695
0.5099019803960791,-0.30823323370783334
0.5101020204040808,-0.30841202679496466
0.5103020604120824,-0.3085912428664858
0.510502100420084,-0.3087709215083634
0.5107021404280856,-0.30895110193581504
0.5109021804360871,-0.3091318229418172
0.5111022204440888,-0.309313122846097
0.5113022604520904,-0.3094950394446947
0.511502300460092,-0.30967760996017885
0.5117023404680936,-0.30986087099259774
0.5119023804760952,-0.31004485847124774
0.5121024204840968,-0.3102296076073382
0.5123024604920984,-0.31041515284763027
0.5125025005001,-0.31060152782912726
0.5127025405081016,-0.3107887653348881
0.5129025805161032,-0.31097689725103783
0.5131026205241048,-0.31116595452504314
0.5133026605321064,-0.3113559671253203
0.513502700540108,-0.31154696400224013
0.5137027405481096,-0.3117389730505902
0.5139027805561112,-0.3119320210735551
0.5141028205641128,-0.31212613374826836
0.5143028605721144,-0.31232133559298936
0.514502900580116,-0.3125176499359557
0.5147029405881176,-0.31271509888595583
0.5149029805961192,-0.3129137033046656
0.5151030206041208,-0.31311348278078877
0.5153030606121224,-0.3133144556060366
0.515503100620124,-0.3135166387529811
0.5157031406281256,-0.3137200478548088
0.5159031806361272,-0.3139246971870038
0.5161032206441288,-0.3141305996509796
0.5163032606521304,-0.31433776675968095
0.5165033006601321,-0.3145462086251688
0.5167033406681336,-0.31475593394820234
0.5169033806761352,-0.31496695000982394
0.5171034206841368,-0.3151792626649537
0.5173034606921384,-0.3153928763379938
0.5175035007001401,-0.31560779402044004
0.5177035407081416,-0.31582401727049636
0.5179035807161432,-0.3160415462146809
0.5181036207241448,-0.3162603795514133
0.5183036607321464,-0.316480514556566
0.518503700740148,-0.3167019470909608
0.5187037407481496,-0.3169246716097883
0.5189037807561512,-0.31714868117392514
0.5191038207641528,-0.3173739674631187
0.5193038607721544,-0.31760052079101037
0.519503900780156,-0.3178283301219597
0.5197039407881576,-0.3180573830896339
0.5199039807961592,-0.31828766601732134
0.5201040208041608,-0.3185191639399265
0.5203040608121624,-0.3187518606276001
0.520504100820164,-0.31898573861095575
0.5207041408281656,-0.31922077920782427
0.5209041808361672,-0.31945696255149014
0.5211042208441689,-0.3196942676203566
0.5213042608521704,-0.31993267226898103
0.521504300860172,-0.32017215326042264
0.5217043408681736,-0.3204126862998394
0.5219043808761752,-0.3206542460692732
0.5221044208841769,-0.3208968062635582
0.5223044608921784,-0.32114033962728594
0.52250450090018,-0.32138481799276153
0.5227045409081816,-0.32163021231888156
0.5229045809161832,-0.3218764927308658
0.5231046209241849,-0.3221236285607715
0.5233046609321864,-0.3223715883887206
0.523504700940188,-0.32262034008476964
0.5237047409481896,-0.32286985085134934
0.5239047809561912,-0.32312008726620356
0.5241048209641929,-0.32337101532575674
0.5243048609721944,-0.3236226004888373
0.524504900980196,-0.3238748077206871
0.5247049409881976,-0.3241276015371871
0.5249049809961992,-0.3243809460492276
0.5251050210042009,-0.3246348050071575
0.5253050610122024,-0.32488914184524076
0.525505101020204,-0.32514391972605716
0.5257051410282056,-0.32539910158477897
0.5259051810362072,-0.32565465017326173
0.5261052210442089,-0.3259105281038843
0.5263052610522104,-0.3261666978930798
0.526505301060212,-0.3264231220044956
0.5267053410682137,-0.3266797628917278
0.5269053810762152,-0.32693658304057227
0.5271054210842169,-0.32719354501074094
0.5273054610922184,-0.327450611476991
0.52750550110022,-0.32770774526961854
0.5277055411082217,-0.3279649094142694
0.5279055811162232,-0.328222067171024
0.5281056211242249,-0.32847918207271193
0.5283056611322264,-0.3287362179624196
0.528505701140228,-0.32899313903015054
0.5287057411482297,-0.32924990984860614
0.5289057811562312,-0.3295064954080532
0.5291058211642328,-0.32976286115024833
0.5293058611722344,-0.3300189730013926
0.529505901180236,-0.3302747974040908
0.5297059411882377,-0.3305303013482929
0.5299059811962392,-0.3307854524011975
0.5301060212042408,-0.33104021873609946
0.5303060612122424,-0.3312945691601668
0.530506101220244,-0.33154847314113267
0.5307061412282457,-0.33180190083289174
0.5309061812362472,-0.3320548230999928
0.5311062212442488,-0.33230721154102033
0.5313062612522504,-0.33255903851086
0.531506301260252,-0.3328102771418465
0.5317063412682537,-0.33306090136379174
0.5319063812762552,-0.33331088592289526
0.5321064212842568,-0.3335602063995395
0.5323064612922584,-0.33380883922497423
0.53250650130026,-0.3340567616968962
0.5327065413082617,-0.3343039519939317
0.5329065813162632,-0.3345503891890315
0.5331066213242648,-0.3347960532617874
0.5333066613322665,-0.335040925109683
0.533506701340268,-0.3352849865582912
0.5337067413482697,-0.3355282203704322
0.5339067813562712,-0.3357706102543069
0.5341068213642728,-0.33601214087062126
0.5343068613722745,-0.3362527978387194
0.534506901380276,-0.3364925677417408
0.5347069413882777,-0.33673143813082157
0.5349069813962792,-0.33696939752835775
0.5351070214042808,-0.33720643543034945
0.5353070614122825,-0.33744254230784565
0.535507101420284,-0.33767770960751065
0.5357071414282857,-0.3379119297513308
0.5359071814362872,-0.33814519613548305
0.5361072214442888,-0.3383775031283868
0.5363072614522905,-0.3386088460679575
0.536507301460292,-0.33883922125808563
0.5367073414682937,-0.3390686259643598
0.5369073814762952,-0.33929705840905644
0.5371074214842968,-0.33952451776541515
0.5373074614922985,-0.33975100415122184
0.5375075015003,-0.33997651862171874
0.5377075415083017,-0.340201063161862
0.5379075815163032,-0.34042464067794687
0.5381076215243048,-0.3406472549886193
0.5383076615323065,-0.34086891081529397
0.538507701540308,-0.3410896137719964
0.5387077415483097,-0.3413093703546491
0.5389077815563112,-0.34152818792981776
0.5391078215643128,-0.3417460747229375
0.5393078615723145,-0.34196303980603304
0.539507901580316,-0.34217909308495276
0.5397079415883177,-0.3423942452861305
0.5399079815963193,-0.3426085079428911
0.5401080216043208,-0.3428218933813157
0.5403080616123225,-0.3430344147056804
0.540508101620324,-0.3432460857834832
0.5407081416283256,-0.3434569212300722
0.5409081816363273,-0.34366693639288864
0.5411082216443288,-0.3438761473353372
0.5413082616523305,-0.34408457082029614
0.541508301660332,-0.3442922242932779
0.5417083416683336,-0.3444991258652531
0.5419083816763353,-0.34470529429514707
0.5421084216843368,-0.34491074897202056
0.5423084616923385,-0.3451155098969433
0.54250850170034,-0.34531959766457165
0.5427085417083416,-0.3455230334444376
0.5429085817163433,-0.34572583896195996
0.5431086217243448,-0.34592803647918413
0.5433086617323465,-0.3461296487752611
0.543508701740348,-0.3463306991266708
0.5437087417483496,-0.3465312112872007
0.5439087817563513,-0.3467312094676843
0.5441088217643528,-0.34693071831550837
0.5443088617723545,-0.3471297628938962
0.544508901780356,-0.34732836866097294
0.5447089417883576,-0.34752656144862104
0.5449089817963593,-0.34772436744113205
0.5451090218043608,-0.34792181315366233
0.5453090618123625,-0.3481189254104992
0.545509101820364,-0.3483157313231444
0.5457091418283656,-0.3485122582682235
0.5459091818363673,-0.34870853386522627
0.5461092218443688,-0.34890458595408813
0.5463092618523705,-0.34910044257261863
0.546509301860372,-0.3492961319337858
0.5467093418683736,-0.34949168240286504
0.5469093818763753,-0.34968712247446104
0.5471094218843768,-0.3498824807494122
0.5473094618923785,-0.3500777859115869
0.5475095019003801,-0.350273066704582
0.5477095419083816,-0.35046835190833525
0.5479095819163833,-0.35066367031566037
0.5481096219243848,-0.35085905070872003
0.5483096619323865,-0.3510545218354467
0.5485097019403881,-0.35125011238592485
0.5487097419483896,-0.35144585096875025
0.5489097819563913,-0.35164176608737824
0.5491098219643928,-0.351837886116478
0.5493098619723945,-0.35203423927830807
0.5495099019803961,-0.3522308536191304
0.5497099419883976,-0.3524277569856792
0.5499099819963993,-0.3526249770017039
0.5501100220044008,-0.35282254104460475
0.5503100620124025,-0.3530204762221798
0.5505101020204041,-0.3532188093495055
0.5507101420284056,-0.35341756692596926
0.5509101820364073,-0.35361677511247763
0.5511102220444088,-0.3538164597088618
0.5513102620524104,-0.35401664613150186
0.5515103020604121,-0.35421735939119614
0.5517103420684136,-0.35441862407129543
0.5519103820764153,-0.3546204643061297
0.5521104220844169,-0.35482290375975095
0.5523104620924184,-0.35502596560501565
0.5525105021004201,-0.3552296725030344
0.5527105421084216,-0.35543404658301214
0.5529105821164233,-0.3556391094225064
0.5531106221244249,-0.3558448820281269
0.5533106621324264,-0.3560513848167043
0.5535107021404281,-0.35625863759695175
0.5537107421484296,-0.35646665955164625
0.5539107821564313,-0.35667546922035354
0.5541108221644329,-0.3568850844827215
0.5543108621724344,-0.3570955225423669
0.5545109021804361,-0.35730679991137937
0.5547109421884376,-0.35751893239546473
0.5549109821964393,-0.35773193507975165
0.5551110222044409,-0.35794582231528327
0.5553110622124424,-0.3581606077062139
0.5555111022204441,-0.3583763040977327
0.5557111422284456,-0.35859292356473205
0.5559111822364473,-0.3588104774012409
0.5561112222444489,-0.35902897611063767
0.5563112622524504,-0.35924842939666224
0.5565113022604521,-0.35946884615523933
0.5567113422684536,-0.35969023446712856
0.5569113822764553,-0.35991260159141314
0.5571114222844569,-0.3601359539598392
0.5573114622924584,-0.3603602971720146
0.5575115023004601,-0.3605856359914773
0.5577115423084616,-0.3608119743426389
0.5579115823164633,-0.3610393153086101
0.5581116223244649,-0.36126766112991304
0.5583116623324664,-0.36149701320408123
0.5585117023404681,-0.3617273720861513
0.5587117423484697,-0.3619587374900441
0.5589117823564713,-0.3621911082908358
0.5591118223644729,-0.36242448252791404
0.5593118623724744,-0.3626588574090164
0.5595119023804761,-0.3628942293151446
0.5597119423884777,-0.3631305938063467
0.5599119823964793,-0.36336794562836006
0.5601120224044809,-0.3636062787201031
0.5603120624124824,-0.36384558622200613
0.5605121024204841,-0.3640858604851678
0.5607121424284857,-0.3643270930813221
0.5609121824364873,-0.3645692748136025
0.5611122224444889,-0.3648123957280852
0.5613122624524904,-0.3650564451260939
0.5615123024604921,-0.36530141157724727
0.5617123424684937,-0.36554728293322913
0.5619123824764953,-0.3657940463422598
0.5621124224844969,-0.3660416882642471
0.5623124624924984,-0.3662901944865926
0.5625125025005001,-0.36653955014063
0.5627125425085017,-0.3667897397186701
0.5629125825165032,-0.36704074709162726
0.5631126225245049,-0.3672925555271993
0.5633126625325064,-0.3675451477085746
0.5635127025405081,-0.3677985057536387
0.5637127425485097,-0.36805261123465005
0.5639127825565112,-0.36830744519835806
0.5641128225645129,-0.36856298818653166
0.5643128625725145,-0.36881922025687
0.5645129025805161,-0.3690761210042637
0.5647129425885177,-0.36933366958237696
0.5649129825965192,-0.3695918447255184
0.5651130226045209,-0.3698506247707706
0.5653130626125225,-0.3701099876803471
0.5655131026205241,-0.37036991106414463
0.5657131426285257,-0.370630372202461
0.5659131826365272,-0.37089134806884605
0.5661132226445289,-0.371152815353056
0.5663132626525305,-0.37141475048407974
0.5665133026605321,-0.37167712965320754
0.5667133426685337,-0.3719399288371113
0.5669133826765352,-0.3722031238209078
0.5671134226845369,-0.37246669022117507
0.5673134626925385,-0.37273060350889464
0.5675135027005401,-0.3729948390322898
0.5677135427085417,-0.37325937203953563
0.5679135827165432,-0.37352417770131163
0.5681136227245449,-0.3737892311331731
0.5683136627325465,-0.3740545074177155
0.5685137027405481,-0.37431998162650926
0.5687137427485497,-0.37458562884178015
0.5689137827565512,-0.3748514241778149
0.5691138227645529,-0.37511734280207076
0.5693138627725545,-0.37538335995596794
0.5695139027805561,-0.3756494509753481
0.5697139427885577,-0.3759155913105793
0.5699139827965592,-0.37618175654629227
0.5701140228045609,-0.37644792242073133
0.5703140628125625,-0.37671406484470643
0.5705141028205641,-0.376980159920133
0.5707141428285657,-0.37724618395814785
0.5709141828365673,-0.37751211349679
0.5711142228445689,-0.37777792531823684
0.5713142628525705,-0.3780435964655877
0.5715143028605721,-0.3783091042591873
0.5717143428685737,-0.37857442631248206
0.5719143828765753,-0.37883954054740654
0.5721144228845769,-0.3791044252092932
0.5723144628925785,-0.3793690588813051
0.5725145029005801,-0.3796334204983882
0.5727145429085817,-0.3798974893607432
0.5729145829165833,-0.3801612451468171
0.5731146229245849,-0.3804246679258148
0.5733146629325865,-0.38068773816973417
0.5735147029405882,-0.3809504367649258
0.5737147429485897,-0.38121274502318236
0.5739147829565913,-0.3814746446923613
0.5741148229645929,-0.38173611796654605
0.5743148629725945,-0.3819971474957515
0.574514902980596,-0.38225771639518
0.5747149429885977,-0.38251780825403503
0.5749149829965993,-0.3827774071438992
0.5751150230046009,-0.3830364976266846
0.5753150630126025,-0.38329506476216446
0.575515103020604,-0.383553094115093
0.5757151430286057,-0.3838105717619226
0.5759151830366073,-0.38406748429712867
0.5761152230446089,-0.3843238188391486
0.5763152630526105,-0.3845795630359461
0.576515303060612,-0.38483470507020867
0.5767153430686137,-0.3850892336641881
0.5769153830766153,-0.3853431380841929
0.5771154230846169,-0.3855964081447408
0.5773154630926185,-0.38584903421238137
0.57751550310062,-0.3861010072091965
0.5777155431086217,-0.38635231861598696
0.5779155831166233,-0.38660296047515336
0.5781156231246249,-0.3868529253932794
0.5783156631326265,-0.38710220654342464
0.5785157031406281,-0.38735079766713243
0.5787157431486297,-0.38759869307616224
0.5789157831566313,-0.3878458876539498
0.579115823164633,-0.3880923768568018
0.5793158631726345,-0.38833815671483074
0.5795159031806361,-0.3885832238326325
0.5797159431886377,-0.38882757538971363
0.5799159831966393,-0.38907120914066884
0.580116023204641,-0.3893141234151137
0.5803160632126425,-0.38955631711737343
0.5805161032206441,-0.38979778972593127
0.5807161432286457,-0.39003854129263515
0.5809161832366473,-0.3902785724416662
0.581116223244649,-0.3905178843682663
0.5813162632526505,-0.3907564788372265
0.5815163032606521,-0.3909943581811335
0.5817163432686537,-0.3912315252983743
0.5819163832766553,-0.3914679836508945
0.582116423284657,-0.3917037372617109
0.5823164632926585,-0.39193879071217175
0.5825165033006601,-0.3921731491389644
0.5827165433086617,-0.39240681823086376
0.5829165833166633,-0.39263980422521894
0.583116623324665,-0.39287211390417287
0.5833166633326665,-0.393103754590609
0.5835167033406681,-0.39333473414382153
0.5837167433486697,-0.39356506095490207
0.5839167833566713,-0.3937947439418374
0.584116823364673,-0.39402379254431275
0.5843168633726745,-0.39425221671821453
0.5845169033806761,-0.39448002692982576
0.5847169433886777,-0.3947072341497085
0.5849169833966793,-0.39493384984626767
0.5851170234046809,-0.39515988597898954
0.5853170634126825,-0.3953853549913484
0.5855171034206841,-0.39561026980337755
0.5857171434286857,-0.39583464380389766
0.5859171834366873,-0.39605849084239697
0.5861172234446889,-0.3962818252205602
0.5863172634526905,-0.3965046616834395
0.5865173034606921,-0.396727015410265
0.5867173434686938,-0.3969489020048905
0.5869173834766953,-0.397170337485872
0.5871174234846969,-0.3973913382761746
0.5873174634926985,-0.3976119211925092
0.5875175035007001,-0.3978321034342942
0.5877175435087018,-0.3980519025722443
0.5879175835167033,-0.3982713365365851
0.5881176235247049,-0.3984904236048953
0.5883176635327065,-0.39870918238957753
0.5885177035407081,-0.3989276318249615
0.5887177435487098,-0.3991457911540417
0.5889177835567113,-0.3993636799148548
0.5891178235647129,-0.3995813179265024
0.5893178635727145,-0.3997987252748241
0.5895179035807161,-0.40001592229772953
0.5897179435887178,-0.4002329295701966
0.5899179835967193,-0.4004497678889452
0.5901180236047209,-0.4006664582567966
0.5903180636127225,-0.40088302186672997
0.5905181036207241,-0.40109948008564766
0.5907181436287258,-0.401315854437862
0.5909181836367273,-0.40153216658831825
0.5911182236447289,-0.40174843832556917
0.5913182636527305,-0.40196469154451514
0.5915183036607321,-0.40218094822892847
0.5917183436687338,-0.4023972304337796
0.5919183836767353,-0.4026135602673824
0.5921184236847369,-0.402829959873379
0.5923184636927386,-0.4030464514125851
0.5925185037007401,-0.4032630570447141
0.5927185437087418,-0.4034797989100052
0.5929185837167433,-0.40369669911077544
0.5931186237247449,-0.4039137796929195
0.5933186637327466,-0.4041310626273808
0.5935187037407481,-0.40434856979161876
0.5937187437487498,-0.4045663229510953
0.5939187837567513,-0.4047843437408073
0.5941188237647529,-0.4050026536468896
0.5943188637727546,-0.40522127398831476
0.5945189037807561,-0.40544022589871453
0.5947189437887578,-0.405659530308351
0.5949189837967593,-0.40587920792626164
0.5951190238047609,-0.40609927922260686
0.5953190638127626,-0.4063197644112442
0.5955191038207641,-0.4065406834325568
0.5957191438287658,-0.4067620559365617
0.5959191838367673,-0.406983901266324
0.5961192238447689,-0.4072062384417021
0.5963192638527706,-0.40742908614344986
0.5965193038607721,-0.4076524626976986
0.5967193438687737,-0.40787638606084653
0.5969193838767753,-0.4081008738048746
0.5971194238847769,-0.408325943103116
0.5973194638927786,-0.4085516107164989
0.5975195039007801,-0.4087778929802844
0.5977195439087817,-0.4090048057913204
0.5979195839167833,-0.40923236459583134
0.5981196239247849,-0.4094605843777611
0.5983196639327866,-0.4096894796476886
0.5985197039407881,-0.40991906443232984
0.5987197439487897,-0.41014935226464455
0.5989197839567914,-0.4103803561745589
0.5991198239647929,-0.4106120886803186
0.5993198639727946,-0.41084456178048323
0.5995199039807961,-0.4110777869465716
0.5997199439887977,-0.4113117751163675
0.5999199839967994,-0.41154653668789204
0.6001200240048009,-0.41178208151404905
0.6003200640128026,-0.41201841889794794
0.6005201040208041,-0.4122555575889054
0.6007201440288057,-0.4124935057791289
0.6009201840368074,-0.4127322711010806
0.6011202240448089,-0.4129718606255191
0.6013202640528106,-0.4132122808602179
0.6015203040608121,-0.41345353774935223
0.6017203440688137,-0.413695636673551
0.6019203840768154,-0.4139385824506036
0.6021204240848169,-0.41418237933681235
0.6023204640928186,-0.41442703102898076
0.6025205041008201,-0.4146725406670235
0.6027205441088217,-0.41491891083718535
0.6029205841168234,-0.41516614357585324
0.6031206241248249,-0.41541424037394536
0.6033206641328266,-0.4156632021818592
0.6035207041408281,-0.4159130294149595
0.6037207441488297,-0.41616372195958623
0.6039207841568314,-0.41641527917956134
0.6041208241648329,-0.4166676999231721
0.6043208641728346,-0.4169209825306075
0.6045209041808361,-0.4171751248418252
0.6047209441888377,-0.41743012420482195
0.6049209841968394,-0.4176859774842853
0.6051210242048409,-0.41794268107059773
0.6053210642128426,-0.4182002308891682
0.6055211042208442,-0.41845862241006504
0.6057211442288457,-0.418717850657922
0.6059211842368474,-0.41897791022209013
0.6061212242448489,-0.41923879526700925
0.6063212642528506,-0.4195004995427708
0.6065213042608522,-0.41976301639584546
0.6067213442688537,-0.42002633877994733
0.6069213842768554,-0.4202904592670101
0.6071214242848569,-0.4205553700582461
0.6073214642928585,-0.42082106299526545
0.6075215043008602,-0.4210875295712268
0.6077215443088617,-0.4213547609419982
0.6079215843168634,-0.42162274793730153
0.6081216243248649,-0.4218914810718196
0.6083216643328665,-0.42216095055624203
0.6085217043408682,-0.4224311463082303
0.6087217443488697,-0.4227020579632806
0.6089217843568714,-0.422973674885466
0.6091218243648729,-0.42324598617804077
0.6093218643728745,-0.4235189806938886
0.6095219043808762,-0.4237926470458016
0.6097219443888777,-0.42406697361657325
0.6099219843968794,-0.42434194856889573
0.610122024404881,-0.4246175598550481
0.6103220644128825,-0.424893795226366
0.6105221044208842,-0.4251706422424849
0.6107221444288857,-0.4254480882803495
0.6109221844368874,-0.4257261205429833
0.611122224444889,-0.42600472606801465
0.6113222644528905,-0.42628389173595715
0.6115223044608922,-0.42656360427824125
0.6117223444688937,-0.4268438502849994
0.6119223844768954,-0.4271246162126041
0.612122424484897,-0.4274058883909632
0.6123224644928985,-0.4276876530305764
0.6125225045009002,-0.4279698962293569
0.6127225445089017,-0.42825260397922693
0.6129225845169034,-0.42853576217249373
0.613122624524905,-0.4288193566080146
0.6133226645329065,-0.42910337299716245
0.6135227045409082,-0.42938779696960083
0.6137227445489097,-0.4296726140788829
0.6139227845569114,-0.42995780980788456
0.614122824564913,-0.4302433695740868
0.6143228645729145,-0.43052927873472235
0.6145229045809162,-0.430815522591799
0.6147229445889177,-0.4311020863970183
0.6149229845969194,-0.4313889553566026
0.615123024604921,-0.43167611463604993
0.6153230646129225,-0.4319635493648308
0.6155231046209242,-0.43225124464104525
0.6157231446289257,-0.43253918553605775
0.6159231846369274,-0.4328273570991255
0.616123224644929,-0.43311574436203903
0.6163232646529305,-0.4334043323437914
0.6165233046609322,-0.43369310605529265
0.6167233446689337,-0.43398205050414673
0.6169233846769354,-0.43427115069950706
0.617123424684937,-0.4345603916570267
0.6173234646929385,-0.4348497584039174
0.6175235047009402,-0.4351392359841344
0.6177235447089418,-0.4354288094636991
0.6179235847169434,-0.4357184639361744
0.618123624724945,-0.43600818452830437
0.6183236647329465,-0.4362979564058309
0.6185237047409482,-0.4365877647794971
0.6187237447489498,-0.4368775949112489
0.6189237847569513,-0.4371674321206412
0.619123824764953,-0.43745726179145994
0.6193238647729545,-0.43774706937856267
0.6195239047809562,-0.4380368404149465
0.6197239447889578,-0.43832656051904517
0.6199239847969593,-0.43861621540226015
0.620124024804961,-0.43890579087672604
0.6203240648129625,-0.4391952728633115
0.6205241048209642,-0.4394846473998548
0.6207241448289658,-0.43977390064963084
0.6209241848369673,-0.44006301891004773
0.621124224844969,-0.4403519886215661
0.6213242648529705,-0.4406407963768362
0.6215243048609722,-0.440929428930044
0.6217243448689738,-0.441217873206459
0.6219243848769753,-0.44150611631217107
0.622124424884977,-0.4417941455440063
0.6223244648929785,-0.4420819483996089
0.6225245049009802,-0.4423695125876739
0.6227245449089818,-0.4426568260383155
0.6229245849169833,-0.4429438769135562
0.623124624924985,-0.4432306536179152
0.6233246649329865,-0.44351714480908155
0.6235247049409882,-0.4438033394086485
0.6237247449489898,-0.4440892266128904
0.6239247849569913,-0.44437479590355927
0.624124824964993,-0.44466003705867874
0.6243248649729946,-0.44494494016331126
0.6245249049809962,-0.4452294956202759
0.6247249449889978,-0.44551369416078984
0.6249249849969993,-0.4457975268550095
0.625125025005001,-0.4460809851224456
0.6253250650130026,-0.4463640607422245
0.6255251050210042,-0.4466467458631711
0.6257251450290058,-0.4469290330136851
0.6259251850370073,-0.44721091511138467
0.626125225045009,-0.4474923854724895
0.6263252650530106,-0.4477734378209183
0.6265253050610122,-0.4480540662970717
0.6267253450690138,-0.4483342654662765
0.6269253850770153,-0.448614030326864
0.627125425085017,-0.4488933563178559
0.6273254650930186,-0.44917223932623573
0.6275255051010202,-0.4494506756937787
0.6277255451090218,-0.44972866222341723
0.6279255851170233,-0.4500061961851197
0.628125625125025,-0.4502832753212611
0.6283256651330266,-0.4505598978514629
0.6285257051410282,-0.4508360624768847
0.6287257451490298,-0.45111176838394723
0.6289257851570313,-0.4513870152474712
0.629125825165033,-0.4516618032332141
0.6293258651730346,-0.45193613299979196
0.6295259051810361,-0.45221000569997283
0.6297259451890378,-0.45248342298132915
0.6299259851970394,-0.452756386986241
0.630126025205041,-0.45302890035123977
0.6303260652130426,-0.45330096620568816
0.6305261052210441,-0.4535725881697886
0.6307261452290458,-0.45384377035192003
0.6309261852370474,-0.4541145173452984
0.631126225245049,-0.45438483422396486
0.6313262652530506,-0.4546547265381007
0.6315263052610521,-0.454924200308675
0.6317263452690538,-0.45519326202143007
0.6319263852770554,-0.4554619186202137
0.632126425285057,-0.4557301774996654
0.6323264652930586,-0.4559980464972705
0.6325265053010601,-0.4562655338847939
0.6327265453090618,-0.456532648359109
0.6329265853170634,-0.4567993990324377
0.633126625325065,-0.4570657954220212
0.6333266653330666,-0.45733184743923994
0.6335267053410681,-0.4575975653782059
0.6337267453490698,-0.4578629599038493
0.6339267853570714,-0.4581280420395247
0.634126825365073,-0.4583928231541625
0.6343268653730746,-0.45865731494899387
0.6345269053810761,-0.4589215294438757
0.6347269453890778,-0.45918547896324874
0.6349269853970794,-0.4594491761217562
0.635127025405081,-0.4597126338095576
0.6353270654130826,-0.45997586517736905
0.6355271054210841,-0.46023888362126414
0.6357271454290858,-0.4605017027672699
0.6359271854370874,-0.4607643364557925
0.636127225445089,-0.4610267987259083
0.6363272654530906,-0.4612891037995559
0.6365273054610922,-0.4615512660656663
0.6367273454690938,-0.46181330006426524
0.6369273854770954,-0.46207522047058674
0.637127425485097,-0.4623370420792319
0.6373274654930986,-0.4625987797884108
0.6375275055011002,-0.46286044858430186
0.6377275455091018,-0.4631220635255646
0.6379275855171034,-0.46338363972804125
0.638127625525105,-0.46364519234968016
0.6383276655331066,-0.46390673657571585
0.6385277055411082,-0.4641682876041367
0.6387277455491098,-0.4644298606314733
0.6389277855571114,-0.46469147083893697
0.639127825565113,-0.4649531333789384
0.6393278655731146,-0.4652148633620133
0.6395279055811162,-0.4654766758441834
0.6397279455891178,-0.4657385858147757
0.6399279855971194,-0.46600060818472516
0.640128025605121,-0.46626275777538195
0.6403280656131226,-0.46652504930784283
0.6405281056211242,-0.46678749739282577
0.6407281456291258,-0.4670501165211032
0.6409281856371274,-0.46731292105450867
0.641128225645129,-0.4675759252175291
0.6413282656531306,-0.46783914308949254
0.6415283056611322,-0.4681025885973594
0.6417283456691338,-0.46836627550912346
0.6419283856771354,-0.46863021742782596
0.642128425685137,-0.46889442778618395
0.6423284656931386,-0.4691589198418322
0.6425285057011402,-0.4694237066731761
0.6427285457091418,-0.469688801175849
0.6429285857171434,-0.4699542160597678
0.643128625725145,-0.4702199638467757
0.6433286657331466,-0.4704860568688609
0.6435287057411482,-0.4707525072669364
0.6437287457491498,-0.4710193269901657
0.6439287857571514,-0.47128652779581404
0.644128825765153,-0.4715541212496076
0.6443288657731546,-0.4718221187265749
0.6445289057811562,-0.47209053141234963
0.6447289457891578,-0.47235937030490605
0.6449289857971594,-0.47262864621670153
0.645129025805161,-0.47289836977719557
0.6453290658131626,-0.4731685514357147
0.6455291058211642,-0.4734392014646326
0.6457291458291659,-0.4737103299628295
0.6459291858371674,-0.47398194685939987
0.646129225845169,-0.47425406191756936
0.6463292658531706,-0.474526684738788
0.6465293058611722,-0.4747998247669599
0.6467293458691739,-0.4750734912927751
0.6469293858771754,-0.4753476934581021
0.647129425885177,-0.4756224402604068
0.6473294658931786,-0.47589774055715584
0.6475295059011802,-0.4761736030701703
0.6477295459091819,-0.4764500363898877
0.6479295859171834,-0.47672704897949875
0.648129625925185,-0.47700464917891905
0.6483296659331866,-0.47728284520856135
0.6485297059411882,-0.47756164517287203
0.6487297459491899,-0.4778410570635983
0.6489297859571914,-0.47812108876275256
0.649129825965193,-0.4784017480452427
0.6493298659731946,-0.47868304258113736
0.6495299059811962,-0.47896497993753806
0.6497299459891979,-0.4792475675800315
0.6499299859971994,-0.47953081287369637
0.650130026005201,-0.4798147230836425
0.6503300660132026,-0.4800993053750605
0.6505301060212042,-0.4803845668127644
0.6507301460292059,-0.48067051436020997
0.6509301860372074,-0.4809571548779752
0.651130226045209,-0.4812444951216919
0.6513302660532106,-0.4815325417394184
0.6515303060612122,-0.4818213012684487
0.6517303460692138,-0.4821107801315528
0.6519303860772154,-0.48240098463264847
0.652130426085217,-0.4826919209519059
0.6523304660932187,-0.48298359514028955
0.6525305061012202,-0.4832760131135452
0.6527305461092218,-0.4835691806456409
0.6529305861172234,-0.4838631033616768
0.653130626125225,-0.48415778673027665
0.6533306661332267,-0.48445323605548113
0.6535307061412282,-0.48474945646816336
0.6537307461492298,-0.4850464529169884
0.6539307861572314,-0.4853442301589453
0.654130826165233,-0.48564279274947614
0.6543308661732347,-0.4859421450322363
0.6545309061812362,-0.4862422911285153
0.6547309461892378,-0.48654323492635515
0.6549309861972394,-0.4868449800694016
0.655131026205241,-0.48714752994552696
0.6553310662132427,-0.4874508876752656
0.6555311062212442,-0.48775505610010217
0.6557311462292458,-0.4880600377706567
0.6559311862372474,-0.4883658349348111
0.656131226245249,-0.4886724495258219
0.6563312662532507,-0.48897988315046537
0.6565313062612522,-0.48928813707726304
0.6567313462692538,-0.4895972122248343
0.6569313862772554,-0.48990710915042435
0.657131426285257,-0.4902178280386556
0.6573314662932587,-0.4905293686905517
0.6575315063012602,-0.49084173051288016
0.6577315463092618,-0.4911549125078637
0.6579315863172635,-0.49146891326330544
0.658131626325265,-0.4917837309431756
0.6583316663332667,-0.4920993632787053
0.6585317063412682,-0.4924158075600302
0.6587317463492698,-0.49273306062843036
0.6589317863572715,-0.49305111886920466
0.659131826365273,-0.4933699782052228
0.6593318663732747,-0.4936896340911914
0.6595319063812762,-0.4940100815086718
0.6597319463892778,-0.4943313149618842
0.6599319863972795,-0.4946533284743295
0.660132026405281,-0.4949761155862594
0.6603320664132827,-0.4952996693530232
0.6605321064212842,-0.49562398234431404
0.6607321464292858,-0.49594904664433903
0.6609321864372875,-0.49627485385293185
0.661132226445289,-0.49660139508762363
0.6613322664532907,-0.49692866098668764
0.6615323064612922,-0.49725664171316664
0.6617323464692938,-0.4975853269598906
0.6619323864772955,-0.497914705955491
0.662132426485297,-0.4982447674714098
0.6623324664932987,-0.49857549982990396
0.6625325065013002,-0.49890689091303814
0.6627325465093018,-0.4992389281726586
0.6629325865173035,-0.49957159864133516
0.663132626525305,-0.4999048889442579
0.6633326665333066,-0.5002387853120683
0.6635327065413082,-0.500573273594606
0.6637327465493098,-0.5009083392755449
0.6639327865573115,-0.5012439674878924
0.664132826565313,-0.5015801430303202
0.6643328665733146,-0.5019168503842946
0.6645329065813163,-0.5022540737319701
0.6647329465893178,-0.5025917969748069
0.6649329865973195,-0.5029300037528719
0.665133026605321,-0.5032686774647781
0.6653330666133226,-0.5036078012882195
0.6655331066213243,-0.5039473582010493
0.6657331466293258,-0.504287331002854
0.6659331866373275,-0.5046277023369712
0.666133226645329,-0.5049684547128956
0.6663332666533306,-0.5053095705290216
0.6665333066613323,-0.5056510320956596
0.6667333466693338,-0.5059928216582775
0.6669333866773355,-0.5063349214208988
0.667133426685337,-0.5066773135696053
0.6673334666933386,-0.5070199802960816
0.6675335067013403,-0.5073629038211395
0.6677335467093418,-0.5077060664181645
0.6679335867173435,-0.5080494504364232
0.668133626725345,-0.5083930383241686
0.6683336667333466,-0.5087368126514873
0.6685337067413483,-0.5090807561328267
0.6687337467493498,-0.5094248516491446
0.6689337867573515,-0.5097690822696237
0.669133826765353,-0.5101134312728939
0.6693338667733546,-0.51045788216771
0.6695339067813563,-0.5108024187130284
0.6697339467893578,-0.5111470249374337
0.6699339867973595,-0.5114916851578647
0.670134026805361,-0.511836383997593
0.6703340668133626,-0.5121811064034081
0.6705341068213643,-0.5125258376619677
0.6707341468293658,-0.5128705634152729
0.6709341868373675,-0.5132152696752292
0.671134226845369,-0.5135599428372617
0.6713342668533706,-0.5139045696929507
0.6715343068613723,-0.5142491374416611
0.6717343468693738,-0.5145936337011385
0.6719343868773755,-0.5149380465170521
0.6721344268853771,-0.5152823643714631
0.6723344668933786,-0.5156265761902077
0.6725345069013803,-0.5159706713491777
0.6727345469093818,-0.5163146396794953
0.6729345869173835,-0.5166584714715734
0.6731346269253851,-0.5170021574780644
0.6733346669333866,-0.5173456889156958
0.6735347069413883,-0.5176890574660008
0.6737347469493898,-0.5180322552749546
0.6739347869573914,-0.5183752749515259
0.6741348269653931,-0.518718109565163
0.6743348669733946,-0.5190607526422332
0.6745349069813963,-0.5194031981614388
0.6747349469893978,-0.5197454405482353
0.6749349869973994,-0.5200874746682834
0.6751350270054011,-0.5204292958199641
0.6753350670134026,-0.5207708997259959
0.6755351070214043,-0.5211122825241892
0.6757351470294058,-0.5214534407573816
0.6759351870374074,-0.5217943713625955
0.6761352270454091,-0.5221350716594642
0.6763352670534106,-0.5224755393379754
0.6765353070614123,-0.5228157724455822
0.6767353470694139,-0.5231557693737316
0.6769353870774154,-0.5234955288438667
0.6771354270854171,-0.5238350498929557
0.6773354670934186,-0.5241743318586052
0.6775355071014203,-0.5245133743638157
0.6777355471094219,-0.5248521773014361
0.6779355871174234,-0.5251907408183776
0.6781356271254251,-0.525529065299647
0.6783356671334266,-0.5258671513522581
0.6785357071414283,-0.5262049997890819
0.6787357471494299,-0.5265426116126949
0.6789357871574314,-0.5268799879992873
0.6791358271654331,-0.5272171302826861
0.6793358671734346,-0.5275540399385554
0.6795359071814363,-0.527890718568828
0.6797359471894379,-0.5282271678864267
0.6799359871974394,-0.5285633897003297
0.6801360272054411,-0.5288993859010316
0.6803360672134426,-0.529235158446454
0.6805361072214443,-0.5295707093483544
0.6807361472294459,-0.5299060406592799
0.6809361872374474,-0.5302411544601131
0.6811362272454491,-0.5305760528482512
0.6813362672534506,-0.5309107379264608
0.6815363072614523,-0.5312452117924438
0.6817363472694539,-0.5315794765291513
0.6819363872774554,-0.5319135341958763
0.6821364272854571,-0.5322473868201552
0.6823364672934586,-0.5325810363905024
0.6825365073014603,-0.5329144848500025
0.6827365473094619,-0.533247734090777
0.6829365873174634,-0.5335807859493447
0.6831366273254651,-0.5339136422028842
0.6833366673334667,-0.5342463045664111
0.6835367073414683,-0.534578774690873
0.6837367473494699,-0.5349110541621653
0.6839367873574714,-0.5352431445010661
0.6841368273654731,-0.5355750471640848
0.6843368673734747,-0.5359067635452157
0.6845369073814763,-0.5362382949785853
0.6847369473894779,-0.5365696427419769
0.6849369873974794,-0.5369008080612129
0.6851370274054811,-0.5372317921153751
0.6853370674134827,-0.5375625960428346
0.6855371074214842,-0.5378932209480647
0.6857371474294859,-0.5382236679092034
0.6859371874374874,-0.5385539379863331
0.6861372274454891,-0.538884032230438
0.6863372674534907,-0.5392139516929999
0.6865373074614922,-0.5395436974361905
0.6867373474694939,-0.5398732705436134
0.6869373874774954,-0.5402026721315507
0.6871374274854971,-0.5405319033606627
0.6873374674934987,-0.5408609654480918
0.6875375075015002,-0.5411898596799157
0.6877375475095019,-0.5415185874238966
0.6879375875175034,-0.5418471501424705
0.6881376275255051,-0.5421755494059198
0.6883376675335067,-0.5425037869056715
0.6885377075415082,-0.5428318644676617
0.6887377475495099,-0.5431597840657103
0.6889377875575114,-0.543487547834842
0.6891378275655131,-0.5438151580844994
0.6893378675735147,-0.5441426173115858
0.6895379075815162,-0.5444699282132794
0.6897379475895179,-0.5447970936995636
0.6899379875975195,-0.5451241169054103
0.6901380276055211,-0.5454510012025665
0.6903380676135227,-0.5457777502108848
0.6905381076215242,-0.5461043678091447
0.6907381476295259,-0.5464308581453138
0.6909381876375275,-0.5467572256461983
0.6911382276455291,-0.5470834750264333
0.6913382676535307,-0.5474096112967681
0.6915383076615322,-0.5477356397716029
0.6917383476695339,-0.5480615660757335
0.6919383876775355,-0.5483873961502689
0.6921384276855371,-0.5487131362576821
0.6923384676935387,-0.549038792985965
0.6925385077015402,-0.549364373251854
0.6927385477095419,-0.5496898843031038
0.6929385877175435,-0.5500153337197811
0.6931386277255451,-0.5503407294145634
0.6933386677335467,-0.5506660796320229
0.6935387077415482,-0.5509913929468844
0.6937387477495499,-0.551316678261246
0.6939387877575515,-0.5516419448007599
0.6941388277655531,-0.5519672021097677
0.6943388677735547,-0.5522924600453951
0.6945389077815562,-0.5526177287706082
0.6947389477895579,-0.552943018746243
0.6949389877975595,-0.5532683407220194
0.6951390278055611,-0.5535937057265549
0.6953390678135627,-0.5539191250564008
0.6955391078215643,-0.55424461026412
0.6957391478295659,-0.5545701731454367
0.6959391878375675,-0.5548958257254853
0.696139227845569,-0.5552215802441941
0.6963392678535707,-0.5555474491408366
0.6965393078615723,-0.5558734450377939
0.6967393478695739,-0.5561995807235662
0.6969393878775755,-0.5565258691350822
0.697139427885577,-0.5568523233393494
0.6973394678935787,-0.5571789565144989
0.6975395079015803,-0.5575057819302746
0.6977395479095819,-0.557832812928021
0.6979395879175835,-0.5581600629002265
0.698139627925585,-0.5584875452696771
0.6983396679335867,-0.5588152734682839
0.6985397079415883,-0.559143260915639
0.6987397479495899,-0.5594715209973664
0.6989397879575915,-0.5598000670433263
0.699139827965593,-0.560128912305736
0.6993398679735947,-0.5604580699372737
0.6995399079815963,-0.5607875529692218
0.6997399479895979,-0.5611173742897213
0.6999399879975995,-0.5614475466221923
0.700140028005601,-0.5617780825039886
0.7003400680136027,-0.562108994265345
0.7005401080216043,-0.5624402940086791
0.7007401480296059,-0.5627719935883081
0.7009401880376075,-0.5631041045906369
0.701140228045609,-0.5634366383148759
0.7013402680536107,-0.5637696057543431
0.7015403080616123,-0.5641030175784034
0.7017403480696139,-0.5644368841150957
0.7019403880776155,-0.5647712153344979
0.702140428085617,-0.5651060208328741
0.7023404680936187,-0.5654413098176494
0.7025405081016203,-0.5657770910932522
0.7027405481096219,-0.5661133730478622
0.7029405881176235,-0.5664501636410991
0.7031406281256251,-0.5667874703926838
0.7033406681336267,-0.5671253003721008
0.7035407081416283,-0.5674636601892875
0.70374074814963,-0.5678025559863704
0.7039407881576315,-0.5681419934304697
0.7041408281656331,-0.5684819777075839
0.7043408681736347,-0.568822513517568
0.7045409081816363,-0.5691636050702119
0.704740948189638,-0.5695052560824229
0.7049409881976395,-0.5698474697765132
0.7051410282056411,-0.5701902488795896
0.7053410682136427,-0.5705335956240368
0.7055411082216443,-0.5708775117490864
0.705741148229646,-0.5712219985034555
0.7059411882376475,-0.571567056649039
0.7061412282456491,-0.5719126864656348
0.7063412682536507,-0.5722588877566765
0.7065413082616523,-0.5726056598559495
0.706741348269654,-0.5729530016352551
0.7069413882776555,-0.5733009115129961
0.7071414282856571,-0.5736493874636421
0.7073414682936587,-0.5739984270280384
0.7075415083016603,-0.5743480273245166
0.7077415483096618,-0.5746981850607648
0.7079415883176635,-0.5750488965464081
0.7081416283256651,-0.5754001577062551
0.7083416683336667,-0.5757519640941584
0.7085417083416683,-0.5761043109074382
0.7087417483496699,-0.5764571930018166
0.7089417883576715,-0.5768106049068078
0.7091418283656731,-0.5771645408415085
0.7093418683736747,-0.5775189947307335
0.7095419083816763,-0.577873960221439
0.7097419483896779,-0.5782294306993755
0.7099419883976795,-0.5785853993059145
0.7101420284056811,-0.57894185895499
0.7103420684136827,-0.5792988023500973
0.7105421084216843,-0.579656222001294
0.7107421484296859,-0.580014110242143
0.7109421884376875,-0.5803724592465467
0.7111422284456891,-0.5807312610454135
0.7113422684536908,-0.5810905075431047
0.7115423084616923,-0.5814501905336107
0.7117423484696939,-0.5818103017164045
0.7119423884776955,-0.582170832711924
0.7121424284856971,-0.5825317750766366
0.7123424684936988,-0.5828931203176404
0.7125425085017003,-0.5832548599067615
0.7127425485097019,-0.5836169852941041
0.7129425885177035,-0.5839794879210181
0.7131426285257051,-0.5843423592324475
0.7133426685337068,-0.5847055906886303
0.7135427085417083,-0.585069173776114
0.7137427485497099,-0.5854331000180693
0.7139427885577115,-0.5857973609838694
0.7141428285657131,-0.5861619482979208
0.7143428685737148,-0.5865268536477264
0.7145429085817163,-0.5868920687911653
0.7147429485897179,-0.5872575855629809
0.7149429885977195,-0.5876233958804691
0.7151430286057211,-0.5879894917483609
0.7153430686137228,-0.5883558652629013
0.7155431086217243,-0.5887225086151233
0.7157431486297259,-0.5890894140933258
0.7159431886377275,-0.589456574084762
0.7161432286457291,-0.5898239810765504
0.7163432686537308,-0.5901916276558242
0.7165433086617323,-0.5905595065091366
0.7167433486697339,-0.5909276104211416
0.7169433886777355,-0.5912959322725763
0.7171434286857371,-0.5916644650375685
0.7173434686937388,-0.5920332017803003
0.7175435087017403,-0.5924021356510576
0.7177435487097419,-0.5927712598817009
0.7179435887177436,-0.5931405677805914
0.7181436287257451,-0.5935100527270116
0.7183436687337467,-0.5938797081651184
0.7185437087417483,-0.5942495275974731
0.7187437487497499,-0.5946195045781879
0.7189437887577516,-0.5949896327057345
0.7191438287657531,-0.5953599056154615
0.7193438687737547,-0.5957303169718643
0.7195439087817563,-0.5961008604606572
0.7197439487897579,-0.5964715297806937
0.7199439887977596,-0.5968423186357837
0.7201440288057611,-0.5972132207264566
0.7203440688137627,-0.5975842297417172
0.7205441088217643,-0.5979553393508446
0.7207441488297659,-0.598326543195279
0.7209441888377676,-0.5986978348806469
0.7211442288457691,-0.5990692079689683
0.7213442688537707,-0.5994406559710933
0.7215443088617723,-0.5998121723394112
0.7217443488697739,-0.6001837504608764
0.7219443888777756,-0.6005553836503912
0.7221444288857771,-0.6009270651445874
0.7223444688937787,-0.6012987880960425
0.7225445089017803,-0.6016705455679688
0.7227445489097819,-0.6020423305294089
0.7229445889177836,-0.6024141358509685
0.7231446289257851,-0.6027859543011183
0.7233446689337867,-0.6031577785430895
0.7235447089417884,-0.6035296011323903
0.7237447489497899,-0.6039014145149626
0.7239447889577916,-0.6042732110260003
0.7241448289657931,-0.6046449828894447
0.7243448689737947,-0.6050167222181702
0.7245449089817964,-0.6053884210148717
0.7247449489897979,-0.6057600711736608
0.7249449889977996,-0.606131664482376
0.7251450290058011,-0.606503192625608
0.7253450690138027,-0.6068746471884396
0.7255451090218044,-0.6072460196608949
0.7257451490298059,-0.6076173014430911
0.7259451890378076,-0.6079884838510834
0.7261452290458091,-0.6083595581233878
0.7263452690538107,-0.6087305154281695
0.7265453090618124,-0.609101346871073
0.7267453490698139,-0.6094720435036781
0.7269453890778156,-0.6098425963325538
0.7271454290858171,-0.6102129963288848
0.7273454690938187,-0.6105832344386429
0.7275455091018204,-0.6109533015932698
0.7277455491098219,-0.6113231887208396
0.7279455891178236,-0.6116928867576658
0.7281456291258251,-0.6120623866603139
0.7283456691338267,-0.6124316794179818
0.7285457091418284,-0.6128007560652078
0.7287457491498299,-0.6131696076948627
0.7289457891578316,-0.6135382254713841
0.7291458291658331,-0.6139066006442082
0.7293458691738347,-0.6142747245613536
0.7295459091818364,-0.6146425886831103
0.7297459491898379,-0.6150101845957904
0.7299459891978395,-0.61537750402549
0.7301460292058412,-0.6157445388518169
0.7303460692138427,-0.6161112811215381
0.7305461092218444,-0.6164777230620979
0.7307461492298459,-0.6168438570949626
0.7309461892378475,-0.6172096758487438
0.7311462292458492,-0.6175751721720568
0.7313462692538507,-0.6179403391460692
0.7315463092618524,-0.6183051700966955
0.7317463492698539,-0.6186696586063984
0.7319463892778555,-0.619033798525554
0.7321464292858572,-0.6193975839833422
0.7323464692938587,-0.6197610093981277
0.7325465093018604,-0.6201240694872922
0.7327465493098619,-0.620486759276488
0.7329465893178635,-0.6208490741082808
0.7331466293258652,-0.6212110096501514
0.7333466693338667,-0.6215725619018323
0.7335467093418684,-0.6219337272019525
0.7337467493498699,-0.6222945022339716
0.7339467893578715,-0.6226548840313822
0.7341468293658732,-0.6230148699821645
0.7343468693738747,-0.623374457832482
0.7345469093818764,-0.623733645689605
0.734746949389878,-0.6240924320240542
0.7349469893978795,-0.6244508156709627
0.7351470294058812,-0.6248087958306493
0.7353470694138827,-0.6251663720684082
0.7355471094218844,-0.6255235443135165
0.735747149429886,-0.625880312857467
0.7359471894378875,-0.6262366783514342
0.7361472294458892,-0.6265926418029876
0.7363472694538907,-0.6269482045720655
0.7365473094618924,-0.6273033683662269
0.736747349469894,-0.6276581352352023
0.7369473894778955,-0.6280125075647645
0.7371474294858972,-0.6283664880699458
0.7373474694938987,-0.628720079787627
0.7375475095019004,-0.6290732860685286
0.737747549509902,-0.6294261105686351
0.7379475895179035,-0.6297785572400851
0.7381476295259052,-0.6301306303215632
0.7383476695339067,-0.6304823343282286
0.7385477095419084,-0.6308336740412199
0.73874774954991,-0.6311846544967745
0.7389477895579115,-0.6315352809750037
0.7391478295659132,-0.6318855589883628
0.7393478695739147,-0.6322354942698629
0.7395479095819164,-0.632585092761061
0.739747949589918,-0.6329343605998776
0.7399479895979195,-0.633283304108281
0.7401480296059212,-0.6336319297798846
0.7403480696139227,-0.6339802442674991
0.7405481096219244,-0.6343282543706846
0.740748149629926,-0.6346759670233428
0.7409481896379275,-0.6350233892813952
0.7411482296459292,-0.6353705283105848
0.7413482696539307,-0.6357173913744454
0.7415483096619323,-0.6360639858224758
0.741748349669934,-0.6364103190785575
0.7419483896779355,-0.6367563986296532
0.7421484296859372,-0.6371022320148206
0.7423484696939388,-0.637447826814576
0.7425485097019403,-0.6377931906406384
0.742748549709942,-0.638138331126084
0.7429485897179435,-0.6384832559159396
0.7431486297259452,-0.6388279726582393
0.7433486697339468,-0.6391724889955692
0.7435487097419483,-0.6395168125571187
0.74374874974995,-0.6398609509512596
0.7439487897579515,-0.640204911758667
0.7441488297659532,-0.6405487025259957
0.7443488697739548,-0.6408923307601238
0.7445489097819563,-0.6412358039229709
0.744748949789958,-0.6415791294268964
0.7449489897979595,-0.6419223146306814
0.7451490298059612,-0.6422653668360931
0.7453490698139628,-0.6426082932850311
0.7455491098219643,-0.6429511011572482
0.745749149829966,-0.6432937975686401
0.7459491898379675,-0.6436363895700923
0.7461492298459692,-0.6439788841468714
0.7463492698539708,-0.6443212882185473
0.7465493098619723,-0.644663608639425
0.746749349869974,-0.6450058521994706
0.7469493898779755,-0.6453480256257067
0.7471494298859772,-0.6456901355840514
0.7473494698939788,-0.6460321886815801
0.7475495099019803,-0.6463741914691756
0.747749549909982,-0.6467161504445427
0.7479495899179835,-0.6470580720555499
0.7481496299259852,-0.6473999627038718
0.7483496699339868,-0.6477418287488925
0.7485497099419883,-0.6480836765118386
0.74874974994999,-0.648425512280103
0.7489497899579916,-0.6487673423117246
0.7491498299659932,-0.6491091728399836
0.7493498699739948,-0.6494510100780775
0.7495499099819963,-0.6497928602238356
0.749749949989998,-0.6501347294644365
0.7499499899979996,-0.6504766239810877
0.7501500300060012,-0.6508185499536303
0.7503500700140028,-0.6511605135650291
0.7505501100220043,-0.651502521005713
0.750750150030006,-0.6518445784777261
0.7509501900380076,-0.6521866921986559
0.7511502300460092,-0.6525288684053014
0.7513502700540108,-0.6528711133570507
0.7515503100620123,-0.6532134333389307
0.751750350070014,-0.6535558346643038
0.7519503900780156,-0.6538983236771783
0.7521504300860171,-0.654240906754106
0.7523504700940188,-0.6545835903056425
0.7525505101020203,-0.654926380777346
0.752750550110022,-0.6552692846502922
0.7529505901180236,-0.6556123084410885
0.7531506301260251,-0.6559554587013678
0.7533506701340268,-0.6562987420167509
0.7535507101420283,-0.6566421650052607
0.75375075015003,-0.6569857343151851
0.7539507901580316,-0.6573294566223764
0.7541508301660331,-0.6576733386269848
0.7543508701740348,-0.6580173870496266
0.7545509101820363,-0.6583616086269848
0.754750950190038,-0.6587060101068485
0.7549509901980396,-0.6590505982425969
0.7551510302060411,-0.6593953797871367
0.7553510702140428,-0.6597403614863055
0.7555511102220444,-0.6600855500717554
0.755751150230046,-0.6604309522533343
0.7559511902380476,-0.6607765747109825
0.7561512302460491,-0.6611224240861706
0.7563512702540508,-0.6614685069728983
0.7565513102620524,-0.6618148299082833
0.756751350270054,-0.6621613993627704
0.7569513902780556,-0.6625082217299864
0.7571514302860571,-0.6628553033162805
0.7573514702940588,-0.6632026503299785
0.7575515103020604,-0.6635502688703895
0.757751550310062,-0.6638981649166036
0.7579515903180636,-0.664246344316118
0.7581516303260651,-0.6645948127733312
0.7583516703340668,-0.6649435758379494
0.7585517103420684,-0.6652926388933427
0.75875175035007,-0.6656420071448981
0.7589517903580716,-0.6659916856084096
0.7591518303660731,-0.666341679098551
0.7593518703740748,-0.6666919922174729
0.7595519103820764,-0.6670426293435698
0.759751950390078,-0.6673935946204598
0.7599519903980796,-0.6677448919462194
0.7601520304060811,-0.6680965249629177
0.7603520704140828,-0.668448497046489
0.7605521104220844,-0.6688008112969874
0.760752150430086,-0.6691534705292626
0.7609521904380876,-0.6695064772640925
0.7611522304460892,-0.6698598337198143
0.7613522704540908,-0.6702135418044853
0.7615523104620924,-0.6705676031086099
0.761752350470094,-0.6709220188984624
0.7619523904780956,-0.671276790110038
0.7621524304860972,-0.6716319173436558
0.7623524704940988,-0.6719874008592428
0.7625525105021004,-0.67234324057232
0.762752550510102,-0.6726994360507094
0.7629525905181036,-0.6730559865119836
0.7631526305261052,-0.6734128908216688
0.7633526705341068,-0.6737701474922166
0.7635527105421084,-0.6741277546827518
0.7637527505501099,-0.6744857101996046
0.7639527905581116,-0.6748440114976294
0.7641528305661132,-0.6752026556823125
0.7643528705741148,-0.6755616395126647
0.7645529105821164,-0.6759209594048947
0.7647529505901179,-0.676280611436856
0.7649529905981196,-0.6766405913532543
0.7651530306061212,-0.6770008945716031
0.7653530706141228,-0.6773615161889102
0.7655531106221244,-0.6777224509890769
0.765753150630126,-0.678083693450985
0.7659531906381276,-0.6784452377572494
0.7661532306461292,-0.6788070778036086
0.7663532706541308,-0.679169207208923
0.7665533106621324,-0.6795316193257481
0.766753350670134,-0.6798943072514518
0.7669533906781356,-0.6802572638398345
0.7671534306861372,-0.6806204817132204
0.7673534706941388,-0.6809839532749744
0.7675535107021404,-0.6813476707224069
0.767753550710142,-0.6817116260600228
0.7679535907181436,-0.6820758111130714
0.7681536307261452,-0.6824402175413511
0.7683536707341468,-0.682804836853224
0.7685537107421484,-0.6831696604197948
0.76875375075015,-0.6835346794892052
0.7689537907581516,-0.6838998852009986
0.7691538307661532,-0.6842652686005071
0.7693538707741548,-0.6846308206532135
0.7695539107821564,-0.6849965322590413
0.769753950790158,-0.6853623942665295
0.7699539907981596,-0.6857283974868403
0.7701540308061612,-0.6860945327075636
0.7703540708141629,-0.686460790706267
0.7705541108221644,-0.6868271622637536
0.770754150830166,-0.6871936381769871
0.7709541908381676,-0.6875602092716416
0.7711542308461692,-0.6879268664142429
0.7713542708541709,-0.6882936005238631
0.7715543108621724,-0.6886604025833367
0.771754350870174,-0.6890272636499675
0.7719543908781756,-0.6893941748656962
0.7721544308861772,-0.6897611274667046
0.7723544708941789,-0.6901281127924317
0.7725545109021804,-0.690495122293981
0.772754550910182,-0.6908621475419024
0.7729545909181836,-0.6912291802333319
0.7731546309261852,-0.6915962121984787
0.7733546709341869,-0.6919632354064484
0.7735547109421884,-0.6923302419704003
0.77375475095019,-0.6926972241520299
0.7739547909581916,-0.6930641743653829
0.7741548309661932,-0.693431085179999
0.7743548709741948,-0.6937979493233934
0.7745549109821964,-0.6941647596828874
0.774754950990198,-0.6945315093067942
0.7749549909981996,-0.6948981914049824
0.7751550310062012,-0.6952647993488288
0.7753550710142028,-0.6956313266705836
0.7755551110222044,-0.6959977670621722
0.775755151030206,-0.6963641143734565
0.7759551910382076,-0.696730362609985
0.7761552310462092,-0.6970965059302634
0.7763552710542108,-0.6974625386425755
0.7765553110622124,-0.6978284552013896
0.776755351070214,-0.6981942502033882
0.7769553910782157,-0.6985599183831559
0.7771554310862172,-0.6989254546085653
0.7773554710942188,-0.6992908538759044
0.7775555111022204,-0.6996561113047807
0.777755551110222,-0.7000212221328501
0.7779555911182237,-0.7003861817104098
0.7781556311262252,-0.7007509854948999
0.7783556711342268,-0.7011156290453557
0.7785557111422284,-0.701480108016856
0.77875575115023,-0.7018444181550083
0.7789557911582317,-0.7022085552905153
0.7791558311662332,-0.702572515333863
0.7793558711742348,-0.7029362942701736
0.7795559111822364,-0.70329988815426
0.779755951190238,-0.7036632931059246
0.7799559911982397,-0.7040265053055347
0.7801560312062412,-0.7043895209899149
0.7803560712142428,-0.7047523364485865
0.7805561112222444,-0.7051149480203861
0.780756151230246,-0.7054773520904944
0.7809561912382477,-0.7058395450878998
0.7811562312462492,-0.7062015234833221
0.7813562712542508,-0.7065632837876185
0.7815563112622524,-0.7069248225506899
0.781756351270254,-0.7072861363609033
0.7819563912782557,-0.7076472218450449
0.7821564312862572,-0.7080080756688101
0.7823564712942588,-0.7083686945378429
0.7825565113022604,-0.7087290751993207
0.782756551310262,-0.7090892144440927
0.7829565913182637,-0.7094491091093609
0.7831566313262652,-0.7098087560819044
0.7833566713342668,-0.710168152301832
0.7835567113422685,-0.7105272947668534
0.78375675135027,-0.7108861805370512
0.7839567913582717,-0.7112448067401347
0.7841568313662732,-0.711603170577154
0.7843568713742748,-0.7119612693286481
0.7845569113822765,-0.7123191003611977
0.784756951390278,-0.7126766611343545
0.7849569913982797,-0.7130339492079105
0.7851570314062812,-0.7133909622494718
0.7853570714142828,-0.7137476980422996
0.7855571114222845,-0.7141041544933757
0.785757151430286,-0.7144603296416504
0.7859571914382876,-0.7148162216664294
0.7861572314462892,-0.7151718288958522
0.7863572714542908,-0.7155271498154142
0.7865573114622925,-0.7158821830764859
0.786757351470294,-0.7162369275047773
0.7869573914782956,-0.716591382108698
0.7871574314862972,-0.7169455460875642
0.7873574714942988,-0.7172994188395979
0.7875575115023005,-0.7176529999696717
0.787757551510302,-0.7180062892967456
0.7879575915183036,-0.7183592868609476
0.7881576315263052,-0.7187119929302491
0.7883576715343068,-0.7190644080066853
0.7885577115423085,-0.7194165328320765
0.78875775155031,-0.7197683683932046
0.7889577915583116,-0.7201199159263991
0.7891578315663133,-0.720471176921496
0.7893578715743148,-0.7208221531251264
0.7895579115823165,-0.7211728465433018
0.789757951590318,-0.72152325944326
0.7899579915983196,-0.7218733943545423
0.7901580316063213,-0.7222232540692746
0.7903580716143228,-0.7225728416416269
0.7905581116223245,-0.7229221603864322
0.790758151630326,-0.7232712138769443
0.7909581916383276,-0.7236200059417253
0.7911582316463293,-0.7239685406606493
0.7913582716543308,-0.7243168223600185
0.7915583116623325,-0.7246648556067896
0.791758351670334,-0.7250126452019112
0.7919583916783356,-0.7253601961727817
0.7921584316863373,-0.7257075137648348
0.7923584716943388,-0.7260546034322697
0.7925585117023405,-0.7264014708279428
0.792758551710342,-0.7267481217924459
0.7929585917183436,-0.7270945623423951
0.7931586317263453,-0.7274407986579637
0.7933586717343468,-0.7277868370696919
0.7935587117423485,-0.7281326840446127
0.79375875175035,-0.7284783461717355
0.7939587917583516,-0.7288238301469325
0.7941588317663533,-0.7291691427572793
0.7943588717743548,-0.7295142908648955
0.7945589117823565,-0.729859281390348
0.794758951790358,-0.7302041212956671
0.7949589917983596,-0.7305488175670413
0.7951590318063613,-0.7308933771972475
0.7953590718143628,-0.7312378071678851
0.7955591118223645,-0.7315821144314776
0.795759151830366,-0.7319263058935075
0.7959591918383676,-0.732270388394457
0.7961592318463693,-0.7326143686919181
0.7963592718543708,-0.7329582534428463
0.7965593118623724,-0.733302049186024
0.796759351870374,-0.7336457623248064
0.7969593918783756,-0.7339893991102158
0.7971594318863773,-0.7343329656244548
0.7973594718943788,-0.7346764677649062
0.7975595119023804,-0.7350199112286816
0.7977595519103821,-0.7353633014977886
0.7979595919183836,-0.7357066438249736
0.7981596319263853,-0.7360499432203031
0.7983596719343868,-0.7363932044385387
0.7985597119423884,-0.7367364319673622
0.7987597519503901,-0.7370796300164992
0.7989597919583916,-0.7374228025077919
0.7991598319663933,-0.7377659530662617
0.7993598719743948,-0.7381090850122051
0.7995599119823964,-0.7384522013543551
0.7997599519903981,-0.7387953047841436
0.7999599919983996,-0.7391383976710881
0.8001600320064013,-0.7394814820593285
0.8003600720144028,-0.7398245596653272
0.8005601120224044,-0.7401676318767506
0.8007601520304061,-0.7405106997525343
0.8009601920384076,-0.7408537640241379
0.8011602320464093,-0.7411968250979852
0.8013602720544108,-0.7415398830590814
0.8015603120624124,-0.7418829376757963
0.8017603520704141,-0.7422259884057918
0.8019603920784156,-0.742569034403074
0.8021604320864173,-0.7429120745261377
0.8023604720944189,-0.7432551073471738
0.8025605121024204,-0.7435981311622959
0.8027605521104221,-0.743941144002749
0.8029605921184236,-0.7442841436470489
0.8031606321264253,-0.7446271276339992
0.8033606721344269,-0.7449700932765347
0.8035607121424284,-0.7453130376763256
0.8037607521504301,-0.7456559577390824
0.8039607921584316,-0.7459988501904922
0.8041608321664333,-0.746341711592718
0.8043608721744349,-0.7466845383613852
0.8045609121824364,-0.747027326782983
0.8047609521904381,-0.7473700730325994
0.8049609921984396,-0.7477127731919135
0.8051610322064413,-0.7480554232673611
0.8053610722144429,-0.7483980192083937
0.8055611122224444,-0.7487405569257468
0.8057611522304461,-0.7490830323096347
0.8059611922384476,-0.7494254412477885
0.8061612322464493,-0.7497677796432551
0.8063612722544509,-0.7501100434318746
0.8065613122624524,-0.7504522285993556
0.8067613522704541,-0.7507943311978709
0.8069613922784556,-0.751136347362094
0.8071614322864573,-0.7514782733246039
0.8073614722944589,-0.7518201054305852
0.8075615123024604,-0.7521618401517556
0.8077615523104621,-0.7525034740994543
0.8079615923184637,-0.7528450040368306
0.8081616323264652,-0.7531864268900755
0.8083616723344669,-0.7535277397586411
0.8085617123424684,-0.7538689399244027
0.8087617523504701,-0.7542100248597173
0.8089617923584717,-0.7545509922343409
0.8091618323664732,-0.7548918399211721
0.8093618723744749,-0.7552325660007948
0.8095619123824764,-0.755573168764797
0.8097619523904781,-0.7559136467178501
0.8099619923984797,-0.7562539985785411
0.8101620324064812,-0.7565942232789507
0.8103620724144829,-0.756934319962981
0.8105621124224844,-0.7572742879834424
0.8107621524304861,-0.7576141268979129
0.8109621924384877,-0.7579538364633888
0.8111622324464892,-0.7582934166297592
0.8113622724544909,-0.7586328675321302
0.8115623124624924,-0.7589721894820417
0.8117623524704941,-0.7593113829576197
0.8119623924784957,-0.759650448592714
0.8121624324864972,-0.7599893871650751
0.8123624724944989,-0.7603281995836332
0.8125625125025004,-0.76066688687494
0.8127625525105021,-0.761005450168847
0.8129625925185037,-0.7613438906834904
0.8131626325265052,-0.761682209709662
0.8133626725345069,-0.7620204085946465
0.8135627125425084,-0.7623584887256081
0.8137627525505101,-0.7626964515126162
0.8139627925585117,-0.7630342983713958
0.8141628325665132,-0.7633720307058951
0.8143628725745149,-0.7637096498907656
0.8145629125825165,-0.7640471572538419
0.8147629525905181,-0.7643845540587225
0.8149629925985197,-0.764721841487541
0.8151630326065212,-0.7650590206240231
0.8153630726145229,-0.7653960924369241
0.8155631126225245,-0.7657330577639356
0.8157631526305261,-0.7660699172961544
0.8159631926385277,-0.7664066715632006
0.8161632326465292,-0.7667433209190695
0.8163632726545309,-0.7670798655288
0.8165633126625325,-0.7674163053560388
0.8167633526705341,-0.7677526401515744
0.8169633926785357,-0.7680888694429118
0.8171634326865372,-0.7684249925249527
0.8173634726945389,-0.7687610084518436
0.8175635127025405,-0.7690969160300452
0.8177635527105421,-0.7694327138126735
0.8179635927185437,-0.7697684000951575
0.8181636327265452,-0.7701039729122459
0.8183636727345469,-0.7704394300364007
0.8185637127425485,-0.7707747689775959
0.81876375275055,-0.7711099869845397
0.8189637927585517,-0.7714450810473328
0.8191638327665532,-0.7717800479015628
0.8193638727745549,-0.7721148840338314
0.8195639127825565,-0.7724495856887043
0.819763952790558,-0.7727841488770624
0.8199639927985597,-0.773118569385831
0.8201640328065612,-0.7734528427890528
0.8203640728145629,-0.7737869644602637
0.8205641128225645,-0.7741209295861271
0.820764152830566,-0.7744547331812695
0.8209641928385677,-0.7747883701042608
0.8211642328465693,-0.7751218350746711
0.8213642728545709,-0.7754551226911304
0.8215643128625725,-0.775788227450316
0.821764352870574,-0.7761211437667828
0.8219643928785757,-0.7764538659935478
0.8221644328865773,-0.7767863884433368
0.8223644728945789,-0.777118705410396
0.8225645129025805,-0.7774508111927672
0.822764552910582,-0.7777827001149245
0.8229645929185837,-0.7781143665506642
0.8231646329265853,-0.7784458049461395
0.8233646729345869,-0.778777009842929
0.8235647129425885,-0.7791079759010293
0.82376475295059,-0.7794386979216572
0.8239647929585917,-0.7797691708697481
0.8241648329665933,-0.7800993898960431
0.8243648729745949,-0.7804293503586484
0.8245649129825965,-0.7807590478439601
0.824764952990598,-0.7810884781868492
0.8249649929985997,-0.7814176374899968
0.8251650330066013,-0.7817465221422829
0.8253650730146029,-0.7820751288361284
0.8255651130226045,-0.782403454583698
0.825765153030606,-0.7827314967318735
0.8259651930386077,-0.7830592529759159
0.8261652330466093,-0.7833867213717368
0.8263652730546109,-0.783713900346706
0.8265653130626125,-0.7840407887089327
0.826765353070614,-0.7843673856549593
0.8269653930786157,-0.7846936907758157
0.8271654330866173,-0.7850197040613911
0.8273654730946189,-0.7853454259030859
0.8275655131026205,-0.785670857094716
0.827765553110622,-0.7859959988316474
0.8279655931186237,-0.7863208527081502
0.8281656331266253,-0.7866454207129672
0.828365673134627,-0.786969705223102
0.8285657131426285,-0.7872937089958401
0.8287657531506301,-0.787617435159023
0.8289657931586317,-0.7879408871996085
0.8291658331666333,-0.7882640689505491
0.829365873174635,-0.7885869845760436
0.8295659131826365,-0.7889096385552083
0.8297659531906381,-0.7892320356642348
0.8299659931986397,-0.789554180957103
0.8301660332066413,-0.7898760797449245
0.8303660732146428,-0.7901977375740038
0.8305661132226445,-0.7905191602027033
0.8307661532306461,-0.7908403535772119
0.8309661932386477,-0.7911613238063188
0.8311662332466493,-0.7914820771352967
0.8313662732546508,-0.7918026199190121
0.8315663132626525,-0.7921229585943725
0.8317663532706541,-0.7924430996522358
0.8319663932786557,-0.7927630496088999
0.8321664332866573,-0.7930828149773026
0.8323664732946588,-0.7934024022380546
0.8325665133026605,-0.793721817810437
0.8327665533106621,-0.7940410680234906
0.8329665933186637,-0.7943601590873273
0.8331666333266653,-0.7946790970647907
0.8333666733346669,-0.7949978878435943
0.8335667133426685,-0.7953165371090617
0.8337667533506701,-0.7956350503175923
0.8339667933586717,-0.7959534326709706
0.8341668333666733,-0.7962716890916373
0.8343668733746749,-0.7965898241990317
0.8345669133826765,-0.7969078422871139
0.8347669533906781,-0.7972257473031668
0.8349669933986797,-0.7975435428279743
0.8351670334066813,-0.7978612320574647
0.8353670734146829,-0.798178817785901
0.8355671134226845,-0.7984963023906946
0.8357671534306861,-0.7988136878189076
0.8359671934386878,-0.7991309755755065
0.8361672334466893,-0.7994481667134143
0.8363672734546909,-0.7997652618254079
0.8365673134626925,-0.8000822610378916
0.8367673534706941,-0.8003991640065735
0.8369673934786958,-0.8007159699140608
0.8371674334866973,-0.8010326774693786
0.8373674734946989,-0.801349284909414
0.8375675135027005,-0.8016657900022695
0.8377675535107021,-0.8019821900525088
0.8379675935187038,-0.8022984819082638
0.8381676335267053,-0.8026146619701635
0.8383676735347069,-0.8029307262020406
0.8385677135427085,-0.803246670143358
0.8387677535507101,-0.8035624889232929
0.8389677935587118,-0.8038781772764059
0.8391678335667133,-0.8041937295598194
0.8393678735747149,-0.804509139771817
0.8395679135827165,-0.804824401571772
0.8397679535907181,-0.8051395083013091
0.8399679935987198,-0.8054544530065928
0.8401680336067213,-0.8057692284616361
0.8403680736147229,-0.8060838271925159
0.8405681136227245,-0.8063982415023765
0.8407681536307261,-0.8067124634971039
0.8409681936387277,-0.8070264851115477
0.8411682336467293,-0.8073402981361631
0.8413682736547309,-0.8076538942439524
0.8415683136627325,-0.8079672650175744
0.8417683536707341,-0.8082804019765002
0.8419683936787357,-0.8085932966040859
0.8421684336867373,-0.8089059403744396
0.8423684736947389,-0.8092183247789628
0.8425685137027406,-0.8095304413524418
0.8427685537107421,-0.8098422816985777
0.8429685937187437,-0.8101538375148415
0.8431686337267453,-0.810465100616544
0.8433686737347469,-0.8107760629600216
0.8435687137427486,-0.8110867166648394
0.8437687537507501,-0.8113970540349196
0.8439687937587517,-0.8117070675785121
0.8441688337667533,-0.8120167500269297
0.8443688737747549,-0.8123260943519778
0.8445689137827566,-0.8126350937820147
0.8447689537907581,-0.812943741816591
0.8449689937987597,-0.8132520322396193
0.8451690338067613,-0.8135599591310367
0.8453690738147629,-0.813867516876934
0.8455691138227646,-0.8141747001781259
0.8457691538307661,-0.8144815040571565
0.8459691938387677,-0.8147879238637321
0.8461692338467693,-0.815093955278591
0.8463692738547709,-0.8153995943158223
0.8465693138627726,-0.8157048373236587
0.8467693538707741,-0.8160096809837734
0.8469693938787757,-0.8163141223091201
0.8471694338867773,-0.8166181586403665
0.8473694738947789,-0.8169217876409707
0.8475695139027806,-0.8172250072909686
0.8477695539107821,-0.8175278158795348
0.8479695939187837,-0.8178302119963962
0.8481696339267853,-0.818132194522176
0.8483696739347869,-0.8184337626177558
0.8485697139427886,-0.8187349157127444
0.8487697539507901,-0.8190356534931487
0.8489697939587917,-0.8193359758883442
0.8491698339667934,-0.8196358830574473
0.8493698739747949,-0.8199353753751895
0.8495699139827966,-0.8202344534174015
0.8497699539907981,-0.8205331179462108
0.8499699939987997,-0.8208313698950587
0.8501700340068014,-0.8211292103536437
0.8503700740148029,-0.8214266405528945
0.8505701140228046,-0.8217236618500752
0.8507701540308061,-0.8220202757141251
0.8509701940388077,-0.8223164837113284
0.8511702340468094,-0.8226122874914101
0.8513702740548109,-0.8229076887741467
0.8515703140628126,-0.8232026893365774
0.8517703540708141,-0.8234972910008966
0.8519703940788157,-0.8237914956231026
0.8521704340868174,-0.824085305082469
0.8523704740948189,-0.8243787212719043
0.8525705141028205,-0.8246717460892515
0.8527705541108221,-0.8249643814295787
0.8529705941188237,-0.8252566291784988
0.8531706341268254,-0.8255484912065529
0.8533706741348269,-0.8258399693646821
0.8535707141428285,-0.8261310654808044
0.8537707541508301,-0.8264217813575065
0.8539707941588317,-0.8267121187708498
0.8541708341668334,-0.8270020794702861
0.8543708741748349,-0.8272916651796655
0.8545709141828365,-0.827580877599314
0.8547709541908382,-0.8278697184091524
0.8549709941988397,-0.8281581892728146
0.8551710342068414,-0.8284462918427233
0.8553710742148429,-0.8287340277660701
0.8555711142228445,-0.8290213986916395
0.8557711542308462,-0.8293084062774164
0.8559711942388477,-0.8295950521989024
0.8561712342468494,-0.8298813381580681
0.8563712742548509,-0.8301672658928618
0.8565713142628525,-0.8304528371871885
0.8567713542708542,-0.8307380538812739
0.8569713942788557,-0.8310229178823219
0.8571714342868574,-0.8313074311753732
0.8573714742948589,-0.8315915958342719
0.8575715143028605,-0.8318754140326429
0.8577715543108622,-0.8321588880547865
0.8579715943188637,-0.832442020306395
0.8581716343268654,-0.8327248133249945
0.8583716743348669,-0.8330072697900243
0.8585717143428685,-0.8332893925324589
0.8587717543508702,-0.8335711845438886
0.8589717943588717,-0.8338526489849725
0.8591718343668734,-0.8341337891931864
0.8593718743748749,-0.8344146086897892
0.8595719143828765,-0.8346951111859373
0.8597719543908782,-0.8349753005878849
0.8599719943988797,-0.83525518100121
0.8601720344068814,-0.8355347567340146
0.860372074414883,-0.8358140322990562
0.8605721144228845,-0.8360930124147699
0.8607721544308862,-0.8363717020051544
0.8609721944388877,-0.8366501061984968
0.8611722344468894,-0.8369282303249221
0.861372274454891,-0.8372060799127623
0.8615723144628925,-0.8374836606837452
0.8617723544708942,-0.8377609785470117
0.8619723944788957,-0.8380380395919813
0.8621724344868974,-0.8383148500800892
0.862372474494899,-0.8385914164354289
0.8625725145029005,-0.8388677452343404
0.8627725545109022,-0.8391438431939934
0.8629725945189037,-0.8394197171600182
0.8631726345269053,-0.8396953740932471
0.863372674534907,-0.8399708210556349
0.8635727145429085,-0.8402460651954284
0.8637727545509102,-0.8405211137316679
0.8639727945589117,-0.8407959739381005
0.8641728345669133,-0.8410706531265955
0.864372874574915,-0.8413451586301502
0.8645729145829165,-0.8416194977855826
0.8647729545909182,-0.8418936779160053
0.8649729945989197,-0.8421677063131796
0.8651730346069213,-0.8424415902198489
0.865373074614923,-0.84271533681215
0.8655731146229245,-0.8429889531822006
0.8657731546309262,-0.8432624463209621
0.8659731946389277,-0.8435358231014729
0.8661732346469293,-0.8438090902625448
0.866373274654931,-0.8440822543930152
0.8665733146629325,-0.8443553219166396
0.8667733546709342,-0.8446282990777088
0.8669733946789357,-0.8449011919274658
0.8671734346869373,-0.845174006311399
0.867373474694939,-0.8454467478574722
0.8675735147029405,-0.8457194219653563
0.8677735547109422,-0.8459920337967131
0.8679735947189438,-0.8462645882665781
0.8681736347269453,-0.8465370900358801
0.868373674734947,-0.8468095435051284
0.8685737147429485,-0.847081952809291
0.8687737547509502,-0.8473543218138777
0.8689737947589518,-0.8476266541122343
0.8691738347669533,-0.8478989530240462
0.869373874774955,-0.8481712215950419
0.8695739147829565,-0.8484434625978767
0.8697739547909582,-0.8487156785341722
0.8699739947989598,-0.8489878716376749
0.8701740348069613,-0.8492600438784954
0.870374074814963,-0.8495321969683772
0.8705741148229645,-0.8498043323669391
0.8707741548309662,-0.8500764512888306
0.8709741948389678,-0.8503485547117318
0.8711742348469693,-0.8506206433851229
0.871374274854971,-0.8508927178397461
0.8715743148629725,-0.8511647783976777
0.8717743548709742,-0.8514368251829214
0.8719743948789758,-0.8517088581324368
0.8721744348869773,-0.8519808770075081
0.872374474894979,-0.8522528814053625
0.8725745149029805,-0.852524870770941
0.8727745549109822,-0.8527968444087297
0.8729745949189838,-0.8530688014945567
0.8731746349269853,-0.8533407410872612
0.873374674934987,-0.8536126621401445
0.8735747149429886,-0.853884563512116
0.8737747549509902,-0.8541564439784473
0.8739747949589918,-0.8544283022410568
0.8741748349669933,-0.8547001369382448
0.874374874974995,-0.8549719466538127
0.8745749149829966,-0.8552437299254989
0.8747749549909981,-0.8555154852526727
0.8749749949989998,-0.8557872111032366
0.8751750350070013,-0.8560589059196901
0.875375075015003,-0.8563305681243212
0.8755751150230046,-0.8566021961234916
0.8757751550310061,-0.8568737883110026
0.8759751950390078,-0.8571453430705209
0.8761752350470093,-0.8574168587770667
0.876375275055011,-0.8576883337975657
0.8765753150630126,-0.8579597664904788
0.8767753550710141,-0.8582311552045303
0.8769753950790158,-0.8585024982765679
0.8771754350870173,-0.8587737940285847
0.877375475095019,-0.8590450407639594
0.8775755151030206,-0.8593162367629583
0.8777755551110221,-0.8595873802775642
0.8779755951190238,-0.8598584695256986
0.8781756351270253,-0.8601295026849084
0.878375675135027,-0.860400477885597
0.8785757151430286,-0.8606713932038808
0.8787757551510301,-0.8609422466541611
0.8789757951590318,-0.8612130361815007
0.8791758351670333,-0.8614837596538976
0.879375875175035,-0.8617544148545556
0.8795759151830366,-0.8620249994742428
0.8797759551910381,-0.8622955111038404
0.8799759951990398,-0.862565947227176
0.8801760352070414,-0.8628363052142383
0.880376075215043,-0.8631065823148656
0.8805761152230446,-0.8633767756530006
0.8807761552310461,-0.8636468822215975
0.8809761952390478,-0.8639168988782655
0.8811762352470494,-0.8641868223417255
0.881376275255051,-0.864456649189153
0.8815763152630526,-0.8647263758544721
0.8817763552710541,-0.8649959986276599
0.8819763952790558,-0.8652655136551108
0.8821764352870574,-0.8655349169411057
0.882376475295059,-0.8658042043504186
0.8825765153030606,-0.8660733716120843
0.8827765553110621,-0.8663424143243474
0.8829765953190638,-0.8666113279607948
0.8831766353270654,-0.866880107877669
0.883376675335067,-0.86714874932235
0.8835767153430686,-0.8674172474429815
0.8837767553510701,-0.8676855972992088
0.8839767953590718,-0.8679537938739849
0.8841768353670734,-0.8682218320863919
0.884376875375075,-0.8684897068054196
0.8845769153830766,-0.8687574128646249
0.8847769553910781,-0.8690249450775993
0.8849769953990798,-0.8692922982541522
0.8851770354070814,-0.8695594672171212
0.8853770754150829,-0.869826446819703
0.8855771154230846,-0.8700932319632029
0.8857771554310861,-0.8703598176150864
0.8859771954390878,-0.8706261988272204
0.8861772354470894,-0.8708923707541787
0.8863772754550909,-0.8711583286714942
0.8865773154630926,-0.8714240679937277
0.8867773554710942,-0.8716895842922305
0.8869773954790958,-0.8719548733124731
0.8871774354870974,-0.8722199309908165
0.8873774754950989,-0.8724847534706022
0.8875775155031006,-0.8727493371174393
0.8877775555111022,-0.8730136785335755
0.8879775955191038,-0.8732777745712377
0.8881776355271054,-0.8735416223448369
0.8883776755351069,-0.8738052192419381
0.8885777155431086,-0.8740685629329036
0.8887777555511102,-0.8743316513791242
0.8889777955591118,-0.8745944828397642
0.8891778355671134,-0.874857055876954
0.8893778755751149,-0.8751193693593748
0.8895779155831166,-0.8753814224641899
0.8897779555911182,-0.8756432146772883
0.8899779955991198,-0.8759047457918189
0.8901780356071214,-0.8761660159050031
0.8903780756151229,-0.8764270254132274
0.8905781156231246,-0.8766877750054288
0.8907781556311262,-0.8769482656547962
0.8909781956391278,-0.877208498608828
0.8911782356471294,-0.8774684753777902
0.891378275655131,-0.8777281977216385
0.8915783156631326,-0.8779876676354731
0.8917783556711342,-0.8782468873336107
0.8919783956791358,-0.8785058592323619
0.8921784356871374,-0.8787645859316202
0.892378475695139,-0.8790230701953703
0.8925785157031406,-0.8792813149312356
0.8927785557111422,-0.8795393231691915
0.8929785957191438,-0.8797970980395764
0.8931786357271454,-0.8800546427505404
0.893378675735147,-0.8803119605650732
0.8935787157431486,-0.8805690547777596
0.8937787557511502,-0.8808259286914091
0.8939787957591518,-0.881082585593715
0.8941788357671534,-0.8813390287340892
0.894378875775155,-0.8815952613008273
0.8945789157831566,-0.8818512863987499
0.8947789557911582,-0.8821071070274688
0.8949789957991598,-0.882362726060417
0.8951790358071614,-0.8826181462247829
0.895379075815163,-0.8828733700824767
0.8955791158231646,-0.8831284000122561
0.8957791558311662,-0.8833832381931251
0.8959791958391679,-0.8836378865891148
0.8961792358471694,-0.8838923469355446
0.896379275855171,-0.8841466207268506
0.8965793158631726,-0.884400709206059
0.8967793558711742,-0.8846546133559701
0.8969793958791757,-0.884908333892106
0.8971794358871774,-0.8851618712574633
0.897379475895179,-0.8854152256191004
0.8975795159031806,-0.8856683968665748
0.8977795559111822,-0.8859213846122329
0.8979795959191837,-0.8861741881933436
0.8981796359271854,-0.8864268066760526
0.898379675935187,-0.8866792388611209
0.8985797159431886,-0.8869314832914028
0.8987797559511902,-0.8871835382610016
0.8989797959591918,-0.8874354018260333
0.8991798359671934,-0.8876870718169162
0.899379875975195,-0.8879385458520952
0.8995799159831966,-0.8881898213530992
0.8997799559911982,-0.8884408955608223
0.8999799959991998,-0.8886917655529096
0.9001800360072014,-0.888942428262127
0.900380076015203,-0.8891928804955797
0.9005801160232046,-0.8894431189546488
0.9007801560312062,-0.8896931402555066
0.9009801960392078,-0.889942940950066
0.9011802360472094,-0.890192517547227
0.901380276055211,-0.8904418665342719
0.9015803160632127,-0.8906909843982703
0.9017803560712142,-0.8909398676473518
0.9019803960792158,-0.8911885128317089
0.9021804360872174,-0.8914369165641982
0.902380476095219,-0.891685075540409
0.9025805161032207,-0.8919329865580771
0.9027805561112222,-0.8921806465357313
0.9029805961192238,-0.8924280525304601
0.9031806361272254,-0.8926752017547025
0.903380676135227,-0.8929220915919718
0.9035807161432287,-0.8931687196114317
0.9037807561512302,-0.8934150835812575
0.9039807961592318,-0.893661181480719
0.9041808361672334,-0.8939070115109425
0.904380876175235,-0.8941525721043129
0.9045809161832367,-0.8943978619324913
0.9047809561912382,-0.894642879913039
0.9049809961992398,-0.8948876252146409
0.9051810362072414,-0.8951320972609444
0.905381076215243,-0.8953762957330331
0.9055811162232447,-0.8956202205705672
0.9057811562312462,-0.8958638719716363
0.9059811962392478,-0.8961072503913758
0.9061812362472494,-0.8963503565394094
0.906381276255251,-0.8965931913761903
0.9065813162632527,-0.8968357561083189
0.9067813562712542,-0.8970780521829236
0.9069813962792558,-0.8973200812811971
0.9071814362872574,-0.8975618453111853
0.907381476295259,-0.8978033463999304
0.9075815163032607,-0.8980445868850748
0.9077815563112622,-0.8982855693060297
0.9079815963192638,-0.8985262963948208
0.9081816363272655,-0.8987667710667167
0.908381676335267,-0.8990069964107471
0.9085817163432686,-0.8992469756802188
0.9087817563512702,-0.8994867122833297
0.9089817963592718,-0.8997262097739804
0.9091818363672735,-0.8999654718428756
0.909381876375275,-0.9002045023090053
0.9095819163832766,-0.9004433051115842
0.9097819563912782,-0.9006818843025258
0.9099819963992798,-0.9009202440395141
0.9101820364072815,-0.9011583885797325
0.910382076415283,-0.9013963222742956
0.9105821164232846,-0.9016340495634241
0.9107821564312862,-0.9018715749723898
0.9109821964392878,-0.9021089031082483
0.9111822364472895,-0.9023460386573712
0.911382276455291,-0.9025829863837681
0.9115823164632926,-0.902819751128194
0.9117823564712942,-0.9030563378080136
0.9119823964792958,-0.9032927514177918
0.9121824364872975,-0.903528997030568
0.912382476495299,-0.9037650797997638
0.9125825165033006,-0.904001004961665
0.9127825565113022,-0.9042367778384074
0.9129825965193038,-0.9044724038413958
0.9131826365273055,-0.904707888475074
0.913382676535307,-0.9049432373409572
0.9135827165433086,-0.9051784561418388
0.9137827565513102,-0.9054135506860761
0.9139827965593118,-0.9056485268918553
0.9141828365673135,-0.9058833907913395
0.914382876575315,-0.9061181485345967
0.9145829165833166,-0.9063528063932116
0.9147829565913183,-0.9065873707634788
0.9149829965993198,-0.9068218481690855
0.9151830366073215,-0.9070562452631872
0.915383076615323,-0.9072905688297906
0.9155831166233246,-0.90752482578436
0.9157831566313263,-0.9077590231735682
0.9159831966393278,-0.9079931681741256
0.9161832366473295,-0.9082272680906203
0.916383276655331,-0.9084613303523186
0.9165833166633326,-0.9086953625088796
0.9167833566713343,-0.908929372224947
0.9169833966793358,-0.9091633672735935
0.9171834366873375,-0.9093973555286023
0.917383476695339,-0.9096313449555791
0.9175835167033406,-0.9098653436019009
0.9177835567113423,-0.910099359585518
0.9179835967193438,-0.9103334010826358
0.9181836367273455,-0.910567476314311
0.918383676735347,-0.9108015935320142
0.9185837167433486,-0.9110357610022093
0.9187837567513503,-0.9112699869900244
0.9189837967593518,-0.9115042797420787
0.9191838367673534,-0.9117386474685603
0.919383876775355,-0.9119730983246348
0.9195839167833566,-0.9122076403912907
0.9197839567913583,-0.9124422816557192
0.9199839967993598,-0.9126770299913398
0.9201840368073614,-0.9129118931375817
0.920384076815363,-0.9131468786795394
0.9205841168233646,-0.9133819940276163
0.9207841568313663,-0.9136172463972783
0.9209841968393678,-0.9138526427890326
0.9211842368473694,-0.9140881899687523
0.921384276855371,-0.9143238944484611
0.9215843168633726,-0.9145597624676877
0.9217843568713743,-0.9147957999755045
0.9219843968793758,-0.9150320126133489
0.9221844368873774,-0.9152684056987276
0.9223844768953791,-0.9155049842098939
0.9225845169033806,-0.9157417527715834
0.9227845569113823,-0.9159787156418833
0.9229845969193838,-0.9162158767003017
0.9231846369273854,-0.9164532394370973
0.9233846769353871,-0.9166908069439157
0.9235847169433886,-0.9169285819057731
0.9237847569513903,-0.9171665665944154
0.9239847969593918,-0.9174047628630705
0.9241848369673934,-0.9176431721426017
0.9243848769753951,-0.9178817954390625
0.9245849169833966,-0.9181206333326372
0.9247849569913983,-0.9183596859779473
0.9249849969993998,-0.918598953105692
0.9251850370074014,-0.9188384340255803
0.9253850770154031,-0.919078127630508
0.9255851170234046,-0.9193180324019206
0.9257851570314063,-0.9195581464162982
0.9259851970394078,-0.91979846735269
0.9261852370474094,-0.9200389925012245
0.9263852770554111,-0.9202797187725087
0.9265853170634126,-0.920520642707835
0.9267853570714143,-0.9207617604901024
0.9269853970794159,-0.921003067955364
0.9271854370874174,-0.9212445606049044
0.9273854770954191,-0.9214862336177556
0.9275855171034206,-0.9217280818635578
0.9277855571114223,-0.9219700999156737
0.9279855971194239,-0.922212282064466
0.9281856371274254,-0.9224546223306533
0.9283856771354271,-0.9226971144786608
0.9285857171434286,-0.9229397520298873
0.9287857571514303,-0.9231825282758196
0.9289857971594319,-0.9234254362909222
0.9291858371674334,-0.9236684689452475
0.9293858771754351,-0.9239116189167096
0.9295859171834366,-0.9241548787029785
0.9297859571914383,-0.924398240632954
0.9299859971994399,-0.9246416968777902
0.9301860372074414,-0.9248852394614491
0.9303860772154431,-0.9251288602707662
0.9305861172234446,-0.9253725510650228
0.9307861572314462,-0.9256163034850272
0.9309861972394479,-0.9258601090617105
0.9311862372474494,-0.9261039592242548
0.9313862772554511,-0.9263478453077774
0.9315863172634526,-0.9265917585605953
0.9317863572714542,-0.9268356901511099
0.9319863972794559,-0.927079631174348
0.9321864372874574,-0.9273235726582052
0.9323864772954591,-0.9275675055694386
0.9325865173034606,-0.9278114208194617
0.9327865573114622,-0.9280553092699927
0.9329865973194639,-0.9282991617386129
0.9331866373274654,-0.9285429690042923
0.9333866773354671,-0.928786721812934
0.9335867173434687,-0.929030410882997
0.9337867573514702,-0.9292740269112498
0.9339867973594719,-0.9295175605787028
0.9341868373674734,-0.9297610025567726
0.9343868773754751,-0.9300043435137191
0.9345869173834767,-0.9302475741213976
0.9347869573914782,-0.9304906850623613
0.9349869973994799,-0.9307336670373424
0.9351870374074814,-0.9309765107731389
0.9353870774154831,-0.9312192070309251
0.9355871174234847,-0.9314617466149958
0.9357871574314862,-0.931704120381952
0.9359871974394879,-0.9319463192503263
0.9361872374474894,-0.9321883342106397
0.9363872774554911,-0.9324301563358768
0.9365873174634927,-0.9326717767923568
0.9367873574714942,-0.9329131868509751
0.9369873974794959,-0.9331543778987808
0.9371874374874974,-0.9333953414508525
0.9373874774954991,-0.9336360691624285
0.9375875175035007,-0.933876552841242
0.9377875575115022,-0.9341167844600096
0.9379875975195039,-0.9343567561690158
0.9381876375275054,-0.9345964603087349
0.9383876775355071,-0.9348358894224282
0.9385877175435087,-0.9350750362686545
0.9387877575515102,-0.935313893833627
0.9389877975595119,-0.9355524553433558
0.9391878375675135,-0.9357907142755095
0.9393878775755151,-0.9360286643709333
0.9395879175835167,-0.936266299644765
0.9397879575915182,-0.9365036143970868
0.9399879975995199,-0.9367406032230612
0.9401880376075215,-0.9369772610224962
0.9403880776155231,-0.9372135830087958
0.9405881176235247,-0.9374495647172472
0.9407881576315262,-0.9376852020126143
0.9409881976395279,-0.9379204910959971
0.9411882376475295,-0.9381554285109373
0.941388277655531,-0.938390011148742
0.9415883176635327,-0.9386242362530162
0.9417883576715342,-0.9388581014233919
0.9419883976795359,-0.9390916046184486
0.9421884376875375,-0.9393247441578331
0.942388477695539,-0.9395575187235805
0.9425885177035407,-0.9397899273606551
0.9427885577115422,-0.940021969476726
0.9429885977195439,-0.9402536448412038
0.9431886377275455,-0.9404849535835629
0.943388677735547,-0.9407158961909852
0.9435887177435487,-0.9409464735053541
0.9437887577515502,-0.9411766867196438
0.9439887977595519,-0.9414065373737367
0.9441888377675535,-0.9416360273497155
0.944388877775555,-0.9418651588666704
0.9445889177835567,-0.9420939344750633
0.9447889577915582,-0.942322357050696
0.9449889977995599,-0.9425504297883185
0.9451890378075615,-0.9427781561949242
0.945389077815563,-0.9430055400827672
0.9455891178235647,-0.9432325855621386
0.9457891578315663,-0.9434592970339399
0.9459891978395679,-0.943685679182077
0.9461892378475695,-0.9439117369657108
0.946389277855571,-0.9441374756113812
0.9465893178635727,-0.9443629006050287
0.9467893578715743,-0.9445880176839274
0.9469893978795759,-0.9448128328285417
0.9471894378875775,-0.9450373522543141
0.947389477895579,-0.9452615824033892
0.9475895179035807,-0.9454855299362709
0.9477895579115823,-0.945709201723411
0.9479895979195839,-0.9459326048367216
0.9481896379275855,-0.9461557465410007
0.948389677935587,-0.946378634285258
0.9485897179435887,-0.9466012756939255
0.9487897579515903,-0.9468236785579363
0.9489897979595919,-0.9470458508256536
0.9491898379675935,-0.9472678005936324
0.949389877975595,-0.94748953609719
0.9495899179835967,-0.9477110657007747
0.9497899579915983,-0.9479323978881082
0.9499899979995999,-0.948153541252091
0.9501900380076015,-0.9483745044844534
0.950390078015603,-0.9485952963651455
0.9505901180236047,-0.9488159257514546
0.9507901580316063,-0.949036401566848
0.9509901980396079,-0.949256732789542
0.9511902380476095,-0.9494769284407998
0.951390278055611,-0.9496969975729688
0.9515903180636127,-0.9499169492572705
0.9517903580716143,-0.9501367925713642
0.9519903980796159,-0.950356536586705
0.9521904380876175,-0.9505761903557297
0.952390478095619,-0.9507957628989019
0.9525905181036207,-0.9510152631916555
0.9527905581116223,-0.9512347001512835
0.9529905981196238,-0.9514540826238164
0.9531906381276255,-0.9516734193709422
0.9533906781356271,-0.9518927190570265
0.9535907181436287,-0.9521119902362875
0.9537907581516303,-0.9523312413401843
0.9539907981596318,-0.9525504806650866
0.9541908381676335,-0.9527697163602804
0.9543908781756351,-0.9529889564163783
0.9545909181836367,-0.9532082086541922
0.9547909581916383,-0.9534274807141321
0.9549909981996398,-0.9536467800461861
0.9551910382076415,-0.9538661139005404
0.9553910782156431,-0.9540854893188869
0.9555911182236447,-0.9543049131264696
0.9557911582316463,-0.9545243919249089
0.9559911982396478,-0.954743932085842
0.9561912382476495,-0.9549635397454086
0.9563912782556511,-0.9551832207996058
0.9565913182636527,-0.9554029809005267
0.9567913582716543,-0.9556228254534942
0.9569913982796558,-0.9558427596150884
0.9571914382876575,-0.9560627882920607
0.9573914782956591,-0.9562829161411195
0.9575915183036607,-0.956503147569567
0.9577915583116623,-0.9567234867367496
0.9579915983196639,-0.9569439375562914
0.9581916383276655,-0.9571645036990599
0.9583916783356671,-0.9573851885968127
0.9585917183436687,-0.957605995446466
0.9587917583516703,-0.9578269272149248
0.9589917983596719,-0.9580479866443987
0.9591918383676735,-0.9582691762581379
0.9593918783756751,-0.9584904983665067
0.9595919183836767,-0.9587119550733219
0.9597919583916783,-0.9589335482823721
0.9599919983996799,-0.9591552797040406
0.9601920384076815,-0.9593771508619511
0.9603920784156831,-0.959599163099558
0.9605921184236847,-0.9598213175866102
0.9607921584316863,-0.9600436153254119
0.9609921984396879,-0.9602660571568162
0.9611922384476895,-0.9604886437658913
0.9613922784556911,-0.9607113756872017
0.9615923184636928,-0.9609342533096571
0.9617923584716943,-0.9611572768808903
0.9619923984796959,-0.9613804465111284
0.9621924384876975,-0.9616037621765373
0.9623924784956991,-0.9618272237220211
0.9625925185037008,-0.9620508308634736
0.9627925585117023,-0.9622745831894857
0.9629925985197039,-0.9624984801625169
0.9631926385277055,-0.9627225211195607
0.9633926785357071,-0.9629467052723275
0.9635927185437086,-0.9631710317069868
0.9637927585517103,-0.9633954993835168
0.9639927985597119,-0.9636201071347119
0.9641928385677135,-0.9638448536649115
0.9643928785757151,-0.9640697375485133
0.9645929185837167,-0.9642947572283436
0.9647929585917183,-0.9645199110139537
0.9649929985997199,-0.9647451970799251
0.9651930386077215,-0.9649706134642531
0.9653930786157231,-0.9651961580668924
0.9655931186237247,-0.9654218286485351
0.9657931586317263,-0.9656476228296987
0.9659931986397279,-0.9658735380901917
0.9661932386477295,-0.9660995717690213
0.9663932786557311,-0.9663257210648056
0.9665933186637327,-0.9665519830367395
0.9667933586717343,-0.9667783546061588
0.9669933986797359,-0.9670048325587413
0.9671934386877376,-0.9672314135473674
0.9673934786957391,-0.96745809409566
0.9675935187037407,-0.9676848706022052
0.9677935587117423,-0.9679117393454542
0.9679935987197439,-0.9681386964892829
0.9681936387277456,-0.9683657380891894
0.9683936787357471,-0.9685928600990847
0.9685937187437487,-0.9688200583786308
0.9687937587517503,-0.9690473287010655
0.9689937987597519,-0.969274666761445
0.9691938387677536,-0.969502068185227
0.9693938787757551,-0.9697295285371061
0.9695939187837567,-0.9699570433300122
0.9697939587917583,-0.9701846080341677
0.9699939987997599,-0.9704122180861064
0.9701940388077616,-0.9706398688975431
0.9703940788157631,-0.9708675558639852
0.9705941188237647,-0.9710952743729839
0.9707941588317663,-0.971323019811908
0.9709941988397679,-0.9715507875751461
0.9711942388477696,-0.9717785730706285
0.9713942788557711,-0.9720063717255814
0.9715943188637727,-0.9722341789914208
0.9717943588717743,-0.9724619903477139
0.9719943988797759,-0.9726898013051339
0.9721944388877776,-0.9729176074073578
0.9723944788957791,-0.9731454042318568
0.9725945189037807,-0.9733731873895535
0.9727945589117823,-0.9736009525233256
0.9729945989197839,-0.9738286953053545
0.9731946389277856,-0.9740564114333338
0.9733946789357871,-0.9742840966255618
0.9735947189437887,-0.9745117466149662
0.9737947589517904,-0.9747393571421151
0.9739947989597919,-0.9749669239472915
0.9741948389677936,-0.9751944427617165
0.9743948789757951,-0.9754219092980235
0.9745949189837967,-0.9756493192400966
0.9747949589917984,-0.9758766682323973
0.9749949989997999,-0.9761039518689149
0.9751950390078015,-0.9763311656818845
0.9753950790158031,-0.9765583051304203
0.9755951190238047,-0.9767853655892216
0.9757951590318064,-0.9770123423375089
0.9759951990398079,-0.9772392305483493
0.9761952390478095,-0.9774660252785325
0.9763952790558111,-0.9776927214591506
0.9765953190638127,-0.9779193138870375
0.9767953590718144,-0.9781457972172104
0.9769953990798159,-0.9783721659564535
0.9771954390878175,-0.9785984144581681
0.9773954790958191,-0.9788245369186068
0.9775955191038207,-0.9790505273745932
0.9777955591118224,-0.9792763797028111
0.9779955991198239,-0.9795020876207403
0.9781956391278255,-0.9797276446892857
0.9783956791358271,-0.9799530443171418
0.9785957191438287,-0.9801782797669041
0.9787957591518304,-0.9804033441629312
0.9789957991598319,-0.9806282305009333
0.9791958391678335,-0.9808529316592469
0.9793958791758351,-0.9810774404117397
0.9795959191838367,-0.981301749442268
0.9797959591918384,-0.9815258513605909
0.9799959991998399,-0.9817497387196342
0.9801960392078415,-0.9819734040339769
0.9803960792158432,-0.9821968397994227
0.9805961192238447,-0.9824200385135047
0.9807961592318464,-0.9826429926967661
0.9809961992398479,-0.9828656949146444
0.9811962392478495,-0.9830881377997865
0.9813962792558512,-0.9833103140746181
0.9815963192638527,-0.9835322165739833
0.9817963592718544,-0.9837538382676776
0.9819963992798559,-0.9839751722826978
0.9821964392878575,-0.9841962119250349
0.9823964792958592,-0.9844169507008449
0.9825965193038607,-0.9846373823368457
0.9827965593118624,-0.9848575007997893
0.9829965993198639,-0.9850773003148816
0.9831966393278655,-0.98529677538303
0.9833966793358672,-0.9855159207968159
0.9835967193438687,-0.9857347316551087
0.9837967593518704,-0.9859532033762495
0.9839967993598719,-0.9861713317097596
0.9841968393678735,-0.9863891127465392
0.9843968793758752,-0.9866065429275461
0.9845969193838767,-0.9868236190509598
0.9847969593918784,-0.9870403382778583
0.98499699939988,-0.987256698136448
0.9851970394078815,-0.9874726965249059
0.9853970794158832,-0.9876883317129124
0.9855971194238847,-0.9879036023419597
0.9857971594318863,-0.9881185074245398
0.985997199439888,-0.9883330463423239
0.9861972394478895,-0.9885472188434553
0.9863972794558912,-0.988761025039083
0.9865973194638927,-0.9889744653992678
0.9867973594718943,-0.9891875407483984
0.986997399479896,-0.9894002522602507
0.9871974394878975,-0.9896126014528228
0.9873974794958992,-0.989824590183076
0.9875975195039007,-0.9900362206417013
0.9877975595119023,-0.9902474953480265
0.987997599519904,-0.9904584171451652
0.9881976395279055,-0.9906689891954977
0.9883976795359072,-0.9908792149765595
0.9885977195439087,-0.9910890982773999
0.9887977595519103,-0.991298643195452
0.988997799559912,-0.9915078541339437
0.9891978395679135,-0.9917167357998546
0.9893978795759152,-0.9919252932024147
0.9895979195839167,-0.9921335316521106
0.9897979595919183,-0.9923414567601592
0.98999799959992,-0.9925490744383811
0.9901980396079215,-0.9927563908993955
0.9903980796159232,-0.9929634126570408
0.9905981196239247,-0.9931701465269109
0.9907981596319263,-0.9933765996268851
0.990998199639928,-0.9935827793775178
0.9911982396479295,-0.9937886935021478
0.9913982796559312,-0.993994350026578
0.9915983196639327,-0.9941997572781741
0.9917983596719343,-0.9944049238842283
0.991998399679936,-0.9946098587694348
0.9921984396879375,-0.9948145711523289
0.9923984796959392,-0.9950190705405431
0.9925985197039408,-0.9952233667247494
0.9927985597119423,-0.9954274697711594
0.992998599719944,-0.9956313900124716
0.9931986397279455,-0.995835138037171
0.9933986797359472,-0.9960387246771001
0.9935987197439488,-0.9962421609932387
0.9937987597519503,-0.9964454582596554
0.993998799759952,-0.9966486279456082
0.9941988397679535,-0.9968516816957964
0.9943988797759552,-0.9970546313087909
0.9945989197839568,-0.997257488713688
0.9947989597919583,-0.9974602659450587
0.99499899979996,-0.9976629751162853
0.9951990398079615,-0.9978656283914014
0.9953990798159632,-0.9980682379555657
0.9955991198239648,-0.9982708159843288
0.9957991598319663,-0.9984733746118605
0.995999199839968,-0.9986759258983265
0.9961992398479695,-0.9988784817966128
0.9963992798559712,-0.9990810541186121
0.9965993198639728,-0.9992836545012902
0.9967993598719743,-0.9994862943727595
0.996999399879976,-0.9996889849185888
0.9971994398879775,-0.9998917370485794
0.9973994798959791,-1.0000945613642354
0.9975995199039808,-1.0002974681271504
0.9977995599119823,-1.0005004672285265
0.997999599919984,-1.000703568160028
0.9981996399279855,-1.000906779986165
0.9983996799359871,-1.0011101113183802
0.9985997199439888,-1.0013135702909997
0.9987997599519903,-1.0015171645391916
0.998999799959992,-1.001720901179048
0.9991998399679936,-1.001924786789892
0.9993998799759951,-1.0021288273988866
0.9995999199839968,-1.0023330284679974
0.9997999599919983,-1.0025373948833378
1.0,-1.0027419309469066


==> anc/fig2/subpl_2_series_3.csv <==
x,y
0.0,-8.944667923005412e-19
0.00020004000800160032,1.6805133673525319e-18
0.00040008001600320064,3.5236570605778894e-18
0.000600120024004801,4.87890977618477e-18
0.0008001600320064013,7.48099499014998e-18
0.0010002000400080016,9.86623976961809e-18
0.001200240048009602,1.1058862159352145e-17
0.0014002800560112022,1.3010426069826053e-17
0.0016003200640128026,1.5612511283791264e-17
0.0018003600720144029,1.6479873021779667e-17
0.002000400080016003,1.8214596497756474e-17
0.0022004400880176033,2.0383000842727483e-17
0.002400480096019204,2.0816681711721685e-17
0.002600520104020804,2.2985086056692694e-17
0.0028005601120224045,2.211772431870429e-17
0.0030006001200240046,2.211772431870429e-17
0.003200640128025605,2.168404344971009e-17
0.0034006801360272052,2.0816681711721685e-17
0.0036007201440288058,2.0816681711721685e-17
0.003800760152030406,2.168404344971009e-17
0.004000800160032006,2.211772431870429e-17
0.004200840168033607,2.2985086056692694e-17
0.004400880176035207,2.3852447794681098e-17
0.004600920184036807,2.42861286636753e-17
0.004800960192038408,2.5153490401663703e-17
0.005001000200040008,2.6020852139652106e-17
0.005201040208041608,2.7755575615628914e-17
0.0054010802160432084,2.7755575615628914e-17
0.005601120224044809,2.949029909160572e-17
0.005801160232046409,2.949029909160572e-17
0.006001200240048009,3.209238430557093e-17
0.00620124024804961,3.2959746043559335e-17
0.00640128025605121,3.209238430557093e-17
0.00660132026405281,3.209238430557093e-17
0.0068013602720544105,3.209238430557093e-17
0.007001400280056011,3.122502256758253e-17
0.0072014402880576115,3.209238430557093e-17
0.007401480296059211,3.2959746043559335e-17
0.007601520304060812,3.2959746043559335e-17
0.007801560312062412,3.122502256758253e-17
0.008001600320064013,3.0357660829594124e-17
0.008201640328065612,3.0357660829594124e-17
0.008401680336067214,2.949029909160572e-17
0.008601720344068814,3.0357660829594124e-17
0.008801760352070413,3.0357660829594124e-17
0.009001800360072015,2.7755575615628914e-17
0.009201840368073614,2.688821387764051e-17
0.009401880376075214,2.5153490401663703e-17
0.009601920384076815,2.5153490401663703e-17
0.009801960392078415,2.2551405187698492e-17
0.010002000400080016,2.2551405187698492e-17
0.010202040408081616,2.2551405187698492e-17
0.010402080416083216,2.3418766925686896e-17
0.010602120424084817,2.2551405187698492e-17
0.010802160432086417,2.2551405187698492e-17
0.011002200440088017,2.2551405187698492e-17
0.011202240448089618,2.0816681711721685e-17
0.011402280456091218,2.2551405187698492e-17
0.011602320464092817,2.0816681711721685e-17
0.011802360472094419,1.9081958235744878e-17
0.012002400480096018,1.734723475976807e-17
0.01220244048809762,1.5612511283791264e-17
0.01240248049609922,1.3877787807814457e-17
0.012602520504100819,1.214306433183765e-17
0.01280256051210242,8.673617379884035e-18
0.01300260052010402,8.673617379884035e-18
0.01320264052810562,6.938893903907228e-18
0.013402680536107221,5.204170427930421e-18
0.013602720544108821,3.469446951953614e-18
0.013802760552110422,0.0
0.014002800560112022,-1.734723475976807e-18
0.014202840568113622,-3.469446951953614e-18
0.014402880576115223,-5.204170427930421e-18
0.014602920584116823,-1.0408340855860843e-17
0.014802960592118422,-1.214306433183765e-17
0.015003000600120024,-1.3877787807814457e-17
0.015203040608121624,-1.734723475976807e-17
0.015403080616123223,-2.2551405187698492e-17
0.015603120624124825,-2.42861286636753e-17
0.015803160632126424,-2.6020852139652106e-17
0.016003200640128026,-2.949029909160572e-17
0.016203240648129624,-3.2959746043559335e-17
0.016403280656131225,-3.469446951953614e-17
0.016603320664132826,-3.8163916471489756e-17
0.016803360672134428,-4.163336342344337e-17
0.017003400680136026,-4.163336342344337e-17
0.017203440688137627,-4.683753385137379e-17
0.01740348069613923,-5.0306980803327406e-17
0.017603520704140826,-5.0306980803327406e-17
0.017803560712142428,-5.204170427930421e-17
0.01800360072014403,-5.204170427930421e-17
0.018203640728145627,-5.551115123125783e-17
0.01840368073614723,-5.724587470723463e-17
0.01860372074414883,-5.898059818321144e-17
0.018803760752150428,-5.898059818321144e-17
0.01900380076015203,-6.418476861114186e-17
0.01920384076815363,-6.765421556309548e-17
0.01940388077615523,-6.938893903907228e-17
0.01960392078415683,-7.28583859910259e-17
0.01980396079215843,-7.806255641895632e-17
0.020004000800160033,-8.153200337090993e-17
0.02020404080816163,-8.326672684688674e-17
0.020404080816163232,-8.673617379884035e-17
0.020604120824164834,-9.367506770274758e-17
0.02080416083216643,-9.540979117872439e-17
0.021004200840168033,-9.71445146547012e-17
0.021204240848169634,-1.0061396160665481e-16
0.021404280856171232,-1.0061396160665481e-16
0.021604320864172834,-1.0408340855860843e-16
0.021804360872174435,-1.0755285551056204e-16
0.022004400880176033,-1.0755285551056204e-16
0.022204440888177635,-1.1102230246251565e-16
0.022404480896179236,-1.1102230246251565e-16
0.022604520904180834,-1.1796119636642288e-16
0.022804560912182435,-1.1796119636642288e-16
0.023004600920184037,-1.214306433183765e-16
0.023204640928185635,-1.249000902703301e-16
0.023404680936187236,-1.2836953722228372e-16
0.023604720944188837,-1.3183898417423734e-16
0.02380476095219044,-1.3530843112619095e-16
0.024004800960192037,-1.3530843112619095e-16
0.024204840968193638,-1.3530843112619095e-16
0.02440488097619524,-1.3530843112619095e-16
0.024604920984196837,-1.3877787807814457e-16
0.02480496099219844,-1.4224732503009818e-16
0.02500500100020004,-1.457167719820518e-16
0.025205041008201638,-1.491862189340054e-16
0.02540508101620324,-1.5265566588595902e-16
0.02560512102420484,-1.5612511283791264e-16
0.02580516103220644,-1.5959455978986625e-16
0.02600520104020804,-1.6306400674181987e-16
0.026205241048209642,-1.6306400674181987e-16
0.02640528105621124,-1.6306400674181987e-16
0.02660532106421284,-1.6306400674181987e-16
0.026805361072214443,-1.6653345369377348e-16
0.02700540108021604,-1.6653345369377348e-16
0.027205441088217642,-1.6653345369377348e-16
0.027405481096219243,-1.6306400674181987e-16
0.027605521104220845,-1.6306400674181987e-16
0.027805561112222443,-1.6306400674181987e-16
0.028005601120224044,-1.6306400674181987e-16
0.028205641128225645,-1.6306400674181987e-16
0.028405681136227243,-1.6306400674181987e-16
0.028605721144228845,-1.6306400674181987e-16
0.028805761152230446,-1.6306400674181987e-16
0.029005801160232044,-1.6306400674181987e-16
0.029205841168233646,-1.6306400674181987e-16
0.029405881176235247,-1.6306400674181987e-16
0.029605921184236845,-1.6306400674181987e-16
0.029805961192238446,-1.6653345369377348e-16
0.030006001200240048,-1.6653345369377348e-16
0.030206041208241646,-1.6653345369377348e-16
0.030406081216243247,-1.6653345369377348e-16
0.03060612122424485,-1.6653345369377348e-16
0.030806161232246446,-1.6653345369377348e-16
0.031006201240248048,-1.6653345369377348e-16
0.03120624124824965,-1.6653345369377348e-16
0.03140628125625125,-1.6653345369377348e-16
0.03160632126425285,-1.6653345369377348e-16
0.031806361272254446,-1.6653345369377348e-16
0.03200640128025605,-1.6306400674181987e-16
0.03220644128825765,-1.6306400674181987e-16
0.03240648129625925,-1.6306400674181987e-16
0.03260652130426085,-1.6306400674181987e-16
0.03280656131226245,-1.6306400674181987e-16
0.033006601320264055,-1.6306400674181987e-16
0.03320664132826565,-1.6306400674181987e-16
0.03340668133626725,-1.6306400674181987e-16
0.033606721344268856,-1.5959455978986625e-16
0.033806761352270454,-1.5959455978986625e-16
0.03400680136027205,-1.5959455978986625e-16
0.034206841368273656,-1.5959455978986625e-16
0.034406881376275254,-1.5612511283791264e-16
0.03460692138427685,-1.5612511283791264e-16
0.03480696139227846,-1.5265566588595902e-16
0.035007001400280055,-1.5265566588595902e-16
0.03520704140828165,-1.491862189340054e-16
0.03540708141628326,-1.5265566588595902e-16
0.035607121424284856,-1.491862189340054e-16
0.035807161432286454,-1.4224732503009818e-16
0.03600720144028806,-1.4224732503009818e-16
0.036207241448289657,-1.4224732503009818e-16
0.036407281456291254,-1.3877787807814457e-16
0.03660732146429286,-1.3877787807814457e-16
0.03680736147229446,-1.3530843112619095e-16
0.037007401480296055,-1.3183898417423734e-16
0.03720744148829766,-1.3183898417423734e-16
0.03740748149629926,-1.3183898417423734e-16
0.037607521504300856,-1.3183898417423734e-16
0.03780756151230246,-1.2836953722228372e-16
0.03800760152030406,-1.249000902703301e-16
0.03820764152830566,-1.249000902703301e-16
0.03840768153630726,-1.214306433183765e-16
0.03860772154430886,-1.1796119636642288e-16
0.03880776155231046,-1.1449174941446927e-16
0.03900780156031206,-1.1102230246251565e-16
0.03920784156831366,-1.0755285551056204e-16
0.03940788157631526,-1.0755285551056204e-16
0.03960792158431686,-1.0408340855860843e-16
0.03980796159231846,-1.0408340855860843e-16
0.040008001600320066,-1.0061396160665481e-16
0.040208041608321664,-1.0061396160665481e-16
0.04040808161632326,-9.71445146547012e-17
0.04060812162432487,-9.367506770274758e-17
0.040808161632326465,-9.367506770274758e-17
0.04100820164032806,-9.020562075079397e-17
0.04120824164832967,-8.673617379884035e-17
0.041408281656331265,-8.673617379884035e-17
0.04160832166433286,-8.326672684688674e-17
0.04180836167233447,-8.326672684688674e-17
0.042008401680336066,-7.979727989493313e-17
0.042208441688337664,-7.632783294297951e-17
0.04240848169633927,-7.28583859910259e-17
0.04260852170434087,-7.28583859910259e-17
0.042808561712342465,-6.938893903907228e-17
0.04300860172034407,-6.591949208711867e-17
0.04320864172834567,-6.245004513516506e-17
0.043408681736347265,-6.245004513516506e-17
0.04360872174434887,-5.898059818321144e-17
0.04380876175235047,-5.551115123125783e-17
0.044008801760352066,-4.85722573273506e-17
0.04420884176835367,-4.85722573273506e-17
0.04440888177635527,-4.85722573273506e-17
0.04460892178435687,-4.85722573273506e-17
0.04480896179235847,-4.85722573273506e-17
0.04500900180036007,-4.163336342344337e-17
0.04520904180836167,-4.163336342344337e-17
0.04540908181636327,-4.163336342344337e-17
0.04560912182436487,-4.163336342344337e-17
0.04580916183236647,-4.163336342344337e-17
0.04600920184036807,-4.163336342344337e-17
0.04620924184836967,-4.163336342344337e-17
0.04640928185637127,-2.7755575615628914e-17
0.046609321864372874,-3.469446951953614e-17
0.04680936187237447,-3.469446951953614e-17
0.04700940188037607,-3.469446951953614e-17
0.047209441888377675,-3.469446951953614e-17
0.04740948189637927,-3.469446951953614e-17
0.04760952190438088,-2.7755575615628914e-17
0.047809561912382476,-2.7755575615628914e-17
0.048009601920384073,-2.7755575615628914e-17
0.04820964192838568,-2.0816681711721685e-17
0.048409681936387276,-2.0816681711721685e-17
0.048609721944388874,-2.0816681711721685e-17
0.04880976195239048,-2.0816681711721685e-17
0.04900980196039208,-1.3877787807814457e-17
0.049209841968393675,-6.938893903907228e-18
0.04940988197639528,-6.938893903907228e-18
0.04960992198439688,-6.938893903907228e-18
0.049809961992398476,-6.938893903907228e-18
0.05001000200040008,-6.938893903907228e-18
0.05021004200840168,-6.938893903907228e-18
0.050410082016403276,0.0
0.05061012202440488,0.0
0.05081016203240648,6.938893903907228e-18
0.05101020204040808,6.938893903907228e-18
0.05121024204840968,6.938893903907228e-18
0.05141028205641128,6.938893903907228e-18
0.05161032206441288,6.938893903907228e-18
0.05181036207241448,6.938893903907228e-18
0.05201040208041608,6.938893903907228e-18
0.05221044208841768,6.938893903907228e-18
0.052410482096419284,6.938893903907228e-18
0.05261052210442088,6.938893903907228e-18
0.05281056211242248,6.938893903907228e-18
0.053010602120424084,6.938893903907228e-18
0.05321064212842568,6.938893903907228e-18
0.05341068213642728,6.938893903907228e-18
0.053610722144428885,6.938893903907228e-18
0.05381076215243048,6.938893903907228e-18
0.05401080216043208,6.938893903907228e-18
0.054210842168433686,6.938893903907228e-18
0.054410882176435284,6.938893903907228e-18
0.05461092218443689,0.0
0.05481096219243849,0.0
0.055011002200440084,0.0
0.05521104220844169,0.0
0.05541108221644329,0.0
0.055611122224444885,0.0
0.05581116223244649,0.0
0.05601120224044809,-6.938893903907228e-18
0.056211242248449686,-6.938893903907228e-18
0.05641128225645129,-1.3877787807814457e-17
0.05661132226445289,-1.3877787807814457e-17
0.05681136227245449,-1.3877787807814457e-17
0.05701140228045609,-1.3877787807814457e-17
0.05721144228845769,-1.3877787807814457e-17
0.05741148229645929,-1.3877787807814457e-17
0.05761152230446089,-2.0816681711721685e-17
0.05781156231246249,-2.0816681711721685e-17
0.05801160232046409,-2.0816681711721685e-17
0.05821164232846569,-2.0816681711721685e-17
0.05841168233646729,-2.7755575615628914e-17
0.05861172234446889,-2.7755575615628914e-17
0.058811762352470494,-3.469446951953614e-17
0.05901180236047209,-4.163336342344337e-17
0.05921184236847369,-4.163336342344337e-17
0.059411882376475295,-4.85722573273506e-17
0.05961192238447689,-4.85722573273506e-17
0.05981196239247849,-5.551115123125783e-17
0.060012002400480095,-6.245004513516506e-17
0.06021204240848169,-6.938893903907228e-17
0.06041208241648329,-7.632783294297951e-17
0.060612122424484896,-7.632783294297951e-17
0.060812162432486494,-8.326672684688674e-17
0.06101220244048809,-7.632783294297951e-17
0.0612122424484897,-7.632783294297951e-17
0.061412282456491295,-7.632783294297951e-17
0.06161232246449289,-8.326672684688674e-17
0.0618123624724945,-8.326672684688674e-17
0.062012402480496095,-9.020562075079397e-17
0.0622124424884977,-8.326672684688674e-17
0.0624124824964993,-8.326672684688674e-17
0.0626125225045009,-8.326672684688674e-17
0.0628125625125025,-8.326672684688674e-17
0.0630126025205041,-8.326672684688674e-17
0.0632126425285057,-9.020562075079397e-17
0.0634126825365073,-9.020562075079397e-17
0.06361272254450889,-9.020562075079397e-17
0.0638127625525105,-9.71445146547012e-17
0.0640128025605121,-9.71445146547012e-17
0.0642128425685137,-9.71445146547012e-17
0.0644128825765153,-9.71445146547012e-17
0.0646129225845169,-9.71445146547012e-17
0.0648129625925185,-9.71445146547012e-17
0.0650130026005201,-9.71445146547012e-17
0.0652130426085217,-9.71445146547012e-17
0.0654130826165233,-1.0408340855860843e-16
0.0656131226245249,-1.1102230246251565e-16
0.0658131626325265,-1.1796119636642288e-16
0.06601320264052811,-1.1102230246251565e-16
0.06621324264852971,-1.1102230246251565e-16
0.0664132826565313,-1.1796119636642288e-16
0.0666133226645329,-1.1796119636642288e-16
0.0668133626725345,-1.1796119636642288e-16
0.0670134026805361,-1.1796119636642288e-16
0.06721344268853771,-1.249000902703301e-16
0.06741348269653931,-1.249000902703301e-16
0.06761352270454091,-1.249000902703301e-16
0.0678135627125425,-1.249000902703301e-16
0.0680136027205441,-1.249000902703301e-16
0.0682136427285457,-1.249000902703301e-16
0.06841368273654731,-1.3183898417423734e-16
0.06861372274454891,-1.3183898417423734e-16
0.06881376275255051,-1.3183898417423734e-16
0.0690138027605521,-1.3877787807814457e-16
0.0692138427685537,-1.457167719820518e-16
0.0694138827765553,-1.457167719820518e-16
0.06961392278455691,-1.457167719820518e-16
0.06981396279255851,-1.457167719820518e-16
0.07001400280056011,-1.457167719820518e-16
0.07021404280856171,-1.457167719820518e-16
0.0704140828165633,-1.5265566588595902e-16
0.0706141228245649,-1.5265566588595902e-16
0.07081416283256652,-1.5959455978986625e-16
0.07101420284056811,-1.5265566588595902e-16
0.07121424284856971,-1.5265566588595902e-16
0.07141428285657131,-1.5959455978986625e-16
0.07161432286457291,-1.6653345369377348e-16
0.0718143628725745,-1.6653345369377348e-16
0.07201440288057612,-1.6653345369377348e-16
0.07221444288857772,-1.734723475976807e-16
0.07241448289657931,-1.734723475976807e-16
0.07261452290458091,-1.8041124150158794e-16
0.07281456291258251,-1.8735013540549517e-16
0.07301460292058412,-1.942890293094024e-16
0.07321464292858572,-2.0122792321330962e-16
0.07341468293658732,-2.0122792321330962e-16
0.07361472294458891,-2.0122792321330962e-16
0.07381476295259051,-2.0816681711721685e-16
0.07401480296059211,-2.1510571102112408e-16
0.07421484296859372,-2.1510571102112408e-16
0.07441488297659532,-2.0816681711721685e-16
0.07461492298459692,-2.0816681711721685e-16
0.07481496299259852,-2.0816681711721685e-16
0.07501500300060011,-2.0816681711721685e-16
0.07521504300860171,-2.0816681711721685e-16
0.07541508301660332,-2.1510571102112408e-16
0.07561512302460492,-2.1510571102112408e-16
0.07581516303260652,-2.1510571102112408e-16
0.07601520304060812,-2.220446049250313e-16
0.07621524304860972,-2.220446049250313e-16
0.07641528305661131,-2.220446049250313e-16
0.07661532306461293,-2.2898349882893854e-16
0.07681536307261452,-2.220446049250313e-16
0.07701540308061612,-2.220446049250313e-16
0.07721544308861772,-2.220446049250313e-16
0.07741548309661932,-2.220446049250313e-16
0.07761552310462091,-2.2898349882893854e-16
0.07781556311262253,-2.220446049250313e-16
0.07801560312062412,-2.220446049250313e-16
0.07821564312862572,-2.1510571102112408e-16
0.07841568313662732,-2.1510571102112408e-16
0.07861572314462892,-2.0816681711721685e-16
0.07881576315263052,-2.0816681711721685e-16
0.07901580316063213,-2.1510571102112408e-16
0.07921584316863373,-2.1510571102112408e-16
0.07941588317663532,-2.0816681711721685e-16
0.07961592318463692,-2.0816681711721685e-16
0.07981596319263852,-2.0816681711721685e-16
0.08001600320064013,-2.0816681711721685e-16
0.08021604320864173,-2.1510571102112408e-16
0.08041608321664333,-2.1510571102112408e-16
0.08061612322464493,-2.0816681711721685e-16
0.08081616323264652,-2.0816681711721685e-16
0.08101620324064812,-2.0816681711721685e-16
0.08121624324864973,-2.1510571102112408e-16
0.08141628325665133,-2.0816681711721685e-16
0.08161632326465293,-2.1510571102112408e-16
0.08181636327265453,-2.0816681711721685e-16
0.08201640328065612,-2.0816681711721685e-16
0.08221644328865772,-2.0122792321330962e-16
0.08241648329665933,-2.0122792321330962e-16
0.08261652330466093,-2.0122792321330962e-16
0.08281656331266253,-2.0122792321330962e-16
0.08301660332066413,-1.942890293094024e-16
0.08321664332866573,-1.942890293094024e-16
0.08341668333666732,-1.942890293094024e-16
0.08361672334466894,-1.8735013540549517e-16
0.08381676335267053,-1.8735013540549517e-16
0.08401680336067213,-1.942890293094024e-16
0.08421684336867373,-1.942890293094024e-16
0.08441688337667533,-1.8735013540549517e-16
0.08461692338467693,-1.8735013540549517e-16
0.08481696339267854,-1.8041124150158794e-16
0.08501700340068014,-1.8041124150158794e-16
0.08521704340868173,-1.8735013540549517e-16
0.08541708341668333,-1.8041124150158794e-16
0.08561712342468493,-1.8041124150158794e-16
0.08581716343268653,-1.734723475976807e-16
0.08601720344068814,-1.734723475976807e-16
0.08621724344868974,-1.734723475976807e-16
0.08641728345669134,-1.6653345369377348e-16
0.08661732346469293,-1.5959455978986625e-16
0.08681736347269453,-1.5959455978986625e-16
0.08701740348069613,-1.457167719820518e-16
0.08721744348869774,-1.457167719820518e-16
0.08741748349669934,-1.5265566588595902e-16
0.08761752350470094,-1.5959455978986625e-16
0.08781756351270253,-1.5265566588595902e-16
0.08801760352070413,-1.5265566588595902e-16
0.08821764352870574,-1.3877787807814457e-16
0.08841768353670734,-1.3877787807814457e-16
0.08861772354470894,-1.3877787807814457e-16
0.08881776355271054,-1.3877787807814457e-16
0.08901780356071214,-1.3877787807814457e-16
0.08921784356871373,-1.249000902703301e-16
0.08941788357671535,-1.249000902703301e-16
0.08961792358471694,-1.249000902703301e-16
0.08981796359271854,-1.1102230246251565e-16
0.09001800360072014,-1.1102230246251565e-16
0.09021804360872174,-1.1102230246251565e-16
0.09041808361672334,-9.71445146547012e-17
0.09061812362472495,-9.71445146547012e-17
0.09081816363272655,-9.71445146547012e-17
0.09101820364072814,-9.71445146547012e-17
0.09121824364872974,-9.71445146547012e-17
0.09141828365673134,-9.71445146547012e-17
0.09161832366473294,-9.71445146547012e-17
0.09181836367273455,-9.71445146547012e-17
0.09201840368073615,-8.326672684688674e-17
0.09221844368873774,-9.71445146547012e-17
0.09241848369673934,-9.71445146547012e-17
0.09261852370474094,-9.71445146547012e-17
0.09281856371274254,-8.326672684688674e-17
0.09301860372074415,-8.326672684688674e-17
0.09321864372874575,-8.326672684688674e-17
0.09341868373674735,-8.326672684688674e-17
0.09361872374474894,-8.326672684688674e-17
0.09381876375275054,-8.326672684688674e-17
0.09401880376075214,-8.326672684688674e-17
0.09421884376875375,-8.326672684688674e-17
0.09441888377675535,-8.326672684688674e-17
0.09461892378475695,-6.938893903907228e-17
0.09481896379275855,-6.938893903907228e-17
0.09501900380076014,-8.326672684688674e-17
0.09521904380876176,-6.938893903907228e-17
0.09541908381676335,-8.326672684688674e-17
0.09561912382476495,-8.326672684688674e-17
0.09581916383276655,-8.326672684688674e-17
0.09601920384076815,-6.938893903907228e-17
0.09621924384876974,-8.326672684688674e-17
0.09641928385677136,-8.326672684688674e-17
0.09661932386477295,-8.326672684688674e-17
0.09681936387277455,-8.326672684688674e-17
0.09701940388077615,-6.938893903907228e-17
0.09721944388877775,-8.326672684688674e-17
0.09741948389677935,-8.326672684688674e-17
0.09761952390478096,-6.938893903907228e-17
0.09781956391278256,-6.938893903907228e-17
0.09801960392078415,-8.326672684688674e-17
0.09821964392878575,-8.326672684688674e-17
0.09841968393678735,-8.326672684688674e-17
0.09861972394478895,-9.71445146547012e-17
0.09881976395279056,-9.71445146547012e-17
0.09901980396079216,-9.71445146547012e-17
0.09921984396879376,-9.71445146547012e-17
0.09941988397679535,-9.71445146547012e-17
0.09961992398479695,-9.71445146547012e-17
0.09981996399279855,-9.71445146547012e-17
0.10002000400080016,-9.71445146547012e-17
0.10022004400880176,-8.326672684688674e-17
0.10042008401680336,-9.71445146547012e-17
0.10062012402480495,-9.71445146547012e-17
0.10082016403280655,-8.326672684688674e-17
0.10102020404080815,-9.71445146547012e-17
0.10122024404880976,-8.326672684688674e-17
0.10142028405681136,-9.71445146547012e-17
0.10162032406481296,-9.71445146547012e-17
0.10182036407281456,-8.326672684688674e-17
0.10202040408081615,-9.71445146547012e-17
0.10222044408881777,-9.71445146547012e-17
0.10242048409681936,-9.71445146547012e-17
0.10262052410482096,-9.71445146547012e-17
0.10282056411282256,-9.71445146547012e-17
0.10302060412082416,-9.71445146547012e-17
0.10322064412882576,-9.71445146547012e-17
0.10342068413682737,-9.71445146547012e-17
0.10362072414482897,-8.326672684688674e-17
0.10382076415283056,-9.71445146547012e-17
0.10402080416083216,-9.71445146547012e-17
0.10422084416883376,-9.71445146547012e-17
0.10442088417683536,-9.71445146547012e-17
0.10462092418483697,-9.71445146547012e-17
0.10482096419283857,-9.71445146547012e-17
0.10502100420084017,-9.71445146547012e-17
0.10522104420884176,-1.1102230246251565e-16
0.10542108421684336,-1.1102230246251565e-16
0.10562112422484496,-1.1102230246251565e-16
0.10582116423284657,-1.249000902703301e-16
0.10602120424084817,-1.1102230246251565e-16
0.10622124424884977,-1.249000902703301e-16
0.10642128425685136,-1.249000902703301e-16
0.10662132426485296,-1.249000902703301e-16
0.10682136427285456,-1.249000902703301e-16
0.10702140428085617,-1.249000902703301e-16
0.10722144428885777,-1.3877787807814457e-16
0.10742148429685937,-1.3877787807814457e-16
0.10762152430486097,-1.3877787807814457e-16
0.10782156431286256,-1.3877787807814457e-16
0.10802160432086416,-1.3877787807814457e-16
0.10822164432886577,-1.3877787807814457e-16
0.10842168433686737,-1.3877787807814457e-16
0.10862172434486897,-1.3877787807814457e-16
0.10882176435287057,-1.5265566588595902e-16
0.10902180436087217,-1.3877787807814457e-16
0.10922184436887378,-1.249000902703301e-16
0.10942188437687538,-1.249000902703301e-16
0.10962192438487697,-1.249000902703301e-16
0.10982196439287857,-1.249000902703301e-16
0.11002200440088017,-1.249000902703301e-16
0.11022204440888177,-1.249000902703301e-16
0.11042208441688338,-1.249000902703301e-16
0.11062212442488498,-1.249000902703301e-16
0.11082216443288657,-1.249000902703301e-16
0.11102220444088817,-1.249000902703301e-16
0.11122224444888977,-1.249000902703301e-16
0.11142228445689137,-1.249000902703301e-16
0.11162232446489298,-1.249000902703301e-16
0.11182236447289458,-1.249000902703301e-16
0.11202240448089618,-1.249000902703301e-16
0.11222244448889777,-1.249000902703301e-16
0.11242248449689937,-1.249000902703301e-16
0.11262252450490097,-1.249000902703301e-16
0.11282256451290258,-1.249000902703301e-16
0.11302260452090418,-1.249000902703301e-16
0.11322264452890578,-1.249000902703301e-16
0.11342268453690738,-1.249000902703301e-16
0.11362272454490897,-1.249000902703301e-16
0.11382276455291057,-1.3877787807814457e-16
0.11402280456091218,-1.249000902703301e-16
0.11422284456891378,-1.249000902703301e-16
0.11442288457691538,-1.249000902703301e-16
0.11462292458491698,-1.249000902703301e-16
0.11482296459291857,-1.249000902703301e-16
0.11502300460092017,-1.249000902703301e-16
0.11522304460892178,-1.249000902703301e-16
0.11542308461692338,-1.249000902703301e-16
0.11562312462492498,-1.249000902703301e-16
0.11582316463292658,-1.249000902703301e-16
0.11602320464092818,-1.249000902703301e-16
0.11622324464892979,-1.249000902703301e-16
0.11642328465693139,-1.3877787807814457e-16
0.11662332466493298,-1.249000902703301e-16
0.11682336467293458,-1.249000902703301e-16
0.11702340468093618,-1.249000902703301e-16
0.11722344468893778,-1.249000902703301e-16
0.11742348469693939,-1.1102230246251565e-16
0.11762352470494099,-1.1102230246251565e-16
0.11782356471294259,-1.1102230246251565e-16
0.11802360472094418,-1.1102230246251565e-16
0.11822364472894578,-1.1102230246251565e-16
0.11842368473694738,-1.1102230246251565e-16
0.11862372474494899,-1.1102230246251565e-16
0.11882376475295059,-1.1102230246251565e-16
0.11902380476095219,-1.1102230246251565e-16
0.11922384476895379,-1.1102230246251565e-16
0.11942388477695538,-1.1102230246251565e-16
0.11962392478495698,-1.1102230246251565e-16
0.11982396479295859,-1.1102230246251565e-16
0.12002400480096019,-9.71445146547012e-17
0.12022404480896179,-9.71445146547012e-17
0.12042408481696339,-9.71445146547012e-17
0.12062412482496498,-9.71445146547012e-17
0.12082416483296658,-8.326672684688674e-17
0.1210242048409682,-6.938893903907228e-17
0.12122424484896979,-6.938893903907228e-17
0.12142428485697139,-6.938893903907228e-17
0.12162432486497299,-5.551115123125783e-17
0.12182436487297459,-6.938893903907228e-17
0.12202440488097618,-6.938893903907228e-17
0.1222244448889778,-6.938893903907228e-17
0.1224244848969794,-6.938893903907228e-17
0.12262452490498099,-6.938893903907228e-17
0.12282456491298259,-6.938893903907228e-17
0.12302460492098419,-5.551115123125783e-17
0.12322464492898579,-6.938893903907228e-17
0.1234246849369874,-6.938893903907228e-17
0.123624724944989,-6.938893903907228e-17
0.12382476495299059,-5.551115123125783e-17
0.12402480496099219,-6.938893903907228e-17
0.12422484496899379,-6.938893903907228e-17
0.1244248849769954,-6.938893903907228e-17
0.124624924984997,-6.938893903907228e-17
0.1248249649929986,-6.938893903907228e-17
0.1250250050010002,-5.551115123125783e-17
0.1252250450090018,-6.938893903907228e-17
0.1254250850170034,-5.551115123125783e-17
0.125625125025005,-6.938893903907228e-17
0.1258251650330066,-6.938893903907228e-17
0.1260252050410082,-5.551115123125783e-17
0.1262252450490098,-5.551115123125783e-17
0.1264252850570114,-6.938893903907228e-17
0.126625325065013,-6.938893903907228e-17
0.1268253650730146,-5.551115123125783e-17
0.1270254050810162,-6.938893903907228e-17
0.12722544508901779,-5.551115123125783e-17
0.1274254850970194,-6.938893903907228e-17
0.127625525105021,-6.938893903907228e-17
0.1278255651130226,-6.938893903907228e-17
0.1280256051210242,-5.551115123125783e-17
0.1282256451290258,-6.938893903907228e-17
0.1284256851370274,-5.551115123125783e-17
0.128625725145029,-4.163336342344337e-17
0.1288257651530306,-5.551115123125783e-17
0.1290258051610322,-4.163336342344337e-17
0.1292258451690338,-5.551115123125783e-17
0.1294258851770354,-5.551115123125783e-17
0.129625925185037,-4.163336342344337e-17
0.1298259651930386,-5.551115123125783e-17
0.1300260052010402,-5.551115123125783e-17
0.1302260452090418,-4.163336342344337e-17
0.1304260852170434,-5.551115123125783e-17
0.130626125225045,-5.551115123125783e-17
0.1308261652330466,-5.551115123125783e-17
0.13102620524104822,-5.551115123125783e-17
0.1312262452490498,-4.163336342344337e-17
0.1314262852570514,-4.163336342344337e-17
0.131626325265053,-4.163336342344337e-17
0.1318263652730546,-5.551115123125783e-17
0.13202640528105622,-4.163336342344337e-17
0.1322264452890578,-5.551115123125783e-17
0.13242648529705942,-5.551115123125783e-17
0.132626525305061,-4.163336342344337e-17
0.1328265653130626,-5.551115123125783e-17
0.1330266053210642,-5.551115123125783e-17
0.1332266453290658,-5.551115123125783e-17
0.13342668533706742,-5.551115123125783e-17
0.133626725345069,-5.551115123125783e-17
0.13382676535307061,-4.163336342344337e-17
0.1340268053610722,-5.551115123125783e-17
0.1342268453690738,-5.551115123125783e-17
0.13442688537707542,-5.551115123125783e-17
0.134626925385077,-5.551115123125783e-17
0.13482696539307862,-5.551115123125783e-17
0.1350270054010802,-5.551115123125783e-17
0.13522704540908181,-6.938893903907228e-17
0.1354270854170834,-6.938893903907228e-17
0.135627125425085,-6.938893903907228e-17
0.13582716543308662,-6.938893903907228e-17
0.1360272054410882,-6.938893903907228e-17
0.13622724544908982,-6.938893903907228e-17
0.1364272854570914,-6.938893903907228e-17
0.136627325465093,-8.326672684688674e-17
0.13682736547309463,-8.326672684688674e-17
0.1370274054810962,-8.326672684688674e-17
0.13722744548909782,-8.326672684688674e-17
0.1374274854970994,-8.326672684688674e-17
0.13762752550510102,-8.326672684688674e-17
0.1378275655131026,-8.326672684688674e-17
0.1380276055211042,-8.326672684688674e-17
0.13822764552910582,-8.326672684688674e-17
0.1384276855371074,-8.326672684688674e-17
0.13862772554510902,-9.71445146547012e-17
0.1388277655531106,-9.71445146547012e-17
0.13902780556111222,-1.1102230246251565e-16
0.13922784556911383,-9.71445146547012e-17
0.1394278855771154,-1.1102230246251565e-16
0.13962792558511702,-1.1102230246251565e-16
0.1398279655931186,-1.1102230246251565e-16
0.14002800560112022,-1.1102230246251565e-16
0.14022804560912183,-1.1102230246251565e-16
0.14042808561712342,-1.249000902703301e-16
0.14062812562512503,-1.1102230246251565e-16
0.1408281656331266,-1.1102230246251565e-16
0.14102820564112822,-1.1102230246251565e-16
0.1412282456491298,-1.249000902703301e-16
0.14142828565713142,-1.249000902703301e-16
0.14162832566513303,-1.3877787807814457e-16
0.14182836567313462,-1.3877787807814457e-16
0.14202840568113623,-1.3877787807814457e-16
0.1422284456891378,-1.3877787807814457e-16
0.14242848569713942,-1.3877787807814457e-16
0.14262852570514103,-1.5265566588595902e-16
0.14282856571314262,-1.5265566588595902e-16
0.14302860572114423,-1.6653345369377348e-16
0.14322864572914581,-1.5265566588595902e-16
0.14342868573714743,-1.5265566588595902e-16
0.143628725745149,-1.5265566588595902e-16
0.14382876575315062,-1.5265566588595902e-16
0.14402880576115223,-1.5265566588595902e-16
0.14422884576915382,-1.5265566588595902e-16
0.14442888577715543,-1.6653345369377348e-16
0.14462892578515701,-1.5265566588595902e-16
0.14482896579315863,-1.5265566588595902e-16
0.14502900580116024,-1.5265566588595902e-16
0.14522904580916182,-1.6653345369377348e-16
0.14542908581716343,-1.5265566588595902e-16
0.14562912582516502,-1.5265566588595902e-16
0.14582916583316663,-1.6653345369377348e-16
0.14602920584116824,-1.5265566588595902e-16
0.14622924584916983,-1.5265566588595902e-16
0.14642928585717144,-1.5265566588595902e-16
0.14662932586517302,-1.6653345369377348e-16
0.14682936587317463,-1.3877787807814457e-16
0.14702940588117622,-1.3877787807814457e-16
0.14722944588917783,-1.5265566588595902e-16
0.14742948589717944,-1.3877787807814457e-16
0.14762952590518102,-1.3877787807814457e-16
0.14782956591318264,-1.5265566588595902e-16
0.14802960592118422,-1.3877787807814457e-16
0.14822964592918583,-1.3877787807814457e-16
0.14842968593718744,-1.3877787807814457e-16
0.14862972594518903,-1.3877787807814457e-16
0.14882976595319064,-1.3877787807814457e-16
0.14902980596119222,-1.5265566588595902e-16
0.14922984596919384,-1.5265566588595902e-16
0.14942988597719542,-1.3877787807814457e-16
0.14962992598519703,-1.3877787807814457e-16
0.14982996599319864,-1.3877787807814457e-16
0.15003000600120023,-1.249000902703301e-16
0.15023004600920184,-1.3877787807814457e-16
0.15043008601720342,-1.1102230246251565e-16
0.15063012602520504,-1.1102230246251565e-16
0.15083016603320665,-9.71445146547012e-17
0.15103020604120823,-1.1102230246251565e-16
0.15123024604920984,-9.71445146547012e-17
0.15143028605721143,-1.1102230246251565e-16
0.15163032606521304,-9.71445146547012e-17
0.15183036607321462,-1.1102230246251565e-16
0.15203040608121624,-1.1102230246251565e-16
0.15223044608921785,-1.1102230246251565e-16
0.15243048609721943,-9.71445146547012e-17
0.15263052610522104,-9.71445146547012e-17
0.15283056611322263,-8.326672684688674e-17
0.15303060612122424,-9.71445146547012e-17
0.15323064612922585,-6.938893903907228e-17
0.15343068613722743,-6.938893903907228e-17
0.15363072614522905,-5.551115123125783e-17
0.15383076615323063,-5.551115123125783e-17
0.15403080616123224,-5.551115123125783e-17
0.15423084616923385,-5.551115123125783e-17
0.15443088617723544,-5.551115123125783e-17
0.15463092618523705,-4.163336342344337e-17
0.15483096619323863,-5.551115123125783e-17
0.15503100620124025,-4.163336342344337e-17
0.15523104620924183,-5.551115123125783e-17
0.15543108621724344,-4.163336342344337e-17
0.15563112622524505,-2.7755575615628914e-17
0.15583116623324664,-1.3877787807814457e-17
0.15603120624124825,0.0
0.15623124624924983,0.0
0.15643128625725145,0.0
0.15663132626525306,0.0
0.15683136627325464,0.0
0.15703140628125625,0.0
0.15723144628925784,-1.3877787807814457e-17
0.15743148629725945,0.0
0.15763152630526103,0.0
0.15783156631326264,0.0
0.15803160632126426,0.0
0.15823164632926584,0.0
0.15843168633726745,0.0
0.15863172634526904,1.3877787807814457e-17
0.15883176635327065,1.3877787807814457e-17
0.15903180636127226,1.3877787807814457e-17
0.15923184636927384,2.7755575615628914e-17
0.15943188637727546,2.7755575615628914e-17
0.15963192638527704,2.7755575615628914e-17
0.15983196639327865,2.7755575615628914e-17
0.16003200640128026,2.7755575615628914e-17
0.16023204640928185,2.7755575615628914e-17
0.16043208641728346,2.7755575615628914e-17
0.16063212642528504,2.7755575615628914e-17
0.16083216643328666,2.7755575615628914e-17
0.16103220644128824,2.7755575615628914e-17
0.16123224644928985,2.7755575615628914e-17
0.16143228645729146,2.7755575615628914e-17
0.16163232646529305,1.3877787807814457e-17
0.16183236647329466,1.3877787807814457e-17
0.16203240648129624,1.3877787807814457e-17
0.16223244648929785,1.3877787807814457e-17
0.16243248649729947,2.7755575615628914e-17
0.16263252650530105,2.7755575615628914e-17
0.16283256651330266,2.7755575615628914e-17
0.16303260652130425,4.163336342344337e-17
0.16323264652930586,2.7755575615628914e-17
0.16343268653730744,2.7755575615628914e-17
0.16363272654530905,1.3877787807814457e-17
0.16383276655331067,0.0
0.16403280656131225,0.0
0.16423284656931386,1.3877787807814457e-17
0.16443288657731545,1.3877787807814457e-17
0.16463292658531706,1.3877787807814457e-17
0.16483296659331867,-1.3877787807814457e-17
0.16503300660132025,-1.3877787807814457e-17
0.16523304660932187,-1.3877787807814457e-17
0.16543308661732345,0.0
0.16563312662532506,0.0
0.16583316663332665,-1.3877787807814457e-17
0.16603320664132826,-1.3877787807814457e-17
0.16623324664932987,-2.7755575615628914e-17
0.16643328665733145,-2.7755575615628914e-17
0.16663332666533306,-4.163336342344337e-17
0.16683336667333465,-4.163336342344337e-17
0.16703340668133626,-5.551115123125783e-17
0.16723344668933787,-5.551115123125783e-17
0.16743348669733946,-6.938893903907228e-17
0.16763352670534107,-6.938893903907228e-17
0.16783356671334265,-6.938893903907228e-17
0.16803360672134426,-8.326672684688674e-17
0.16823364672934588,-8.326672684688674e-17
0.16843368673734746,-9.71445146547012e-17
0.16863372674534907,-1.1102230246251565e-16
0.16883376675335066,-1.249000902703301e-16
0.16903380676135227,-1.249000902703301e-16
0.16923384676935385,-1.3877787807814457e-16
0.16943388677735546,-1.3877787807814457e-16
0.16963392678535708,-1.3877787807814457e-16
0.16983396679335866,-1.3877787807814457e-16
0.17003400680136027,-1.3877787807814457e-16
0.17023404680936186,-1.3877787807814457e-16
0.17043408681736347,-1.5265566588595902e-16
0.17063412682536508,-1.3877787807814457e-16
0.17083416683336666,-1.3877787807814457e-16
0.17103420684136827,-1.3877787807814457e-16
0.17123424684936986,-1.3877787807814457e-16
0.17143428685737147,-1.3877787807814457e-16
0.17163432686537305,-1.5265566588595902e-16
0.17183436687337467,-1.3877787807814457e-16
0.17203440688137628,-1.3877787807814457e-16
0.17223444688937786,-1.5265566588595902e-16
0.17243448689737947,-1.3877787807814457e-16
0.17263452690538106,-1.5265566588595902e-16
0.17283456691338267,-1.5265566588595902e-16
0.17303460692138428,-1.3877787807814457e-16
0.17323464692938587,-1.5265566588595902e-16
0.17343468693738748,-1.3877787807814457e-16
0.17363472694538906,-1.5265566588595902e-16
0.17383476695339067,-1.5265566588595902e-16
0.17403480696139226,-1.3877787807814457e-16
0.17423484696939387,-1.5265566588595902e-16
0.17443488697739548,-1.5265566588595902e-16
0.17463492698539707,-1.6653345369377348e-16
0.17483496699339868,-1.6653345369377348e-16
0.17503500700140026,-1.6653345369377348e-16
0.17523504700940187,-1.6653345369377348e-16
0.17543508701740348,-1.8041124150158794e-16
0.17563512702540507,-1.8041124150158794e-16
0.17583516703340668,-1.8041124150158794e-16
0.17603520704140826,-1.8041124150158794e-16
0.17623524704940988,-1.8041124150158794e-16
0.1764352870574115,-1.8041124150158794e-16
0.17663532706541307,-1.8041124150158794e-16
0.17683536707341468,-1.8041124150158794e-16
0.17703540708141627,-1.8041124150158794e-16
0.17723544708941788,-1.8041124150158794e-16
0.17743548709741946,-1.8041124150158794e-16
0.17763552710542108,-1.8041124150158794e-16
0.1778355671134227,-1.8041124150158794e-16
0.17803560712142427,-1.8041124150158794e-16
0.17823564712942588,-1.942890293094024e-16
0.17843568713742747,-1.942890293094024e-16
0.17863572714542908,-1.942890293094024e-16
0.1788357671534307,-1.8041124150158794e-16
0.17903580716143228,-1.6653345369377348e-16
0.1792358471694339,-1.5265566588595902e-16
0.17943588717743547,-1.5265566588595902e-16
0.17963592718543708,-1.5265566588595902e-16
0.17983596719343867,-1.5265566588595902e-16
0.18003600720144028,-1.5265566588595902e-16
0.1802360472094419,-1.6653345369377348e-16
0.18043608721744347,-1.5265566588595902e-16
0.1806361272254451,-1.3877787807814457e-16
0.18083616723344667,-1.3877787807814457e-16
0.18103620724144828,-1.3877787807814457e-16
0.1812362472494499,-1.5265566588595902e-16
0.18143628725745148,-1.3877787807814457e-16
0.1816363272654531,-1.5265566588595902e-16
0.18183636727345467,-1.3877787807814457e-16
0.1820364072814563,-1.3877787807814457e-16
0.1822364472894579,-1.3877787807814457e-16
0.18243648729745948,-1.5265566588595902e-16
0.1826365273054611,-1.3877787807814457e-16
0.18283656731346268,-1.249000902703301e-16
0.1830366073214643,-1.249000902703301e-16
0.18323664732946587,-1.3877787807814457e-16
0.18343668733746749,-1.249000902703301e-16
0.1836367273454691,-1.5265566588595902e-16
0.18383676735347068,-1.1102230246251565e-16
0.1840368073614723,-1.249000902703301e-16
0.18423684736947388,-1.249000902703301e-16
0.1844368873774755,-9.71445146547012e-17
0.1846369273854771,-1.249000902703301e-16
0.18483696739347868,-1.1102230246251565e-16
0.1850370074014803,-9.71445146547012e-17
0.18523704740948188,-1.1102230246251565e-16
0.1854370874174835,-9.71445146547012e-17
0.18563712742548508,-9.71445146547012e-17
0.1858371674334867,-8.326672684688674e-17
0.1860372074414883,-8.326672684688674e-17
0.18623724744948988,-9.71445146547012e-17
0.1864372874574915,-9.71445146547012e-17
0.18663732746549308,-9.71445146547012e-17
0.1868373674734947,-6.938893903907228e-17
0.1870374074814963,-6.938893903907228e-17
0.1872374474894979,-5.551115123125783e-17
0.1874374874974995,-8.326672684688674e-17
0.18763752750550108,-6.938893903907228e-17
0.1878375675135027,-5.551115123125783e-17
0.18803760752150428,-8.326672684688674e-17
0.1882376475295059,-6.938893903907228e-17
0.1884376875375075,-6.938893903907228e-17
0.1886377275455091,-6.938893903907228e-17
0.1888377675535107,-6.938893903907228e-17
0.18903780756151228,-6.938893903907228e-17
0.1892378475695139,-6.938893903907228e-17
0.1894378875775155,-6.938893903907228e-17
0.1896379275855171,-6.938893903907228e-17
0.1898379675935187,-6.938893903907228e-17
0.1900380076015203,-8.326672684688674e-17
0.1902380476095219,-5.551115123125783e-17
0.1904380876175235,-5.551115123125783e-17
0.1906381276255251,-5.551115123125783e-17
0.1908381676335267,-8.326672684688674e-17
0.1910382076415283,-5.551115123125783e-17
0.1912382476495299,-6.938893903907228e-17
0.1914382876575315,-6.938893903907228e-17
0.1916383276655331,-8.326672684688674e-17
0.1918383676735347,-5.551115123125783e-17
0.1920384076815363,-6.938893903907228e-17
0.1922384476895379,-6.938893903907228e-17
0.1924384876975395,-6.938893903907228e-17
0.1926385277055411,-8.326672684688674e-17
0.1928385677135427,-6.938893903907228e-17
0.1930386077215443,-5.551115123125783e-17
0.1932386477295459,-8.326672684688674e-17
0.1934386877375475,-8.326672684688674e-17
0.1936387277455491,-8.326672684688674e-17
0.1938387677535507,-6.938893903907228e-17
0.1940388077615523,-5.551115123125783e-17
0.1942388477695539,-8.326672684688674e-17
0.1944388877775555,-6.938893903907228e-17
0.1946389277855571,-9.71445146547012e-17
0.1948389677935587,-1.1102230246251565e-16
0.1950390078015603,-1.1102230246251565e-16
0.19523904780956192,-1.1102230246251565e-16
0.1954390878175635,-1.1102230246251565e-16
0.1956391278255651,-1.1102230246251565e-16
0.1958391678335667,-1.249000902703301e-16
0.1960392078415683,-1.1102230246251565e-16
0.19623924784956992,-1.1102230246251565e-16
0.1964392878575715,-1.3877787807814457e-16
0.19663932786557312,-1.249000902703301e-16
0.1968393678735747,-1.249000902703301e-16
0.1970394078815763,-1.3877787807814457e-16
0.1972394478895779,-1.3877787807814457e-16
0.1974394878975795,-1.249000902703301e-16
0.19763952790558112,-1.249000902703301e-16
0.1978395679135827,-1.3877787807814457e-16
0.19803960792158432,-1.249000902703301e-16
0.1982396479295859,-1.249000902703301e-16
0.1984396879375875,-1.249000902703301e-16
0.19863972794558912,-1.249000902703301e-16
0.1988397679535907,-1.3877787807814457e-16
0.19903980796159232,-1.6653345369377348e-16
0.1992398479695939,-1.6653345369377348e-16
0.19943988797759551,-1.942890293094024e-16
0.1996399279855971,-1.942890293094024e-16
0.1998399679935987,-1.942890293094024e-16
0.20004000800160032,-1.942890293094024e-16
0.2002400480096019,-1.942890293094024e-16
0.20044008801760352,-1.6653345369377348e-16
0.2006401280256051,-1.6653345369377348e-16
0.20084016803360671,-1.942890293094024e-16
0.20104020804160833,-1.942890293094024e-16
0.2012402480496099,-1.942890293094024e-16
0.20144028805761152,-1.942890293094024e-16
0.2016403280656131,-1.942890293094024e-16
0.20184036807361472,-1.942890293094024e-16
0.2020404080816163,-1.942890293094024e-16
0.2022404480896179,-1.942890293094024e-16
0.20244048809761953,-1.942890293094024e-16
0.2026405281056211,-2.220446049250313e-16
0.20284056811362272,-2.220446049250313e-16
0.2030406081216243,-2.220446049250313e-16
0.20324064812962592,-2.220446049250313e-16
0.20344068813762753,-2.220446049250313e-16
0.2036407281456291,-2.220446049250313e-16
0.20384076815363072,-2.220446049250313e-16
0.2040408081616323,-1.942890293094024e-16
0.20424084816963392,-2.220446049250313e-16
0.20444088817763553,-2.220446049250313e-16
0.20464092818563712,-2.220446049250313e-16
0.20484096819363873,-2.220446049250313e-16
0.2050410082016403,-2.220446049250313e-16
0.20524104820964192,-2.220446049250313e-16
0.2054410882176435,-2.498001805406602e-16
0.20564112822564512,-2.498001805406602e-16
0.20584116823364673,-2.498001805406602e-16
0.20604120824164832,-2.498001805406602e-16
0.20624124824964993,-2.498001805406602e-16
0.2064412882576515,-2.498001805406602e-16
0.20664132826565312,-2.498001805406602e-16
0.20684136827365474,-2.498001805406602e-16
0.20704140828165632,-2.498001805406602e-16
0.20724144828965793,-2.220446049250313e-16
0.20744148829765952,-2.498001805406602e-16
0.20764152830566113,-2.498001805406602e-16
0.2078415683136627,-2.498001805406602e-16
0.20804160832166432,-2.498001805406602e-16
0.20824164832966593,-2.220446049250313e-16
0.20844168833766752,-2.498001805406602e-16
0.20864172834566913,-2.498001805406602e-16
0.20884176835367071,-2.220446049250313e-16
0.20904180836167233,-2.220446049250313e-16
0.20924184836967394,-2.220446049250313e-16
0.20944188837767552,-2.220446049250313e-16
0.20964192838567713,-2.498001805406602e-16
0.20984196839367872,-2.498001805406602e-16
0.21004200840168033,-2.220446049250313e-16
0.21024204840968191,-2.498001805406602e-16
0.21044208841768353,-2.498001805406602e-16
0.21064212842568514,-2.220446049250313e-16
0.21084216843368672,-2.498001805406602e-16
0.21104220844168833,-2.498001805406602e-16
0.21124224844968992,-2.498001805406602e-16
0.21144228845769153,-2.498001805406602e-16
0.21164232846569314,-2.498001805406602e-16
0.21184236847369473,-2.220446049250313e-16
0.21204240848169634,-2.220446049250313e-16
0.21224244848969792,-2.220446049250313e-16
0.21244248849769953,-2.220446049250313e-16
0.21264252850570114,-2.498001805406602e-16
0.21284256851370273,-2.220446049250313e-16
0.21304260852170434,-1.942890293094024e-16
0.21324264852970592,-1.6653345369377348e-16
0.21344268853770754,-1.6653345369377348e-16
0.21364272854570912,-1.3877787807814457e-16
0.21384276855371073,-1.6653345369377348e-16
0.21404280856171234,-1.6653345369377348e-16
0.21424284856971393,-1.3877787807814457e-16
0.21444288857771554,-1.3877787807814457e-16
0.21464292858571712,-1.3877787807814457e-16
0.21484296859371874,-1.6653345369377348e-16
0.21504300860172035,-1.3877787807814457e-16
0.21524304860972193,-1.6653345369377348e-16
0.21544308861772354,-1.6653345369377348e-16
0.21564312862572513,-1.3877787807814457e-16
0.21584316863372674,-1.6653345369377348e-16
0.21604320864172832,-1.6653345369377348e-16
0.21624324864972994,-1.6653345369377348e-16
0.21644328865773155,-1.3877787807814457e-16
0.21664332866573313,-1.6653345369377348e-16
0.21684336867373474,-1.6653345369377348e-16
0.21704340868173633,-1.6653345369377348e-16
0.21724344868973794,-1.6653345369377348e-16
0.21744348869773955,-1.6653345369377348e-16
0.21764352870574113,-1.6653345369377348e-16
0.21784356871374275,-1.6653345369377348e-16
0.21804360872174433,-1.3877787807814457e-16
0.21824364872974594,-1.3877787807814457e-16
0.21844368873774755,-1.6653345369377348e-16
0.21864372874574914,-1.3877787807814457e-16
0.21884376875375075,-1.3877787807814457e-16
0.21904380876175233,-1.3877787807814457e-16
0.21924384876975395,-1.6653345369377348e-16
0.21944388877775553,-1.3877787807814457e-16
0.21964392878575714,-1.6653345369377348e-16
0.21984396879375875,-1.3877787807814457e-16
0.22004400880176034,-1.3877787807814457e-16
0.22024404880976195,-1.3877787807814457e-16
0.22044408881776353,-1.6653345369377348e-16
0.22064412882576515,-1.6653345369377348e-16
0.22084416883376676,-1.6653345369377348e-16
0.22104420884176834,-1.6653345369377348e-16
0.22124424884976995,-1.6653345369377348e-16
0.22144428885777154,-1.6653345369377348e-16
0.22164432886577315,-1.6653345369377348e-16
0.22184436887377473,-1.942890293094024e-16
0.22204440888177635,-1.942890293094024e-16
0.22224444888977796,-1.6653345369377348e-16
0.22244448889777954,-1.6653345369377348e-16
0.22264452890578115,-1.6653345369377348e-16
0.22284456891378274,-1.6653345369377348e-16
0.22304460892178435,-1.942890293094024e-16
0.22324464892978596,-1.6653345369377348e-16
0.22344468893778754,-1.6653345369377348e-16
0.22364472894578916,-1.942890293094024e-16
0.22384476895379074,-2.220446049250313e-16
0.22404480896179235,-1.942890293094024e-16
0.22424484896979394,-1.942890293094024e-16
0.22444488897779555,-1.942890293094024e-16
0.22464492898579716,-1.942890293094024e-16
0.22484496899379874,-1.942890293094024e-16
0.22504500900180036,-2.220446049250313e-16
0.22524504900980194,-1.942890293094024e-16
0.22544508901780355,-1.942890293094024e-16
0.22564512902580516,-1.942890293094024e-16
0.22584516903380675,-1.942890293094024e-16
0.22604520904180836,-1.942890293094024e-16
0.22624524904980994,-1.942890293094024e-16
0.22644528905781156,-1.942890293094024e-16
0.22664532906581317,-1.942890293094024e-16
0.22684536907381475,-2.220446049250313e-16
0.22704540908181636,-2.498001805406602e-16
0.22724544908981795,-2.498001805406602e-16
0.22744548909781956,-2.498001805406602e-16
0.22764552910582114,-2.498001805406602e-16
0.22784556911382275,-2.498001805406602e-16
0.22804560912182437,-2.498001805406602e-16
0.22824564912982595,-2.220446049250313e-16
0.22844568913782756,-2.498001805406602e-16
0.22864572914582915,-2.498001805406602e-16
0.22884576915383076,-2.498001805406602e-16
0.22904580916183237,-2.498001805406602e-16
0.22924584916983395,-2.498001805406602e-16
0.22944588917783557,-2.498001805406602e-16
0.22964592918583715,-2.498001805406602e-16
0.22984596919383876,-2.498001805406602e-16
0.23004600920184035,-2.220446049250313e-16
0.23024604920984196,-2.498001805406602e-16
0.23044608921784357,-2.498001805406602e-16
0.23064612922584515,-2.498001805406602e-16
0.23084616923384677,-2.220446049250313e-16
0.23104620924184835,-2.498001805406602e-16
0.23124624924984996,-2.498001805406602e-16
0.23144628925785157,-2.498001805406602e-16
0.23164632926585316,-2.498001805406602e-16
0.23184636927385477,-2.498001805406602e-16
0.23204640928185635,-2.220446049250313e-16
0.23224644928985796,-2.498001805406602e-16
0.23244648929785958,-2.498001805406602e-16
0.23264652930586116,-2.498001805406602e-16
0.23284656931386277,-2.498001805406602e-16
0.23304660932186436,-2.498001805406602e-16
0.23324664932986597,-2.498001805406602e-16
0.23344668933786755,-2.498001805406602e-16
0.23364672934586916,-2.498001805406602e-16
0.23384676935387078,-2.498001805406602e-16
0.23404680936187236,-2.498001805406602e-16
0.23424684936987397,-2.498001805406602e-16
0.23444688937787556,-2.498001805406602e-16
0.23464692938587717,-2.220446049250313e-16
0.23484696939387878,-2.220446049250313e-16
0.23504700940188036,-2.220446049250313e-16
0.23524704940988198,-2.220446049250313e-16
0.23544708941788356,-2.220446049250313e-16
0.23564712942588517,-2.220446049250313e-16
0.23584716943388676,-2.220446049250313e-16
0.23604720944188837,-2.220446049250313e-16
0.23624724944988998,-2.220446049250313e-16
0.23644728945789156,-2.220446049250313e-16
0.23664732946589317,-2.220446049250313e-16
0.23684736947389476,-2.220446049250313e-16
0.23704740948189637,-2.220446049250313e-16
0.23724744948989798,-1.942890293094024e-16
0.23744748949789957,-2.220446049250313e-16
0.23764752950590118,-2.220446049250313e-16
0.23784756951390276,-2.220446049250313e-16
0.23804760952190437,-2.220446049250313e-16
0.23824764952990596,-2.220446049250313e-16
0.23844768953790757,-2.220446049250313e-16
0.23864772954590918,-2.220446049250313e-16
0.23884776955391077,-2.220446049250313e-16
0.23904780956191238,-1.942890293094024e-16
0.23924784956991396,-1.942890293094024e-16
0.23944788957791557,-2.220446049250313e-16
0.23964792958591719,-2.220446049250313e-16
0.23984796959391877,-2.220446049250313e-16
0.24004800960192038,-2.220446049250313e-16
0.24024804960992197,-2.220446049250313e-16
0.24044808961792358,-2.220446049250313e-16
0.2406481296259252,-2.220446049250313e-16
0.24084816963392677,-2.220446049250313e-16
0.24104820964192838,-2.220446049250313e-16
0.24124824964992997,-2.220446049250313e-16
0.24144828965793158,-2.220446049250313e-16
0.24164832966593316,-2.220446049250313e-16
0.24184836967393478,-2.220446049250313e-16
0.2420484096819364,-2.220446049250313e-16
0.24224844968993797,-2.220446049250313e-16
0.24244848969793958,-2.220446049250313e-16
0.24264852970594117,-2.220446049250313e-16
0.24284856971394278,-2.220446049250313e-16
0.2430486097219444,-2.220446049250313e-16
0.24324864972994598,-2.498001805406602e-16
0.2434486897379476,-2.220446049250313e-16
0.24364872974594917,-2.220446049250313e-16
0.24384876975395078,-2.498001805406602e-16
0.24404880976195237,-2.220446049250313e-16
0.24424884976995398,-2.220446049250313e-16
0.2444488897779556,-2.220446049250313e-16
0.24464892978595718,-2.498001805406602e-16
0.2448489697939588,-2.220446049250313e-16
0.24504900980196037,-2.220446049250313e-16
0.24524904980996198,-2.498001805406602e-16
0.2454490898179636,-2.498001805406602e-16
0.24564912982596518,-2.7755575615628914e-16
0.2458491698339668,-2.7755575615628914e-16
0.24604920984196837,-2.498001805406602e-16
0.24624924984997,-2.7755575615628914e-16
0.24644928985797157,-2.7755575615628914e-16
0.24664932986597318,-2.7755575615628914e-16
0.2468493698739748,-2.7755575615628914e-16
0.24704940988197638,-3.0531133177191805e-16
0.247249449889978,-3.0531133177191805e-16
0.24744948989797957,-2.7755575615628914e-16
0.24764952990598119,-2.7755575615628914e-16
0.2478495699139828,-2.7755575615628914e-16
0.24804960992198438,-2.7755575615628914e-16
0.248249649929986,-2.7755575615628914e-16
0.24844968993798758,-3.0531133177191805e-16
0.2486497299459892,-3.0531133177191805e-16
0.2488497699539908,-3.0531133177191805e-16
0.24904980996199239,-3.0531133177191805e-16
0.249249849969994,-2.7755575615628914e-16
0.24944988997799558,-2.7755575615628914e-16
0.2496499299859972,-2.7755575615628914e-16
0.24984996999399878,-2.7755575615628914e-16
0.2500500100020004,-2.7755575615628914e-16
0.250250050010002,-3.0531133177191805e-16
0.2504500900180036,-3.0531133177191805e-16
0.25065013002600517,-3.0531133177191805e-16
0.2508501700340068,-3.3306690738754696e-16
0.2510502100420084,-3.0531133177191805e-16
0.25125025005001,-3.0531133177191805e-16
0.2514502900580116,-3.0531133177191805e-16
0.2516503300660132,-3.0531133177191805e-16
0.2518503700740148,-3.0531133177191805e-16
0.2520504100820164,-3.3306690738754696e-16
0.252250450090018,-3.0531133177191805e-16
0.2524504900980196,-3.0531133177191805e-16
0.2526505301060212,-3.0531133177191805e-16
0.2528505701140228,-3.0531133177191805e-16
0.2530506101220244,-3.3306690738754696e-16
0.253250650130026,-3.0531133177191805e-16
0.25345069013802757,-3.0531133177191805e-16
0.2536507301460292,-3.0531133177191805e-16
0.2538507701540308,-3.0531133177191805e-16
0.2540508101620324,-3.0531133177191805e-16
0.254250850170034,-3.0531133177191805e-16
0.25445089017803557,-3.0531133177191805e-16
0.2546509301860372,-3.3306690738754696e-16
0.2548509701940388,-3.3306690738754696e-16
0.2550510102020404,-3.3306690738754696e-16
0.255251050210042,-3.3306690738754696e-16
0.2554510902180436,-3.0531133177191805e-16
0.2556511302260452,-3.3306690738754696e-16
0.2558511702340468,-3.608224830031759e-16
0.2560512102420484,-3.3306690738754696e-16
0.25625125025005,-3.608224830031759e-16
0.2564512902580516,-3.608224830031759e-16
0.2566513302660532,-3.3306690738754696e-16
0.2568513702740548,-3.608224830031759e-16
0.2570514102820564,-3.608224830031759e-16
0.257251450290058,-3.885780586188048e-16
0.2574514902980596,-3.885780586188048e-16
0.2576515303060612,-3.3306690738754696e-16
0.2578515703140628,-3.608224830031759e-16
0.2580516103220644,-3.3306690738754696e-16
0.25825165033006603,-3.3306690738754696e-16
0.2584516903380676,-3.3306690738754696e-16
0.2586517303460692,-3.608224830031759e-16
0.2588517703540708,-3.608224830031759e-16
0.2590518103620724,-3.608224830031759e-16
0.259251850370074,-3.608224830031759e-16
0.2594518903780756,-3.608224830031759e-16
0.2596519303860772,-3.608224830031759e-16
0.2598519703940788,-3.608224830031759e-16
0.2600520104020804,-3.608224830031759e-16
0.260252050410082,-3.608224830031759e-16
0.2604520904180836,-3.3306690738754696e-16
0.2606521304260852,-3.608224830031759e-16
0.2608521704340868,-3.3306690738754696e-16
0.26105221044208843,-3.608224830031759e-16
0.26125225045009,-3.3306690738754696e-16
0.2614522904580916,-3.608224830031759e-16
0.2616523304660932,-3.608224830031759e-16
0.2618523704740948,-3.608224830031759e-16
0.26205241048209643,-3.608224830031759e-16
0.262252450490098,-3.608224830031759e-16
0.2624524904980996,-3.608224830031759e-16
0.2626525305061012,-3.3306690738754696e-16
0.2628525705141028,-3.608224830031759e-16
0.26305261052210444,-3.3306690738754696e-16
0.263252650530106,-3.608224830031759e-16
0.2634526905381076,-3.3306690738754696e-16
0.2636527305461092,-3.608224830031759e-16
0.2638527705541108,-3.3306690738754696e-16
0.26405281056211244,-3.3306690738754696e-16
0.264252850570114,-3.3306690738754696e-16
0.2644528905781156,-3.608224830031759e-16
0.2646529305861172,-3.0531133177191805e-16
0.26485297059411883,-3.0531133177191805e-16
0.2650530106021204,-3.3306690738754696e-16
0.265253050610122,-3.3306690738754696e-16
0.2654530906181236,-3.0531133177191805e-16
0.2656531306261252,-3.0531133177191805e-16
0.26585317063412683,-3.0531133177191805e-16
0.2660532106421284,-3.0531133177191805e-16
0.26625325065013,-2.7755575615628914e-16
0.2664532906581316,-3.0531133177191805e-16
0.2666533306661332,-3.0531133177191805e-16
0.26685337067413484,-3.0531133177191805e-16
0.2670534106821364,-2.7755575615628914e-16
0.267253450690138,-3.0531133177191805e-16
0.2674534906981396,-2.7755575615628914e-16
0.26765353070614123,-2.7755575615628914e-16
0.26785357071414284,-3.0531133177191805e-16
0.2680536107221444,-3.0531133177191805e-16
0.268253650730146,-3.0531133177191805e-16
0.2684536907381476,-3.0531133177191805e-16
0.26865373074614923,-3.0531133177191805e-16
0.26885377075415084,-2.7755575615628914e-16
0.2690538107621524,-3.0531133177191805e-16
0.269253850770154,-2.7755575615628914e-16
0.2694538907781556,-2.220446049250313e-16
0.26965393078615724,-1.942890293094024e-16
0.26985397079415885,-1.942890293094024e-16
0.2700540108021604,-2.220446049250313e-16
0.270254050810162,-1.942890293094024e-16
0.27045409081816363,-2.220446049250313e-16
0.27065413082616524,-2.220446049250313e-16
0.2708541708341668,-1.942890293094024e-16
0.2710542108421684,-1.942890293094024e-16
0.27125425085017,-2.220446049250313e-16
0.27145429085817163,-2.220446049250313e-16
0.27165433086617324,-1.942890293094024e-16
0.2718543708741748,-1.942890293094024e-16
0.2720544108821764,-1.942890293094024e-16
0.272254450890178,-2.220446049250313e-16
0.27245449089817964,-1.942890293094024e-16
0.27265453090618125,-1.942890293094024e-16
0.2728545709141828,-1.942890293094024e-16
0.2730546109221844,-1.942890293094024e-16
0.273254650930186,-1.942890293094024e-16
0.27345469093818764,-1.942890293094024e-16
0.27365473094618925,-1.942890293094024e-16
0.2738547709541908,-1.942890293094024e-16
0.2740548109621924,-1.942890293094024e-16
0.27425485097019403,-1.942890293094024e-16
0.27445489097819564,-1.942890293094024e-16
0.27465493098619725,-1.942890293094024e-16
0.2748549709941988,-1.942890293094024e-16
0.2750550110022004,-1.942890293094024e-16
0.27525505101020203,-1.942890293094024e-16
0.27545509101820365,-2.220446049250313e-16
0.2756551310262052,-1.942890293094024e-16
0.2758551710342068,-1.942890293094024e-16
0.2760552110422084,-1.942890293094024e-16
0.27625525105021004,-1.942890293094024e-16
0.27645529105821165,-1.942890293094024e-16
0.2766553310662132,-1.942890293094024e-16
0.2768553710742148,-1.942890293094024e-16
0.27705541108221643,-2.220446049250313e-16
0.27725545109021804,-1.942890293094024e-16
0.27745549109821965,-2.220446049250313e-16
0.2776555311062212,-1.942890293094024e-16
0.2778555711142228,-1.942890293094024e-16
0.27805561112222443,-1.942890293094024e-16
0.27825565113022604,-1.942890293094024e-16
0.27845569113822766,-2.220446049250313e-16
0.2786557311462292,-1.942890293094024e-16
0.2788557711542308,-2.220446049250313e-16
0.27905581116223244,-2.220446049250313e-16
0.27925585117023405,-2.498001805406602e-16
0.27945589117823566,-2.220446049250313e-16
0.2796559311862372,-2.220446049250313e-16
0.27985597119423883,-2.498001805406602e-16
0.28005601120224044,-2.498001805406602e-16
0.28025605121024205,-2.220446049250313e-16
0.28045609121824366,-2.498001805406602e-16
0.2806561312262452,-2.498001805406602e-16
0.28085617123424683,-2.498001805406602e-16
0.28105621124224844,-2.220446049250313e-16
0.28125625125025006,-2.220446049250313e-16
0.2814562912582516,-2.498001805406602e-16
0.2816563312662532,-2.498001805406602e-16
0.28185637127425484,-2.220446049250313e-16
0.28205641128225645,-2.220446049250313e-16
0.28225645129025806,-2.220446049250313e-16
0.2824564912982596,-2.220446049250313e-16
0.2826565313062612,-2.498001805406602e-16
0.28285657131426284,-2.498001805406602e-16
0.28305661132226445,-2.7755575615628914e-16
0.28325665133026606,-2.7755575615628914e-16
0.2834566913382676,-2.7755575615628914e-16
0.28365673134626923,-2.498001805406602e-16
0.28385677135427084,-2.7755575615628914e-16
0.28405681136227245,-2.7755575615628914e-16
0.28425685137027407,-2.498001805406602e-16
0.2844568913782756,-2.498001805406602e-16
0.28465693138627723,-2.7755575615628914e-16
0.28485697139427885,-2.498001805406602e-16
0.28505701140228046,-2.7755575615628914e-16
0.28525705141028207,-2.498001805406602e-16
0.2854570914182836,-2.498001805406602e-16
0.28565713142628524,-2.498001805406602e-16
0.28585717143428685,-2.498001805406602e-16
0.28605721144228846,-2.498001805406602e-16
0.2862572514502901,-2.7755575615628914e-16
0.28645729145829163,-2.7755575615628914e-16
0.28665733146629324,-2.7755575615628914e-16
0.28685737147429485,-2.498001805406602e-16
0.28705741148229647,-2.498001805406602e-16
0.287257451490298,-2.7755575615628914e-16
0.28745749149829963,-2.7755575615628914e-16
0.28765753150630125,-2.498001805406602e-16
0.28785757151430286,-2.498001805406602e-16
0.28805761152230447,-2.498001805406602e-16
0.288257651530306,-2.7755575615628914e-16
0.28845769153830764,-2.7755575615628914e-16
0.28865773154630925,-2.7755575615628914e-16
0.28885777155431086,-2.7755575615628914e-16
0.28905781156231247,-2.7755575615628914e-16
0.28925785157031403,-2.7755575615628914e-16
0.28945789157831564,-2.7755575615628914e-16
0.28965793158631725,-2.7755575615628914e-16
0.28985797159431886,-2.498001805406602e-16
0.2900580116023205,-2.7755575615628914e-16
0.29025805161032203,-2.7755575615628914e-16
0.29045809161832364,-2.498001805406602e-16
0.29065813162632526,-2.7755575615628914e-16
0.29085817163432687,-2.498001805406602e-16
0.2910582116423285,-2.498001805406602e-16
0.29125825165033004,-2.498001805406602e-16
0.29145829165833165,-2.7755575615628914e-16
0.29165833166633326,-2.498001805406602e-16
0.29185837167433487,-2.498001805406602e-16
0.2920584116823365,-2.498001805406602e-16
0.29225845169033804,-2.498001805406602e-16
0.29245849169833965,-2.7755575615628914e-16
0.29265853170634126,-2.7755575615628914e-16
0.2928585717143429,-2.7755575615628914e-16
0.29305861172234443,-2.7755575615628914e-16
0.29325865173034604,-2.7755575615628914e-16
0.29345869173834765,-2.7755575615628914e-16
0.29365873174634927,-2.498001805406602e-16
0.2938587717543509,-2.498001805406602e-16
0.29405881176235243,-2.7755575615628914e-16
0.29425885177035405,-2.7755575615628914e-16
0.29445889177835566,-2.498001805406602e-16
0.29465893178635727,-2.498001805406602e-16
0.2948589717943589,-2.498001805406602e-16
0.29505901180236044,-2.498001805406602e-16
0.29525905181036205,-2.220446049250313e-16
0.29545909181836366,-2.220446049250313e-16
0.2956591318263653,-2.498001805406602e-16
0.2958591718343669,-2.220446049250313e-16
0.29605921184236844,-2.498001805406602e-16
0.29625925185037005,-2.220446049250313e-16
0.29645929185837167,-2.220446049250313e-16
0.2966593318663733,-2.220446049250313e-16
0.2968593718743749,-2.498001805406602e-16
0.29705941188237645,-2.498001805406602e-16
0.29725945189037806,-2.220446049250313e-16
0.29745949189837967,-2.220446049250313e-16
0.2976595319063813,-2.220446049250313e-16
0.2978595719143829,-2.498001805406602e-16
0.29805961192238445,-2.220446049250313e-16
0.29825965193038606,-2.498001805406602e-16
0.2984596919383877,-2.220446049250313e-16
0.2986597319463893,-2.220446049250313e-16
0.29885977195439084,-2.220446049250313e-16
0.29905981196239245,-2.220446049250313e-16
0.29925985197039406,-2.498001805406602e-16
0.2994598919783957,-2.498001805406602e-16
0.2996599319863973,-2.498001805406602e-16
0.29985997199439884,-2.498001805406602e-16
0.30006001200240046,-2.498001805406602e-16
0.30026005201040207,-2.498001805406602e-16
0.3004600920184037,-2.7755575615628914e-16
0.3006601320264053,-2.7755575615628914e-16
0.30086017203440685,-2.7755575615628914e-16
0.30106021204240846,-2.7755575615628914e-16
0.30126025205041007,-2.498001805406602e-16
0.3014602920584117,-2.7755575615628914e-16
0.3016603320664133,-2.498001805406602e-16
0.30186037207441485,-2.7755575615628914e-16
0.30206041208241646,-2.7755575615628914e-16
0.3022604520904181,-2.7755575615628914e-16
0.3024604920984197,-3.0531133177191805e-16
0.3026605321064213,-2.7755575615628914e-16
0.30286057211442285,-2.7755575615628914e-16
0.30306061212242447,-2.7755575615628914e-16
0.3032606521304261,-2.7755575615628914e-16
0.3034606921384277,-3.0531133177191805e-16
0.30366073214642925,-3.0531133177191805e-16
0.30386077215443086,-3.0531133177191805e-16
0.30406081216243247,-2.7755575615628914e-16
0.3042608521704341,-2.7755575615628914e-16
0.3044608921784357,-2.7755575615628914e-16
0.30466093218643725,-2.7755575615628914e-16
0.30486097219443886,-2.7755575615628914e-16
0.3050610122024405,-2.7755575615628914e-16
0.3052610522104421,-2.7755575615628914e-16
0.3054610922184437,-3.0531133177191805e-16
0.30566113222644525,-2.7755575615628914e-16
0.30586117223444687,-3.0531133177191805e-16
0.3060612122424485,-2.7755575615628914e-16
0.3062612522504501,-2.7755575615628914e-16
0.3064612922584517,-2.7755575615628914e-16
0.30666133226645326,-3.0531133177191805e-16
0.30686137227445487,-2.7755575615628914e-16
0.3070614122824565,-2.7755575615628914e-16
0.3072614522904581,-2.7755575615628914e-16
0.3074614922984597,-3.0531133177191805e-16
0.30766153230646126,-3.0531133177191805e-16
0.3078615723144629,-3.0531133177191805e-16
0.3080616123224645,-3.0531133177191805e-16
0.3082616523304661,-3.0531133177191805e-16
0.3084616923384677,-3.0531133177191805e-16
0.30866173234646926,-3.0531133177191805e-16
0.3088617723544709,-3.0531133177191805e-16
0.3090618123624725,-2.7755575615628914e-16
0.3092618523704741,-3.0531133177191805e-16
0.30946189237847566,-2.7755575615628914e-16
0.30966193238647727,-2.7755575615628914e-16
0.3098619723944789,-3.0531133177191805e-16
0.3100620124024805,-2.7755575615628914e-16
0.3102620524104821,-2.7755575615628914e-16
0.31046209241848366,-2.7755575615628914e-16
0.31066213242648527,-2.7755575615628914e-16
0.3108621724344869,-2.7755575615628914e-16
0.3110622124424885,-2.7755575615628914e-16
0.3112622524504901,-2.7755575615628914e-16
0.31146229245849166,-2.7755575615628914e-16
0.3116623324664933,-3.0531133177191805e-16
0.3118623724744949,-2.7755575615628914e-16
0.3120624124824965,-2.498001805406602e-16
0.3122624524904981,-2.7755575615628914e-16
0.31246249249849967,-2.7755575615628914e-16
0.3126625325065013,-2.7755575615628914e-16
0.3128625725145029,-3.0531133177191805e-16
0.3130626125225045,-2.498001805406602e-16
0.3132626525305061,-2.7755575615628914e-16
0.31346269253850767,-2.7755575615628914e-16
0.3136627325465093,-2.7755575615628914e-16
0.3138627725545109,-2.498001805406602e-16
0.3140628125625125,-2.498001805406602e-16
0.3142628525705141,-2.7755575615628914e-16
0.3144628925785157,-2.498001805406602e-16
0.3146629325865173,-2.498001805406602e-16
0.3148629725945189,-2.498001805406602e-16
0.3150630126025205,-2.7755575615628914e-16
0.31526305261052207,-2.7755575615628914e-16
0.3154630926185237,-2.7755575615628914e-16
0.3156631326265253,-2.498001805406602e-16
0.3158631726345269,-2.7755575615628914e-16
0.3160632126425285,-2.498001805406602e-16
0.31626325265053007,-2.7755575615628914e-16
0.3164632926585317,-2.7755575615628914e-16
0.3166633326665333,-2.7755575615628914e-16
0.3168633726745349,-2.498001805406602e-16
0.3170634126825365,-2.498001805406602e-16
0.3172634526905381,-2.7755575615628914e-16
0.3174634926985397,-2.498001805406602e-16
0.3176635327065413,-2.7755575615628914e-16
0.3178635727145429,-2.7755575615628914e-16
0.3180636127225445,-2.498001805406602e-16
0.3182636527305461,-2.498001805406602e-16
0.3184636927385477,-2.220446049250313e-16
0.3186637327465493,-2.220446049250313e-16
0.3188637727545509,-2.220446049250313e-16
0.3190638127625525,-2.498001805406602e-16
0.3192638527705541,-2.220446049250313e-16
0.3194638927785557,-2.220446049250313e-16
0.3196639327865573,-2.498001805406602e-16
0.3198639727945589,-2.498001805406602e-16
0.3200640128025605,-2.498001805406602e-16
0.3202640528105621,-2.220446049250313e-16
0.3204640928185637,-2.220446049250313e-16
0.3206641328265653,-2.498001805406602e-16
0.3208641728345669,-2.498001805406602e-16
0.3210642128425685,-2.498001805406602e-16
0.3212642528505701,-2.498001805406602e-16
0.3214642928585717,-2.498001805406602e-16
0.3216643328665733,-2.498001805406602e-16
0.3218643728745749,-2.220446049250313e-16
0.3220644128825765,-2.220446049250313e-16
0.3222644528905781,-2.220446049250313e-16
0.3224644928985797,-2.498001805406602e-16
0.3226645329065813,-2.220446049250313e-16
0.3228645729145829,-2.220446049250313e-16
0.3230646129225845,-2.498001805406602e-16
0.3232646529305861,-2.498001805406602e-16
0.3234646929385877,-2.498001805406602e-16
0.3236647329465893,-2.498001805406602e-16
0.32386477295459093,-2.7755575615628914e-16
0.3240648129625925,-2.498001805406602e-16
0.3242648529705941,-2.498001805406602e-16
0.3244648929785957,-2.220446049250313e-16
0.3246649329865973,-2.498001805406602e-16
0.32486497299459893,-2.498001805406602e-16
0.3250650130026005,-2.498001805406602e-16
0.3252650530106021,-2.498001805406602e-16
0.3254650930186037,-2.498001805406602e-16
0.3256651330266053,-2.498001805406602e-16
0.3258651730346069,-2.498001805406602e-16
0.3260652130426085,-2.7755575615628914e-16
0.3262652530506101,-2.498001805406602e-16
0.3264652930586117,-2.7755575615628914e-16
0.32666533306661333,-2.7755575615628914e-16
0.3268653730746149,-2.7755575615628914e-16
0.3270654130826165,-2.7755575615628914e-16
0.3272654530906181,-2.498001805406602e-16
0.3274654930986197,-2.7755575615628914e-16
0.32766553310662133,-2.498001805406602e-16
0.3278655731146229,-2.7755575615628914e-16
0.3280656131226245,-2.498001805406602e-16
0.3282656531306261,-2.7755575615628914e-16
0.3284656931386277,-2.7755575615628914e-16
0.32866573314662934,-2.7755575615628914e-16
0.3288657731546309,-2.498001805406602e-16
0.3290658131626325,-2.7755575615628914e-16
0.3292658531706341,-2.498001805406602e-16
0.3294658931786357,-2.7755575615628914e-16
0.32966593318663734,-2.7755575615628914e-16
0.3298659731946389,-2.498001805406602e-16
0.3300660132026405,-2.7755575615628914e-16
0.3302660532106421,-2.7755575615628914e-16
0.33046609321864373,-2.7755575615628914e-16
0.33066613322664534,-2.498001805406602e-16
0.3308661732346469,-2.7755575615628914e-16
0.3310662132426485,-2.7755575615628914e-16
0.3312662532506501,-2.7755575615628914e-16
0.33146629325865173,-2.7755575615628914e-16
0.3316663332666533,-2.498001805406602e-16
0.3318663732746549,-2.498001805406602e-16
0.3320664132826565,-2.498001805406602e-16
0.3322664532906581,-2.7755575615628914e-16
0.33246649329865974,-2.498001805406602e-16
0.3326665333066613,-2.498001805406602e-16
0.3328665733146629,-2.7755575615628914e-16
0.3330666133226645,-2.7755575615628914e-16
0.33326665333066613,-2.498001805406602e-16
0.33346669333866774,-2.498001805406602e-16
0.3336667333466693,-2.7755575615628914e-16
0.3338667733546709,-2.498001805406602e-16
0.3340668133626725,-2.7755575615628914e-16
0.33426685337067413,-2.7755575615628914e-16
0.33446689337867574,-2.7755575615628914e-16
0.3346669333866773,-2.7755575615628914e-16
0.3348669733946789,-2.7755575615628914e-16
0.3350670134026805,-2.7755575615628914e-16
0.33526705341068214,-2.7755575615628914e-16
0.33546709341868375,-2.7755575615628914e-16
0.3356671334266853,-2.498001805406602e-16
0.3358671734346869,-2.7755575615628914e-16
0.33606721344268853,-2.7755575615628914e-16
0.33626725345069014,-2.7755575615628914e-16
0.33646729345869175,-2.498001805406602e-16
0.3366673334666933,-2.7755575615628914e-16
0.3368673734746949,-2.7755575615628914e-16
0.33706741348269653,-2.7755575615628914e-16
0.33726745349069814,-2.7755575615628914e-16
0.3374674934986997,-2.7755575615628914e-16
0.3376675335067013,-2.7755575615628914e-16
0.3378675735147029,-2.7755575615628914e-16
0.33806761352270454,-2.7755575615628914e-16
0.33826765353070615,-2.7755575615628914e-16
0.3384676935387077,-2.7755575615628914e-16
0.3386677335467093,-2.498001805406602e-16
0.3388677735547109,-2.7755575615628914e-16
0.33906781356271254,-2.7755575615628914e-16
0.33926785357071415,-2.7755575615628914e-16
0.3394678935787157,-2.7755575615628914e-16
0.3396679335867173,-2.7755575615628914e-16
0.33986797359471893,-2.7755575615628914e-16
0.34006801360272054,-2.7755575615628914e-16
0.34026805361072215,-2.498001805406602e-16
0.3404680936187237,-2.498001805406602e-16
0.3406681336267253,-2.498001805406602e-16
0.34086817363472693,-2.7755575615628914e-16
0.34106821364272855,-2.7755575615628914e-16
0.34126825365073016,-2.498001805406602e-16
0.3414682936587317,-2.7755575615628914e-16
0.3416683336667333,-2.498001805406602e-16
0.34186837367473494,-2.498001805406602e-16
0.34206841368273655,-2.498001805406602e-16
0.34226845369073816,-2.498001805406602e-16
0.3424684936987397,-2.7755575615628914e-16
0.34266853370674133,-2.498001805406602e-16
0.34286857371474294,-2.7755575615628914e-16
0.34306861372274455,-2.7755575615628914e-16
0.3432686537307461,-2.7755575615628914e-16
0.3434686937387477,-2.498001805406602e-16
0.34366873374674933,-2.498001805406602e-16
0.34386877375475094,-2.498001805406602e-16
0.34406881376275256,-2.7755575615628914e-16
0.3442688537707541,-2.7755575615628914e-16
0.3444688937787557,-2.7755575615628914e-16
0.34466893378675734,-2.7755575615628914e-16
0.34486897379475895,-2.7755575615628914e-16
0.34506901380276056,-3.0531133177191805e-16
0.3452690538107621,-2.7755575615628914e-16
0.34546909381876373,-2.7755575615628914e-16
0.34566913382676534,-2.7755575615628914e-16
0.34586917383476695,-2.7755575615628914e-16
0.34606921384276856,-2.7755575615628914e-16
0.3462692538507701,-2.7755575615628914e-16
0.34646929385877173,-2.7755575615628914e-16
0.34666933386677334,-3.0531133177191805e-16
0.34686937387477496,-3.0531133177191805e-16
0.34706941388277657,-3.0531133177191805e-16
0.3472694538907781,-2.7755575615628914e-16
0.34746949389877974,-3.0531133177191805e-16
0.34766953390678135,-3.0531133177191805e-16
0.34786957391478296,-3.3306690738754696e-16
0.3480696139227845,-3.0531133177191805e-16
0.3482696539307861,-3.0531133177191805e-16
0.34846969393878774,-3.0531133177191805e-16
0.34866973394678935,-3.0531133177191805e-16
0.34886977395479096,-3.0531133177191805e-16
0.3490698139627925,-3.0531133177191805e-16
0.34926985397079413,-3.3306690738754696e-16
0.34946989397879574,-3.3306690738754696e-16
0.34966993398679735,-3.3306690738754696e-16
0.34986997399479897,-3.3306690738754696e-16
0.3500700140028005,-3.3306690738754696e-16
0.35027005401080213,-3.3306690738754696e-16
0.35047009401880375,-3.0531133177191805e-16
0.35067013402680536,-3.3306690738754696e-16
0.35087017403480697,-3.0531133177191805e-16
0.3510702140428085,-3.0531133177191805e-16
0.35127025405081014,-3.0531133177191805e-16
0.35147029405881175,-3.0531133177191805e-16
0.35167033406681336,-3.0531133177191805e-16
0.351870374074815,-3.0531133177191805e-16
0.35207041408281653,-3.0531133177191805e-16
0.35227045409081814,-3.0531133177191805e-16
0.35247049409881975,-3.3306690738754696e-16
0.35267053410682137,-3.3306690738754696e-16
0.352870574114823,-3.0531133177191805e-16
0.35307061412282453,-3.0531133177191805e-16
0.35327065413082614,-3.3306690738754696e-16
0.35347069413882776,-3.0531133177191805e-16
0.35367073414682937,-3.0531133177191805e-16
0.3538707741548309,-3.0531133177191805e-16
0.35407081416283254,-3.3306690738754696e-16
0.35427085417083415,-3.0531133177191805e-16
0.35447089417883576,-3.3306690738754696e-16
0.35467093418683737,-3.0531133177191805e-16
0.35487097419483893,-3.3306690738754696e-16
0.35507101420284054,-3.3306690738754696e-16
0.35527105421084215,-3.3306690738754696e-16
0.35547109421884376,-3.608224830031759e-16
0.3556711342268454,-3.3306690738754696e-16
0.35587117423484693,-3.608224830031759e-16
0.35607121424284854,-3.3306690738754696e-16
0.35627125425085016,-3.608224830031759e-16
0.35647129425885177,-3.3306690738754696e-16
0.3566713342668534,-3.608224830031759e-16
0.35687137427485494,-3.608224830031759e-16
0.35707141428285655,-3.3306690738754696e-16
0.35727145429085816,-3.3306690738754696e-16
0.35747149429885977,-3.3306690738754696e-16
0.3576715343068614,-3.608224830031759e-16
0.35787157431486294,-3.608224830031759e-16
0.35807161432286455,-3.3306690738754696e-16
0.35827165433086616,-3.0531133177191805e-16
0.3584716943388678,-3.3306690738754696e-16
0.3586717343468694,-3.0531133177191805e-16
0.35887177435487094,-3.3306690738754696e-16
0.35907181436287255,-3.3306690738754696e-16
0.35927185437087417,-3.3306690738754696e-16
0.3594718943788758,-3.3306690738754696e-16
0.35967193438687733,-3.3306690738754696e-16
0.35987197439487895,-3.3306690738754696e-16
0.36007201440288056,-3.3306690738754696e-16
0.36027205441088217,-3.3306690738754696e-16
0.3604720944188838,-3.3306690738754696e-16
0.36067213442688534,-3.3306690738754696e-16
0.36087217443488695,-3.3306690738754696e-16
0.36107221444288856,-3.3306690738754696e-16
0.3612722544508902,-3.3306690738754696e-16
0.3614722944588918,-3.0531133177191805e-16
0.36167233446689334,-3.3306690738754696e-16
0.36187237447489495,-3.0531133177191805e-16
0.36207241448289657,-3.0531133177191805e-16
0.3622724544908982,-3.3306690738754696e-16
0.3624724944988998,-3.3306690738754696e-16
0.36267253450690135,-3.3306690738754696e-16
0.36287257451490296,-3.0531133177191805e-16
0.36307261452290457,-3.0531133177191805e-16
0.3632726545309062,-3.0531133177191805e-16
0.3634726945389078,-3.0531133177191805e-16
0.36367273454690935,-3.0531133177191805e-16
0.36387277455491096,-3.0531133177191805e-16
0.3640728145629126,-2.7755575615628914e-16
0.3642728545709142,-2.7755575615628914e-16
0.3644728945789158,-3.0531133177191805e-16
0.36467293458691735,-3.0531133177191805e-16
0.36487297459491896,-2.7755575615628914e-16
0.3650730146029206,-2.7755575615628914e-16
0.3652730546109222,-3.0531133177191805e-16
0.36547309461892374,-2.7755575615628914e-16
0.36567313462692536,-3.0531133177191805e-16
0.36587317463492697,-3.0531133177191805e-16
0.3660732146429286,-2.7755575615628914e-16
0.3662732546509302,-3.0531133177191805e-16
0.36647329465893175,-3.0531133177191805e-16
0.36667333466693336,-3.0531133177191805e-16
0.36687337467493497,-3.0531133177191805e-16
0.3670734146829366,-3.0531133177191805e-16
0.3672734546909382,-3.0531133177191805e-16
0.36747349469893975,-2.7755575615628914e-16
0.36767353470694136,-3.0531133177191805e-16
0.367873574714943,-3.0531133177191805e-16
0.3680736147229446,-3.0531133177191805e-16
0.3682736547309462,-2.7755575615628914e-16
0.36847369473894775,-3.0531133177191805e-16
0.36867373474694937,-2.7755575615628914e-16
0.368873774754951,-2.7755575615628914e-16
0.3690738147629526,-2.7755575615628914e-16
0.3692738547709542,-3.0531133177191805e-16
0.36947389477895576,-3.0531133177191805e-16
0.36967393478695737,-3.0531133177191805e-16
0.369873974794959,-2.7755575615628914e-16
0.3700740148029606,-3.0531133177191805e-16
0.3702740548109622,-2.7755575615628914e-16
0.37047409481896376,-2.7755575615628914e-16
0.3706741348269654,-2.7755575615628914e-16
0.370874174834967,-3.0531133177191805e-16
0.3710742148429686,-3.0531133177191805e-16
0.37127425485097015,-2.7755575615628914e-16
0.37147429485897177,-2.7755575615628914e-16
0.3716743348669734,-3.0531133177191805e-16
0.371874374874975,-2.7755575615628914e-16
0.3720744148829766,-3.0531133177191805e-16
0.37227445489097816,-2.7755575615628914e-16
0.37247449489897977,-2.7755575615628914e-16
0.3726745349069814,-2.7755575615628914e-16
0.372874574914983,-3.0531133177191805e-16
0.3730746149229846,-3.0531133177191805e-16
0.37327465493098616,-2.7755575615628914e-16
0.3734746949389878,-3.0531133177191805e-16
0.3736747349469894,-3.0531133177191805e-16
0.373874774954991,-3.3306690738754696e-16
0.3740748149629926,-3.0531133177191805e-16
0.37427485497099416,-3.0531133177191805e-16
0.3744748949789958,-3.0531133177191805e-16
0.3746749349869974,-3.0531133177191805e-16
0.374874974994999,-3.3306690738754696e-16
0.3750750150030006,-3.0531133177191805e-16
0.37527505501100217,-3.0531133177191805e-16
0.3754750950190038,-3.3306690738754696e-16
0.3756751350270054,-3.0531133177191805e-16
0.375875175035007,-3.3306690738754696e-16
0.37607521504300856,-3.3306690738754696e-16
0.37627525505101017,-3.0531133177191805e-16
0.3764752950590118,-3.3306690738754696e-16
0.3766753350670134,-3.3306690738754696e-16
0.376875375075015,-3.0531133177191805e-16
0.37707541508301656,-3.3306690738754696e-16
0.3772754550910182,-3.0531133177191805e-16
0.3774754950990198,-3.3306690738754696e-16
0.3776755351070214,-3.608224830031759e-16
0.377875575115023,-3.3306690738754696e-16
0.37807561512302457,-3.3306690738754696e-16
0.3782756551310262,-3.3306690738754696e-16
0.3784756951390278,-3.3306690738754696e-16
0.3786757351470294,-3.608224830031759e-16
0.378875775155031,-3.3306690738754696e-16
0.37907581516303257,-3.608224830031759e-16
0.3792758551710342,-3.3306690738754696e-16
0.3794758951790358,-3.3306690738754696e-16
0.3796759351870374,-3.3306690738754696e-16
0.379875975195039,-3.3306690738754696e-16
0.3800760152030406,-3.3306690738754696e-16
0.3802760552110422,-3.3306690738754696e-16
0.3804760952190438,-3.3306690738754696e-16
0.3806761352270454,-3.3306690738754696e-16
0.380876175235047,-3.3306690738754696e-16
0.3810762152430486,-3.3306690738754696e-16
0.3812762552510502,-3.0531133177191805e-16
0.3814762952590518,-3.608224830031759e-16
0.3816763352670534,-3.3306690738754696e-16
0.38187637527505497,-3.3306690738754696e-16
0.3820764152830566,-3.3306690738754696e-16
0.3822764552910582,-3.3306690738754696e-16
0.3824764952990598,-3.608224830031759e-16
0.3826765353070614,-3.3306690738754696e-16
0.382876575315063,-3.3306690738754696e-16
0.3830766153230646,-3.3306690738754696e-16
0.3832766553310662,-3.608224830031759e-16
0.3834766953390678,-3.608224830031759e-16
0.3836767353470694,-3.608224830031759e-16
0.383876775355071,-3.885780586188048e-16
0.3840768153630726,-3.885780586188048e-16
0.3842768553710742,-3.885780586188048e-16
0.3844768953790758,-3.885780586188048e-16
0.3846769353870774,-4.163336342344337e-16
0.384876975395079,-4.163336342344337e-16
0.3850770154030806,-3.885780586188048e-16
0.3852770554110822,-4.163336342344337e-16
0.3854770954190838,-4.163336342344337e-16
0.3856771354270854,-4.163336342344337e-16
0.385877175435087,-4.163336342344337e-16
0.3860772154430886,-3.885780586188048e-16
0.3862772554510902,-3.885780586188048e-16
0.3864772954590918,-4.163336342344337e-16
0.38667733546709343,-4.163336342344337e-16
0.386877375475095,-4.440892098500626e-16
0.3870774154830966,-4.163336342344337e-16
0.3872774554910982,-4.440892098500626e-16
0.3874774954990998,-4.163336342344337e-16
0.3876775355071014,-4.440892098500626e-16
0.387877575515103,-4.440892098500626e-16
0.3880776155231046,-4.440892098500626e-16
0.3882776555311062,-4.440892098500626e-16
0.3884776955391078,-4.440892098500626e-16
0.3886777355471094,-4.163336342344337e-16
0.388877775555111,-4.440892098500626e-16
0.3890778155631126,-4.440892098500626e-16
0.3892778555711142,-4.440892098500626e-16
0.38947789557911583,-4.440892098500626e-16
0.3896779355871174,-4.163336342344337e-16
0.389877975595119,-4.163336342344337e-16
0.3900780156031206,-4.440892098500626e-16
0.3902780556111222,-4.163336342344337e-16
0.39047809561912383,-4.163336342344337e-16
0.3906781356271254,-4.163336342344337e-16
0.390878175635127,-4.163336342344337e-16
0.3910782156431286,-4.163336342344337e-16
0.3912782556511302,-4.163336342344337e-16
0.39147829565913184,-3.885780586188048e-16
0.3916783356671334,-4.440892098500626e-16
0.391878375675135,-3.885780586188048e-16
0.3920784156831366,-4.440892098500626e-16
0.39227845569113823,-4.163336342344337e-16
0.39247849569913984,-4.163336342344337e-16
0.3926785357071414,-3.885780586188048e-16
0.392878575715143,-3.885780586188048e-16
0.3930786157231446,-3.885780586188048e-16
0.39327865573114623,-3.885780586188048e-16
0.3934786957391478,-3.885780586188048e-16
0.3936787357471494,-3.885780586188048e-16
0.393878775755151,-3.885780586188048e-16
0.3940788157631526,-3.885780586188048e-16
0.39427885577115424,-3.885780586188048e-16
0.3944788957791558,-3.885780586188048e-16
0.3946789357871574,-3.608224830031759e-16
0.394878975795159,-3.3306690738754696e-16
0.3950790158031606,-3.0531133177191805e-16
0.39527905581116224,-3.3306690738754696e-16
0.3954790958191638,-3.608224830031759e-16
0.3956791358271654,-3.0531133177191805e-16
0.395879175835167,-3.3306690738754696e-16
0.39607921584316863,-3.0531133177191805e-16
0.39627925585117024,-3.3306690738754696e-16
0.3964792958591718,-3.0531133177191805e-16
0.3966793358671734,-3.3306690738754696e-16
0.396879375875175,-3.0531133177191805e-16
0.39707941588317663,-3.0531133177191805e-16
0.39727945589117825,-3.608224830031759e-16
0.3974794958991798,-3.0531133177191805e-16
0.3976795359071814,-2.7755575615628914e-16
0.397879575915183,-3.0531133177191805e-16
0.39807961592318464,-3.0531133177191805e-16
0.3982796559311862,-3.0531133177191805e-16
0.3984796959391878,-3.3306690738754696e-16
0.3986797359471894,-2.7755575615628914e-16
0.39887977595519103,-3.0531133177191805e-16
0.39907981596319264,-2.7755575615628914e-16
0.3992798559711942,-2.7755575615628914e-16
0.3994798959791958,-2.498001805406602e-16
0.3996799359871974,-2.498001805406602e-16
0.39987997599519903,-3.0531133177191805e-16
0.40008001600320064,-2.498001805406602e-16
0.4002800560112022,-2.7755575615628914e-16
0.4004800960192038,-2.7755575615628914e-16
0.4006801360272054,-2.498001805406602e-16
0.40088017603520704,-2.498001805406602e-16
0.40108021604320865,-2.7755575615628914e-16
0.4012802560512102,-2.498001805406602e-16
0.4014802960592118,-2.7755575615628914e-16
0.40168033606721343,-2.220446049250313e-16
0.40188037607521504,-2.498001805406602e-16
0.40208041608321665,-2.220446049250313e-16
0.4022804560912182,-2.220446049250313e-16
0.4024804960992198,-2.7755575615628914e-16
0.40268053610722143,-1.942890293094024e-16
0.40288057611522304,-1.942890293094024e-16
0.40308061612322466,-2.498001805406602e-16
0.4032806561312262,-2.7755575615628914e-16
0.4034806961392278,-2.220446049250313e-16
0.40368073614722944,-2.220446049250313e-16
0.40388077615523105,-2.220446049250313e-16
0.4040808161632326,-2.220446049250313e-16
0.4042808561712342,-2.220446049250313e-16
0.4044808961792358,-2.220446049250313e-16
0.40468093618723744,-2.220446049250313e-16
0.40488097619523905,-2.220446049250313e-16
0.4050810162032406,-2.498001805406602e-16
0.4052810562112422,-2.498001805406602e-16
0.40548109621924383,-1.942890293094024e-16
0.40568113622724544,-2.220446049250313e-16
0.40588117623524705,-2.220446049250313e-16
0.4060812162432486,-2.220446049250313e-16
0.4062812562512502,-2.498001805406602e-16
0.40648129625925183,-2.498001805406602e-16
0.40668133626725345,-2.498001805406602e-16
0.40688137627525506,-2.220446049250313e-16
0.4070814162832566,-2.220446049250313e-16
0.4072814562912582,-2.498001805406602e-16
0.40748149629925984,-2.7755575615628914e-16
0.40768153630726145,-2.220446049250313e-16
0.40788157631526306,-2.220446049250313e-16
0.4080816163232646,-2.498001805406602e-16
0.40828165633126623,-2.498001805406602e-16
0.40848169633926784,-2.498001805406602e-16
0.40868173634726945,-2.220446049250313e-16
0.40888177635527106,-2.498001805406602e-16
0.4090818163632726,-2.498001805406602e-16
0.40928185637127423,-2.498001805406602e-16
0.40948189637927584,-3.0531133177191805e-16
0.40968193638727746,-2.498001805406602e-16
0.409881976395279,-2.7755575615628914e-16
0.4100820164032806,-2.7755575615628914e-16
0.41028205641128224,-3.0531133177191805e-16
0.41048209641928385,-2.7755575615628914e-16
0.41068213642728546,-2.7755575615628914e-16
0.410882176435287,-2.7755575615628914e-16
0.41108221644328863,-3.0531133177191805e-16
0.41128225645129024,-3.0531133177191805e-16
0.41148229645929185,-3.0531133177191805e-16
0.41168233646729346,-3.0531133177191805e-16
0.411882376475295,-3.0531133177191805e-16
0.41208241648329663,-2.7755575615628914e-16
0.41228245649129824,-3.0531133177191805e-16
0.41248249649929986,-3.0531133177191805e-16
0.41268253650730147,-3.3306690738754696e-16
0.412882576515303,-3.608224830031759e-16
0.41308261652330464,-3.3306690738754696e-16
0.41328265653130625,-3.0531133177191805e-16
0.41348269653930786,-3.608224830031759e-16
0.41368273654730947,-3.3306690738754696e-16
0.413882776555311,-3.3306690738754696e-16
0.41408281656331264,-3.885780586188048e-16
0.41428285657131425,-3.885780586188048e-16
0.41448289657931586,-3.885780586188048e-16
0.4146829365873175,-4.163336342344337e-16
0.41488297659531903,-4.163336342344337e-16
0.41508301660332064,-3.885780586188048e-16
0.41528305661132225,-3.885780586188048e-16
0.41548309661932387,-3.608224830031759e-16
0.4156831366273254,-4.163336342344337e-16
0.41588317663532703,-3.885780586188048e-16
0.41608321664332865,-4.163336342344337e-16
0.41628325665133026,-4.163336342344337e-16
0.41648329665933187,-3.885780586188048e-16
0.4166833366673334,-4.718447854656915e-16
0.41688337667533504,-4.440892098500626e-16
0.41708341668333665,-4.440892098500626e-16
0.41728345669133826,-4.440892098500626e-16
0.4174834966993399,-4.440892098500626e-16
0.41768353670734143,-4.440892098500626e-16
0.41788357671534304,-4.163336342344337e-16
0.41808361672334465,-4.163336342344337e-16
0.41828365673134627,-4.440892098500626e-16
0.4184836967393479,-4.440892098500626e-16
0.41868373674734943,-4.718447854656915e-16
0.41888377675535104,-4.718447854656915e-16
0.41908381676335266,-4.996003610813204e-16
0.41928385677135427,-4.996003610813204e-16
0.4194838967793559,-4.996003610813204e-16
0.41968393678735744,-4.996003610813204e-16
0.41988397679535905,-4.996003610813204e-16
0.42008401680336066,-4.996003610813204e-16
0.42028405681136227,-5.273559366969494e-16
0.42048409681936383,-4.440892098500626e-16
0.42068413682736544,-4.440892098500626e-16
0.42088417683536705,-4.996003610813204e-16
0.42108421684336866,-5.273559366969494e-16
0.4212842568513703,-4.996003610813204e-16
0.42148429685937183,-4.996003610813204e-16
0.42168433686737344,-4.718447854656915e-16
0.42188437687537506,-4.996003610813204e-16
0.42208441688337667,-5.273559366969494e-16
0.4222844568913783,-4.718447854656915e-16
0.42248449689937984,-4.996003610813204e-16
0.42268453690738145,-4.718447854656915e-16
0.42288457691538306,-4.996003610813204e-16
0.42308461692338467,-5.273559366969494e-16
0.4232846569313863,-4.996003610813204e-16
0.42348469693938784,-4.996003610813204e-16
0.42368473694738945,-4.996003610813204e-16
0.42388477695539106,-4.996003610813204e-16
0.4240848169633927,-4.996003610813204e-16
0.4242848569713943,-4.996003610813204e-16
0.42448489697939584,-5.273559366969494e-16
0.42468493698739745,-4.996003610813204e-16
0.42488497699539907,-4.996003610813204e-16
0.4250850170034007,-4.996003610813204e-16
0.4252850570114023,-5.273559366969494e-16
0.42548509701940385,-4.996003610813204e-16
0.42568513702740546,-4.996003610813204e-16
0.42588517703540707,-4.996003610813204e-16
0.4260852170434087,-4.996003610813204e-16
0.42628525705141024,-5.273559366969494e-16
0.42648529705941185,-4.718447854656915e-16
0.42668533706741346,-4.718447854656915e-16
0.4268853770754151,-4.996003610813204e-16
0.4270854170834167,-4.718447854656915e-16
0.42728545709141824,-4.996003610813204e-16
0.42748549709941985,-4.996003610813204e-16
0.42768553710742147,-4.996003610813204e-16
0.4278855771154231,-4.718447854656915e-16
0.4280856171234247,-4.718447854656915e-16
0.42828565713142625,-4.440892098500626e-16
0.42848569713942786,-4.440892098500626e-16
0.42868573714742947,-4.440892098500626e-16
0.4288857771554311,-4.163336342344337e-16
0.4290858171634327,-4.718447854656915e-16
0.42928585717143425,-4.163336342344337e-16
0.42948589717943586,-4.163336342344337e-16
0.42968593718743747,-3.608224830031759e-16
0.4298859771954391,-4.163336342344337e-16
0.4300860172034407,-3.885780586188048e-16
0.43028605721144225,-4.440892098500626e-16
0.43048609721944386,-3.608224830031759e-16
0.4306861372274455,-3.885780586188048e-16
0.4308861772354471,-3.885780586188048e-16
0.4310862172434487,-3.885780586188048e-16
0.43128625725145026,-4.163336342344337e-16
0.43148629725945187,-4.163336342344337e-16
0.4316863372674535,-3.885780586188048e-16
0.4318863772754551,-3.608224830031759e-16
0.43208641728345665,-3.608224830031759e-16
0.43228645729145826,-3.3306690738754696e-16
0.43248649729945987,-3.608224830031759e-16
0.4326865373074615,-3.608224830031759e-16
0.4328865773154631,-3.608224830031759e-16
0.43308661732346465,-3.608224830031759e-16
0.43328665733146626,-3.608224830031759e-16
0.4334866973394679,-3.608224830031759e-16
0.4336867373474695,-3.885780586188048e-16
0.4338867773554711,-3.885780586188048e-16
0.43408681736347265,-3.608224830031759e-16
0.43428685737147427,-3.0531133177191805e-16
0.4344868973794759,-3.3306690738754696e-16
0.4346869373874775,-3.608224830031759e-16
0.4348869773954791,-3.3306690738754696e-16
0.43508701740348066,-3.3306690738754696e-16
0.43528705741148227,-3.0531133177191805e-16
0.4354870974194839,-3.0531133177191805e-16
0.4356871374274855,-3.0531133177191805e-16
0.4358871774354871,-3.3306690738754696e-16
0.43608721744348866,-3.0531133177191805e-16
0.4362872574514903,-3.3306690738754696e-16
0.4364872974594919,-3.3306690738754696e-16
0.4366873374674935,-3.608224830031759e-16
0.4368873774754951,-3.0531133177191805e-16
0.43708741748349667,-2.7755575615628914e-16
0.4372874574914983,-2.7755575615628914e-16
0.4374874974994999,-2.498001805406602e-16
0.4376875375075015,-2.7755575615628914e-16
0.43788757751550306,-3.0531133177191805e-16
0.43808761752350467,-3.3306690738754696e-16
0.4382876575315063,-2.7755575615628914e-16
0.4384876975395079,-2.7755575615628914e-16
0.4386877375475095,-3.3306690738754696e-16
0.43888777755551106,-3.0531133177191805e-16
0.4390878175635127,-3.3306690738754696e-16
0.4392878575715143,-3.0531133177191805e-16
0.4394878975795159,-2.7755575615628914e-16
0.4396879375875175,-2.498001805406602e-16
0.43988797759551906,-2.498001805406602e-16
0.4400880176035207,-2.498001805406602e-16
0.4402880576115223,-2.7755575615628914e-16
0.4404880976195239,-2.498001805406602e-16
0.4406881376275255,-3.0531133177191805e-16
0.44088817763552707,-2.7755575615628914e-16
0.4410882176435287,-2.7755575615628914e-16
0.4412882576515303,-2.498001805406602e-16
0.4414882976595319,-2.498001805406602e-16
0.4416883376675335,-2.498001805406602e-16
0.44188837767553507,-2.7755575615628914e-16
0.4420884176835367,-2.7755575615628914e-16
0.4422884576915383,-2.7755575615628914e-16
0.4424884976995399,-2.7755575615628914e-16
0.44268853770754146,-3.0531133177191805e-16
0.4428885777155431,-2.7755575615628914e-16
0.4430886177235447,-3.0531133177191805e-16
0.4432886577315463,-2.7755575615628914e-16
0.4434886977395479,-2.498001805406602e-16
0.44368873774754947,-2.498001805406602e-16
0.4438887777555511,-2.498001805406602e-16
0.4440888177635527,-2.498001805406602e-16
0.4442888577715543,-3.0531133177191805e-16
0.4444888977795559,-2.7755575615628914e-16
0.44468893778755747,-2.498001805406602e-16
0.4448889777955591,-2.498001805406602e-16
0.4450890178035607,-3.0531133177191805e-16
0.4452890578115623,-2.7755575615628914e-16
0.4454890978195639,-2.7755575615628914e-16
0.4456891378275655,-3.0531133177191805e-16
0.4458891778355671,-3.0531133177191805e-16
0.4460892178435687,-2.498001805406602e-16
0.4462892578515703,-2.7755575615628914e-16
0.4464892978595719,-2.7755575615628914e-16
0.4466893378675735,-2.498001805406602e-16
0.4468893778755751,-2.7755575615628914e-16
0.4470894178835767,-2.7755575615628914e-16
0.4472894578915783,-2.498001805406602e-16
0.4474894978995799,-2.498001805406602e-16
0.4476895379075815,-2.7755575615628914e-16
0.4478895779155831,-2.498001805406602e-16
0.4480896179235847,-3.0531133177191805e-16
0.4482896579315863,-3.0531133177191805e-16
0.4484896979395879,-3.0531133177191805e-16
0.4486897379475895,-3.0531133177191805e-16
0.4488897779555911,-3.0531133177191805e-16
0.4490898179635927,-3.608224830031759e-16
0.4492898579715943,-3.3306690738754696e-16
0.4494898979795959,-3.3306690738754696e-16
0.4496899379875975,-3.0531133177191805e-16
0.4498899779955991,-3.0531133177191805e-16
0.4500900180036007,-3.3306690738754696e-16
0.4502900580116023,-3.0531133177191805e-16
0.4504900980196039,-3.0531133177191805e-16
0.4506901380276055,-3.608224830031759e-16
0.4508901780356071,-3.608224830031759e-16
0.4510902180436087,-3.3306690738754696e-16
0.4512902580516103,-3.608224830031759e-16
0.4514902980596119,-3.885780586188048e-16
0.4516903380676135,-3.885780586188048e-16
0.4518903780756151,-3.3306690738754696e-16
0.4520904180836167,-3.885780586188048e-16
0.45229045809161833,-3.885780586188048e-16
0.4524904980996199,-3.885780586188048e-16
0.4526905381076215,-3.608224830031759e-16
0.4528905781156231,-3.3306690738754696e-16
0.4530906181236247,-3.3306690738754696e-16
0.45329065813162633,-3.885780586188048e-16
0.4534906981396279,-3.608224830031759e-16
0.4536907381476295,-3.3306690738754696e-16
0.4538907781556311,-3.885780586188048e-16
0.4540908181636327,-3.3306690738754696e-16
0.4542908581716343,-3.3306690738754696e-16
0.4544908981796359,-3.608224830031759e-16
0.4546909381876375,-3.608224830031759e-16
0.4548909781956391,-3.885780586188048e-16
0.45509101820364073,-3.608224830031759e-16
0.4552910582116423,-3.608224830031759e-16
0.4554910982196439,-3.608224830031759e-16
0.4556911382276455,-3.608224830031759e-16
0.4558911782356471,-3.885780586188048e-16
0.45609121824364873,-3.3306690738754696e-16
0.4562912582516503,-3.885780586188048e-16
0.4564912982596519,-3.608224830031759e-16
0.4566913382676535,-3.608224830031759e-16
0.4568913782756551,-3.608224830031759e-16
0.45709141828365674,-3.608224830031759e-16
0.4572914582916583,-3.608224830031759e-16
0.4574914982996599,-3.885780586188048e-16
0.4576915383076615,-3.885780586188048e-16
0.45789157831566313,-3.3306690738754696e-16
0.45809161832366474,-3.608224830031759e-16
0.4582916583316663,-3.3306690738754696e-16
0.4584916983396679,-3.608224830031759e-16
0.4586917383476695,-3.608224830031759e-16
0.45889177835567113,-3.608224830031759e-16
0.45909181836367274,-3.608224830031759e-16
0.4592918583716743,-3.608224830031759e-16
0.4594918983796759,-3.608224830031759e-16
0.4596919383876775,-3.3306690738754696e-16
0.45989197839567914,-3.885780586188048e-16
0.4600920184036807,-3.885780586188048e-16
0.4602920584116823,-3.885780586188048e-16
0.4604920984196839,-3.608224830031759e-16
0.4606921384276855,-3.3306690738754696e-16
0.46089217843568714,-3.608224830031759e-16
0.4610922184436887,-3.885780586188048e-16
0.4612922584516903,-3.3306690738754696e-16
0.4614922984596919,-3.608224830031759e-16
0.46169233846769353,-3.608224830031759e-16
0.46189237847569514,-3.885780586188048e-16
0.4620924184836967,-3.3306690738754696e-16
0.4622924584916983,-3.3306690738754696e-16
0.4624924984996999,-3.608224830031759e-16
0.46269253850770153,-3.3306690738754696e-16
0.46289257851570315,-3.0531133177191805e-16
0.4630926185237047,-3.3306690738754696e-16
0.4632926585317063,-3.3306690738754696e-16
0.4634926985397079,-3.608224830031759e-16
0.46369273854770954,-3.608224830031759e-16
0.46389277855571115,-3.608224830031759e-16
0.4640928185637127,-2.7755575615628914e-16
0.4642928585717143,-3.0531133177191805e-16
0.46449289857971593,-3.0531133177191805e-16
0.46469293858771754,-3.0531133177191805e-16
0.46489297859571915,-3.0531133177191805e-16
0.4650930186037207,-3.0531133177191805e-16
0.4652930586117223,-2.7755575615628914e-16
0.46549309861972393,-3.3306690738754696e-16
0.46569313862772554,-3.3306690738754696e-16
0.4658931786357271,-3.3306690738754696e-16
0.4660932186437287,-2.7755575615628914e-16
0.4662932586517303,-3.3306690738754696e-16
0.46649329865973194,-3.0531133177191805e-16
0.46669333866773355,-3.0531133177191805e-16
0.4668933786757351,-3.0531133177191805e-16
0.4670934186837367,-3.0531133177191805e-16
0.46729345869173833,-3.0531133177191805e-16
0.46749349869973994,-2.7755575615628914e-16
0.46769353870774155,-3.0531133177191805e-16
0.4678935787157431,-3.0531133177191805e-16
0.4680936187237447,-3.0531133177191805e-16
0.46829365873174633,-3.0531133177191805e-16
0.46849369873974794,-3.0531133177191805e-16
0.46869373874774956,-2.7755575615628914e-16
0.4688937787557511,-3.0531133177191805e-16
0.4690938187637527,-3.0531133177191805e-16
0.46929385877175434,-3.0531133177191805e-16
0.46949389877975595,-3.0531133177191805e-16
0.46969393878775756,-3.0531133177191805e-16
0.4698939787957591,-2.7755575615628914e-16
0.4700940188037607,-2.498001805406602e-16
0.47029405881176234,-3.0531133177191805e-16
0.47049409881976395,-2.498001805406602e-16
0.4706941388277655,-2.7755575615628914e-16
0.4708941788357671,-2.498001805406602e-16
0.47109421884376873,-2.7755575615628914e-16
0.47129425885177034,-2.7755575615628914e-16
0.47149429885977195,-2.220446049250313e-16
0.4716943388677735,-2.498001805406602e-16
0.4718943788757751,-2.220446049250313e-16
0.47209441888377673,-1.942890293094024e-16
0.47229445889177835,-2.220446049250313e-16
0.47249449889977996,-2.220446049250313e-16
0.4726945389077815,-2.220446049250313e-16
0.4728945789157831,-2.498001805406602e-16
0.47309461892378474,-2.220446049250313e-16
0.47329465893178635,-2.220446049250313e-16
0.47349469893978796,-2.220446049250313e-16
0.4736947389477895,-1.942890293094024e-16
0.47389477895579113,-1.942890293094024e-16
0.47409481896379274,-1.942890293094024e-16
0.47429485897179435,-1.942890293094024e-16
0.47449489897979596,-1.6653345369377348e-16
0.4746949389877975,-1.942890293094024e-16
0.47489497899579913,-1.942890293094024e-16
0.47509501900380074,-1.942890293094024e-16
0.47529505901180236,-1.6653345369377348e-16
0.47549509901980397,-1.6653345369377348e-16
0.4756951390278055,-1.6653345369377348e-16
0.47589517903580714,-1.3877787807814457e-16
0.47609521904380875,-1.942890293094024e-16
0.47629525905181036,-1.6653345369377348e-16
0.4764952990598119,-1.3877787807814457e-16
0.47669533906781353,-1.3877787807814457e-16
0.47689537907581514,-1.6653345369377348e-16
0.47709541908381675,-1.1102230246251565e-16
0.47729545909181836,-1.6653345369377348e-16
0.4774954990998199,-1.3877787807814457e-16
0.47769553910782153,-1.1102230246251565e-16
0.47789557911582314,-1.1102230246251565e-16
0.47809561912382476,-1.6653345369377348e-16
0.47829565913182637,-1.1102230246251565e-16
0.4784956991398279,-1.1102230246251565e-16
0.47869573914782954,-1.3877787807814457e-16
0.47889577915583115,-1.1102230246251565e-16
0.47909581916383276,-1.6653345369377348e-16
0.47929585917183437,-1.6653345369377348e-16
0.4794958991798359,-1.3877787807814457e-16
0.47969593918783754,-1.3877787807814457e-16
0.47989597919583915,-1.3877787807814457e-16
0.48009601920384076,-1.6653345369377348e-16
0.4802960592118424,-1.6653345369377348e-16
0.48049609921984393,-1.1102230246251565e-16
0.48069613922784554,-1.6653345369377348e-16
0.48089617923584715,-1.1102230246251565e-16
0.48109621924384877,-1.6653345369377348e-16
0.4812962592518504,-1.6653345369377348e-16
0.48149629925985193,-1.6653345369377348e-16
0.48169633926785355,-1.1102230246251565e-16
0.48189637927585516,-1.3877787807814457e-16
0.48209641928385677,-1.6653345369377348e-16
0.4822964592918583,-1.3877787807814457e-16
0.48249649929985994,-1.3877787807814457e-16
0.48269653930786155,-1.1102230246251565e-16
0.48289657931586316,-1.3877787807814457e-16
0.4830966193238648,-1.6653345369377348e-16
0.48329665933186633,-1.3877787807814457e-16
0.48349669933986794,-1.942890293094024e-16
0.48369673934786955,-1.6653345369377348e-16
0.48389677935587116,-1.942890293094024e-16
0.4840968193638728,-1.3877787807814457e-16
0.48429685937187433,-1.942890293094024e-16
0.48449689937987594,-1.6653345369377348e-16
0.48469693938787756,-1.6653345369377348e-16
0.48489697939587917,-1.6653345369377348e-16
0.4850970194038808,-1.942890293094024e-16
0.48529705941188234,-1.6653345369377348e-16
0.48549709941988395,-1.942890293094024e-16
0.48569713942788556,-1.942890293094024e-16
0.48589717943588717,-1.942890293094024e-16
0.4860972194438888,-1.942890293094024e-16
0.48629725945189034,-1.6653345369377348e-16
0.48649729945989195,-1.6653345369377348e-16
0.48669733946789356,-1.942890293094024e-16
0.4868973794758952,-1.6653345369377348e-16
0.4870974194838968,-2.498001805406602e-16
0.48729745949189834,-2.498001805406602e-16
0.48749749949989996,-1.942890293094024e-16
0.48769753950790157,-2.220446049250313e-16
0.4878975795159032,-2.220446049250313e-16
0.48809761952390474,-2.220446049250313e-16
0.48829765953190635,-1.942890293094024e-16
0.48849769953990796,-1.942890293094024e-16
0.48869773954790957,-2.498001805406602e-16
0.4888977795559112,-2.220446049250313e-16
0.48909781956391274,-2.498001805406602e-16
0.48929785957191435,-2.220446049250313e-16
0.48949789957991596,-2.7755575615628914e-16
0.4896979395879176,-2.498001805406602e-16
0.4898979795959192,-2.498001805406602e-16
0.49009801960392074,-2.498001805406602e-16
0.49029805961192235,-2.7755575615628914e-16
0.49049809961992397,-2.220446049250313e-16
0.4906981396279256,-2.498001805406602e-16
0.4908981796359272,-2.498001805406602e-16
0.49109821964392875,-2.7755575615628914e-16
0.49129825965193036,-2.498001805406602e-16
0.49149829965993197,-2.498001805406602e-16
0.4916983396679336,-2.7755575615628914e-16
0.4918983796759352,-2.498001805406602e-16
0.49209841968393675,-2.7755575615628914e-16
0.49229845969193836,-2.498001805406602e-16
0.49249849969994,-2.7755575615628914e-16
0.4926985397079416,-2.7755575615628914e-16
0.49289857971594314,-2.498001805406602e-16
0.49309861972394475,-2.220446049250313e-16
0.49329865973194637,-1.942890293094024e-16
0.493498699739948,-2.220446049250313e-16
0.4936987397479496,-2.220446049250313e-16
0.49389877975595115,-2.220446049250313e-16
0.49409881976395276,-2.220446049250313e-16
0.49429885977195437,-2.220446049250313e-16
0.494498899779956,-2.220446049250313e-16
0.4946989397879576,-1.942890293094024e-16
0.49489897979595915,-2.220446049250313e-16
0.49509901980396076,-2.220446049250313e-16
0.49529905981196237,-1.942890293094024e-16
0.495499099819964,-2.220446049250313e-16
0.4956991398279656,-1.942890293094024e-16
0.49589917983596715,-1.942890293094024e-16
0.49609921984396876,-2.498001805406602e-16
0.4962992598519704,-2.498001805406602e-16
0.496499299859972,-2.220446049250313e-16
0.4966993398679736,-2.220446049250313e-16
0.49689937987597516,-1.942890293094024e-16
0.49709941988397677,-2.498001805406602e-16
0.4972994598919784,-2.220446049250313e-16
0.49749949989998,-2.220446049250313e-16
0.4976995399079816,-2.220446049250313e-16
0.49789957991598316,-2.220446049250313e-16
0.49809961992398477,-2.498001805406602e-16
0.4982996599319864,-1.942890293094024e-16
0.498499699939988,-2.220446049250313e-16
0.49869973994798955,-2.498001805406602e-16
0.49889977995599116,-1.942890293094024e-16
0.4990998199639928,-1.942890293094024e-16
0.4992998599719944,-2.220446049250313e-16
0.499499899979996,-2.498001805406602e-16
0.49969993998799755,-2.220446049250313e-16
0.49989997999599917,-2.220446049250313e-16
0.5001000200040008,-2.498001805406602e-16
0.5003000600120023,-2.498001805406602e-16
0.500500100020004,-1.942890293094024e-16
0.5007001400280056,-2.220446049250313e-16
0.5009001800360072,-2.220446049250313e-16
0.5011002200440088,-2.220446049250313e-16
0.5013002600520103,-2.220446049250313e-16
0.501500300060012,-2.220446049250313e-16
0.5017003400680136,-1.942890293094024e-16
0.5019003800760152,-2.498001805406602e-16
0.5021004200840168,-2.220446049250313e-16
0.5023004600920183,-2.498001805406602e-16
0.50250050010002,-2.220446049250313e-16
0.5027005401080216,-2.220446049250313e-16
0.5029005801160232,-2.220446049250313e-16
0.5031006201240248,-2.220446049250313e-16
0.5033006601320263,-1.942890293094024e-16
0.503500700140028,-2.220446049250313e-16
0.5037007401480296,-1.942890293094024e-16
0.5039007801560312,-1.942890293094024e-16
0.5041008201640328,-2.220446049250313e-16
0.5043008601720343,-1.942890293094024e-16
0.504500900180036,-2.220446049250313e-16
0.5047009401880376,-1.942890293094024e-16
0.5049009801960392,-2.220446049250313e-16
0.5051010202040408,-1.942890293094024e-16
0.5053010602120424,-1.6653345369377348e-16
0.505501100220044,-2.220446049250313e-16
0.5057011402280456,-1.6653345369377348e-16
0.5059011802360472,-1.6653345369377348e-16
0.5061012202440488,-1.942890293094024e-16
0.5063012602520504,-2.220446049250313e-16
0.506501300260052,-1.942890293094024e-16
0.5067013402680536,-1.942890293094024e-16
0.5069013802760551,-1.6653345369377348e-16
0.5071014202840568,-1.942890293094024e-16
0.5073014602920584,-2.220446049250313e-16
0.50750150030006,-1.3877787807814457e-16
0.5077015403080616,-1.3877787807814457e-16
0.5079015803160631,-1.6653345369377348e-16
0.5081016203240648,-1.942890293094024e-16
0.5083016603320664,-1.6653345369377348e-16
0.508501700340068,-1.942890293094024e-16
0.5087017403480696,-1.3877787807814457e-16
0.5089017803560711,-1.942890293094024e-16
0.5091018203640728,-1.6653345369377348e-16
0.5093018603720744,-1.3877787807814457e-16
0.509501900380076,-1.6653345369377348e-16
0.5097019403880776,-1.942890293094024e-16
0.5099019803960791,-1.6653345369377348e-16
0.5101020204040808,-1.6653345369377348e-16
0.5103020604120824,-1.6653345369377348e-16
0.510502100420084,-1.3877787807814457e-16
0.5107021404280856,-1.3877787807814457e-16
0.5109021804360871,-1.6653345369377348e-16
0.5111022204440888,-1.6653345369377348e-16
0.5113022604520904,-1.6653345369377348e-16
0.511502300460092,-1.942890293094024e-16
0.5117023404680936,-1.6653345369377348e-16
0.5119023804760952,-1.3877787807814457e-16
0.5121024204840968,-1.3877787807814457e-16
0.5123024604920984,-1.6653345369377348e-16
0.5125025005001,-1.3877787807814457e-16
0.5127025405081016,-1.3877787807814457e-16
0.5129025805161032,-1.3877787807814457e-16
0.5131026205241048,-1.942890293094024e-16
0.5133026605321064,-1.942890293094024e-16
0.513502700540108,-1.6653345369377348e-16
0.5137027405481096,-1.3877787807814457e-16
0.5139027805561112,-1.942890293094024e-16
0.5141028205641128,-1.3877787807814457e-16
0.5143028605721144,-1.942890293094024e-16
0.514502900580116,-1.6653345369377348e-16
0.5147029405881176,-1.942890293094024e-16
0.5149029805961192,-1.6653345369377348e-16
0.5151030206041208,-1.942890293094024e-16
0.5153030606121224,-1.6653345369377348e-16
0.515503100620124,-1.942890293094024e-16
0.5157031406281256,-1.942890293094024e-16
0.5159031806361272,-1.3877787807814457e-16
0.5161032206441288,-1.942890293094024e-16
0.5163032606521304,-1.6653345369377348e-16
0.5165033006601321,-1.6653345369377348e-16
0.5167033406681336,-1.6653345369377348e-16
0.5169033806761352,-1.942890293094024e-16
0.5171034206841368,-1.3877787807814457e-16
0.5173034606921384,-1.6653345369377348e-16
0.5175035007001401,-1.6653345369377348e-16
0.5177035407081416,-1.3877787807814457e-16
0.5179035807161432,-1.6653345369377348e-16
0.5181036207241448,-1.3877787807814457e-16
0.5183036607321464,-1.6653345369377348e-16
0.518503700740148,-1.6653345369377348e-16
0.5187037407481496,-1.942890293094024e-16
0.5189037807561512,-1.6653345369377348e-16
0.5191038207641528,-1.6653345369377348e-16
0.5193038607721544,-1.6653345369377348e-16
0.519503900780156,-1.942890293094024e-16
0.5197039407881576,-1.3877787807814457e-16
0.5199039807961592,-1.3877787807814457e-16
0.5201040208041608,-1.6653345369377348e-16
0.5203040608121624,-1.942890293094024e-16
0.520504100820164,-1.942890293094024e-16
0.5207041408281656,-1.6653345369377348e-16
0.5209041808361672,-1.6653345369377348e-16
0.5211042208441689,-1.6653345369377348e-16
0.5213042608521704,-1.6653345369377348e-16
0.521504300860172,-1.942890293094024e-16
0.5217043408681736,-1.942890293094024e-16
0.5219043808761752,-2.220446049250313e-16
0.5221044208841769,-2.220446049250313e-16
0.5223044608921784,-1.942890293094024e-16
0.52250450090018,-1.6653345369377348e-16
0.5227045409081816,-2.220446049250313e-16
0.5229045809161832,-2.220446049250313e-16
0.5231046209241849,-1.942890293094024e-16
0.5233046609321864,-1.942890293094024e-16
0.523504700940188,-1.942890293094024e-16
0.5237047409481896,-1.942890293094024e-16
0.5239047809561912,-1.942890293094024e-16
0.5241048209641929,-2.220446049250313e-16
0.5243048609721944,-1.942890293094024e-16
0.524504900980196,-2.220446049250313e-16
0.5247049409881976,-1.942890293094024e-16
0.5249049809961992,-1.942890293094024e-16
0.5251050210042009,-2.220446049250313e-16
0.5253050610122024,-1.6653345369377348e-16
0.525505101020204,-1.942890293094024e-16
0.5257051410282056,-1.942890293094024e-16
0.5259051810362072,-2.220446049250313e-16
0.5261052210442089,-1.942890293094024e-16
0.5263052610522104,-2.220446049250313e-16
0.526505301060212,-2.220446049250313e-16
0.5267053410682137,-1.942890293094024e-16
0.5269053810762152,-1.6653345369377348e-16
0.5271054210842169,-2.220446049250313e-16
0.5273054610922184,-2.498001805406602e-16
0.52750550110022,-2.220446049250313e-16
0.5277055411082217,-1.942890293094024e-16
0.5279055811162232,-2.220446049250313e-16
0.5281056211242249,-1.942890293094024e-16
0.5283056611322264,-2.220446049250313e-16
0.528505701140228,-2.498001805406602e-16
0.5287057411482297,-2.220446049250313e-16
0.5289057811562312,-1.942890293094024e-16
0.5291058211642328,-2.220446049250313e-16
0.5293058611722344,-1.942890293094024e-16
0.529505901180236,-1.942890293094024e-16
0.5297059411882377,-2.220446049250313e-16
0.5299059811962392,-2.498001805406602e-16
0.5301060212042408,-2.220446049250313e-16
0.5303060612122424,-2.220446049250313e-16
0.530506101220244,-2.498001805406602e-16
0.5307061412282457,-2.498001805406602e-16
0.5309061812362472,-2.7755575615628914e-16
0.5311062212442488,-3.0531133177191805e-16
0.5313062612522504,-2.498001805406602e-16
0.531506301260252,-2.7755575615628914e-16
0.5317063412682537,-2.7755575615628914e-16
0.5319063812762552,-2.7755575615628914e-16
0.5321064212842568,-2.7755575615628914e-16
0.5323064612922584,-3.0531133177191805e-16
0.53250650130026,-3.0531133177191805e-16
0.5327065413082617,-2.498001805406602e-16
0.5329065813162632,-3.0531133177191805e-16
0.5331066213242648,-3.0531133177191805e-16
0.5333066613322665,-3.0531133177191805e-16
0.533506701340268,-2.7755575615628914e-16
0.5337067413482697,-2.7755575615628914e-16
0.5339067813562712,-2.7755575615628914e-16
0.5341068213642728,-2.7755575615628914e-16
0.5343068613722745,-2.7755575615628914e-16
0.534506901380276,-2.498001805406602e-16
0.5347069413882777,-2.7755575615628914e-16
0.5349069813962792,-3.0531133177191805e-16
0.5351070214042808,-2.7755575615628914e-16
0.5353070614122825,-2.498001805406602e-16
0.535507101420284,-2.7755575615628914e-16
0.5357071414282857,-3.0531133177191805e-16
0.5359071814362872,-2.7755575615628914e-16
0.5361072214442888,-2.498001805406602e-16
0.5363072614522905,-2.498001805406602e-16
0.536507301460292,-2.220446049250313e-16
0.5367073414682937,-2.7755575615628914e-16
0.5369073814762952,-2.498001805406602e-16
0.5371074214842968,-2.220446049250313e-16
0.5373074614922985,-2.7755575615628914e-16
0.5375075015003,-2.498001805406602e-16
0.5377075415083017,-2.498001805406602e-16
0.5379075815163032,-2.498001805406602e-16
0.5381076215243048,-2.498001805406602e-16
0.5383076615323065,-2.498001805406602e-16
0.538507701540308,-2.7755575615628914e-16
0.5387077415483097,-2.498001805406602e-16
0.5389077815563112,-2.220446049250313e-16
0.5391078215643128,-2.220446049250313e-16
0.5393078615723145,-2.498001805406602e-16
0.539507901580316,-2.7755575615628914e-16
0.5397079415883177,-2.498001805406602e-16
0.5399079815963193,-2.498001805406602e-16
0.5401080216043208,-2.498001805406602e-16
0.5403080616123225,-2.498001805406602e-16
0.540508101620324,-2.7755575615628914e-16
0.5407081416283256,-2.498001805406602e-16
0.5409081816363273,-2.220446049250313e-16
0.5411082216443288,-2.220446049250313e-16
0.5413082616523305,-2.498001805406602e-16
0.541508301660332,-2.220446049250313e-16
0.5417083416683336,-2.220446049250313e-16
0.5419083816763353,-2.7755575615628914e-16
0.5421084216843368,-2.498001805406602e-16
0.5423084616923385,-2.220446049250313e-16
0.54250850170034,-2.220446049250313e-16
0.5427085417083416,-2.498001805406602e-16
0.5429085817163433,-2.220446049250313e-16
0.5431086217243448,-2.220446049250313e-16
0.5433086617323465,-1.942890293094024e-16
0.543508701740348,-1.942890293094024e-16
0.5437087417483496,-1.942890293094024e-16
0.5439087817563513,-1.6653345369377348e-16
0.5441088217643528,-1.942890293094024e-16
0.5443088617723545,-1.942890293094024e-16
0.544508901780356,-1.942890293094024e-16
0.5447089417883576,-2.220446049250313e-16
0.5449089817963593,-1.942890293094024e-16
0.5451090218043608,-1.942890293094024e-16
0.5453090618123625,-1.6653345369377348e-16
0.545509101820364,-2.220446049250313e-16
0.5457091418283656,-1.6653345369377348e-16
0.5459091818363673,-1.942890293094024e-16
0.5461092218443688,-1.942890293094024e-16
0.5463092618523705,-1.942890293094024e-16
0.546509301860372,-2.220446049250313e-16
0.5467093418683736,-1.942890293094024e-16
0.5469093818763753,-1.6653345369377348e-16
0.5471094218843768,-1.942890293094024e-16
0.5473094618923785,-1.942890293094024e-16
0.5475095019003801,-1.6653345369377348e-16
0.5477095419083816,-1.942890293094024e-16
0.5479095819163833,-1.942890293094024e-16
0.5481096219243848,-1.942890293094024e-16
0.5483096619323865,-1.942890293094024e-16
0.5485097019403881,-1.6653345369377348e-16
0.5487097419483896,-1.3877787807814457e-16
0.5489097819563913,-1.3877787807814457e-16
0.5491098219643928,-1.6653345369377348e-16
0.5493098619723945,-1.3877787807814457e-16
0.5495099019803961,-1.6653345369377348e-16
0.5497099419883976,-1.942890293094024e-16
0.5499099819963993,-1.3877787807814457e-16
0.5501100220044008,-1.6653345369377348e-16
0.5503100620124025,-1.6653345369377348e-16
0.5505101020204041,-1.942890293094024e-16
0.5507101420284056,-1.6653345369377348e-16
0.5509101820364073,-1.942890293094024e-16
0.5511102220444088,-1.6653345369377348e-16
0.5513102620524104,-1.3877787807814457e-16
0.5515103020604121,-1.3877787807814457e-16
0.5517103420684136,-1.6653345369377348e-16
0.5519103820764153,-1.6653345369377348e-16
0.5521104220844169,-1.942890293094024e-16
0.5523104620924184,-1.6653345369377348e-16
0.5525105021004201,-1.6653345369377348e-16
0.5527105421084216,-1.6653345369377348e-16
0.5529105821164233,-1.942890293094024e-16
0.5531106221244249,-1.6653345369377348e-16
0.5533106621324264,-1.3877787807814457e-16
0.5535107021404281,-1.6653345369377348e-16
0.5537107421484296,-1.6653345369377348e-16
0.5539107821564313,-1.6653345369377348e-16
0.5541108221644329,-1.6653345369377348e-16
0.5543108621724344,-1.942890293094024e-16
0.5545109021804361,-1.942890293094024e-16
0.5547109421884376,-1.942890293094024e-16
0.5549109821964393,-1.3877787807814457e-16
0.5551110222044409,-1.3877787807814457e-16
0.5553110622124424,-1.3877787807814457e-16
0.5555111022204441,-1.6653345369377348e-16
0.5557111422284456,-1.6653345369377348e-16
0.5559111822364473,-1.6653345369377348e-16
0.5561112222444489,-1.942890293094024e-16
0.5563112622524504,-1.942890293094024e-16
0.5565113022604521,-1.6653345369377348e-16
0.5567113422684536,-1.6653345369377348e-16
0.5569113822764553,-1.942890293094024e-16
0.5571114222844569,-1.942890293094024e-16
0.5573114622924584,-1.6653345369377348e-16
0.5575115023004601,-1.6653345369377348e-16
0.5577115423084616,-2.220446049250313e-16
0.5579115823164633,-1.6653345369377348e-16
0.5581116223244649,-1.6653345369377348e-16
0.5583116623324664,-1.3877787807814457e-16
0.5585117023404681,-1.6653345369377348e-16
0.5587117423484697,-1.6653345369377348e-16
0.5589117823564713,-1.942890293094024e-16
0.5591118223644729,-1.6653345369377348e-16
0.5593118623724744,-1.6653345369377348e-16
0.5595119023804761,-1.3877787807814457e-16
0.5597119423884777,-1.6653345369377348e-16
0.5599119823964793,-1.6653345369377348e-16
0.5601120224044809,-1.6653345369377348e-16
0.5603120624124824,-1.6653345369377348e-16
0.5605121024204841,-1.3877787807814457e-16
0.5607121424284857,-1.942890293094024e-16
0.5609121824364873,-1.942890293094024e-16
0.5611122224444889,-1.6653345369377348e-16
0.5613122624524904,-1.3877787807814457e-16
0.5615123024604921,-1.6653345369377348e-16
0.5617123424684937,-1.6653345369377348e-16
0.5619123824764953,-1.6653345369377348e-16
0.5621124224844969,-1.942890293094024e-16
0.5623124624924984,-1.942890293094024e-16
0.5625125025005001,-1.6653345369377348e-16
0.5627125425085017,-1.942890293094024e-16
0.5629125825165032,-1.6653345369377348e-16
0.5631126225245049,-1.6653345369377348e-16
0.5633126625325064,-1.6653345369377348e-16
0.5635127025405081,-1.6653345369377348e-16
0.5637127425485097,-1.942890293094024e-16
0.5639127825565112,-1.6653345369377348e-16
0.5641128225645129,-1.6653345369377348e-16
0.5643128625725145,-1.6653345369377348e-16
0.5645129025805161,-1.3877787807814457e-16
0.5647129425885177,-1.6653345369377348e-16
0.5649129825965192,-1.942890293094024e-16
0.5651130226045209,-1.6653345369377348e-16
0.5653130626125225,-2.220446049250313e-16
0.5655131026205241,-1.942890293094024e-16
0.5657131426285257,-1.942890293094024e-16
0.5659131826365272,-1.942890293094024e-16
0.5661132226445289,-1.942890293094024e-16
0.5663132626525305,-1.6653345369377348e-16
0.5665133026605321,-2.220446049250313e-16
0.5667133426685337,-1.942890293094024e-16
0.5669133826765352,-2.220446049250313e-16
0.5671134226845369,-1.6653345369377348e-16
0.5673134626925385,-2.220446049250313e-16
0.5675135027005401,-1.942890293094024e-16
0.5677135427085417,-1.942890293094024e-16
0.5679135827165432,-2.220446049250313e-16
0.5681136227245449,-1.6653345369377348e-16
0.5683136627325465,-1.942890293094024e-16
0.5685137027405481,-2.220446049250313e-16
0.5687137427485497,-1.6653345369377348e-16
0.5689137827565512,-1.6653345369377348e-16
0.5691138227645529,-2.220446049250313e-16
0.5693138627725545,-1.942890293094024e-16
0.5695139027805561,-2.220446049250313e-16
0.5697139427885577,-1.942890293094024e-16
0.5699139827965592,-2.220446049250313e-16
0.5701140228045609,-2.220446049250313e-16
0.5703140628125625,-1.942890293094024e-16
0.5705141028205641,-2.220446049250313e-16
0.5707141428285657,-2.220446049250313e-16
0.5709141828365673,-1.6653345369377348e-16
0.5711142228445689,-1.942890293094024e-16
0.5713142628525705,-1.942890293094024e-16
0.5715143028605721,-1.942890293094024e-16
0.5717143428685737,-2.220446049250313e-16
0.5719143828765753,-1.6653345369377348e-16
0.5721144228845769,-1.942890293094024e-16
0.5723144628925785,-1.6653345369377348e-16
0.5725145029005801,-1.942890293094024e-16
0.5727145429085817,-1.6653345369377348e-16
0.5729145829165833,-1.6653345369377348e-16
0.5731146229245849,-1.942890293094024e-16
0.5733146629325865,-1.942890293094024e-16
0.5735147029405882,-2.220446049250313e-16
0.5737147429485897,-1.942890293094024e-16
0.5739147829565913,-1.942890293094024e-16
0.5741148229645929,-1.942890293094024e-16
0.5743148629725945,-2.220446049250313e-16
0.574514902980596,-1.942890293094024e-16
0.5747149429885977,-2.220446049250313e-16
0.5749149829965993,-1.6653345369377348e-16
0.5751150230046009,-1.942890293094024e-16
0.5753150630126025,-1.942890293094024e-16
0.575515103020604,-1.6653345369377348e-16
0.5757151430286057,-1.6653345369377348e-16
0.5759151830366073,-1.3877787807814457e-16
0.5761152230446089,-1.3877787807814457e-16
0.5763152630526105,-1.6653345369377348e-16
0.576515303060612,-1.3877787807814457e-16
0.5767153430686137,-1.3877787807814457e-16
0.5769153830766153,-1.3877787807814457e-16
0.5771154230846169,-1.3877787807814457e-16
0.5773154630926185,-1.942890293094024e-16
0.57751550310062,-1.942890293094024e-16
0.5777155431086217,-1.6653345369377348e-16
0.5779155831166233,-1.942890293094024e-16
0.5781156231246249,-1.942890293094024e-16
0.5783156631326265,-1.942890293094024e-16
0.5785157031406281,-1.6653345369377348e-16
0.5787157431486297,-1.6653345369377348e-16
0.5789157831566313,-1.1102230246251565e-16
0.579115823164633,-1.6653345369377348e-16
0.5793158631726345,-1.1102230246251565e-16
0.5795159031806361,-1.3877787807814457e-16
0.5797159431886377,-1.3877787807814457e-16
0.5799159831966393,-1.1102230246251565e-16
0.580116023204641,-1.1102230246251565e-16
0.5803160632126425,-1.1102230246251565e-16
0.5805161032206441,-1.1102230246251565e-16
0.5807161432286457,-1.1102230246251565e-16
0.5809161832366473,-8.326672684688674e-17
0.581116223244649,-1.1102230246251565e-16
0.5813162632526505,-8.326672684688674e-17
0.5815163032606521,-8.326672684688674e-17
0.5817163432686537,-1.1102230246251565e-16
0.5819163832766553,-8.326672684688674e-17
0.582116423284657,-5.551115123125783e-17
0.5823164632926585,-8.326672684688674e-17
0.5825165033006601,-8.326672684688674e-17
0.5827165433086617,-8.326672684688674e-17
0.5829165833166633,-1.1102230246251565e-16
0.583116623324665,-1.1102230246251565e-16
0.5833166633326665,-5.551115123125783e-17
0.5835167033406681,-8.326672684688674e-17
0.5837167433486697,-8.326672684688674e-17
0.5839167833566713,-8.326672684688674e-17
0.584116823364673,-5.551115123125783e-17
0.5843168633726745,-5.551115123125783e-17
0.5845169033806761,-8.326672684688674e-17
0.5847169433886777,-8.326672684688674e-17
0.5849169833966793,-8.326672684688674e-17
0.5851170234046809,-8.326672684688674e-17
0.5853170634126825,-1.1102230246251565e-16
0.5855171034206841,-1.3877787807814457e-16
0.5857171434286857,-1.3877787807814457e-16
0.5859171834366873,-1.3877787807814457e-16
0.5861172234446889,-8.326672684688674e-17
0.5863172634526905,-1.3877787807814457e-16
0.5865173034606921,-1.1102230246251565e-16
0.5867173434686938,-1.1102230246251565e-16
0.5869173834766953,-1.3877787807814457e-16
0.5871174234846969,-1.1102230246251565e-16
0.5873174634926985,-1.3877787807814457e-16
0.5875175035007001,-1.1102230246251565e-16
0.5877175435087018,-1.1102230246251565e-16
0.5879175835167033,-1.1102230246251565e-16
0.5881176235247049,-1.3877787807814457e-16
0.5883176635327065,-8.326672684688674e-17
0.5885177035407081,-8.326672684688674e-17
0.5887177435487098,-1.1102230246251565e-16
0.5889177835567113,-8.326672684688674e-17
0.5891178235647129,-1.1102230246251565e-16
0.5893178635727145,-1.1102230246251565e-16
0.5895179035807161,-1.1102230246251565e-16
0.5897179435887178,-1.1102230246251565e-16
0.5899179835967193,-1.3877787807814457e-16
0.5901180236047209,-1.3877787807814457e-16
0.5903180636127225,-1.1102230246251565e-16
0.5905181036207241,-1.1102230246251565e-16
0.5907181436287258,-8.326672684688674e-17
0.5909181836367273,-1.1102230246251565e-16
0.5911182236447289,-1.3877787807814457e-16
0.5913182636527305,-1.1102230246251565e-16
0.5915183036607321,-1.1102230246251565e-16
0.5917183436687338,-8.326672684688674e-17
0.5919183836767353,-1.3877787807814457e-16
0.5921184236847369,-1.1102230246251565e-16
0.5923184636927386,-1.1102230246251565e-16
0.5925185037007401,-1.3877787807814457e-16
0.5927185437087418,-8.326672684688674e-17
0.5929185837167433,-1.1102230246251565e-16
0.5931186237247449,-8.326672684688674e-17
0.5933186637327466,-1.3877787807814457e-16
0.5935187037407481,-1.3877787807814457e-16
0.5937187437487498,-1.1102230246251565e-16
0.5939187837567513,-1.3877787807814457e-16
0.5941188237647529,-1.1102230246251565e-16
0.5943188637727546,-1.1102230246251565e-16
0.5945189037807561,-1.1102230246251565e-16
0.5947189437887578,-1.1102230246251565e-16
0.5949189837967593,-1.1102230246251565e-16
0.5951190238047609,-1.3877787807814457e-16
0.5953190638127626,-1.3877787807814457e-16
0.5955191038207641,-1.3877787807814457e-16
0.5957191438287658,-1.3877787807814457e-16
0.5959191838367673,-1.1102230246251565e-16
0.5961192238447689,-1.1102230246251565e-16
0.5963192638527706,-1.1102230246251565e-16
0.5965193038607721,-1.3877787807814457e-16
0.5967193438687737,-1.6653345369377348e-16
0.5969193838767753,-1.942890293094024e-16
0.5971194238847769,-1.3877787807814457e-16
0.5973194638927786,-1.6653345369377348e-16
0.5975195039007801,-1.3877787807814457e-16
0.5977195439087817,-1.942890293094024e-16
0.5979195839167833,-1.942890293094024e-16
0.5981196239247849,-1.942890293094024e-16
0.5983196639327866,-1.942890293094024e-16
0.5985197039407881,-1.942890293094024e-16
0.5987197439487897,-1.6653345369377348e-16
0.5989197839567914,-1.6653345369377348e-16
0.5991198239647929,-1.942890293094024e-16
0.5993198639727946,-2.220446049250313e-16
0.5995199039807961,-1.942890293094024e-16
0.5997199439887977,-2.220446049250313e-16
0.5999199839967994,-2.220446049250313e-16
0.6001200240048009,-2.220446049250313e-16
0.6003200640128026,-1.942890293094024e-16
0.6005201040208041,-2.220446049250313e-16
0.6007201440288057,-1.6653345369377348e-16
0.6009201840368074,-1.942890293094024e-16
0.6011202240448089,-1.942890293094024e-16
0.6013202640528106,-2.498001805406602e-16
0.6015203040608121,-2.7755575615628914e-16
0.6017203440688137,-2.498001805406602e-16
0.6019203840768154,-2.498001805406602e-16
0.6021204240848169,-2.220446049250313e-16
0.6023204640928186,-2.7755575615628914e-16
0.6025205041008201,-2.498001805406602e-16
0.6027205441088217,-2.498001805406602e-16
0.6029205841168234,-2.498001805406602e-16
0.6031206241248249,-2.498001805406602e-16
0.6033206641328266,-2.7755575615628914e-16
0.6035207041408281,-2.220446049250313e-16
0.6037207441488297,-2.7755575615628914e-16
0.6039207841568314,-2.498001805406602e-16
0.6041208241648329,-2.498001805406602e-16
0.6043208641728346,-2.7755575615628914e-16
0.6045209041808361,-2.7755575615628914e-16
0.6047209441888377,-2.498001805406602e-16
0.6049209841968394,-2.7755575615628914e-16
0.6051210242048409,-2.498001805406602e-16
0.6053210642128426,-2.220446049250313e-16
0.6055211042208442,-2.498001805406602e-16
0.6057211442288457,-2.498001805406602e-16
0.6059211842368474,-2.498001805406602e-16
0.6061212242448489,-3.0531133177191805e-16
0.6063212642528506,-3.0531133177191805e-16
0.6065213042608522,-2.7755575615628914e-16
0.6067213442688537,-2.7755575615628914e-16
0.6069213842768554,-2.498001805406602e-16
0.6071214242848569,-3.0531133177191805e-16
0.6073214642928585,-3.0531133177191805e-16
0.6075215043008602,-3.0531133177191805e-16
0.6077215443088617,-2.7755575615628914e-16
0.6079215843168634,-3.0531133177191805e-16
0.6081216243248649,-2.7755575615628914e-16
0.6083216643328665,-2.7755575615628914e-16
0.6085217043408682,-3.0531133177191805e-16
0.6087217443488697,-3.0531133177191805e-16
0.6089217843568714,-3.0531133177191805e-16
0.6091218243648729,-3.0531133177191805e-16
0.6093218643728745,-3.0531133177191805e-16
0.6095219043808762,-3.0531133177191805e-16
0.6097219443888777,-3.3306690738754696e-16
0.6099219843968794,-3.608224830031759e-16
0.610122024404881,-3.885780586188048e-16
0.6103220644128825,-3.885780586188048e-16
0.6105221044208842,-3.885780586188048e-16
0.6107221444288857,-3.885780586188048e-16
0.6109221844368874,-3.885780586188048e-16
0.611122224444889,-3.608224830031759e-16
0.6113222644528905,-3.885780586188048e-16
0.6115223044608922,-3.608224830031759e-16
0.6117223444688937,-3.885780586188048e-16
0.6119223844768954,-3.885780586188048e-16
0.612122424484897,-4.163336342344337e-16
0.6123224644928985,-3.608224830031759e-16
0.6125225045009002,-3.608224830031759e-16
0.6127225445089017,-3.608224830031759e-16
0.6129225845169034,-3.885780586188048e-16
0.613122624524905,-3.885780586188048e-16
0.6133226645329065,-4.163336342344337e-16
0.6135227045409082,-4.163336342344337e-16
0.6137227445489097,-4.163336342344337e-16
0.6139227845569114,-4.163336342344337e-16
0.614122824564913,-3.885780586188048e-16
0.6143228645729145,-4.163336342344337e-16
0.6145229045809162,-4.440892098500626e-16
0.6147229445889177,-3.885780586188048e-16
0.6149229845969194,-4.163336342344337e-16
0.615123024604921,-3.885780586188048e-16
0.6153230646129225,-4.163336342344337e-16
0.6155231046209242,-4.163336342344337e-16
0.6157231446289257,-4.163336342344337e-16
0.6159231846369274,-4.163336342344337e-16
0.616123224644929,-4.440892098500626e-16
0.6163232646529305,-4.163336342344337e-16
0.6165233046609322,-3.885780586188048e-16
0.6167233446689337,-4.440892098500626e-16
0.6169233846769354,-3.885780586188048e-16
0.617123424684937,-4.440892098500626e-16
0.6173234646929385,-4.440892098500626e-16
0.6175235047009402,-4.440892098500626e-16
0.6177235447089418,-4.440892098500626e-16
0.6179235847169434,-4.163336342344337e-16
0.618123624724945,-4.440892098500626e-16
0.6183236647329465,-3.885780586188048e-16
0.6185237047409482,-3.885780586188048e-16
0.6187237447489498,-4.440892098500626e-16
0.6189237847569513,-4.163336342344337e-16
0.619123824764953,-4.440892098500626e-16
0.6193238647729545,-4.440892098500626e-16
0.6195239047809562,-4.163336342344337e-16
0.6197239447889578,-4.440892098500626e-16
0.6199239847969593,-4.163336342344337e-16
0.620124024804961,-4.440892098500626e-16
0.6203240648129625,-4.163336342344337e-16
0.6205241048209642,-4.163336342344337e-16
0.6207241448289658,-4.163336342344337e-16
0.6209241848369673,-4.163336342344337e-16
0.621124224844969,-4.163336342344337e-16
0.6213242648529705,-3.885780586188048e-16
0.6215243048609722,-4.440892098500626e-16
0.6217243448689738,-4.163336342344337e-16
0.6219243848769753,-4.163336342344337e-16
0.622124424884977,-3.885780586188048e-16
0.6223244648929785,-4.163336342344337e-16
0.6225245049009802,-4.440892098500626e-16
0.6227245449089818,-4.163336342344337e-16
0.6229245849169833,-4.163336342344337e-16
0.623124624924985,-4.163336342344337e-16
0.6233246649329865,-4.163336342344337e-16
0.6235247049409882,-4.163336342344337e-16
0.6237247449489898,-4.163336342344337e-16
0.6239247849569913,-3.885780586188048e-16
0.624124824964993,-4.440892098500626e-16
0.6243248649729946,-4.163336342344337e-16
0.6245249049809962,-4.440892098500626e-16
0.6247249449889978,-4.163336342344337e-16
0.6249249849969993,-4.163336342344337e-16
0.625125025005001,-3.885780586188048e-16
0.6253250650130026,-3.608224830031759e-16
0.6255251050210042,-4.163336342344337e-16
0.6257251450290058,-3.885780586188048e-16
0.6259251850370073,-3.885780586188048e-16
0.626125225045009,-3.885780586188048e-16
0.6263252650530106,-3.885780586188048e-16
0.6265253050610122,-3.3306690738754696e-16
0.6267253450690138,-3.608224830031759e-16
0.6269253850770153,-3.885780586188048e-16
0.627125425085017,-3.608224830031759e-16
0.6273254650930186,-3.885780586188048e-16
0.6275255051010202,-3.885780586188048e-16
0.6277255451090218,-3.3306690738754696e-16
0.6279255851170233,-3.608224830031759e-16
0.628125625125025,-3.885780586188048e-16
0.6283256651330266,-3.608224830031759e-16
0.6285257051410282,-3.3306690738754696e-16
0.6287257451490298,-3.608224830031759e-16
0.6289257851570313,-3.3306690738754696e-16
0.629125825165033,-3.608224830031759e-16
0.6293258651730346,-3.3306690738754696e-16
0.6295259051810361,-3.0531133177191805e-16
0.6297259451890378,-3.0531133177191805e-16
0.6299259851970394,-3.0531133177191805e-16
0.630126025205041,-2.7755575615628914e-16
0.6303260652130426,-2.498001805406602e-16
0.6305261052210441,-2.498001805406602e-16
0.6307261452290458,-2.498001805406602e-16
0.6309261852370474,-2.220446049250313e-16
0.631126225245049,-2.220446049250313e-16
0.6313262652530506,-1.942890293094024e-16
0.6315263052610521,-2.498001805406602e-16
0.6317263452690538,-1.942890293094024e-16
0.6319263852770554,-2.220446049250313e-16
0.632126425285057,-1.942890293094024e-16
0.6323264652930586,-1.6653345369377348e-16
0.6325265053010601,-1.6653345369377348e-16
0.6327265453090618,-1.942890293094024e-16
0.6329265853170634,-1.942890293094024e-16
0.633126625325065,-1.6653345369377348e-16
0.6333266653330666,-1.6653345369377348e-16
0.6335267053410681,-1.3877787807814457e-16
0.6337267453490698,-1.6653345369377348e-16
0.6339267853570714,-1.6653345369377348e-16
0.634126825365073,-1.3877787807814457e-16
0.6343268653730746,-1.3877787807814457e-16
0.6345269053810761,-1.1102230246251565e-16
0.6347269453890778,-8.326672684688674e-17
0.6349269853970794,-1.1102230246251565e-16
0.635127025405081,-1.1102230246251565e-16
0.6353270654130826,-8.326672684688674e-17
0.6355271054210841,-2.7755575615628914e-17
0.6357271454290858,-5.551115123125783e-17
0.6359271854370874,-2.7755575615628914e-17
0.636127225445089,-5.551115123125783e-17
0.6363272654530906,-5.551115123125783e-17
0.6365273054610922,0.0
0.6367273454690938,-5.551115123125783e-17
0.6369273854770954,-2.7755575615628914e-17
0.637127425485097,-2.7755575615628914e-17
0.6373274654930986,-5.551115123125783e-17
0.6375275055011002,-5.551115123125783e-17
0.6377275455091018,-2.7755575615628914e-17
0.6379275855171034,-2.7755575615628914e-17
0.638127625525105,-2.7755575615628914e-17
0.6383276655331066,-2.7755575615628914e-17
0.6385277055411082,0.0
0.6387277455491098,0.0
0.6389277855571114,-2.7755575615628914e-17
0.639127825565113,-5.551115123125783e-17
0.6393278655731146,-5.551115123125783e-17
0.6395279055811162,0.0
0.6397279455891178,0.0
0.6399279855971194,-2.7755575615628914e-17
0.640128025605121,0.0
0.6403280656131226,-2.7755575615628914e-17
0.6405281056211242,0.0
0.6407281456291258,-2.7755575615628914e-17
0.6409281856371274,2.7755575615628914e-17
0.641128225645129,0.0
0.6413282656531306,2.7755575615628914e-17
0.6415283056611322,0.0
0.6417283456691338,0.0
0.6419283856771354,2.7755575615628914e-17
0.642128425685137,0.0
0.6423284656931386,2.7755575615628914e-17
0.6425285057011402,5.551115123125783e-17
0.6427285457091418,0.0
0.6429285857171434,0.0
0.643128625725145,-2.7755575615628914e-17
0.6433286657331466,0.0
0.6435287057411482,0.0
0.6437287457491498,2.7755575615628914e-17
0.6439287857571514,0.0
0.644128825765153,2.7755575615628914e-17
0.6443288657731546,0.0
0.6445289057811562,2.7755575615628914e-17
0.6447289457891578,0.0
0.6449289857971594,2.7755575615628914e-17
0.645129025805161,5.551115123125783e-17
0.6453290658131626,8.326672684688674e-17
0.6455291058211642,5.551115123125783e-17
0.6457291458291659,5.551115123125783e-17
0.6459291858371674,8.326672684688674e-17
0.646129225845169,5.551115123125783e-17
0.6463292658531706,2.7755575615628914e-17
0.6465293058611722,5.551115123125783e-17
0.6467293458691739,5.551115123125783e-17
0.6469293858771754,5.551115123125783e-17
0.647129425885177,1.1102230246251565e-16
0.6473294658931786,8.326672684688674e-17
0.6475295059011802,8.326672684688674e-17
0.6477295459091819,5.551115123125783e-17
0.6479295859171834,1.1102230246251565e-16
0.648129625925185,8.326672684688674e-17
0.6483296659331866,8.326672684688674e-17
0.6485297059411882,8.326672684688674e-17
0.6487297459491899,5.551115123125783e-17
0.6489297859571914,8.326672684688674e-17
0.649129825965193,8.326672684688674e-17
0.6493298659731946,1.1102230246251565e-16
0.6495299059811962,1.1102230246251565e-16
0.6497299459891979,1.1102230246251565e-16
0.6499299859971994,5.551115123125783e-17
0.650130026005201,5.551115123125783e-17
0.6503300660132026,8.326672684688674e-17
0.6505301060212042,8.326672684688674e-17
0.6507301460292059,5.551115123125783e-17
0.6509301860372074,1.1102230246251565e-16
0.651130226045209,1.1102230246251565e-16
0.6513302660532106,8.326672684688674e-17
0.6515303060612122,8.326672684688674e-17
0.6517303460692138,5.551115123125783e-17
0.6519303860772154,1.1102230246251565e-16
0.652130426085217,5.551115123125783e-17
0.6523304660932187,8.326672684688674e-17
0.6525305061012202,8.326672684688674e-17
0.6527305461092218,8.326672684688674e-17
0.6529305861172234,8.326672684688674e-17
0.653130626125225,8.326672684688674e-17
0.6533306661332267,1.1102230246251565e-16
0.6535307061412282,8.326672684688674e-17
0.6537307461492298,5.551115123125783e-17
0.6539307861572314,8.326672684688674e-17
0.654130826165233,1.1102230246251565e-16
0.6543308661732347,8.326672684688674e-17
0.6545309061812362,8.326672684688674e-17
0.6547309461892378,8.326672684688674e-17
0.6549309861972394,8.326672684688674e-17
0.655131026205241,5.551115123125783e-17
0.6553310662132427,1.1102230246251565e-16
0.6555311062212442,5.551115123125783e-17
0.6557311462292458,8.326672684688674e-17
0.6559311862372474,8.326672684688674e-17
0.656131226245249,5.551115123125783e-17
0.6563312662532507,8.326672684688674e-17
0.6565313062612522,1.1102230246251565e-16
0.6567313462692538,8.326672684688674e-17
0.6569313862772554,5.551115123125783e-17
0.657131426285257,8.326672684688674e-17
0.6573314662932587,5.551115123125783e-17
0.6575315063012602,8.326672684688674e-17
0.6577315463092618,8.326672684688674e-17
0.6579315863172635,8.326672684688674e-17
0.658131626325265,1.1102230246251565e-16
0.6583316663332667,5.551115123125783e-17
0.6585317063412682,8.326672684688674e-17
0.6587317463492698,8.326672684688674e-17
0.6589317863572715,8.326672684688674e-17
0.659131826365273,8.326672684688674e-17
0.6593318663732747,1.1102230246251565e-16
0.6595319063812762,8.326672684688674e-17
0.6597319463892778,8.326672684688674e-17
0.6599319863972795,8.326672684688674e-17
0.660132026405281,8.326672684688674e-17
0.6603320664132827,8.326672684688674e-17
0.6605321064212842,8.326672684688674e-17
0.6607321464292858,5.551115123125783e-17
0.6609321864372875,5.551115123125783e-17
0.661132226445289,8.326672684688674e-17
0.6613322664532907,8.326672684688674e-17
0.6615323064612922,5.551115123125783e-17
0.6617323464692938,1.1102230246251565e-16
0.6619323864772955,1.3877787807814457e-16
0.662132426485297,1.3877787807814457e-16
0.6623324664932987,1.1102230246251565e-16
0.6625325065013002,8.326672684688674e-17
0.6627325465093018,1.1102230246251565e-16
0.6629325865173035,1.1102230246251565e-16
0.663132626525305,1.1102230246251565e-16
0.6633326665333066,8.326672684688674e-17
0.6635327065413082,5.551115123125783e-17
0.6637327465493098,5.551115123125783e-17
0.6639327865573115,8.326672684688674e-17
0.664132826565313,8.326672684688674e-17
0.6643328665733146,8.326672684688674e-17
0.6645329065813163,1.1102230246251565e-16
0.6647329465893178,8.326672684688674e-17
0.6649329865973195,8.326672684688674e-17
0.665133026605321,1.1102230246251565e-16
0.6653330666133226,1.1102230246251565e-16
0.6655331066213243,1.1102230246251565e-16
0.6657331466293258,1.1102230246251565e-16
0.6659331866373275,5.551115123125783e-17
0.666133226645329,8.326672684688674e-17
0.6663332666533306,5.551115123125783e-17
0.6665333066613323,8.326672684688674e-17
0.6667333466693338,5.551115123125783e-17
0.6669333866773355,5.551115123125783e-17
0.667133426685337,2.7755575615628914e-17
0.6673334666933386,5.551115123125783e-17
0.6675335067013403,5.551115123125783e-17
0.6677335467093418,5.551115123125783e-17
0.6679335867173435,2.7755575615628914e-17
0.668133626725345,2.7755575615628914e-17
0.6683336667333466,5.551115123125783e-17
0.6685337067413483,5.551115123125783e-17
0.6687337467493498,2.7755575615628914e-17
0.6689337867573515,5.551115123125783e-17
0.669133826765353,2.7755575615628914e-17
0.6693338667733546,2.7755575615628914e-17
0.6695339067813563,5.551115123125783e-17
0.6697339467893578,5.551115123125783e-17
0.6699339867973595,2.7755575615628914e-17
0.670134026805361,0.0
0.6703340668133626,-2.7755575615628914e-17
0.6705341068213643,-2.7755575615628914e-17
0.6707341468293658,-2.7755575615628914e-17
0.6709341868373675,-5.551115123125783e-17
0.671134226845369,-2.7755575615628914e-17
0.6713342668533706,0.0
0.6715343068613723,-2.7755575615628914e-17
0.6717343468693738,-5.551115123125783e-17
0.6719343868773755,-2.7755575615628914e-17
0.6721344268853771,-2.7755575615628914e-17
0.6723344668933786,-2.7755575615628914e-17
0.6725345069013803,-5.551115123125783e-17
0.6727345469093818,-5.551115123125783e-17
0.6729345869173835,-2.7755575615628914e-17
0.6731346269253851,-2.7755575615628914e-17
0.6733346669333866,0.0
0.6735347069413883,-5.551115123125783e-17
0.6737347469493898,0.0
0.6739347869573914,-2.7755575615628914e-17
0.6741348269653931,0.0
0.6743348669733946,-2.7755575615628914e-17
0.6745349069813963,-2.7755575615628914e-17
0.6747349469893978,-5.551115123125783e-17
0.6749349869973994,0.0
0.6751350270054011,-5.551115123125783e-17
0.6753350670134026,-5.551115123125783e-17
0.6755351070214043,-5.551115123125783e-17
0.6757351470294058,-5.551115123125783e-17
0.6759351870374074,-2.7755575615628914e-17
0.6761352270454091,-5.551115123125783e-17
0.6763352670534106,-5.551115123125783e-17
0.6765353070614123,-2.7755575615628914e-17
0.6767353470694139,-5.551115123125783e-17
0.6769353870774154,-5.551115123125783e-17
0.6771354270854171,-2.7755575615628914e-17
0.6773354670934186,-5.551115123125783e-17
0.6775355071014203,-8.326672684688674e-17
0.6777355471094219,-2.7755575615628914e-17
0.6779355871174234,-5.551115123125783e-17
0.6781356271254251,-5.551115123125783e-17
0.6783356671334266,-5.551115123125783e-17
0.6785357071414283,-8.326672684688674e-17
0.6787357471494299,-5.551115123125783e-17
0.6789357871574314,0.0
0.6791358271654331,0.0
0.6793358671734346,-5.551115123125783e-17
0.6795359071814363,-2.7755575615628914e-17
0.6797359471894379,-2.7755575615628914e-17
0.6799359871974394,0.0
0.6801360272054411,-5.551115123125783e-17
0.6803360672134426,0.0
0.6805361072214443,-2.7755575615628914e-17
0.6807361472294459,-5.551115123125783e-17
0.6809361872374474,0.0
0.6811362272454491,0.0
0.6813362672534506,-2.7755575615628914e-17
0.6815363072614523,-2.7755575615628914e-17
0.6817363472694539,0.0
0.6819363872774554,-5.551115123125783e-17
0.6821364272854571,-2.7755575615628914e-17
0.6823364672934586,0.0
0.6825365073014603,-5.551115123125783e-17
0.6827365473094619,-2.7755575615628914e-17
0.6829365873174634,-5.551115123125783e-17
0.6831366273254651,-2.7755575615628914e-17
0.6833366673334667,0.0
0.6835367073414683,-5.551115123125783e-17
0.6837367473494699,0.0
0.6839367873574714,2.7755575615628914e-17
0.6841368273654731,0.0
0.6843368673734747,-2.7755575615628914e-17
0.6845369073814763,-2.7755575615628914e-17
0.6847369473894779,0.0
0.6849369873974794,0.0
0.6851370274054811,0.0
0.6853370674134827,2.7755575615628914e-17
0.6855371074214842,-2.7755575615628914e-17
0.6857371474294859,0.0
0.6859371874374874,0.0
0.6861372274454891,2.7755575615628914e-17
0.6863372674534907,5.551115123125783e-17
0.6865373074614922,2.7755575615628914e-17
0.6867373474694939,5.551115123125783e-17
0.6869373874774954,2.7755575615628914e-17
0.6871374274854971,2.7755575615628914e-17
0.6873374674934987,2.7755575615628914e-17
0.6875375075015002,5.551115123125783e-17
0.6877375475095019,0.0
0.6879375875175034,5.551115123125783e-17
0.6881376275255051,5.551115123125783e-17
0.6883376675335067,2.7755575615628914e-17
0.6885377075415082,8.326672684688674e-17
0.6887377475495099,5.551115123125783e-17
0.6889377875575114,5.551115123125783e-17
0.6891378275655131,5.551115123125783e-17
0.6893378675735147,5.551115123125783e-17
0.6895379075815162,5.551115123125783e-17
0.6897379475895179,5.551115123125783e-17
0.6899379875975195,2.7755575615628914e-17
0.6901380276055211,5.551115123125783e-17
0.6903380676135227,8.326672684688674e-17
0.6905381076215242,5.551115123125783e-17
0.6907381476295259,5.551115123125783e-17
0.6909381876375275,8.326672684688674e-17
0.6911382276455291,8.326672684688674e-17
0.6913382676535307,1.1102230246251565e-16
0.6915383076615322,8.326672684688674e-17
0.6917383476695339,1.1102230246251565e-16
0.6919383876775355,8.326672684688674e-17
0.6921384276855371,1.1102230246251565e-16
0.6923384676935387,1.1102230246251565e-16
0.6925385077015402,5.551115123125783e-17
0.6927385477095419,8.326672684688674e-17
0.6929385877175435,1.1102230246251565e-16
0.6931386277255451,1.1102230246251565e-16
0.6933386677335467,8.326672684688674e-17
0.6935387077415482,1.1102230246251565e-16
0.6937387477495499,5.551115123125783e-17
0.6939387877575515,1.1102230246251565e-16
0.6941388277655531,1.1102230246251565e-16
0.6943388677735547,8.326672684688674e-17
0.6945389077815562,1.1102230246251565e-16
0.6947389477895579,1.1102230246251565e-16
0.6949389877975595,1.1102230246251565e-16
0.6951390278055611,8.326672684688674e-17
0.6953390678135627,8.326672684688674e-17
0.6955391078215643,1.1102230246251565e-16
0.6957391478295659,1.1102230246251565e-16
0.6959391878375675,5.551115123125783e-17
0.696139227845569,1.1102230246251565e-16
0.6963392678535707,1.1102230246251565e-16
0.6965393078615723,1.1102230246251565e-16
0.6967393478695739,8.326672684688674e-17
0.6969393878775755,8.326672684688674e-17
0.697139427885577,8.326672684688674e-17
0.6973394678935787,8.326672684688674e-17
0.6975395079015803,5.551115123125783e-17
0.6977395479095819,1.1102230246251565e-16
0.6979395879175835,1.1102230246251565e-16
0.698139627925585,5.551115123125783e-17
0.6983396679335867,1.1102230246251565e-16
0.6985397079415883,5.551115123125783e-17
0.6987397479495899,8.326672684688674e-17
0.6989397879575915,1.1102230246251565e-16
0.699139827965593,8.326672684688674e-17
0.6993398679735947,5.551115123125783e-17
0.6995399079815963,8.326672684688674e-17
0.6997399479895979,8.326672684688674e-17
0.6999399879975995,1.1102230246251565e-16
0.700140028005601,1.1102230246251565e-16
0.7003400680136027,1.1102230246251565e-16
0.7005401080216043,1.3877787807814457e-16
0.7007401480296059,1.3877787807814457e-16
0.7009401880376075,1.3877787807814457e-16
0.701140228045609,8.326672684688674e-17
0.7013402680536107,1.1102230246251565e-16
0.7015403080616123,8.326672684688674e-17
0.7017403480696139,1.6653345369377348e-16
0.7019403880776155,1.6653345369377348e-16
0.702140428085617,1.1102230246251565e-16
0.7023404680936187,1.6653345369377348e-16
0.7025405081016203,1.3877787807814457e-16
0.7027405481096219,1.942890293094024e-16
0.7029405881176235,1.6653345369377348e-16
0.7031406281256251,1.6653345369377348e-16
0.7033406681336267,1.6653345369377348e-16
0.7035407081416283,1.6653345369377348e-16
0.70374074814963,1.6653345369377348e-16
0.7039407881576315,1.942890293094024e-16
0.7041408281656331,1.6653345369377348e-16
0.7043408681736347,1.3877787807814457e-16
0.7045409081816363,1.6653345369377348e-16
0.704740948189638,1.6653345369377348e-16
0.7049409881976395,1.942890293094024e-16
0.7051410282056411,1.6653345369377348e-16
0.7053410682136427,1.6653345369377348e-16
0.7055411082216443,1.942890293094024e-16
0.705741148229646,1.942890293094024e-16
0.7059411882376475,1.942890293094024e-16
0.7061412282456491,1.6653345369377348e-16
0.7063412682536507,1.6653345369377348e-16
0.7065413082616523,1.6653345369377348e-16
0.706741348269654,1.6653345369377348e-16
0.7069413882776555,1.942890293094024e-16
0.7071414282856571,1.6653345369377348e-16
0.7073414682936587,1.6653345369377348e-16
0.7075415083016603,1.6653345369377348e-16
0.7077415483096618,1.1102230246251565e-16
0.7079415883176635,1.3877787807814457e-16
0.7081416283256651,1.3877787807814457e-16
0.7083416683336667,1.1102230246251565e-16
0.7085417083416683,1.3877787807814457e-16
0.7087417483496699,1.6653345369377348e-16
0.7089417883576715,1.6653345369377348e-16
0.7091418283656731,1.942890293094024e-16
0.7093418683736747,1.942890293094024e-16
0.7095419083816763,1.6653345369377348e-16
0.7097419483896779,1.6653345369377348e-16
0.7099419883976795,1.3877787807814457e-16
0.7101420284056811,1.3877787807814457e-16
0.7103420684136827,1.6653345369377348e-16
0.7105421084216843,1.1102230246251565e-16
0.7107421484296859,1.1102230246251565e-16
0.7109421884376875,1.1102230246251565e-16
0.7111422284456891,1.3877787807814457e-16
0.7113422684536908,1.6653345369377348e-16
0.7115423084616923,1.6653345369377348e-16
0.7117423484696939,1.1102230246251565e-16
0.7119423884776955,1.6653345369377348e-16
0.7121424284856971,1.6653345369377348e-16
0.7123424684936988,1.6653345369377348e-16
0.7125425085017003,1.3877787807814457e-16
0.7127425485097019,1.3877787807814457e-16
0.7129425885177035,1.3877787807814457e-16
0.7131426285257051,1.6653345369377348e-16
0.7133426685337068,1.1102230246251565e-16
0.7135427085417083,1.6653345369377348e-16
0.7137427485497099,1.6653345369377348e-16
0.7139427885577115,1.3877787807814457e-16
0.7141428285657131,1.3877787807814457e-16
0.7143428685737148,1.1102230246251565e-16
0.7145429085817163,1.1102230246251565e-16
0.7147429485897179,1.3877787807814457e-16
0.7149429885977195,1.6653345369377348e-16
0.7151430286057211,1.6653345369377348e-16
0.7153430686137228,1.3877787807814457e-16
0.7155431086217243,1.3877787807814457e-16
0.7157431486297259,1.3877787807814457e-16
0.7159431886377275,1.3877787807814457e-16
0.7161432286457291,1.1102230246251565e-16
0.7163432686537308,1.1102230246251565e-16
0.7165433086617323,1.3877787807814457e-16
0.7167433486697339,1.1102230246251565e-16
0.7169433886777355,1.6653345369377348e-16
0.7171434286857371,1.3877787807814457e-16
0.7173434686937388,1.6653345369377348e-16
0.7175435087017403,1.3877787807814457e-16
0.7177435487097419,1.6653345369377348e-16
0.7179435887177436,1.6653345369377348e-16
0.7181436287257451,1.3877787807814457e-16
0.7183436687337467,1.6653345369377348e-16
0.7185437087417483,1.6653345369377348e-16
0.7187437487497499,1.3877787807814457e-16
0.7189437887577516,1.3877787807814457e-16
0.7191438287657531,1.6653345369377348e-16
0.7193438687737547,1.3877787807814457e-16
0.7195439087817563,1.3877787807814457e-16
0.7197439487897579,1.3877787807814457e-16
0.7199439887977596,1.3877787807814457e-16
0.7201440288057611,1.3877787807814457e-16
0.7203440688137627,1.3877787807814457e-16
0.7205441088217643,1.1102230246251565e-16
0.7207441488297659,1.1102230246251565e-16
0.7209441888377676,1.1102230246251565e-16
0.7211442288457691,1.1102230246251565e-16
0.7213442688537707,1.1102230246251565e-16
0.7215443088617723,1.1102230246251565e-16
0.7217443488697739,8.326672684688674e-17
0.7219443888777756,1.3877787807814457e-16
0.7221444288857771,1.1102230246251565e-16
0.7223444688937787,1.1102230246251565e-16
0.7225445089017803,1.1102230246251565e-16
0.7227445489097819,1.3877787807814457e-16
0.7229445889177836,1.1102230246251565e-16
0.7231446289257851,8.326672684688674e-17
0.7233446689337867,1.3877787807814457e-16
0.7235447089417884,1.1102230246251565e-16
0.7237447489497899,1.1102230246251565e-16
0.7239447889577916,1.1102230246251565e-16
0.7241448289657931,1.6653345369377348e-16
0.7243448689737947,1.3877787807814457e-16
0.7245449089817964,1.6653345369377348e-16
0.7247449489897979,1.3877787807814457e-16
0.7249449889977996,1.6653345369377348e-16
0.7251450290058011,1.6653345369377348e-16
0.7253450690138027,1.6653345369377348e-16
0.7255451090218044,1.942890293094024e-16
0.7257451490298059,1.6653345369377348e-16
0.7259451890378076,1.942890293094024e-16
0.7261452290458091,1.6653345369377348e-16
0.7263452690538107,1.942890293094024e-16
0.7265453090618124,1.6653345369377348e-16
0.7267453490698139,1.3877787807814457e-16
0.7269453890778156,1.6653345369377348e-16
0.7271454290858171,1.3877787807814457e-16
0.7273454690938187,1.6653345369377348e-16
0.7275455091018204,1.6653345369377348e-16
0.7277455491098219,1.6653345369377348e-16
0.7279455891178236,1.6653345369377348e-16
0.7281456291258251,1.6653345369377348e-16
0.7283456691338267,1.6653345369377348e-16
0.7285457091418284,1.942890293094024e-16
0.7287457491498299,1.942890293094024e-16
0.7289457891578316,1.942890293094024e-16
0.7291458291658331,1.6653345369377348e-16
0.7293458691738347,1.6653345369377348e-16
0.7295459091818364,1.942890293094024e-16
0.7297459491898379,1.942890293094024e-16
0.7299459891978395,1.942890293094024e-16
0.7301460292058412,1.942890293094024e-16
0.7303460692138427,2.220446049250313e-16
0.7305461092218444,1.942890293094024e-16
0.7307461492298459,1.942890293094024e-16
0.7309461892378475,1.942890293094024e-16
0.7311462292458492,1.6653345369377348e-16
0.7313462692538507,2.220446049250313e-16
0.7315463092618524,2.220446049250313e-16
0.7317463492698539,2.220446049250313e-16
0.7319463892778555,2.220446049250313e-16
0.7321464292858572,2.498001805406602e-16
0.7323464692938587,2.498001805406602e-16
0.7325465093018604,2.220446049250313e-16
0.7327465493098619,2.220446049250313e-16
0.7329465893178635,3.3306690738754696e-16
0.7331466293258652,3.3306690738754696e-16
0.7333466693338667,3.0531133177191805e-16
0.7335467093418684,3.0531133177191805e-16
0.7337467493498699,2.7755575615628914e-16
0.7339467893578715,2.7755575615628914e-16
0.7341468293658732,3.0531133177191805e-16
0.7343468693738747,3.0531133177191805e-16
0.7345469093818764,3.608224830031759e-16
0.734746949389878,3.608224830031759e-16
0.7349469893978795,3.608224830031759e-16
0.7351470294058812,3.3306690738754696e-16
0.7353470694138827,3.885780586188048e-16
0.7355471094218844,3.3306690738754696e-16
0.735747149429886,3.608224830031759e-16
0.7359471894378875,3.885780586188048e-16
0.7361472294458892,3.608224830031759e-16
0.7363472694538907,3.3306690738754696e-16
0.7365473094618924,3.608224830031759e-16
0.736747349469894,3.3306690738754696e-16
0.7369473894778955,3.608224830031759e-16
0.7371474294858972,3.608224830031759e-16
0.7373474694938987,3.608224830031759e-16
0.7375475095019004,3.608224830031759e-16
0.737747549509902,3.885780586188048e-16
0.7379475895179035,4.440892098500626e-16
0.7381476295259052,4.163336342344337e-16
0.7383476695339067,4.440892098500626e-16
0.7385477095419084,4.440892098500626e-16
0.73874774954991,4.163336342344337e-16
0.7389477895579115,4.163336342344337e-16
0.7391478295659132,4.440892098500626e-16
0.7393478695739147,3.885780586188048e-16
0.7395479095819164,4.163336342344337e-16
0.739747949589918,3.885780586188048e-16
0.7399479895979195,3.885780586188048e-16
0.7401480296059212,4.163336342344337e-16
0.7403480696139227,4.163336342344337e-16
0.7405481096219244,4.440892098500626e-16
0.740748149629926,4.163336342344337e-16
0.7409481896379275,4.440892098500626e-16
0.7411482296459292,3.885780586188048e-16
0.7413482696539307,4.163336342344337e-16
0.7415483096619323,3.885780586188048e-16
0.741748349669934,4.440892098500626e-16
0.7419483896779355,3.885780586188048e-16
0.7421484296859372,4.718447854656915e-16
0.7423484696939388,4.718447854656915e-16
0.7425485097019403,4.440892098500626e-16
0.742748549709942,4.163336342344337e-16
0.7429485897179435,4.718447854656915e-16
0.7431486297259452,4.440892098500626e-16
0.7433486697339468,4.718447854656915e-16
0.7435487097419483,4.440892098500626e-16
0.74374874974995,4.718447854656915e-16
0.7439487897579515,4.440892098500626e-16
0.7441488297659532,4.163336342344337e-16
0.7443488697739548,4.440892098500626e-16
0.7445489097819563,4.440892098500626e-16
0.744748949789958,4.718447854656915e-16
0.7449489897979595,4.718447854656915e-16
0.7451490298059612,4.440892098500626e-16
0.7453490698139628,4.163336342344337e-16
0.7455491098219643,4.440892098500626e-16
0.745749149829966,4.440892098500626e-16
0.7459491898379675,4.718447854656915e-16
0.7461492298459692,4.718447854656915e-16
0.7463492698539708,4.718447854656915e-16
0.7465493098619723,4.440892098500626e-16
0.746749349869974,4.163336342344337e-16
0.7469493898779755,4.718447854656915e-16
0.7471494298859772,4.440892098500626e-16
0.7473494698939788,4.996003610813204e-16
0.7475495099019803,4.996003610813204e-16
0.747749549909982,4.718447854656915e-16
0.7479495899179835,4.163336342344337e-16
0.7481496299259852,4.163336342344337e-16
0.7483496699339868,4.163336342344337e-16
0.7485497099419883,3.885780586188048e-16
0.74874974994999,4.440892098500626e-16
0.7489497899579916,3.885780586188048e-16
0.7491498299659932,4.163336342344337e-16
0.7493498699739948,3.885780586188048e-16
0.7495499099819963,4.163336342344337e-16
0.749749949989998,3.885780586188048e-16
0.7499499899979996,4.163336342344337e-16
0.7501500300060012,3.885780586188048e-16
0.7503500700140028,4.440892098500626e-16
0.7505501100220043,3.885780586188048e-16
0.750750150030006,3.3306690738754696e-16
0.7509501900380076,3.608224830031759e-16
0.7511502300460092,3.608224830031759e-16
0.7513502700540108,3.885780586188048e-16
0.7515503100620123,3.608224830031759e-16
0.751750350070014,3.3306690738754696e-16
0.7519503900780156,3.608224830031759e-16
0.7521504300860171,3.885780586188048e-16
0.7523504700940188,3.608224830031759e-16
0.7525505101020203,3.608224830031759e-16
0.752750550110022,3.608224830031759e-16
0.7529505901180236,3.3306690738754696e-16
0.7531506301260251,3.608224830031759e-16
0.7533506701340268,3.608224830031759e-16
0.7535507101420283,3.608224830031759e-16
0.75375075015003,3.885780586188048e-16
0.7539507901580316,3.885780586188048e-16
0.7541508301660331,3.608224830031759e-16
0.7543508701740348,3.608224830031759e-16
0.7545509101820363,3.608224830031759e-16
0.754750950190038,3.3306690738754696e-16
0.7549509901980396,3.3306690738754696e-16
0.7551510302060411,3.885780586188048e-16
0.7553510702140428,3.608224830031759e-16
0.7555511102220444,3.608224830031759e-16
0.755751150230046,4.163336342344337e-16
0.7559511902380476,3.608224830031759e-16
0.7561512302460491,3.885780586188048e-16
0.7563512702540508,3.608224830031759e-16
0.7565513102620524,4.163336342344337e-16
0.756751350270054,3.885780586188048e-16
0.7569513902780556,4.163336342344337e-16
0.7571514302860571,4.163336342344337e-16
0.7573514702940588,3.885780586188048e-16
0.7575515103020604,4.163336342344337e-16
0.757751550310062,4.163336342344337e-16
0.7579515903180636,3.885780586188048e-16
0.7581516303260651,4.163336342344337e-16
0.7583516703340668,4.163336342344337e-16
0.7585517103420684,4.718447854656915e-16
0.75875175035007,4.440892098500626e-16
0.7589517903580716,4.718447854656915e-16
0.7591518303660731,4.718447854656915e-16
0.7593518703740748,4.440892098500626e-16
0.7595519103820764,4.440892098500626e-16
0.759751950390078,4.440892098500626e-16
0.7599519903980796,4.440892098500626e-16
0.7601520304060811,4.440892098500626e-16
0.7603520704140828,4.163336342344337e-16
0.7605521104220844,3.608224830031759e-16
0.760752150430086,3.885780586188048e-16
0.7609521904380876,3.885780586188048e-16
0.7611522304460892,3.608224830031759e-16
0.7613522704540908,3.608224830031759e-16
0.7615523104620924,3.885780586188048e-16
0.761752350470094,3.885780586188048e-16
0.7619523904780956,3.885780586188048e-16
0.7621524304860972,4.163336342344337e-16
0.7623524704940988,4.163336342344337e-16
0.7625525105021004,4.163336342344337e-16
0.762752550510102,3.608224830031759e-16
0.7629525905181036,3.885780586188048e-16
0.7631526305261052,3.608224830031759e-16
0.7633526705341068,3.885780586188048e-16
0.7635527105421084,4.163336342344337e-16
0.7637527505501099,3.885780586188048e-16
0.7639527905581116,3.608224830031759e-16
0.7641528305661132,4.163336342344337e-16
0.7643528705741148,3.885780586188048e-16
0.7645529105821164,3.885780586188048e-16
0.7647529505901179,3.608224830031759e-16
0.7649529905981196,3.608224830031759e-16
0.7651530306061212,3.885780586188048e-16
0.7653530706141228,3.885780586188048e-16
0.7655531106221244,3.885780586188048e-16
0.765753150630126,3.885780586188048e-16
0.7659531906381276,3.885780586188048e-16
0.7661532306461292,3.885780586188048e-16
0.7663532706541308,4.163336342344337e-16
0.7665533106621324,3.885780586188048e-16
0.766753350670134,3.885780586188048e-16
0.7669533906781356,3.885780586188048e-16
0.7671534306861372,4.163336342344337e-16
0.7673534706941388,3.885780586188048e-16
0.7675535107021404,3.608224830031759e-16
0.767753550710142,3.885780586188048e-16
0.7679535907181436,3.3306690738754696e-16
0.7681536307261452,3.885780586188048e-16
0.7683536707341468,3.885780586188048e-16
0.7685537107421484,3.885780586188048e-16
0.76875375075015,3.608224830031759e-16
0.7689537907581516,3.885780586188048e-16
0.7691538307661532,3.608224830031759e-16
0.7693538707741548,3.885780586188048e-16
0.7695539107821564,3.608224830031759e-16
0.769753950790158,3.608224830031759e-16
0.7699539907981596,3.3306690738754696e-16
0.7701540308061612,3.608224830031759e-16
0.7703540708141629,3.885780586188048e-16
0.7705541108221644,3.608224830031759e-16
0.770754150830166,3.3306690738754696e-16
0.7709541908381676,3.885780586188048e-16
0.7711542308461692,3.608224830031759e-16
0.7713542708541709,3.608224830031759e-16
0.7715543108621724,3.608224830031759e-16
0.771754350870174,3.608224830031759e-16
0.7719543908781756,3.608224830031759e-16
0.7721544308861772,3.608224830031759e-16
0.7723544708941789,3.885780586188048e-16
0.7725545109021804,3.3306690738754696e-16
0.772754550910182,3.608224830031759e-16
0.7729545909181836,3.3306690738754696e-16
0.7731546309261852,3.0531133177191805e-16
0.7733546709341869,3.0531133177191805e-16
0.7735547109421884,3.3306690738754696e-16
0.77375475095019,3.0531133177191805e-16
0.7739547909581916,3.608224830031759e-16
0.7741548309661932,3.3306690738754696e-16
0.7743548709741948,3.3306690738754696e-16
0.7745549109821964,3.608224830031759e-16
0.774754950990198,3.608224830031759e-16
0.7749549909981996,3.608224830031759e-16
0.7751550310062012,3.608224830031759e-16
0.7753550710142028,3.885780586188048e-16
0.7755551110222044,3.885780586188048e-16
0.775755151030206,3.885780586188048e-16
0.7759551910382076,3.608224830031759e-16
0.7761552310462092,3.608224830031759e-16
0.7763552710542108,3.608224830031759e-16
0.7765553110622124,3.608224830031759e-16
0.776755351070214,3.608224830031759e-16
0.7769553910782157,3.3306690738754696e-16
0.7771554310862172,4.163336342344337e-16
0.7773554710942188,3.885780586188048e-16
0.7775555111022204,4.440892098500626e-16
0.777755551110222,4.163336342344337e-16
0.7779555911182237,4.163336342344337e-16
0.7781556311262252,4.163336342344337e-16
0.7783556711342268,3.885780586188048e-16
0.7785557111422284,4.163336342344337e-16
0.77875575115023,4.163336342344337e-16
0.7789557911582317,4.163336342344337e-16
0.7791558311662332,4.440892098500626e-16
0.7793558711742348,4.163336342344337e-16
0.7795559111822364,4.163336342344337e-16
0.779755951190238,4.163336342344337e-16
0.7799559911982397,4.163336342344337e-16
0.7801560312062412,4.440892098500626e-16
0.7803560712142428,4.163336342344337e-16
0.7805561112222444,4.163336342344337e-16
0.780756151230246,4.163336342344337e-16
0.7809561912382477,3.885780586188048e-16
0.7811562312462492,3.885780586188048e-16
0.7813562712542508,4.163336342344337e-16
0.7815563112622524,4.440892098500626e-16
0.781756351270254,4.163336342344337e-16
0.7819563912782557,4.163336342344337e-16
0.7821564312862572,4.163336342344337e-16
0.7823564712942588,4.163336342344337e-16
0.7825565113022604,4.163336342344337e-16
0.782756551310262,4.163336342344337e-16
0.7829565913182637,3.885780586188048e-16
0.7831566313262652,3.885780586188048e-16
0.7833566713342668,4.440892098500626e-16
0.7835567113422685,4.163336342344337e-16
0.78375675135027,4.163336342344337e-16
0.7839567913582717,4.163336342344337e-16
0.7841568313662732,3.885780586188048e-16
0.7843568713742748,4.440892098500626e-16
0.7845569113822765,3.885780586188048e-16
0.784756951390278,4.163336342344337e-16
0.7849569913982797,4.163336342344337e-16
0.7851570314062812,4.163336342344337e-16
0.7853570714142828,4.163336342344337e-16
0.7855571114222845,3.885780586188048e-16
0.785757151430286,3.885780586188048e-16
0.7859571914382876,4.163336342344337e-16
0.7861572314462892,3.885780586188048e-16
0.7863572714542908,4.440892098500626e-16
0.7865573114622925,4.163336342344337e-16
0.786757351470294,4.440892098500626e-16
0.7869573914782956,4.718447854656915e-16
0.7871574314862972,4.440892098500626e-16
0.7873574714942988,4.440892098500626e-16
0.7875575115023005,4.163336342344337e-16
0.787757551510302,4.440892098500626e-16
0.7879575915183036,4.440892098500626e-16
0.7881576315263052,4.718447854656915e-16
0.7883576715343068,4.440892098500626e-16
0.7885577115423085,4.163336342344337e-16
0.78875775155031,4.440892098500626e-16
0.7889577915583116,4.718447854656915e-16
0.7891578315663133,4.440892098500626e-16
0.7893578715743148,4.718447854656915e-16
0.7895579115823165,4.718447854656915e-16
0.789757951590318,4.440892098500626e-16
0.7899579915983196,4.440892098500626e-16
0.7901580316063213,4.440892098500626e-16
0.7903580716143228,4.440892098500626e-16
0.7905581116223245,4.440892098500626e-16
0.790758151630326,4.718447854656915e-16
0.7909581916383276,4.718447854656915e-16
0.7911582316463293,4.440892098500626e-16
0.7913582716543308,4.163336342344337e-16
0.7915583116623325,4.440892098500626e-16
0.791758351670334,4.440892098500626e-16
0.7919583916783356,3.885780586188048e-16
0.7921584316863373,4.440892098500626e-16
0.7923584716943388,4.163336342344337e-16
0.7925585117023405,4.440892098500626e-16
0.792758551710342,4.440892098500626e-16
0.7929585917183436,4.163336342344337e-16
0.7931586317263453,4.163336342344337e-16
0.7933586717343468,4.440892098500626e-16
0.7935587117423485,4.440892098500626e-16
0.79375875175035,3.885780586188048e-16
0.7939587917583516,3.885780586188048e-16
0.7941588317663533,3.885780586188048e-16
0.7943588717743548,3.608224830031759e-16
0.7945589117823565,3.608224830031759e-16
0.794758951790358,3.608224830031759e-16
0.7949589917983596,3.608224830031759e-16
0.7951590318063613,3.608224830031759e-16
0.7953590718143628,3.608224830031759e-16
0.7955591118223645,3.3306690738754696e-16
0.795759151830366,3.608224830031759e-16
0.7959591918383676,3.3306690738754696e-16
0.7961592318463693,3.608224830031759e-16
0.7963592718543708,3.608224830031759e-16
0.7965593118623724,3.608224830031759e-16
0.796759351870374,3.608224830031759e-16
0.7969593918783756,3.608224830031759e-16
0.7971594318863773,3.0531133177191805e-16
0.7973594718943788,3.3306690738754696e-16
0.7975595119023804,3.0531133177191805e-16
0.7977595519103821,3.608224830031759e-16
0.7979595919183836,3.3306690738754696e-16
0.7981596319263853,3.0531133177191805e-16
0.7983596719343868,3.3306690738754696e-16
0.7985597119423884,3.3306690738754696e-16
0.7987597519503901,3.608224830031759e-16
0.7989597919583916,3.3306690738754696e-16
0.7991598319663933,3.3306690738754696e-16
0.7993598719743948,3.3306690738754696e-16
0.7995599119823964,3.3306690738754696e-16
0.7997599519903981,3.608224830031759e-16
0.7999599919983996,3.3306690738754696e-16
0.8001600320064013,3.3306690738754696e-16
0.8003600720144028,3.3306690738754696e-16
0.8005601120224044,3.0531133177191805e-16
0.8007601520304061,3.608224830031759e-16
0.8009601920384076,3.3306690738754696e-16
0.8011602320464093,3.608224830031759e-16
0.8013602720544108,3.608224830031759e-16
0.8015603120624124,3.608224830031759e-16
0.8017603520704141,3.885780586188048e-16
0.8019603920784156,3.608224830031759e-16
0.8021604320864173,3.608224830031759e-16
0.8023604720944189,3.3306690738754696e-16
0.8025605121024204,3.885780586188048e-16
0.8027605521104221,3.885780586188048e-16
0.8029605921184236,3.885780586188048e-16
0.8031606321264253,4.163336342344337e-16
0.8033606721344269,4.163336342344337e-16
0.8035607121424284,3.608224830031759e-16
0.8037607521504301,3.885780586188048e-16
0.8039607921584316,3.608224830031759e-16
0.8041608321664333,3.885780586188048e-16
0.8043608721744349,3.885780586188048e-16
0.8045609121824364,3.608224830031759e-16
0.8047609521904381,3.608224830031759e-16
0.8049609921984396,3.608224830031759e-16
0.8051610322064413,3.608224830031759e-16
0.8053610722144429,3.885780586188048e-16
0.8055611122224444,3.608224830031759e-16
0.8057611522304461,3.3306690738754696e-16
0.8059611922384476,3.608224830031759e-16
0.8061612322464493,3.885780586188048e-16
0.8063612722544509,3.608224830031759e-16
0.8065613122624524,3.608224830031759e-16
0.8067613522704541,3.885780586188048e-16
0.8069613922784556,3.608224830031759e-16
0.8071614322864573,3.885780586188048e-16
0.8073614722944589,3.608224830031759e-16
0.8075615123024604,3.885780586188048e-16
0.8077615523104621,3.885780586188048e-16
0.8079615923184637,4.163336342344337e-16
0.8081616323264652,4.163336342344337e-16
0.8083616723344669,3.608224830031759e-16
0.8085617123424684,3.885780586188048e-16
0.8087617523504701,3.608224830031759e-16
0.8089617923584717,3.885780586188048e-16
0.8091618323664732,3.885780586188048e-16
0.8093618723744749,4.163336342344337e-16
0.8095619123824764,3.608224830031759e-16
0.8097619523904781,3.608224830031759e-16
0.8099619923984797,3.885780586188048e-16
0.8101620324064812,3.885780586188048e-16
0.8103620724144829,4.163336342344337e-16
0.8105621124224844,3.608224830031759e-16
0.8107621524304861,3.885780586188048e-16
0.8109621924384877,3.885780586188048e-16
0.8111622324464892,3.885780586188048e-16
0.8113622724544909,3.608224830031759e-16
0.8115623124624924,3.885780586188048e-16
0.8117623524704941,3.885780586188048e-16
0.8119623924784957,3.608224830031759e-16
0.8121624324864972,4.163336342344337e-16
0.8123624724944989,3.885780586188048e-16
0.8125625125025004,4.163336342344337e-16
0.8127625525105021,3.885780586188048e-16
0.8129625925185037,3.608224830031759e-16
0.8131626325265052,3.0531133177191805e-16
0.8133626725345069,3.608224830031759e-16
0.8135627125425084,3.0531133177191805e-16
0.8137627525505101,3.0531133177191805e-16
0.8139627925585117,3.3306690738754696e-16
0.8141628325665132,3.608224830031759e-16
0.8143628725745149,3.0531133177191805e-16
0.8145629125825165,3.0531133177191805e-16
0.8147629525905181,2.7755575615628914e-16
0.8149629925985197,3.0531133177191805e-16
0.8151630326065212,3.3306690738754696e-16
0.8153630726145229,2.7755575615628914e-16
0.8155631126225245,3.0531133177191805e-16
0.8157631526305261,3.3306690738754696e-16
0.8159631926385277,3.0531133177191805e-16
0.8161632326465292,3.3306690738754696e-16
0.8163632726545309,3.0531133177191805e-16
0.8165633126625325,3.0531133177191805e-16
0.8167633526705341,3.0531133177191805e-16
0.8169633926785357,3.3306690738754696e-16
0.8171634326865372,3.0531133177191805e-16
0.8173634726945389,2.7755575615628914e-16
0.8175635127025405,3.3306690738754696e-16
0.8177635527105421,2.7755575615628914e-16
0.8179635927185437,2.7755575615628914e-16
0.8181636327265452,2.7755575615628914e-16
0.8183636727345469,2.7755575615628914e-16
0.8185637127425485,3.0531133177191805e-16
0.81876375275055,3.3306690738754696e-16
0.8189637927585517,2.7755575615628914e-16
0.8191638327665532,3.0531133177191805e-16
0.8193638727745549,3.3306690738754696e-16
0.8195639127825565,3.0531133177191805e-16
0.819763952790558,3.3306690738754696e-16
0.8199639927985597,3.0531133177191805e-16
0.8201640328065612,3.0531133177191805e-16
0.8203640728145629,2.7755575615628914e-16
0.8205641128225645,3.3306690738754696e-16
0.820764152830566,3.3306690738754696e-16
0.8209641928385677,2.7755575615628914e-16
0.8211642328465693,2.7755575615628914e-16
0.8213642728545709,3.3306690738754696e-16
0.8215643128625725,3.0531133177191805e-16
0.821764352870574,2.7755575615628914e-16
0.8219643928785757,3.3306690738754696e-16
0.8221644328865773,3.0531133177191805e-16
0.8223644728945789,3.608224830031759e-16
0.8225645129025805,3.608224830031759e-16
0.822764552910582,3.608224830031759e-16
0.8229645929185837,3.608224830031759e-16
0.8231646329265853,3.608224830031759e-16
0.8233646729345869,3.3306690738754696e-16
0.8235647129425885,3.608224830031759e-16
0.82376475295059,3.608224830031759e-16
0.8239647929585917,3.608224830031759e-16
0.8241648329665933,3.608224830031759e-16
0.8243648729745949,3.885780586188048e-16
0.8245649129825965,3.608224830031759e-16
0.824764952990598,3.885780586188048e-16
0.8249649929985997,3.608224830031759e-16
0.8251650330066013,3.3306690738754696e-16
0.8253650730146029,4.163336342344337e-16
0.8255651130226045,4.163336342344337e-16
0.825765153030606,4.163336342344337e-16
0.8259651930386077,4.163336342344337e-16
0.8261652330466093,4.163336342344337e-16
0.8263652730546109,4.440892098500626e-16
0.8265653130626125,4.163336342344337e-16
0.826765353070614,3.885780586188048e-16
0.8269653930786157,4.163336342344337e-16
0.8271654330866173,4.163336342344337e-16
0.8273654730946189,4.163336342344337e-16
0.8275655131026205,4.440892098500626e-16
0.827765553110622,4.440892098500626e-16
0.8279655931186237,4.440892098500626e-16
0.8281656331266253,4.163336342344337e-16
0.828365673134627,3.885780586188048e-16
0.8285657131426285,4.163336342344337e-16
0.8287657531506301,4.163336342344337e-16
0.8289657931586317,4.163336342344337e-16
0.8291658331666333,4.163336342344337e-16
0.829365873174635,3.885780586188048e-16
0.8295659131826365,4.163336342344337e-16
0.8297659531906381,4.163336342344337e-16
0.8299659931986397,4.440892098500626e-16
0.8301660332066413,3.885780586188048e-16
0.8303660732146428,4.163336342344337e-16
0.8305661132226445,3.885780586188048e-16
0.8307661532306461,4.440892098500626e-16
0.8309661932386477,4.163336342344337e-16
0.8311662332466493,4.440892098500626e-16
0.8313662732546508,4.440892098500626e-16
0.8315663132626525,4.163336342344337e-16
0.8317663532706541,4.163336342344337e-16
0.8319663932786557,4.163336342344337e-16
0.8321664332866573,4.163336342344337e-16
0.8323664732946588,4.163336342344337e-16
0.8325665133026605,4.440892098500626e-16
0.8327665533106621,4.163336342344337e-16
0.8329665933186637,4.440892098500626e-16
0.8331666333266653,4.440892098500626e-16
0.8333666733346669,4.440892098500626e-16
0.8335667133426685,4.718447854656915e-16
0.8337667533506701,4.440892098500626e-16
0.8339667933586717,4.440892098500626e-16
0.8341668333666733,4.718447854656915e-16
0.8343668733746749,4.440892098500626e-16
0.8345669133826765,4.440892098500626e-16
0.8347669533906781,4.718447854656915e-16
0.8349669933986797,4.440892098500626e-16
0.8351670334066813,4.440892098500626e-16
0.8353670734146829,4.440892098500626e-16
0.8355671134226845,4.718447854656915e-16
0.8357671534306861,4.718447854656915e-16
0.8359671934386878,4.163336342344337e-16
0.8361672334466893,4.440892098500626e-16
0.8363672734546909,4.440892098500626e-16
0.8365673134626925,4.440892098500626e-16
0.8367673534706941,4.440892098500626e-16
0.8369673934786958,4.440892098500626e-16
0.8371674334866973,4.718447854656915e-16
0.8373674734946989,4.718447854656915e-16
0.8375675135027005,4.163336342344337e-16
0.8377675535107021,4.440892098500626e-16
0.8379675935187038,4.440892098500626e-16
0.8381676335267053,4.440892098500626e-16
0.8383676735347069,3.885780586188048e-16
0.8385677135427085,3.608224830031759e-16
0.8387677535507101,3.608224830031759e-16
0.8389677935587118,3.885780586188048e-16
0.8391678335667133,4.440892098500626e-16
0.8393678735747149,4.163336342344337e-16
0.8395679135827165,4.163336342344337e-16
0.8397679535907181,3.885780586188048e-16
0.8399679935987198,4.440892098500626e-16
0.8401680336067213,4.163336342344337e-16
0.8403680736147229,3.885780586188048e-16
0.8405681136227245,4.163336342344337e-16
0.8407681536307261,4.163336342344337e-16
0.8409681936387277,3.885780586188048e-16
0.8411682336467293,3.885780586188048e-16
0.8413682736547309,3.885780586188048e-16
0.8415683136627325,4.163336342344337e-16
0.8417683536707341,4.163336342344337e-16
0.8419683936787357,4.163336342344337e-16
0.8421684336867373,3.885780586188048e-16
0.8423684736947389,4.163336342344337e-16
0.8425685137027406,4.163336342344337e-16
0.8427685537107421,3.885780586188048e-16
0.8429685937187437,4.440892098500626e-16
0.8431686337267453,3.885780586188048e-16
0.8433686737347469,4.163336342344337e-16
0.8435687137427486,4.440892098500626e-16
0.8437687537507501,4.440892098500626e-16
0.8439687937587517,4.440892098500626e-16
0.8441688337667533,4.440892098500626e-16
0.8443688737747549,4.718447854656915e-16
0.8445689137827566,4.163336342344337e-16
0.8447689537907581,3.608224830031759e-16
0.8449689937987597,4.163336342344337e-16
0.8451690338067613,3.608224830031759e-16
0.8453690738147629,4.163336342344337e-16
0.8455691138227646,3.885780586188048e-16
0.8457691538307661,3.885780586188048e-16
0.8459691938387677,3.885780586188048e-16
0.8461692338467693,3.885780586188048e-16
0.8463692738547709,4.163336342344337e-16
0.8465693138627726,4.163336342344337e-16
0.8467693538707741,3.885780586188048e-16
0.8469693938787757,3.885780586188048e-16
0.8471694338867773,3.885780586188048e-16
0.8473694738947789,4.163336342344337e-16
0.8475695139027806,4.163336342344337e-16
0.8477695539107821,3.608224830031759e-16
0.8479695939187837,3.608224830031759e-16
0.8481696339267853,4.163336342344337e-16
0.8483696739347869,4.163336342344337e-16
0.8485697139427886,3.608224830031759e-16
0.8487697539507901,4.163336342344337e-16
0.8489697939587917,3.885780586188048e-16
0.8491698339667934,3.885780586188048e-16
0.8493698739747949,3.885780586188048e-16
0.8495699139827966,3.608224830031759e-16
0.8497699539907981,3.885780586188048e-16
0.8499699939987997,4.440892098500626e-16
0.8501700340068014,3.885780586188048e-16
0.8503700740148029,3.885780586188048e-16
0.8505701140228046,3.885780586188048e-16
0.8507701540308061,4.163336342344337e-16
0.8509701940388077,4.440892098500626e-16
0.8511702340468094,4.440892098500626e-16
0.8513702740548109,4.163336342344337e-16
0.8515703140628126,3.885780586188048e-16
0.8517703540708141,3.885780586188048e-16
0.8519703940788157,4.163336342344337e-16
0.8521704340868174,4.440892098500626e-16
0.8523704740948189,4.163336342344337e-16
0.8525705141028205,4.718447854656915e-16
0.8527705541108221,4.440892098500626e-16
0.8529705941188237,4.440892098500626e-16
0.8531706341268254,4.718447854656915e-16
0.8533706741348269,4.163336342344337e-16
0.8535707141428285,5.273559366969494e-16
0.8537707541508301,5.273559366969494e-16
0.8539707941588317,4.996003610813204e-16
0.8541708341668334,4.718447854656915e-16
0.8543708741748349,4.996003610813204e-16
0.8545709141828365,4.996003610813204e-16
0.8547709541908382,4.718447854656915e-16
0.8549709941988397,4.996003610813204e-16
0.8551710342068414,4.718447854656915e-16
0.8553710742148429,5.273559366969494e-16
0.8555711142228445,5.273559366969494e-16
0.8557711542308462,5.273559366969494e-16
0.8559711942388477,4.996003610813204e-16
0.8561712342468494,4.996003610813204e-16
0.8563712742548509,4.996003610813204e-16
0.8565713142628525,4.718447854656915e-16
0.8567713542708542,4.996003610813204e-16
0.8569713942788557,4.996003610813204e-16
0.8571714342868574,5.551115123125783e-16
0.8573714742948589,5.828670879282072e-16
0.8575715143028605,5.273559366969494e-16
0.8577715543108622,5.551115123125783e-16
0.8579715943188637,5.551115123125783e-16
0.8581716343268654,5.273559366969494e-16
0.8583716743348669,5.551115123125783e-16
0.8585717143428685,5.273559366969494e-16
0.8587717543508702,5.828670879282072e-16
0.8589717943588717,5.551115123125783e-16
0.8591718343668734,5.551115123125783e-16
0.8593718743748749,5.551115123125783e-16
0.8595719143828765,5.828670879282072e-16
0.8597719543908782,5.828670879282072e-16
0.8599719943988797,5.273559366969494e-16
0.8601720344068814,5.828670879282072e-16
0.860372074414883,5.551115123125783e-16
0.8605721144228845,5.273559366969494e-16
0.8607721544308862,5.273559366969494e-16
0.8609721944388877,6.106226635438361e-16
0.8611722344468894,5.828670879282072e-16
0.861372274454891,5.828670879282072e-16
0.8615723144628925,6.106226635438361e-16
0.8617723544708942,6.38378239159465e-16
0.8619723944788957,6.38378239159465e-16
0.8621724344868974,6.106226635438361e-16
0.862372474494899,6.38378239159465e-16
0.8625725145029005,6.38378239159465e-16
0.8627725545109022,6.38378239159465e-16
0.8629725945189037,6.38378239159465e-16
0.8631726345269053,6.38378239159465e-16
0.863372674534907,6.38378239159465e-16
0.8635727145429085,6.106226635438361e-16
0.8637727545509102,6.661338147750939e-16
0.8639727945589117,6.38378239159465e-16
0.8641728345669133,6.38378239159465e-16
0.864372874574915,6.106226635438361e-16
0.8645729145829165,6.661338147750939e-16
0.8647729545909182,6.38378239159465e-16
0.8649729945989197,6.938893903907228e-16
0.8651730346069213,6.938893903907228e-16
0.865373074614923,6.38378239159465e-16
0.8655731146229245,6.661338147750939e-16
0.8657731546309262,6.661338147750939e-16
0.8659731946389277,6.938893903907228e-16
0.8661732346469293,6.661338147750939e-16
0.866373274654931,6.38378239159465e-16
0.8665733146629325,6.106226635438361e-16
0.8667733546709342,6.38378239159465e-16
0.8669733946789357,6.106226635438361e-16
0.8671734346869373,6.661338147750939e-16
0.867373474694939,6.38378239159465e-16
0.8675735147029405,6.661338147750939e-16
0.8677735547109422,6.661338147750939e-16
0.8679735947189438,5.828670879282072e-16
0.8681736347269453,5.551115123125783e-16
0.868373674734947,5.828670879282072e-16
0.8685737147429485,5.828670879282072e-16
0.8687737547509502,6.106226635438361e-16
0.8689737947589518,6.106226635438361e-16
0.8691738347669533,6.106226635438361e-16
0.869373874774955,6.38378239159465e-16
0.8695739147829565,6.38378239159465e-16
0.8697739547909582,6.106226635438361e-16
0.8699739947989598,6.106226635438361e-16
0.8701740348069613,5.828670879282072e-16
0.870374074814963,6.106226635438361e-16
0.8705741148229645,6.106226635438361e-16
0.8707741548309662,6.38378239159465e-16
0.8709741948389678,6.38378239159465e-16
0.8711742348469693,5.828670879282072e-16
0.871374274854971,6.106226635438361e-16
0.8715743148629725,6.38378239159465e-16
0.8717743548709742,6.106226635438361e-16
0.8719743948789758,6.106226635438361e-16
0.8721744348869773,6.106226635438361e-16
0.872374474894979,6.106226635438361e-16
0.8725745149029805,6.106226635438361e-16
0.8727745549109822,5.828670879282072e-16
0.8729745949189838,6.106226635438361e-16
0.8731746349269853,6.106226635438361e-16
0.873374674934987,6.38378239159465e-16
0.8735747149429886,6.38378239159465e-16
0.8737747549509902,5.828670879282072e-16
0.8739747949589918,6.38378239159465e-16
0.8741748349669933,6.38378239159465e-16
0.874374874974995,6.38378239159465e-16
0.8745749149829966,6.38378239159465e-16
0.8747749549909981,6.661338147750939e-16
0.8749749949989998,6.38378239159465e-16
0.8751750350070013,6.106226635438361e-16
0.875375075015003,6.661338147750939e-16
0.8755751150230046,6.661338147750939e-16
0.8757751550310061,6.38378239159465e-16
0.8759751950390078,6.938893903907228e-16
0.8761752350470093,6.938893903907228e-16
0.876375275055011,7.216449660063518e-16
0.8765753150630126,6.938893903907228e-16
0.8767753550710141,7.216449660063518e-16
0.8769753950790158,6.938893903907228e-16
0.8771754350870173,7.216449660063518e-16
0.877375475095019,7.216449660063518e-16
0.8775755151030206,7.494005416219807e-16
0.8777755551110221,7.771561172376096e-16
0.8779755951190238,7.771561172376096e-16
0.8781756351270253,7.771561172376096e-16
0.878375675135027,7.216449660063518e-16
0.8785757151430286,7.494005416219807e-16
0.8787757551510301,7.771561172376096e-16
0.8789757951590318,7.216449660063518e-16
0.8791758351670333,7.494005416219807e-16
0.879375875175035,7.494005416219807e-16
0.8795759151830366,7.216449660063518e-16
0.8797759551910381,7.494005416219807e-16
0.8799759951990398,7.494005416219807e-16
0.8801760352070414,7.494005416219807e-16
0.880376075215043,7.494005416219807e-16
0.8805761152230446,8.049116928532385e-16
0.8807761552310461,7.771561172376096e-16
0.8809761952390478,7.771561172376096e-16
0.8811762352470494,7.771561172376096e-16
0.881376275255051,8.049116928532385e-16
0.8815763152630526,7.771561172376096e-16
0.8817763552710541,7.494005416219807e-16
0.8819763952790558,7.771561172376096e-16
0.8821764352870574,7.494005416219807e-16
0.882376475295059,8.049116928532385e-16
0.8825765153030606,7.494005416219807e-16
0.8827765553110621,8.049116928532385e-16
0.8829765953190638,7.771561172376096e-16
0.8831766353270654,8.049116928532385e-16
0.883376675335067,7.771561172376096e-16
0.8835767153430686,8.049116928532385e-16
0.8837767553510701,7.771561172376096e-16
0.8839767953590718,7.771561172376096e-16
0.8841768353670734,7.494005416219807e-16
0.884376875375075,7.494005416219807e-16
0.8845769153830766,7.771561172376096e-16
0.8847769553910781,7.771561172376096e-16
0.8849769953990798,7.771561172376096e-16
0.8851770354070814,8.049116928532385e-16
0.8853770754150829,7.771561172376096e-16
0.8855771154230846,7.771561172376096e-16
0.8857771554310861,7.771561172376096e-16
0.8859771954390878,7.494005416219807e-16
0.8861772354470894,7.494005416219807e-16
0.8863772754550909,7.771561172376096e-16
0.8865773154630926,7.771561172376096e-16
0.8867773554710942,7.771561172376096e-16
0.8869773954790958,7.494005416219807e-16
0.8871774354870974,8.049116928532385e-16
0.8873774754950989,8.049116928532385e-16
0.8875775155031006,7.494005416219807e-16
0.8877775555111022,7.494005416219807e-16
0.8879775955191038,7.771561172376096e-16
0.8881776355271054,7.771561172376096e-16
0.8883776755351069,7.771561172376096e-16
0.8885777155431086,7.771561172376096e-16
0.8887777555511102,8.049116928532385e-16
0.8889777955591118,8.326672684688674e-16
0.8891778355671134,8.049116928532385e-16
0.8893778755751149,8.326672684688674e-16
0.8895779155831166,8.326672684688674e-16
0.8897779555911182,7.771561172376096e-16
0.8899779955991198,7.771561172376096e-16
0.8901780356071214,8.049116928532385e-16
0.8903780756151229,8.049116928532385e-16
0.8905781156231246,8.049116928532385e-16
0.8907781556311262,7.771561172376096e-16
0.8909781956391278,7.771561172376096e-16
0.8911782356471294,8.049116928532385e-16
0.891378275655131,8.049116928532385e-16
0.8915783156631326,7.771561172376096e-16
0.8917783556711342,8.049116928532385e-16
0.8919783956791358,8.049116928532385e-16
0.8921784356871374,8.326672684688674e-16
0.892378475695139,8.049116928532385e-16
0.8925785157031406,8.049116928532385e-16
0.8927785557111422,8.049116928532385e-16
0.8929785957191438,8.049116928532385e-16
0.8931786357271454,7.771561172376096e-16
0.893378675735147,8.049116928532385e-16
0.8935787157431486,7.771561172376096e-16
0.8937787557511502,8.049116928532385e-16
0.8939787957591518,8.049116928532385e-16
0.8941788357671534,8.326672684688674e-16
0.894378875775155,8.326672684688674e-16
0.8945789157831566,8.326672684688674e-16
0.8947789557911582,8.604228440844963e-16
0.8949789957991598,8.326672684688674e-16
0.8951790358071614,8.326672684688674e-16
0.895379075815163,8.326672684688674e-16
0.8955791158231646,8.326672684688674e-16
0.8957791558311662,8.326672684688674e-16
0.8959791958391679,8.604228440844963e-16
0.8961792358471694,8.326672684688674e-16
0.896379275855171,8.604228440844963e-16
0.8965793158631726,8.326672684688674e-16
0.8967793558711742,7.771561172376096e-16
0.8969793958791757,8.326672684688674e-16
0.8971794358871774,7.771561172376096e-16
0.897379475895179,8.049116928532385e-16
0.8975795159031806,8.049116928532385e-16
0.8977795559111822,8.326672684688674e-16
0.8979795959191837,8.326672684688674e-16
0.8981796359271854,8.881784197001252e-16
0.898379675935187,8.604228440844963e-16
0.8985797159431886,8.604228440844963e-16
0.8987797559511902,8.604228440844963e-16
0.8989797959591918,8.604228440844963e-16
0.8991798359671934,8.881784197001252e-16
0.899379875975195,8.326672684688674e-16
0.8995799159831966,8.604228440844963e-16
0.8997799559911982,8.604228440844963e-16
0.8999799959991998,8.881784197001252e-16
0.9001800360072014,8.604228440844963e-16
0.900380076015203,8.326672684688674e-16
0.9005801160232046,8.326672684688674e-16
0.9007801560312062,8.604228440844963e-16
0.9009801960392078,8.604228440844963e-16
0.9011802360472094,8.881784197001252e-16
0.901380276055211,8.604228440844963e-16
0.9015803160632127,8.604228440844963e-16
0.9017803560712142,8.326672684688674e-16
0.9019803960792158,8.604228440844963e-16
0.9021804360872174,8.881784197001252e-16
0.902380476095219,8.604228440844963e-16
0.9025805161032207,8.604228440844963e-16
0.9027805561112222,8.326672684688674e-16
0.9029805961192238,8.881784197001252e-16
0.9031806361272254,8.604228440844963e-16
0.903380676135227,8.604228440844963e-16
0.9035807161432287,8.604228440844963e-16
0.9037807561512302,8.326672684688674e-16
0.9039807961592318,8.604228440844963e-16
0.9041808361672334,8.326672684688674e-16
0.904380876175235,8.881784197001252e-16
0.9045809161832367,8.881784197001252e-16
0.9047809561912382,8.881784197001252e-16
0.9049809961992398,8.604228440844963e-16
0.9051810362072414,8.881784197001252e-16
0.905381076215243,8.881784197001252e-16
0.9055811162232447,8.881784197001252e-16
0.9057811562312462,8.881784197001252e-16
0.9059811962392478,9.159339953157541e-16
0.9061812362472494,8.881784197001252e-16
0.906381276255251,9.159339953157541e-16
0.9065813162632527,8.604228440844963e-16
0.9067813562712542,8.881784197001252e-16
0.9069813962792558,8.881784197001252e-16
0.9071814362872574,9.43689570931383e-16
0.907381476295259,9.43689570931383e-16
0.9075815163032607,9.71445146547012e-16
0.9077815563112622,9.43689570931383e-16
0.9079815963192638,9.43689570931383e-16
0.9081816363272655,9.71445146547012e-16
0.908381676335267,9.71445146547012e-16
0.9085817163432686,9.992007221626409e-16
0.9087817563512702,9.43689570931383e-16
0.9089817963592718,9.71445146547012e-16
0.9091818363672735,9.43689570931383e-16
0.909381876375275,9.71445146547012e-16
0.9095819163832766,9.43689570931383e-16
0.9097819563912782,9.43689570931383e-16
0.9099819963992798,9.992007221626409e-16
0.9101820364072815,9.43689570931383e-16
0.910382076415283,9.71445146547012e-16
0.9105821164232846,9.71445146547012e-16
0.9107821564312862,9.992007221626409e-16
0.9109821964392878,9.992007221626409e-16
0.9111822364472895,9.71445146547012e-16
0.911382276455291,9.992007221626409e-16
0.9115823164632926,9.43689570931383e-16
0.9117823564712942,9.71445146547012e-16
0.9119823964792958,9.71445146547012e-16
0.9121824364872975,9.992007221626409e-16
0.912382476495299,9.71445146547012e-16
0.9125825165033006,9.71445146547012e-16
0.9127825565113022,9.71445146547012e-16
0.9129825965193038,9.71445146547012e-16
0.9131826365273055,9.43689570931383e-16
0.913382676535307,9.71445146547012e-16
0.9135827165433086,9.159339953157541e-16
0.9137827565513102,9.71445146547012e-16
0.9139827965593118,9.159339953157541e-16
0.9141828365673135,9.43689570931383e-16
0.914382876575315,9.71445146547012e-16
0.9145829165833166,9.71445146547012e-16
0.9147829565913183,9.71445146547012e-16
0.9149829965993198,9.43689570931383e-16
0.9151830366073215,9.43689570931383e-16
0.915383076615323,9.43689570931383e-16
0.9155831166233246,9.43689570931383e-16
0.9157831566313263,9.43689570931383e-16
0.9159831966393278,9.159339953157541e-16
0.9161832366473295,9.43689570931383e-16
0.916383276655331,9.43689570931383e-16
0.9165833166633326,9.43689570931383e-16
0.9167833566713343,9.43689570931383e-16
0.9169833966793358,9.43689570931383e-16
0.9171834366873375,9.43689570931383e-16
0.917383476695339,9.43689570931383e-16
0.9175835167033406,9.43689570931383e-16
0.9177835567113423,9.43689570931383e-16
0.9179835967193438,9.71445146547012e-16
0.9181836367273455,9.71445146547012e-16
0.918383676735347,9.43689570931383e-16
0.9185837167433486,9.43689570931383e-16
0.9187837567513503,9.43689570931383e-16
0.9189837967593518,9.159339953157541e-16
0.9191838367673534,9.43689570931383e-16
0.919383876775355,8.881784197001252e-16
0.9195839167833566,9.43689570931383e-16
0.9197839567913583,8.881784197001252e-16
0.9199839967993598,9.159339953157541e-16
0.9201840368073614,8.881784197001252e-16
0.920384076815363,8.881784197001252e-16
0.9205841168233646,8.604228440844963e-16
0.9207841568313663,8.881784197001252e-16
0.9209841968393678,8.604228440844963e-16
0.9211842368473694,8.881784197001252e-16
0.921384276855371,8.604228440844963e-16
0.9215843168633726,8.881784197001252e-16
0.9217843568713743,8.326672684688674e-16
0.9219843968793758,8.049116928532385e-16
0.9221844368873774,7.771561172376096e-16
0.9223844768953791,8.049116928532385e-16
0.9225845169033806,8.049116928532385e-16
0.9227845569113823,7.771561172376096e-16
0.9229845969193838,8.049116928532385e-16
0.9231846369273854,8.049116928532385e-16
0.9233846769353871,8.049116928532385e-16
0.9235847169433886,7.771561172376096e-16
0.9237847569513903,8.326672684688674e-16
0.9239847969593918,8.049116928532385e-16
0.9241848369673934,8.049116928532385e-16
0.9243848769753951,8.049116928532385e-16
0.9245849169833966,7.771561172376096e-16
0.9247849569913983,7.771561172376096e-16
0.9249849969993998,7.771561172376096e-16
0.9251850370074014,8.049116928532385e-16
0.9253850770154031,8.326672684688674e-16
0.9255851170234046,7.771561172376096e-16
0.9257851570314063,7.771561172376096e-16
0.9259851970394078,7.771561172376096e-16
0.9261852370474094,8.049116928532385e-16
0.9263852770554111,8.049116928532385e-16
0.9265853170634126,7.494005416219807e-16
0.9267853570714143,7.771561172376096e-16
0.9269853970794159,7.771561172376096e-16
0.9271854370874174,7.771561172376096e-16
0.9273854770954191,7.771561172376096e-16
0.9275855171034206,7.494005416219807e-16
0.9277855571114223,7.216449660063518e-16
0.9279855971194239,7.494005416219807e-16
0.9281856371274254,7.494005416219807e-16
0.9283856771354271,7.216449660063518e-16
0.9285857171434286,7.494005416219807e-16
0.9287857571514303,7.216449660063518e-16
0.9289857971594319,7.216449660063518e-16
0.9291858371674334,7.494005416219807e-16
0.9293858771754351,7.216449660063518e-16
0.9295859171834366,6.938893903907228e-16
0.9297859571914383,6.938893903907228e-16
0.9299859971994399,6.938893903907228e-16
0.9301860372074414,6.938893903907228e-16
0.9303860772154431,6.938893903907228e-16
0.9305861172234446,6.38378239159465e-16
0.9307861572314462,6.38378239159465e-16
0.9309861972394479,6.38378239159465e-16
0.9311862372474494,6.106226635438361e-16
0.9313862772554511,6.106226635438361e-16
0.9315863172634526,6.38378239159465e-16
0.9317863572714542,6.38378239159465e-16
0.9319863972794559,6.661338147750939e-16
0.9321864372874574,6.106226635438361e-16
0.9323864772954591,6.106226635438361e-16
0.9325865173034606,6.661338147750939e-16
0.9327865573114622,6.661338147750939e-16
0.9329865973194639,6.661338147750939e-16
0.9331866373274654,6.661338147750939e-16
0.9333866773354671,6.38378239159465e-16
0.9335867173434687,6.106226635438361e-16
0.9337867573514702,5.828670879282072e-16
0.9339867973594719,6.38378239159465e-16
0.9341868373674734,5.551115123125783e-16
0.9343868773754751,5.828670879282072e-16
0.9345869173834767,5.828670879282072e-16
0.9347869573914782,5.551115123125783e-16
0.9349869973994799,5.828670879282072e-16
0.9351870374074814,4.996003610813204e-16
0.9353870774154831,5.273559366969494e-16
0.9355871174234847,5.273559366969494e-16
0.9357871574314862,4.718447854656915e-16
0.9359871974394879,4.996003610813204e-16
0.9361872374474894,4.996003610813204e-16
0.9363872774554911,4.996003610813204e-16
0.9365873174634927,5.273559366969494e-16
0.9367873574714942,4.718447854656915e-16
0.9369873974794959,4.718447854656915e-16
0.9371874374874974,4.718447854656915e-16
0.9373874774954991,4.996003610813204e-16
0.9375875175035007,4.718447854656915e-16
0.9377875575115022,5.273559366969494e-16
0.9379875975195039,4.718447854656915e-16
0.9381876375275054,4.718447854656915e-16
0.9383876775355071,4.996003610813204e-16
0.9385877175435087,4.440892098500626e-16
0.9387877575515102,4.996003610813204e-16
0.9389877975595119,4.996003610813204e-16
0.9391878375675135,4.996003610813204e-16
0.9393878775755151,4.440892098500626e-16
0.9395879175835167,4.718447854656915e-16
0.9397879575915182,4.163336342344337e-16
0.9399879975995199,4.718447854656915e-16
0.9401880376075215,4.440892098500626e-16
0.9403880776155231,4.440892098500626e-16
0.9405881176235247,4.163336342344337e-16
0.9407881576315262,4.440892098500626e-16
0.9409881976395279,4.163336342344337e-16
0.9411882376475295,4.440892098500626e-16
0.941388277655531,4.163336342344337e-16
0.9415883176635327,4.440892098500626e-16
0.9417883576715342,4.163336342344337e-16
0.9419883976795359,3.885780586188048e-16
0.9421884376875375,3.885780586188048e-16
0.942388477695539,4.163336342344337e-16
0.9425885177035407,4.163336342344337e-16
0.9427885577115422,3.885780586188048e-16
0.9429885977195439,4.440892098500626e-16
0.9431886377275455,4.163336342344337e-16
0.943388677735547,4.163336342344337e-16
0.9435887177435487,4.440892098500626e-16
0.9437887577515502,4.440892098500626e-16
0.9439887977595519,3.885780586188048e-16
0.9441888377675535,3.885780586188048e-16
0.944388877775555,4.163336342344337e-16
0.9445889177835567,3.885780586188048e-16
0.9447889577915582,4.163336342344337e-16
0.9449889977995599,4.163336342344337e-16
0.9451890378075615,3.885780586188048e-16
0.945389077815563,4.163336342344337e-16
0.9455891178235647,4.163336342344337e-16
0.9457891578315663,3.885780586188048e-16
0.9459891978395679,4.440892098500626e-16
0.9461892378475695,4.440892098500626e-16
0.946389277855571,4.718447854656915e-16
0.9465893178635727,4.163336342344337e-16
0.9467893578715743,4.440892098500626e-16
0.9469893978795759,4.440892098500626e-16
0.9471894378875775,4.718447854656915e-16
0.947389477895579,4.996003610813204e-16
0.9475895179035807,4.996003610813204e-16
0.9477895579115823,4.996003610813204e-16
0.9479895979195839,4.718447854656915e-16
0.9481896379275855,4.718447854656915e-16
0.948389677935587,4.996003610813204e-16
0.9485897179435887,4.718447854656915e-16
0.9487897579515903,5.551115123125783e-16
0.9489897979595919,5.273559366969494e-16
0.9491898379675935,5.551115123125783e-16
0.949389877975595,5.551115123125783e-16
0.9495899179835967,5.273559366969494e-16
0.9497899579915983,5.273559366969494e-16
0.9499899979995999,4.996003610813204e-16
0.9501900380076015,5.273559366969494e-16
0.950390078015603,5.273559366969494e-16
0.9505901180236047,5.273559366969494e-16
0.9507901580316063,5.551115123125783e-16
0.9509901980396079,5.273559366969494e-16
0.9511902380476095,5.551115123125783e-16
0.951390278055611,5.551115123125783e-16
0.9515903180636127,5.551115123125783e-16
0.9517903580716143,5.828670879282072e-16
0.9519903980796159,6.106226635438361e-16
0.9521904380876175,6.106226635438361e-16
0.952390478095619,6.38378239159465e-16
0.9525905181036207,6.106226635438361e-16
0.9527905581116223,6.106226635438361e-16
0.9529905981196238,5.828670879282072e-16
0.9531906381276255,6.106226635438361e-16
0.9533906781356271,6.106226635438361e-16
0.9535907181436287,6.106226635438361e-16
0.9537907581516303,6.38378239159465e-16
0.9539907981596318,6.106226635438361e-16
0.9541908381676335,6.106226635438361e-16
0.9543908781756351,6.661338147750939e-16
0.9545909181836367,6.661338147750939e-16
0.9547909581916383,6.661338147750939e-16
0.9549909981996398,6.661338147750939e-16
0.9551910382076415,7.216449660063518e-16
0.9553910782156431,7.216449660063518e-16
0.9555911182236447,7.494005416219807e-16
0.9557911582316463,7.216449660063518e-16
0.9559911982396478,6.938893903907228e-16
0.9561912382476495,7.494005416219807e-16
0.9563912782556511,7.494005416219807e-16
0.9565913182636527,7.771561172376096e-16
0.9567913582716543,7.771561172376096e-16
0.9569913982796558,7.771561172376096e-16
0.9571914382876575,7.494005416219807e-16
0.9573914782956591,8.049116928532385e-16
0.9575915183036607,7.771561172376096e-16
0.9577915583116623,8.049116928532385e-16
0.9579915983196639,8.326672684688674e-16
0.9581916383276655,7.771561172376096e-16
0.9583916783356671,8.049116928532385e-16
0.9585917183436687,8.326672684688674e-16
0.9587917583516703,8.049116928532385e-16
0.9589917983596719,8.326672684688674e-16
0.9591918383676735,8.049116928532385e-16
0.9593918783756751,8.326672684688674e-16
0.9595919183836767,9.159339953157541e-16
0.9597919583916783,9.159339953157541e-16
0.9599919983996799,9.159339953157541e-16
0.9601920384076815,8.881784197001252e-16
0.9603920784156831,8.881784197001252e-16
0.9605921184236847,9.159339953157541e-16
0.9607921584316863,9.159339953157541e-16
0.9609921984396879,9.159339953157541e-16
0.9611922384476895,9.43689570931383e-16
0.9613922784556911,9.159339953157541e-16
0.9615923184636928,9.43689570931383e-16
0.9617923584716943,9.159339953157541e-16
0.9619923984796959,9.159339953157541e-16
0.9621924384876975,9.159339953157541e-16
0.9623924784956991,9.43689570931383e-16
0.9625925185037008,9.159339953157541e-16
0.9627925585117023,9.159339953157541e-16
0.9629925985197039,9.159339953157541e-16
0.9631926385277055,9.159339953157541e-16
0.9633926785357071,9.159339953157541e-16
0.9635927185437086,9.159339953157541e-16
0.9637927585517103,8.881784197001252e-16
0.9639927985597119,8.881784197001252e-16
0.9641928385677135,9.159339953157541e-16
0.9643928785757151,9.159339953157541e-16
0.9645929185837167,9.159339953157541e-16
0.9647929585917183,9.159339953157541e-16
0.9649929985997199,9.43689570931383e-16
0.9651930386077215,9.159339953157541e-16
0.9653930786157231,9.159339953157541e-16
0.9655931186237247,9.159339953157541e-16
0.9657931586317263,9.43689570931383e-16
0.9659931986397279,9.43689570931383e-16
0.9661932386477295,9.43689570931383e-16
0.9663932786557311,9.71445146547012e-16
0.9665933186637327,9.71445146547012e-16
0.9667933586717343,9.71445146547012e-16
0.9669933986797359,9.43689570931383e-16
0.9671934386877376,9.43689570931383e-16
0.9673934786957391,9.992007221626409e-16
0.9675935187037407,9.71445146547012e-16
0.9677935587117423,9.992007221626409e-16
0.9679935987197439,1.0269562977782698e-15
0.9681936387277456,9.71445146547012e-16
0.9683936787357471,9.71445146547012e-16
0.9685937187437487,9.71445146547012e-16
0.9687937587517503,1.0269562977782698e-15
0.9689937987597519,9.992007221626409e-16
0.9691938387677536,9.992007221626409e-16
0.9693938787757551,1.0269562977782698e-15
0.9695939187837567,9.71445146547012e-16
0.9697939587917583,9.992007221626409e-16
0.9699939987997599,9.992007221626409e-16
0.9701940388077616,9.992007221626409e-16
0.9703940788157631,9.992007221626409e-16
0.9705941188237647,1.0269562977782698e-15
0.9707941588317663,9.992007221626409e-16
0.9709941988397679,9.992007221626409e-16
0.9711942388477696,1.0269562977782698e-15
0.9713942788557711,1.0269562977782698e-15
0.9715943188637727,9.992007221626409e-16
0.9717943588717743,9.992007221626409e-16
0.9719943988797759,9.992007221626409e-16
0.9721944388877776,9.992007221626409e-16
0.9723944788957791,9.71445146547012e-16
0.9725945189037807,9.992007221626409e-16
0.9727945589117823,9.992007221626409e-16
0.9729945989197839,9.71445146547012e-16
0.9731946389277856,9.71445146547012e-16
0.9733946789357871,9.992007221626409e-16
0.9735947189437887,1.0269562977782698e-15
0.9737947589517904,9.992007221626409e-16
0.9739947989597919,9.992007221626409e-16
0.9741948389677936,9.71445146547012e-16
0.9743948789757951,1.0269562977782698e-15
0.9745949189837967,9.992007221626409e-16
0.9747949589917984,9.992007221626409e-16
0.9749949989997999,9.71445146547012e-16
0.9751950390078015,9.992007221626409e-16
0.9753950790158031,9.992007221626409e-16
0.9755951190238047,9.992007221626409e-16
0.9757951590318064,1.0269562977782698e-15
0.9759951990398079,9.71445146547012e-16
0.9761952390478095,9.71445146547012e-16
0.9763952790558111,9.992007221626409e-16
0.9765953190638127,9.992007221626409e-16
0.9767953590718144,9.992007221626409e-16
0.9769953990798159,9.992007221626409e-16
0.9771954390878175,9.992007221626409e-16
0.9773954790958191,9.992007221626409e-16
0.9775955191038207,9.71445146547012e-16
0.9777955591118224,9.992007221626409e-16
0.9779955991198239,9.992007221626409e-16
0.9781956391278255,9.71445146547012e-16
0.9783956791358271,1.0269562977782698e-15
0.9785957191438287,9.992007221626409e-16
0.9787957591518304,9.992007221626409e-16
0.9789957991598319,9.992007221626409e-16
0.9791958391678335,1.0269562977782698e-15
0.9793958791758351,9.992007221626409e-16
0.9795959191838367,1.0269562977782698e-15
0.9797959591918384,9.992007221626409e-16
0.9799959991998399,9.992007221626409e-16
0.9801960392078415,9.992007221626409e-16
0.9803960792158432,9.992007221626409e-16
0.9805961192238447,1.0269562977782698e-15
0.9807961592318464,9.992007221626409e-16
0.9809961992398479,9.992007221626409e-16
0.9811962392478495,9.992007221626409e-16
0.9813962792558512,9.992007221626409e-16
0.9815963192638527,9.71445146547012e-16
0.9817963592718544,9.159339953157541e-16
0.9819963992798559,9.159339953157541e-16
0.9821964392878575,9.43689570931383e-16
0.9823964792958592,9.71445146547012e-16
0.9825965193038607,9.43689570931383e-16
0.9827965593118624,9.43689570931383e-16
0.9829965993198639,9.43689570931383e-16
0.9831966393278655,9.43689570931383e-16
0.9833966793358672,9.71445146547012e-16
0.9835967193438687,9.43689570931383e-16
0.9837967593518704,8.881784197001252e-16
0.9839967993598719,9.43689570931383e-16
0.9841968393678735,8.881784197001252e-16
0.9843968793758752,8.881784197001252e-16
0.9845969193838767,9.159339953157541e-16
0.9847969593918784,9.159339953157541e-16
0.98499699939988,9.159339953157541e-16
0.9851970394078815,9.159339953157541e-16
0.9853970794158832,9.159339953157541e-16
0.9855971194238847,9.43689570931383e-16
0.9857971594318863,9.43689570931383e-16
0.985997199439888,9.159339953157541e-16
0.9861972394478895,9.159339953157541e-16
0.9863972794558912,8.881784197001252e-16
0.9865973194638927,8.881784197001252e-16
0.9867973594718943,8.881784197001252e-16
0.986997399479896,8.604228440844963e-16
0.9871974394878975,8.881784197001252e-16
0.9873974794958992,8.881784197001252e-16
0.9875975195039007,8.604228440844963e-16
0.9877975595119023,8.881784197001252e-16
0.987997599519904,8.881784197001252e-16
0.9881976395279055,8.604228440844963e-16
0.9883976795359072,8.881784197001252e-16
0.9885977195439087,8.881784197001252e-16
0.9887977595519103,8.604228440844963e-16
0.988997799559912,8.604228440844963e-16
0.9891978395679135,8.604228440844963e-16
0.9893978795759152,8.881784197001252e-16
0.9895979195839167,8.881784197001252e-16
0.9897979595919183,8.604228440844963e-16
0.98999799959992,8.326672684688674e-16
0.9901980396079215,8.881784197001252e-16
0.9903980796159232,8.326672684688674e-16
0.9905981196239247,8.881784197001252e-16
0.9907981596319263,8.604228440844963e-16
0.990998199639928,8.604228440844963e-16
0.9911982396479295,8.604228440844963e-16
0.9913982796559312,8.881784197001252e-16
0.9915983196639327,8.604228440844963e-16
0.9917983596719343,8.881784197001252e-16
0.991998399679936,8.604228440844963e-16
0.9921984396879375,8.881784197001252e-16
0.9923984796959392,8.049116928532385e-16
0.9925985197039408,8.049116928532385e-16
0.9927985597119423,8.604228440844963e-16
0.992998599719944,8.604228440844963e-16
0.9931986397279455,8.049116928532385e-16
0.9933986797359472,8.326672684688674e-16
0.9935987197439488,8.604228440844963e-16
0.9937987597519503,8.326672684688674e-16
0.993998799759952,8.604228440844963e-16
0.9941988397679535,8.326672684688674e-16
0.9943988797759552,8.326672684688674e-16
0.9945989197839568,8.326672684688674e-16
0.9947989597919583,8.326672684688674e-16
0.99499899979996,8.326672684688674e-16
0.9951990398079615,8.604228440844963e-16
0.9953990798159632,8.326672684688674e-16
0.9955991198239648,8.049116928532385e-16
0.9957991598319663,8.049116928532385e-16
0.995999199839968,8.049116928532385e-16
0.9961992398479695,8.049116928532385e-16
0.9963992798559712,8.049116928532385e-16
0.9965993198639728,8.326672684688674e-16
0.9967993598719743,8.326672684688674e-16
0.996999399879976,7.771561172376096e-16
0.9971994398879775,8.326672684688674e-16
0.9973994798959791,7.494005416219807e-16
0.9975995199039808,7.216449660063518e-16
0.9977995599119823,7.494005416219807e-16
0.997999599919984,8.049116928532385e-16
0.9981996399279855,7.771561172376096e-16
0.9983996799359871,7.216449660063518e-16
0.9985997199439888,8.326672684688674e-16
0.9987997599519903,7.216449660063518e-16
0.998999799959992,6.661338147750939e-16
0.9991998399679936,6.661338147750939e-16
0.9993998799759951,6.661338147750939e-16
0.9995999199839968,7.216449660063518e-16
0.9997999599919983,6.661338147750939e-16
1.0,7.216449660063518e-16


==> anc/fig2/subpl_2_series_4.csv <==
x,y
0.8251915708812261,0.6000000000000001
0.5636973180076629,-0.4499999999999999


==> anc/fig2/subpl_2_series_5.csv <==
x,y
0.75,0.6
0.75,1.0
1.0,1.0
1.0,0.6
0.75,0.6


==> anc/fig2/subpl_3_series_1.csv <==
x,y
0.0,0.00010730423530161905
0.00040004000400040005,0.0005966751464897399
0.0008000800080008001,0.0011642625283588984
0.0012001200120012002,0.0017591637696736673
0.0016001600160016002,0.0023306931417505527
0.002000200020002,0.002864495760844944
0.0024002400240024004,0.003319094184930183
0.0028002800280028,0.0037078957545041468
0.0032003200320032004,0.004032007999373805
0.0036003600360036006,0.004345220249240069
0.004000400040004,0.004704883271613723
0.0044004400440044,0.005141090136096878
0.004800480048004801,0.005673077523732736
0.005200520052005201,0.0062558709698857535
0.0056005600560056,0.006863351599496777
0.006000600060006001,0.007436012014188684
0.006400640064006401,0.007942255741287266
0.006800680068006801,0.008379829745148792
0.007200720072007201,0.00875270269550333
0.007600760076007601,0.009109538209475267
0.008000800080008,0.009473150464485748
0.0084008400840084,0.00988613363277328
0.0088008800880088,0.010359122050159666
0.009200920092009202,0.010890243942297855
0.009600960096009602,0.011473164941880666
0.010001000100010001,0.012062133357508746
0.010401040104010401,0.01263634556436646
0.010801080108010801,0.013157322769850644
0.0112011201120112,0.013617949245149821
0.0116011601160116,0.01402618150867798
0.012001200120012002,0.014398124820042955
0.012401240124012402,0.014781941019681001
0.012801280128012802,0.015196967606855075
0.013201320132013201,0.0156755544915722
0.013601360136013601,0.016217766126521864
0.014001400140014001,0.01680613554455171
0.014401440144014403,0.017419327858425537
0.014801480148014802,0.01800987613117011
0.015201520152015202,0.01856020711752934
0.015601560156015602,0.019044488239461126
0.016001600160016,0.01946633543046274
0.016401640164016403,0.01985048586568391
0.0168016801680168,0.020225353644711893
0.017201720172017203,0.020642904716667545
0.0176017601760176,0.021121915589815132
0.018001800180018002,0.02167766579841656
0.018401840184018404,0.02229571089980282
0.018801880188018802,0.022936780723032554
0.019201920192019203,0.023567078890574595
0.0196019601960196,0.02413784924622342
0.020002000200020003,0.024635447485095895
0.0204020402040204,0.02506000774701463
0.020802080208020803,0.025437199731422944
0.021202120212021204,0.02581731879801456
0.021602160216021602,0.026233613228374843
0.022002200220022004,0.026725329055505273
0.0224022402240224,0.02729773655661471
0.022802280228022803,0.027938843463582642
0.0232023202320232,0.02861747963259365
0.023602360236023603,0.029275573453629605
0.024002400240024004,0.029874001344579224
0.024402440244024402,0.030383057829431348
0.024802480248024804,0.030808490924672687
0.025202520252025202,0.031185537869064396
0.025602560256025603,0.03155601242276255
0.026002600260026005,0.03197891192891171
0.026402640264026403,0.032482582711384905
0.026802680268026804,0.03307885341460766
0.027202720272027203,0.03375160074928257
0.027602760276027604,0.03445150277443156
0.028002800280028002,0.03513268994772246
0.028402840284028404,0.035745537243977915
0.028802880288028805,0.03627009628754512
0.029202920292029203,0.036711208044633264
0.029602960296029605,0.03709405603069584
0.030003000300030003,0.03747573137853096
0.030403040304030404,0.03790152846238687
0.030803080308030802,0.03840970251362806
0.031203120312031204,0.03901436902800377
0.0316031603160316,0.03969424066071733
0.032003200320032,0.040415699355035556
0.032403240324032405,0.04112130096038184
0.032803280328032806,0.04176445128713146
0.0332033203320332,0.04231775467190867
0.0336033603360336,0.04277627473523657
0.034003400340034004,0.043176873045160824
0.034403440344034406,0.04356363717439843
0.03480348034803481,0.043989815171023836
0.0352035203520352,0.04449806417216071
0.0356035603560356,0.04509860450019827
0.036003600360036005,0.0457847539628417
0.036403640364036406,0.046515116802670786
0.03680368036803681,0.047240642953524176
0.0372037203720372,0.04791608186101585
0.037603760376037604,0.04850334106519717
0.038003800380038005,0.04900161986794149
0.03840384038403841,0.04943006940647429
0.0388038803880388,0.04983142261929896
0.0392039203920392,0.05025833978344049
0.039603960396039604,0.05074859504362545
0.040004000400040006,0.051332123189759174
0.04040404040404041,0.05200672348562615
0.0408040804080408,0.052741548002343305
0.041204120412041204,0.05349177582286298
0.041604160416041605,0.05420029778202971
0.04200420042004201,0.05483233285576231
0.04240424042404241,0.055373922002813755
0.0428042804280428,0.05583657412879084
0.043204320432043204,0.05626180212491454
0.043604360436043606,0.056693090017268646
0.04400440044004401,0.057176226827212656
0.04440444044404441,0.05774068982604948
0.0448044804480448,0.05838801940222657
0.045204520452045205,0.05910450083508634
0.045604560456045606,0.05985115767179385
0.04600460046004601,0.060584733882671785
0.0464046404640464,0.06126822333355441
0.046804680468046804,0.06187364165466522
0.047204720472047206,0.062402139389028305
0.04760476047604761,0.06287160812057986
0.04800480048004801,0.06331643837223186
0.0484048404840484,0.06378456887038116
0.048804880488048805,0.0643089367420408
0.049204920492049206,0.06491146488951638
0.04960496049604961,0.06559169256670493
0.05000500050005001,0.06632648948932483
0.050405040504050404,0.06708347515755607
0.050805080508050805,0.06781768946861991
0.05120512051205121,0.06849423963730963
0.05160516051605161,0.06909714512824071
0.05200520052005201,0.06962436628608702
0.052405240524052404,0.07010100823725489
0.052805280528052806,0.07056375062661413
0.05320532053205321,0.07105188739689283
0.05360536053605361,0.07160234668454857
0.054005400540054004,0.07222929157444496
0.054405440544054405,0.07293207329182029
0.05480548054805481,0.07369018795374868
0.05520552055205521,0.07446325961878866
0.05560556055605561,0.07521084193557921
0.056005600560056004,0.0758944572653397
0.056405640564056406,0.07649498550838246
0.05680568056805681,0.07702146174598037
0.05720572057205721,0.0774977908431114
0.05760576057605761,0.07796558568137063
0.058005800580058005,0.07846891032174763
0.058405840584058406,0.07903974044050545
0.05880588058805881,0.07969715749949452
0.05920592059205921,0.08043087435400953
0.059605960596059604,0.08121081693268659
0.060006000600060005,0.08199844508006365
0.06040604060406041,0.08274953102335778
0.06080608060806081,0.08343361196125246
0.06120612061206121,0.08403688415583702
0.061606160616061605,0.08456439309344638
0.062006200620062006,0.08504835685431833
0.06240624062406241,0.08552934056843066
0.0628062806280628,0.08604878183267475
0.0632063206320632,0.08664006231765921
0.0636063606360636,0.08731341666473508
0.064006400640064,0.08806130329558669
0.06440644064406441,0.0888560320884462
0.06480648064806481,0.08965352553303615
0.06520652065206521,0.09041462082317313
0.06560656065606561,0.091107816335192
0.06600660066006601,0.09171963618209543
0.0664066406640664,0.09226118084368817
0.0668066806680668,0.09275781996929175
0.0672067206720672,0.09324969217774165
0.0676067606760676,0.09377911092641367
0.06800680068006801,0.0943744639075213
0.06840684068406841,0.09505199479399931
0.06880688068806881,0.09580549342176972
0.06920692069206921,0.09660771800648836
0.06960696069606961,0.09742150746083379
0.07000700070007,0.09820173572966699
0.0704070407040704,0.09891360328772858
0.0708070807080708,0.09954471089511219
0.0712071207120712,0.10010019564575527
0.07160716071607161,0.10060665344965952
0.07200720072007201,0.10110379653613735
0.07240724072407241,0.101632453974528
0.07280728072807281,0.10222818820932494
0.07320732073207321,0.10290596193904805
0.07360736073607362,0.10365935148269034
0.074007400740074,0.10446720018322665
0.0744074407440744,0.105290611331089
0.0748074807480748,0.10608840129596772
0.07520752075207521,0.10682818683213172
0.07560756075607561,0.1074880642129073
0.07600760076007601,0.10806755958379437
0.07640764076407641,0.1085879499158514
0.07680768076807681,0.1090846905877034
0.07720772077207722,0.1096039939896298
0.0776077607760776,0.11018531619417865
0.078007800780078,0.11084996876099122
0.0784078407840784,0.11160064187513874
0.07880788078807881,0.11241490021519762
0.07920792079207921,0.11325518875918934
0.07960796079607961,0.11407977454521345
0.08000800080008001,0.11484755514058143
0.08040804080408041,0.11553271439491793
0.08080808080808081,0.11613225936241084
0.08120812081208122,0.1166628390291776
0.0816081608160816,0.11716243387009187
0.082008200820082,0.11767649256559481
0.08240824082408241,0.11824415895393223
0.08280828082808281,0.11889435174599065
0.08320832083208321,0.11963440411780968
0.08360836083608361,0.12044696644765751
0.08400840084008401,0.12129784351118175
0.08440844084408441,0.12214073778068824
0.08480848084808482,0.12293240389151441
0.0852085208520852,0.12364575407989961
0.0856085608560856,0.1242711548237217
0.086008600860086,0.12482206616145464
0.08640864086408641,0.12533319968020623
0.08680868086808681,0.12584577523011845
0.08720872087208721,0.12640126739603488
0.08760876087608761,0.12703127221853186
0.08800880088008801,0.12774723721697462
0.08840884088408842,0.1285418994006693
0.08880888088808882,0.12938733514180972
0.0892089208920892,0.13024081725892464
0.0896089608960896,0.1310602516158954
0.09000900090009001,0.131811584414852
0.09040904090409041,0.1324758997567541
0.09080908090809081,0.1330587126045993
0.09120912091209121,0.13358519434924943
0.09160916091609161,0.13409444782932214
0.09200920092009202,0.1346316609156767
0.09240924092409242,0.13523267970001587
0.0928092809280928,0.13591735703937124
0.0932093209320932,0.13668687373000266
0.09360936093609361,0.1375195438580875
0.09400940094009401,0.13837862617441343
0.09440944094409441,0.1392219291858513
0.09480948094809481,0.1400092530038306
0.09520952095209521,0.14071567049962694
0.09560956095609562,0.14133687840006312
0.09600960096009602,0.14188743317193628
0.09640964096409642,0.14240147328134523
0.0968096809680968,0.14292320351461577
0.09720972097209721,0.1434924885798764
0.09760976097609761,0.1441392333326785
0.09800980098009801,0.14487395388384366
0.09840984098409841,0.14568332645337026
0.09880988098809881,0.14653747818814766
0.09920992099209922,0.14739618138259758
0.09960996099609962,0.14821638664507045
0.10001000100010002,0.14896612193644265
0.1004100410041004,0.14963007767045136
0.10081008100810081,0.15021330263560922
0.10121012101210121,0.1507427805701681
0.10161016101610161,0.15125761945212343
0.10201020102010201,0.15179919261186783
0.10241024102410241,0.1524042800901108
0.10281028102810282,0.15309373880136115
0.10321032103210322,0.1538671102971677
0.10361036103610362,0.15470462005519772
0.10401040104010402,0.1555685951839591
0.10441044104410441,0.1564143645398247
0.10481048104810481,0.1572042942291466
0.10521052105210521,0.1579133793931194
0.10561056105610561,0.15853580913044413
0.10601060106010601,0.15908939396034497
0.10641064106410641,0.15960762036508847
0.10681068106810682,0.16013126023941415
0.10721072107210722,0.16070090095055448
0.10761076107610762,0.16134472195094024
0.10801080108010801,0.1620723201241358
0.10841084108410841,0.16287474492245413
0.10881088108810881,0.1637236338784946
0.10921092109210921,0.16457882644918947
0.10961096109610961,0.16540035354181604
0.11001100110011001,0.16615592728901224
0.11041104110411042,0.16682867432247805
0.11081108110811082,0.16742277329394467
0.11121112111211122,0.16795995528057772
0.1116111611161116,0.16847579172201052
0.11201120112011201,0.16901260965013154
0.11241124112411241,0.16960627218203594
0.11281128112811281,0.17027836009044156
0.11321132113211321,0.17103282248510582
0.11361136113611361,0.1718525317702471
0.11401140114011402,0.17270419277359794
0.11441144114411442,0.1735485660467821
0.11481148114811482,0.17434694433951708
0.11521152115211522,0.17507069858878233
0.11561156115611561,0.17571064499229794
0.11601160116011601,0.1762778149205963
0.11641164116411641,0.17679976424221322
0.11681168116811681,0.17731606833300345
0.11721172117211721,0.17786635094281403
0.11761176117611762,0.1784812200206475
0.11801180118011802,0.17917760198308746
0.11841184118411842,0.17995315407427387
0.11881188118811882,0.1807848450423713
0.11921192119211921,0.18163626826685794
0.11961196119611961,0.18246572432166303
0.12001200120012001,0.18323627835184592
0.12041204120412041,0.18392707237948414
0.12081208120812081,0.18453655588012038
0.12121212121212122,0.18508070616636924
0.12161216121612162,0.185590855973298
0.12201220122012202,0.186107034254228
0.12241224122412242,0.18666743839126865
0.12281228122812282,0.1873012353867492
0.12321232123212321,0.18802004046973697
0.12361236123612361,0.1888134828141617
0.12401240124012401,0.1896533539303475
0.12441244124412441,0.19050073874676465
0.12481248124812482,0.19131379131524923
0.1252125212521252,0.19205888042582525
0.1256125612561256,0.19271875575648814
0.126012601260126,0.1932948419232482
0.1264126412641264,0.19380883120587972
0.1268126812681268,0.19429989389606184
0.1272127212721272,0.1948128813273059
0.1276127612761276,0.19538665567166413
0.128012801280128,0.1960456751488966
0.12841284128412842,0.19679263745565762
0.12881288128812882,0.1976083975859284
0.12921292129212922,0.1984584765151225
0.12961296129612962,0.1992994836339575
0.13001300130013002,0.20008802460431063
0.13041304130413042,0.20079359394265012
0.13081308130813082,0.20140644218130327
0.13121312131213123,0.2019388032502704
0.13161316131613163,0.20242329549567012
0.13201320132013203,0.20290491170504438
0.1324132413241324,0.20342846763899208
0.1328132813281328,0.2040284905201507
0.1332133213321332,0.20472110371395424
0.1336133613361336,0.2054991529861484
0.134013401340134,0.20633427945702304
0.1344134413441344,0.20718416455290126
0.1348134813481348,0.20800112261246925
0.1352135213521352,0.2087457016760399
0.13561356135613561,0.20939779162809574
0.13601360136013602,0.20995986873827957
0.13641364136413642,0.21045537958236565
0.13681368136813682,0.21092453900665104
0.13721372137213722,0.21141332589986156
0.13761376137613762,0.21196189955543837
0.13801380138013802,0.21259657315355326
0.13841384138413843,0.2133227778574718
0.13881388138813883,0.21412243597469072
0.13921392139213923,0.21495946108558012
0.13961396139613963,0.2157886840666724
0.14001400140014,0.2165660755627711
0.1404140414041404,0.2172608955561742
0.1408140814081408,0.2178633897218516
0.1412141214121412,0.21838491555157366
0.1416141614161416,0.21885616636517996
0.142014201420142,0.21932101168819462
0.1424142414241424,0.2198245868501933
0.14281428142814281,0.22040139954950239
0.14321432143214322,0.22106873912200625
0.14361436143614362,0.22182137175459105
0.14401440144014402,0.222632071435611
0.14441444144414442,0.22345944379880994
0.14481448144814482,0.22425901384105937
0.14521452145214522,0.22499228078720873
0.14561456145614562,0.22563659928243668
0.14601460146014603,0.2261910296315182
0.14641464146414643,0.22667644812072332
0.14681468146814683,0.22713055220654127
0.14721472147214723,0.22759950813885055
0.1476147614761476,0.22812519571076784
0.148014801480148,0.2287341485946108
0.1484148414841484,0.2294326789803041
0.1488148814881488,0.23020545330935782
0.1492149214921492,0.23101837064757014
0.1496149614961496,0.23182722366001282
0.15001500150015,0.23258877154097404
0.15041504150415042,0.2332704159425592
0.15081508150815082,0.23385962532419985
0.15121512151215122,0.23436765665353088
0.15161516151615162,0.2348255069043238
0.15201520152015202,0.23527481070763073
0.15241524152415242,0.2357590603282119
0.15281528152815282,0.23631317497386284
0.15321532153215323,0.2369550652573757
0.15361536153615363,0.23768108464023346
0.15401540154015403,0.2384666916833302
0.15441544154415443,0.23927113148129966
0.15481548154815483,0.240048519109953
0.1552155215521552,0.2407607352479723
0.1556155615561556,0.24138628330869272
0.156015601560156,0.24192450070034277
0.1564156415641564,0.24239616990982044
0.1568156815681568,0.24283744548208014
0.1572157215721572,0.24329090090551075
0.15761576157615761,0.24379667107371383
0.15801580158015802,0.2443830540603793
0.15841584158415842,0.24505758020012539
0.15881588158815882,0.2458051058074463
0.15921592159215922,0.24659197635602675
0.15961596159615962,0.24737494532104454
0.16001600160016002,0.24811167775779613
0.16041604160416043,0.248771956775602
0.16081608160816083,0.2493438621237455
0.16121612161216123,0.24983613394845655
0.16161616161616163,0.2502771411817562
0.16201620162016203,0.25070880427957465
0.16241624162416243,0.2511747311677295
0.1628162816281628,0.2517093656720379
0.1632163216321632,0.25233058180289747
0.1636163616361636,0.2530345586784363
0.164016401640164,0.2537958969016189
0.1644164416441644,0.2545749905033766
0.16481648164816481,0.2553284988654735
0.16521652165216522,0.2560190252925508
0.16561656165616562,0.25662382066866835
0.16601660166016602,0.2571409372359028
0.16641664166416642,0.2575899659904455
0.16681668166816682,0.2580075564381873
0.16721672167216722,0.25843861832117493
0.16761676167616762,0.2589248879455771
0.16801680168016803,0.25949388417666674
0.16841684168416843,0.26015257748486753
0.16881688168816883,0.26088550105656316
0.16921692169216923,0.2616575276206156
0.16961696169616963,0.262422694616965
0.17001700170017003,0.26313710429781456
0.1704170417041704,0.26376961640733076
0.1708170817081708,0.26430866589367324
0.1712171217121712,0.26476594761428124
0.1716171617161716,0.265174266866664
0.172017201720172,0.2655789075573237
0.17241724172417242,0.2660255511056358
0.17281728172817282,0.2665496739041631
0.17321732173217322,0.2671672157514614
0.17361736173617362,0.26786996234659394
0.17401740174017402,0.2686275429040519
0.17441744174417442,0.26939579220601084
0.17481748174817482,0.27012687709556427
0.17521752175217523,0.2707815116037021
0.17561756175617563,0.27133997456950015
0.17601760176017603,0.2718071884122034
0.17641764176417643,0.27221086180412146
0.17681768176817683,0.2725951070262991
0.17721772177217723,0.27300948122014607
0.17761776177617764,0.27349551781620673
0.178017801780178,0.27407611561473844
0.1784178417841784,0.2747499971112294
0.1788178817881788,0.2754914785963445
0.1792179217921792,0.2762566350950523
0.17961796179617961,0.27699522193879
0.18001800180018002,0.27766419092330885
0.18041804180418042,0.2782379001870785
0.18081808180818082,0.27871416235000857
0.18121812181218122,0.2791161505009316
0.18161816181618162,0.2794868288595147
0.18201820182018202,0.2798775278880816
0.18241824182418243,0.2803339391973607
0.18281828182818283,0.2808843191761802
0.18321832183218323,0.2815313516060358
0.18361836183618363,0.2822525768677056
0.18401840184018403,0.2830068445500589
0.18441844184418443,0.2837449658444195
0.18481848184818483,0.2844212051215723
0.18521852185218524,0.28500545653059794
0.1856185618561856,0.2854911719181481
0.186018601860186,0.28589711299500997
0.1864186418641864,0.2862626497802926
0.18681868186818681,0.28663802811152445
0.18721872187218722,0.287070593917837
0.18761876187618762,0.28759162305357194
0.18801880188018802,0.28820895879965996
0.18841884188418842,0.28890604910465506
0.18881888188818882,0.2896460668335369
0.18921892189218922,0.29038075025981974
0.18961896189618963,0.2910629871669796
0.19001900190019003,0.2916585724110817
0.19041904190419043,0.2921550702596083
0.19081908190819083,0.2925657515813625
0.19121912191219123,0.29292690783618214
0.19161916191619163,0.2932876748724845
0.19201920192019203,0.2936967723457604
0.19241924192419244,0.2941901215699969
0.19281928192819284,0.2947818595042069
0.1932193219321932,0.2954600212815144
0.1936193619361936,0.2961892814004655
0.19401940194019401,0.2969209465418287
0.19441944194419442,0.29760553329846684
0.19481948194819482,0.29820553483742185
0.19521952195219522,0.2987056631788212
0.19561956195619562,0.2991174476049221
0.19601960196019602,0.29947517174259614
0.19641964196419642,0.299826420377795
0.19681968196819682,0.3002201420183977
0.19721972197219723,0.30069432599262214
0.19761976197619763,0.30126581513511974
0.19801980198019803,0.3019255131597709
0.19841984198419843,0.30264085688096015
0.19881988198819883,0.3033641812066852
0.19921992199219923,0.3040455297921595
0.19961996199619964,0.30464649512674163
0.20002000200020004,0.30515036659251354
0.20042004200420044,0.3055654763745714
0.2008200820082008,0.30592233662355395
0.2012201220122012,0.3062669457999573
0.20162016201620162,0.30664859908364855
0.20202020202020202,0.30710691805171403
0.20242024202420242,0.3076606560688518
0.20282028202820282,0.30830298020065927
0.20322032203220322,0.30900326063029293
0.20362036203620362,0.309715740005561
0.20402040204020402,0.3103918117517332
0.20442044204420443,0.31099306361873746
0.20482048204820483,0.31150048675223996
0.20522052205220523,0.31191906423852706
0.20562056205620563,0.312276819987943
0.20602060206020603,0.3126176702116202
0.20642064206420643,0.31298978118677223
0.20682068206820683,0.31343310607713304
0.20722072207220724,0.31396879565202196
0.20762076207620764,0.31459318530187524
0.20802080208020804,0.31527870060783103
0.2084208420842084,0.31598186431692543
0.20882088208820881,0.31665506057985726
0.20922092209220922,0.3172584895341656
0.20962096209620962,0.3177701139269685
0.21002100210021002,0.3181917051706904
0.21042104210421042,0.3185486649322605
0.21082108210821082,0.31888325646461485
0.21122112211221122,0.31924386559389634
0.21162116211621163,0.31967225834967933
0.21202120212021203,0.3201922036517468
0.21242124212421243,0.32080258342132495
0.21282128212821283,0.3214782442648132
0.21322132213221323,0.3221769310594942
0.21362136213621363,0.32285015115312543
0.21402140214021403,0.32345544197857345
0.21442144214421444,0.32396814587948985
0.21482148214821484,0.32438825264993415
0.21522152215221524,0.32474003192017326
0.2156215621562156,0.3250657895190846
0.21602160216021601,0.32541516937265225
0.21642164216421642,0.32583192252338605
0.21682168216821682,0.32634136977829736
0.21722172217221722,0.3269439289873771
0.21762176217621762,0.327615293026367
0.21802180218021802,0.32831265589174885
0.21842184218421842,0.3289855236102055
0.21882188218821882,0.32958951573921996
0.21922192219221923,0.3300988407024589
0.21962196219621963,0.33051305049048757
0.22002200220022003,0.33085684420210293
0.22042204220422043,0.3311735962756872
0.22082208220822083,0.3315142984650961
0.22122212221222123,0.3319236840350178
0.22162216221622164,0.33242807265926866
0.22202220222022204,0.333028271250334
0.22242224222422244,0.33369900727334456
0.22282228222822284,0.3343955270455634
0.2232223222322232,0.33506608422337647
0.22362236223622362,0.335666175199722
0.22402240224022402,0.3361697587419462
0.22442244224422442,0.3365759409637143
0.22482248224822482,0.3369099074306441
0.22522252225222522,0.3372170501992288
0.22562256225622562,0.3375505093720834
0.22602260226022602,0.3379562632842603
0.22642264226422643,0.33846077988629103
0.22682268226822683,0.3390637774862242
0.22722272227222723,0.33973777671440253
0.22762276227622763,0.34043571587098187
0.22802280228022803,0.3411039388573384
0.22842284228422843,0.341696623002984
0.22882288228822883,0.3421880889620817
0.22922292229222924,0.3425801782568633
0.22962296229622964,0.34290225829572196
0.23002300230023004,0.34320271936714375
0.23042304230423044,0.34353541306867713
0.23082308230823081,0.34394509376479226
0.23122312231223122,0.3444560373473123
0.23162316231623162,0.3450650701767866
0.23202320232023202,0.3457421066944286
0.23242324232423242,0.34643823624252
0.23282328232823282,0.34709920950913653
0.23322332233223322,0.3476801813829812
0.23362336233623363,0.3481580588827705
0.23402340234023403,0.3485379802145096
0.23442344234423443,0.3488516733347696
0.23482348234823483,0.34914868541531574
0.23522352235223523,0.34948316348244196
0.23562356235623563,0.3498994351326986
0.23602360236023603,0.3504195573941444
0.23642364236423644,0.35103673712042416
0.23682368236823684,0.3517171886076068
0.23722372237223724,0.35241000924341004
0.23762376237623764,0.35306123316898436
0.23802380238023804,0.35362817880844766
0.23842384238423842,0.35409114580130663
0.23882388238823882,0.3544589525022538
0.23922392239223922,0.354766296255215
0.23962396239623962,0.35506409749173606
0.24002400240024002,0.3554057994272021
0.24042404240424042,0.3558329797955075
0.24082408240824082,0.3563636289134263
0.24122412241224123,0.3569873112955736
0.24162416241624163,0.35766822466950976
0.24202420242024203,0.3583552125193081
0.24242424242424243,0.3589953787105524
0.24282428242824283,0.3595484694047253
0.24322432243224323,0.3599982244283506
0.24362436243624364,0.3603568440001713
0.24402440244024404,0.36066128751450244
0.24442444244424444,0.36096295127426226
0.24482448244824484,0.36131383326805167
0.24522452245224524,0.36175248192005804
0.24562456245624564,0.3622933073695656
0.24602460246024602,0.36292271629166617
0.24642464246424642,0.3636031118805368
0.24682468246824682,0.36428318873336935
0.24722472247224722,0.36491167054232
0.24762476247624762,0.36545152034874806
0.24802480248024802,0.3658902165665518
0.24842484248424843,0.36624286981952503
0.24882488248824883,0.36654774241175847
0.24922492249224923,0.36685579934500184
0.24962496249624963,0.3672171505313838
0.25002500250025,0.3676672556147162
0.2504250425042504,0.36821730838564637
0.2508250825082508,0.3688510998952554
0.2512251225122512,0.3695295565733753
0.2516251625162516,0.370201523751594
0.252025202520252,0.37081827240721765
0.2524252425242524,0.3713466661687136
0.2528252825282528,0.37177773811034437
0.2532253225322532,0.37212862727032237
0.2536253625362536,0.37243797236808807
0.254025402540254,0.372755457368482
0.2544254425442544,0.3731282863516069
0.2548254825482548,0.37358826477457413
0.2552255225522552,0.37414350731696566
0.2556255625562556,0.3747765502770021
0.256025602560256,0.3754493113997267
0.25642564256425643,0.3761132623204287
0.25682568256825683,0.37672294000144413
0.25722572257225723,0.377247766408664
0.25762576257625763,0.3776796144572574
0.25802580258025803,0.37803478931164963
0.25842584258425844,0.3783500351248269
0.25882588258825884,0.3786731015865591
0.25922592259225924,0.37904976648283245
0.25962596259625964,0.37951153903219137
0.26002600260026004,0.3800671362083189
0.26042604260426044,0.3807002143101347
0.26082608260826085,0.3813734954755373
0.26122612261226125,0.3820388520720106
0.26162616261626165,0.38265072239884035
0.26202620262026205,0.383177989945542
0.26242624262426245,0.3836116740036404
0.26282628262826285,0.38396727601908653
0.26322632263226325,0.38428150455391774
0.26362636263626366,0.38460282246763927
0.26402640264026406,0.3849785622671442
0.26442644264426446,0.3854418869142713
0.2648264826482648,0.38600247367303464
0.2652265226522652,0.38664339146100446
0.2656265626562656,0.38732556454623157
0.266026602660266,0.38799876466537575
0.2664266426642664,0.38861546008804115
0.2668266826682668,0.38914321991974377
0.2672267226722672,0.3895730623618675
0.2676267626762676,0.3899221289553473
0.268026802680268,0.390230133791991
0.2684268426842684,0.3905488621476412
0.2688268826882688,0.39092777332080086
0.2692269226922692,0.3913998806856852
0.2696269626962696,0.39197271483280616
0.27002700270027,0.3926263896573807
0.2704270427042704,0.3933193012975127
0.2708270827082708,0.39399926987735345
0.27122712271227123,0.3946171379132627
0.27162716271627163,0.3951402417430655
0.27202720272027203,0.3955617985204738
0.27242724272427243,0.39590334251268433
0.27282728272827284,0.39620860436978894
0.27322732273227324,0.396531003754487
0.27362736273627364,0.39691925245636694
0.27402740274027404,0.3974043489350432
0.27442744274427444,0.3979912403949266
0.27482748274827484,0.39865721891863437
0.27522752275227524,0.3993579855679019
0.27562756275627565,0.4000395994153962
0.27602760276027605,0.40065344349306686
0.27642764276427645,0.40117010580462087
0.27682768276827685,0.4015870645654983
0.27722772277227725,0.4019284983970822
0.27762776277627765,0.40223848616120045
0.27802780278027805,0.40256955956368845
0.27842784278427846,0.4029688436957458
0.27882788278827886,0.4034653281349665
0.27922792279227926,0.40406188811828336
0.27962796279627966,0.40473434436005534
0.28002800280028,0.4054380336949578
0.2804280428042804,0.40611981434281347
0.2808280828082808,0.4067329440606796
0.2812281228122812,0.40725005725081237
0.2816281628162816,0.4076700337996344
0.282028202820282,0.4080173343666342
0.2824282428242824,0.4083351452807119
0.2828282828282828,0.40867418510473386
0.2832283228322832,0.4090801133737261
0.2836283628362836,0.4095817742128895
0.284028402840284,0.41018289751534687
0.2844284428442844,0.4108600366719861
0.2848284828482848,0.41156856694266375
0.2852285228522852,0.41225542447166885
0.28562856285628563,0.41287432601577123
0.28602860286028603,0.41339809862151133
0.28642864286428643,0.41382487351644826
0.28682868286828683,0.41417816401909224
0.28722872287228723,0.4145006050226414
0.28762876287628764,0.4148433889968973
0.28802880288028804,0.4152532445703606
0.28842884288428844,0.4157599468079548
0.28882888288828884,0.4163671954888737
0.28922892289228924,0.4170508595264593
0.28962896289628964,0.4177660785772979
0.29002900290029004,0.41846018849061273
0.29042904290429045,0.4190870066140572
0.29082908290829085,0.4196183871832233
0.29122912291229125,0.42005185369737197
0.29162916291629165,0.42041100014141963
0.29202920292029205,0.4207392676948862
0.29242924292429245,0.42108826255255183
0.29282928292829286,0.4215044030519816
0.29322932293229326,0.42201668127784203
0.29362936293629366,0.42262843901847147
0.29402940294029406,0.42331605104164743
0.29442944294429446,0.42403594301434155
0.29482948294829486,0.4247365609533845
0.2952295229522952,0.4253718692111852
0.2956295629562956,0.4259132074970281
0.296029602960296,0.42635753390330244
0.2964296429642964,0.42672779161907404
0.2968296829682968,0.42706637193366714
0.2972297229722972,0.42742374785657355
0.2976297629762976,0.4278455830448184
0.298029802980298,0.4283606250384765
0.2984298429842984,0.4289727670720612
0.2988298829882988,0.4296601529894387
0.2992299229922992,0.4303814265554089
0.2996299629962996,0.4310871519117657
0.3000300030003,0.43173257583740016
0.30043004300430043,0.43228942254304537
0.30083008300830083,0.43275287648889393
0.30123012301230123,0.43314245387374123
0.30163016301630163,0.4334966120036444
0.30203020302030203,0.4338631857767168
0.30243024302430244,0.43428672183128414
0.30283028302830284,0.4347966951275697
0.30323032303230324,0.43540038539997716
0.30363036303630364,0.4360811039956816
0.30403040304030404,0.4368025805830765
0.30443044304430444,0.4375179849474444
0.30483048304830485,0.43818255631868097
0.30523052305230525,0.4387650023106757
0.30563056305630565,0.439255299597965
0.30603060306030605,0.43966726268217343
0.30643064306430645,0.440035257698214
0.30683068306830685,0.440405404254424
0.30723072307230725,0.4408234821201682
0.30763076307630766,0.44132305395185606
0.30803080308030806,0.4419166549564155
0.30843084308430846,0.4425925199677906
0.30883088308830886,0.4433177349154412
0.30923092309230926,0.44404689792139107
0.30963096309630966,0.44473386216418154
0.31003100310031007,0.4453437410220765
0.3104310431043104,0.44586194330426976
0.3108310831083108,0.4462976274527679
0.3112311231123112,0.4466810068366943
0.3116311631163116,0.4470557518475512
0.312031203120312,0.44746834330292595
0.3124312431243124,0.4479560165056774
0.3128312831283128,0.44853677222651245
0.3132313231323132,0.4492047812999168
0.3136313631363136,0.44993187460411344
0.314031403140314,0.4506746866252804
0.3144314431443144,0.45138607869740266
0.31483148314831483,0.4520274085613042
0.31523152315231523,0.45257814850692235
0.31563156315631563,0.45304085191295196
0.31603160316031603,0.453440901270926
0.31643164316431643,0.4538203625183844
0.31683168316831684,0.4542270363919096
0.31723172317231724,0.4547019383378154
0.31763176317631764,0.45526873651060296
0.31803180318031804,0.4559275383290184
0.31843184318431844,0.45665458943918236
0.31883188318831884,0.45740887841642985
0.31923192319231924,0.4581432112611191
0.31963196319631965,0.4588158443851106
0.32003200320032005,0.4594008145349774
0.32043204320432045,0.45989470183737746
0.32083208320832085,0.4603177731860353
0.32123212321232125,0.46070823052351706
0.32163216321632165,0.46111260392402176
0.32203220322032206,0.4615743959397409
0.32243224322432246,0.4621230391934156
0.32283228322832286,0.4627659440733495
0.32323232323232326,0.4634863790806365
0.32363236323632366,0.4642481023202354
0.32403240324032406,0.4650044630631047
0.32443244324432446,0.4657106253745009
0.32483248324832487,0.4663347281592152
0.32523252325232527,0.46686622054126625
0.3256325632563256,0.4673181827787224
0.326032603260326,0.4677238193854801
0.3264326432643264,0.46812794531241764
0.3268326832683268,0.4685762215982827
0.3272327232723272,0.46910377666091785
0.3276327632763276,0.4697260252946658
0.328032803280328,0.47043448465667115
0.3284328432843284,0.4711987875030052
0.3288328832883288,0.47197454156909247
0.3292329232923292,0.4727143617659538
0.32963296329632963,0.473380265364696
0.33003300330033003,0.473953706599619
0.33043304330433043,0.47444021259114677
0.33083308330833083,0.47486701297530587
0.33123312331233123,0.4752758809454429
0.33163316331633164,0.4757131022139931
0.33203320332033204,0.47621861955037126
0.33243324332433244,0.47681605561372775
0.33283328332833284,0.47750626449886746
0.33323332333233324,0.47826649057268944
0.33363336333633364,0.4790558986242257
0.33403340334033405,0.4798261686814397
0.33443344334433445,0.4805344929007175
0.33483348334833485,0.4811545153070267
0.33523352335233525,0.48168235994310604
0.33563356335633565,0.48213723947709863
0.33603360336033605,0.48255664185264835
0.33643364336433645,0.4829870175212112
0.33683368336833686,0.4834723419056716
0.33723372337233726,0.48404355416428135
0.33763376337633766,0.484710327770997
0.33803380338033806,0.48545817233301375
0.33843384338433846,0.4862520265773827
0.33883388338833886,0.4870457611846976
0.33923392339233926,0.48779373462175446
0.33963396339633967,0.48846212738944594
0.34003400340034007,0.4890372347185964
0.34043404340434047,0.4895291802489185
0.3408340834083408,0.4899691851142354
0.3412341234123412,0.49040136487274977
0.3416341634163416,0.49087154371967057
0.342034203420342,0.49141600332477475
0.3424342434243424,0.49205286663902076
0.3428342834283428,0.4927776384563122
0.3432343234323432,0.4935642268314204
0.3436343634363436,0.4943713262616642
0.344034403440344,0.49515298258407187
0.34443444344434443,0.49586982713302213
0.34483448344834483,0.49649887506356216
0.34523452345234523,0.4970393476344239
0.34563456345634563,0.4975125844060364
0.34603460346034604,0.49795647444561997
0.34643464346434644,0.49841627158267016
0.34683468346834684,0.49893314182746973
0.34723472347234724,0.4995341735007249
0.34763476347634764,0.5002264025078448
0.34803480348034804,0.5009949155613067
0.34843484348434844,0.5018057893782204
0.34883488348834885,0.5026143343523778
0.34923492349234925,0.5033770330914408
0.34963496349634965,0.5040624076608604
0.35003500350035005,0.5046583617075714
0.35043504350435045,0.5051747256637844
0.35083508350835085,0.5056411601667985
0.35123512351235125,0.50609941969266
0.35163516351635166,0.5065932033160157
0.35203520352035206,0.5071577849200845
0.35243524352435246,0.5078116800812172
0.35283528352835286,0.5085515622947007
0.35323532353235326,0.5093533114588871
0.35363536353635366,0.5101774349785614
0.35403540354035407,0.5109789714817328
0.35443544354435447,0.5117189906601849
0.35483548354835487,0.5123741351741913
0.35523552355235527,0.5129420486170931
0.3556355635563556,0.5134421379579059
0.356035603560356,0.5139106341645933
0.3564356435643564,0.5143912167163732
0.3568356835683568,0.5149244592621576
0.3572357235723572,0.5155381805384311
0.3576357635763576,0.516240836120539
0.358035803580358,0.5170196627144343
0.3584358435843584,0.5178436583104307
0.35883588358835883,0.5186705377359235
0.35923592359235923,0.519457489059766
0.35963596359635963,0.5201717916950668
0.36003600360036003,0.5207989244191528
0.36043604360436043,0.5213460688902474
0.36083608360836084,0.5218400193573254
0.36123612361236124,0.5223201955714601
0.36163616361636164,0.5228293044573291
0.36203620362036204,0.5234032813843837
0.36243624362436244,0.5240627568278916
0.36283628362836284,0.5248074299323411
0.36323632363236324,0.525615859199376
0.36363636363636365,0.5264515093956537
0.36403640364036405,0.5272720598774434
0.36443644364436445,0.5280395808243548
0.36483648364836485,0.528729032161222
0.36523652365236525,0.5293345718718149
0.36563656365636565,0.5298703052403874
0.36603660366036606,0.5303670646083
0.36643664366436646,0.5308650010745298
0.36683668366836686,0.5314044401259439
0.36723672367236726,0.5320158642882166
0.36763676367636766,0.5327130373113897
0.36803680368036806,0.533489051948046
0.36843684368436846,0.5343177640106881
0.36883688368836887,0.5351603047338434
0.36923692369236927,0.5359747000556591
0.36963696369636967,0.5367260664005651
0.37003700370037007,0.5373952445662651
0.37043704370437047,0.5379828012633452
0.3708370837083708,0.5385085191069953
0.3712371237123712,0.5390073505714177
0.3716371637163716,0.5395212624817443
0.372037203720372,0.5400889038855488
0.3724372437243724,0.5407364373230977
0.3728372837283728,0.5414709183860758
0.3732373237323732,0.5422779991634001
0.37363736373637363,0.5431255868934877
0.37403740374037403,0.5439719719587863
0.37443744374437443,0.5447758061202774
0.37483748374837483,0.5455064939906267
0.37523752375237523,0.5461515038742406
0.37563756375637564,0.5467187180012192
0.37603760376037604,0.5472343741486152
0.37643764376437644,0.5477378945242962
0.37683768376837684,0.548272192432905
0.37723772377237724,0.5488731997710875
0.37763776377637764,0.5495604966929267
0.37803780378037805,0.5503325432824031
0.37843784378437845,0.551167016931299
0.37883788378837885,0.5520266918571485
0.37923792379237925,0.5528681035769203
0.37963796379637965,0.553652493021796
0.38003800380038005,0.5543556825166882
0.38043804380438045,0.5549731501537942
0.38083808380838086,0.5555210622327419
0.38123812381238126,0.5560324099668058
0.38163816381638166,0.5565493113465825
0.38203820382038206,0.5571124151780038
0.38243824382438246,0.5577515467574783
0.38283828382838286,0.5584779142951644
0.38323832383238327,0.5592814065238493
0.38363836383638367,0.5601333579236981
0.38403840384038407,0.5609936272294594
0.38443844384438447,0.5618200163377953
0.38483848384838487,0.5625790693496949
0.3852385238523853,0.563253804183151
0.3856385638563857,0.5638474759596388
0.386038603860386,0.5643828308589323
0.3864386438643864,0.5648968022531902
0.3868386838683868,0.5654316021569444
0.3872387238723872,0.5660247446878093
0.3876387638763876,0.5666999971350238
0.38803880388038803,0.5674607289478386
0.38843884388438843,0.5682896952507123
0.38883888388838883,0.5691527674351886
0.38923892389238923,0.5700074926551575
0.38963896389638963,0.57081366403468
0.39003900390039004,0.571543370693347
0.39043904390439044,0.5721874825767592
0.39083908390839084,0.5727573287296197
0.39123912391239124,0.5732822112524949
0.39163916391639164,0.5738024504863213
0.39203920392039204,0.574359905299231
0.39243924392439244,0.5749875269373007
0.39283928392839285,0.5757005531850801
0.39323932393239325,0.5764936979775117
0.39363936393639365,0.5773419141653674
0.39403940394039405,0.5782071125200123
0.39443944394439445,0.5790466178774806
0.39483948394839485,0.579824326881044
0.39523952395239526,0.5805193034497923
0.39563956395639566,0.581131284050286
0.39603960396039606,0.5816799071588774
0.39643964396439646,0.5821998885570281
0.39683968396839686,0.5827333637100331
0.39723972397239726,0.5833193101061094
0.39763976397639766,0.5839836350098373
0.39803980398039807,0.5847332402018374
0.39843984398439847,0.5855537721082538
0.39883988398839887,0.5864137339726865
0.39923992399239927,0.587271678591493
0.39963996399639967,0.5880865597643852
0.4000400040004001,0.5888277145541978
0.4004400440044005,0.5894833582327641
0.4008400840084009,0.5900629173689667
0.4012401240124012,0.5905939544735297
0.4016401640164016,0.5911157873515364
0.402040204020402,0.5916700537385027
0.4024402440244024,0.5922906645837892
0.40284028402840283,0.5929950094512275
0.40324032403240323,0.593779386418372
0.40364036403640363,0.5946203208844091
0.40404040404040403,0.5954808263146149
0.40444044404440443,0.5963187339269218
0.40484048404840484,0.5970973890394958
0.40524052405240524,0.5977950040365434
0.40564056405640564,0.5984098547870006
0.40604060406040604,0.5989606050655936
0.40644064406440644,0.5994816790390192
0.40684068406840684,0.6000144085728475
0.40724072407240725,0.6005971954597404
0.40764076407640765,0.601256569316226
0.40804080408040805,0.6019998108187492
0.40844084408440845,0.6028131423679493
0.40884088408840885,0.6036653010566368
0.40924092409240925,0.6045152160709951
0.40964096409640965,0.6053219873636728
0.41004100410041006,0.6060552234704742
0.41044104410441046,0.6067030981448256
0.41084108410841086,0.6072754628771158
0.41124112411241126,0.6078011134045236
0.41164116411641166,0.6083202455454169
0.41204120412041206,0.6088744051894185
0.41244124412441246,0.6094958714175389
0.41284128412841287,0.6102000336049255
0.41324132413241327,0.6109819128034453
0.41364136413641367,0.6118169280507029
0.41404140414041407,0.6126667812485947
0.4144414441444145,0.613489111722847
0.4148414841484149,0.6142484432972918
0.4152415241524153,0.6149248543481195
0.4156415641564157,0.6155190636109349
0.4160416041604161,0.6160530357794725
0.4164416441644164,0.6165646775928053
0.4168416841684168,0.617097218815255
0.4172417241724172,0.6176875452537898
0.41764176417641763,0.6183575136935965
0.41804180418041803,0.6191088236879683
0.41844184418441843,0.6199224206501986
0.41884188418841883,0.6207635866479803
0.41924192419241924,0.6215902576854934
0.41964196419641964,0.6223637855984282
0.42004200420042004,0.6230591616808155
0.42044204420442044,0.6236713064771894
0.42084208420842084,0.6242163774191882
0.42124212421242124,0.6247275948890276
0.42164216421642164,0.625246557365601
0.42204220422042205,0.6258123731907295
0.42244224422442245,0.6264516009758906
0.42284228422842285,0.6271720671733726
0.42324232423242325,0.627960970537692
0.42364236423642365,0.6287877317132485
0.42404240424042405,0.6296110820059244
0.42444244424442445,0.6303907892038725
0.42484248424842486,0.6310985238121071
0.42524252425242526,0.6317241809463495
0.42564256425642566,0.6322786699445799
0.42604260426042606,0.6327906684590595
0.42644264426442646,0.6332993895583208
0.42684268426842686,0.6338446618617504
0.42724272427242727,0.6344569684075445
0.42764276427642767,0.6351496241986601
0.42804280428042807,0.6359145803503125
0.42844284428442847,0.6367246300651519
0.42884288428842887,0.6375406063855409
0.4292429242924293,0.6383218958716883
0.4296429642964297,0.6390364446804427
0.4300430043004301,0.6396692797594392
0.4304430443044305,0.6402267081107972
0.4308430843084309,0.640734657831086
0.4312431243124312,0.641231678359353
0.4316431643164316,0.6417593004864284
0.43204320432043203,0.6423507805389654
0.43244324432443243,0.6430225515240979
0.43284328432843283,0.6437691595932695
0.43324332433243323,0.6445654929977258
0.43364336433643363,0.6453728756830528
0.43404340434043404,0.6461491768293339
0.43444344434443444,0.6468602929099193
0.43484348434843484,0.6474894998231184
0.43524352435243524,0.6480414624855722
0.43564356435643564,0.64854101297944
0.43604360436043604,0.6490269735776499
0.43644364436443644,0.6495416841981633
0.43684368436843685,0.650119685775109
0.43724372437243725,0.6507781097754407
0.43764376437643765,0.6515123282782901
0.43804380438043805,0.6522972533257881
0.43844384438443845,0.6530932258812352
0.43884388438843885,0.6538575015313236
0.43924392439243926,0.6545557572938421
0.43964396439643966,0.6551716202103152
0.44004400440044006,0.6557105412644835
0.44044404440444046,0.6561981709854775
0.44084408440844086,0.6566737417310231
0.44124412441244126,0.6571799659778879
0.44164416441644166,0.6577508294403771
0.44204420442044207,0.6584027225016111
0.44244424442444247,0.6591297803623517
0.44284428442844287,0.6599050914967902
0.44324432443244327,0.6606879743406101
0.4436443644364437,0.6614349829149244
0.4440444044404441,0.6621127245035843
0.4444444444444445,0.6627061858344314
0.4448444844484449,0.6632234054630848
0.4452445244524453,0.6636932627615523
0.4456445644564457,0.664157735530909
0.4460446044604461,0.6646600099393063
0.4464446444644464,0.6652326263252577
0.44684468446844683,0.6658878051103537
0.44724472447244723,0.6666148523345522
0.44764476447644763,0.6673827487314571
0.44804480448044803,0.6681484551038898
0.44844484448444843,0.6688690347784811
0.44884488448844884,0.6695141336445298
0.44924492449244924,0.6700743765277115
0.44964496449644964,0.6705636876095984
0.45004500450045004,0.6710155604113897
0.45044504450445044,0.6714739364601814
0.45084508450845084,0.6719805974674893
0.45124512451245125,0.6725632825254438
0.45164516451645165,0.6732281822746556
0.45204520452045205,0.673958215089958
0.45244524452445245,0.6747171359731396
0.45284528452845285,0.6754595942510897
0.45324532453245325,0.6761445459521656
0.45364536453645365,0.6767470481007873
0.45404540454045406,0.6772656231302349
0.45444544454445446,0.6777222766487722
0.45484548454845486,0.6781565985595321
0.45524552455245526,0.6786146463172047
0.45564556455645566,0.6791359525190348
0.45604560456045606,0.6797410437465773
0.45644564456445647,0.6804250858169119
0.45684568456845687,0.6811601773946787
0.45724572457245727,0.6819033654247629
0.45764576457645767,0.6826086906446949
0.45804580458045807,0.6832411922533281
0.4584458445844585,0.6837871325761529
0.4588458845884589,0.6842580514398966
0.4592459245924593,0.684686140969215
0.4596459645964597,0.6851159204599073
0.4600460046004601,0.6855914337132847
0.4604460446044605,0.6861428733645828
0.4608460846084609,0.6867773140925965
0.4612461246124613,0.6874769194850213
0.46164616461646163,0.6882047036405432
0.46204620462046203,0.6889148877933612
0.46244624462446243,0.6895666227881267
0.46284628462846283,0.6901361245674381
0.46324632463246324,0.6906236392695552
0.46364636463646364,0.6910532264758715
0.46404640464046404,0.6914657098065576
0.46444644464446444,0.6919067254080905
0.46484648464846484,0.6924132354324892
0.46524652465246524,0.6930019502888287
0.46564656465646564,0.6936646853563032
0.46604660466046605,0.6943706000309926
0.46644664466446645,0.6950756592386609
0.46684668466846685,0.6957355304902056
0.46724672467246725,0.6963191645899132
0.46764676467646765,0.6968181081746575
0.46804680468046805,0.6972495009917388
0.46844684468446846,0.6976505332556631
0.46884688468846886,0.69806683800577
0.46924692469246926,0.69853919736849
0.46964696469646966,0.6990909230198091
0.47004700470047006,0.6997203925716612
0.47044704470447046,0.7004019558806089
0.47084708470847086,0.7010943876295195
0.47124712471247127,0.7017523592131638
0.47164716471647167,0.7023402324643088
0.47204720472047207,0.7028438927511342
0.47244724472447247,0.7032752145638148
0.47284728472847287,0.7036672848487608
0.4732473247324733,0.7040648644926071
0.4736473647364737,0.7045107910596584
0.4740474047404741,0.7050330597061225
0.4744474447444745,0.7056354366447011
0.4748474847484749,0.706296163042306
0.4752475247524753,0.7069745172321893
0.4756475647564757,0.7076235286375697
0.4760476047604761,0.708205777611589
0.4764476447644765,0.7087043760954349
0.47684768476847683,0.7091282813950549
0.47724772477247723,0.7095095460441224
0.47764776477647763,0.7098934994452764
0.47804780478047804,0.7103237097391943
0.47844784478447844,0.7108283490057838
0.47884788478847884,0.711411597037933
0.47924792479247924,0.7120527511941105
0.47964796479647964,0.712712129544725
0.48004800480048004,0.7133443138524301
0.48044804480448045,0.7139123701909873
0.48084808480848085,0.7143990328751727
0.48124812481248125,0.7148126306165948
0.48164816481648165,0.7151846083858002
0.48204820482048205,0.7155591023153709
0.48244824482448245,0.71597863043814
0.48284828482848285,0.7164706778944264
0.48324832483248326,0.7170393828938287
0.48364836483648366,0.7176636628777101
0.48404840484048406,0.7183045877703174
0.48444844484448446,0.7189173627173375
0.48484848484848486,0.7194655470905793
0.48524852485248526,0.7199335654781036
0.48564856485648566,0.7203316753809487
0.48604860486048607,0.7206922899631921
0.48644864486448647,0.7210590708872613
0.48684868486848687,0.7214728823033043
0.48724872487248727,0.7219590586717503
0.4876487648764877,0.7225192708030316
0.4880488048804881,0.723130721360837
0.4884488448844885,0.7237530664044222
0.4888488848884889,0.7243418192771638
0.4892489248924893,0.7248636180442906
0.4896489648964897,0.7253069362399355
0.4900490049004901,0.7256858228162668
0.4904490449044905,0.7260346383577964
0.4908490849084909,0.7263966735643792
0.4912491249124913,0.7268102498992094
0.4916491649164917,0.7272967308528955
0.49204920492049203,0.7278531395766176
0.49244924492449244,0.7284527980209321
0.49284928492849284,0.7290543757356729
0.49324932493249324,0.7296153776740376
0.49364936493649364,0.7301063461485471
0.49404940494049404,0.7305207661558856
0.49444944494449444,0.7308776748231888
0.49484948494849484,0.7312143620488976
0.49524952495249525,0.7315744361041002
0.49564956495649565,0.7319934069253665
0.49604960496049605,0.7324866416775677
0.49644964496449645,0.7330439216224391
0.49684968496849685,0.7336329185810414
0.49724972497249725,0.7342104900366945
0.49764976497649765,0.7347370503433812
0.49804980498049806,0.7351898710025317
0.49844984498449846,0.7355706462869886
0.49884988498849886,0.7359051449401366
0.49924992499249926,0.7362344527394361
0.49964996499649966,0.7366008280376883
0.5000500050005,0.73703333693827
0.5004500450045004,0.7375380585303101
0.5008500850085008,0.7380959346732533
0.5012501250125012,0.7386693160362316
0.5016501650165016,0.7392150023612177
0.502050205020502,0.7396992020815484
0.5024502450245024,0.7401089294222624
0.5028502850285028,0.7404564129302335
0.5032503250325032,0.7407748188648275
0.5036503650365036,0.7411065918224174
0.504050405040504,0.7414885591199116
0.5044504450445044,0.7419395191249765
0.5048504850485048,0.7424545109477162
0.5052505250525052,0.7430062688871195
0.5056505650565056,0.7435544289601814
0.506050605060506,0.7440595270249859
0.5064506450645064,0.744497140294547
0.5068506850685068,0.7448658555757574
0.5072507250725072,0.7451874784147268
0.5076507650765076,0.7454994963402152
0.508050805080508,0.7458420993339845
0.5084508450845084,0.7462442602021631
0.5088508850885088,0.7467135073749513
0.5092509250925092,0.7472336170027598
0.5096509650965096,0.7477703823628246
0.51005100510051,0.748283703555678
0.5104510451045104,0.7487420766287686
0.5108510851085108,0.7491328202239063
0.5112511251125113,0.7494663058500912
0.5116511651165117,0.7497723071127499
0.512051205120512,0.7500891606530893
0.5124512451245125,0.7504506565199309
0.5128512851285129,0.7508744154756006
0.5132513251325133,0.7513559178866289
0.5136513651365137,0.7518703505092877
0.5140514051405141,0.7523810439822345
0.5144514451445145,0.7528527823563144
0.5148514851485149,0.7532637017191561
0.5152515251525153,0.7536131988837914
0.5156515651565157,0.7539218265579253
0.5160516051605161,0.7542231439621176
0.5164516451645165,0.7545526951883927
0.5168516851685169,0.7549354832025336
0.5172517251725173,0.7553774237016833
0.5176517651765177,0.755863114848687
0.5180518051805181,0.756361505236373
0.5184518451845185,0.7568371144238354
0.5188518851885189,0.7572627975951925
0.5192519251925193,0.7576288844663167
0.5196519651965197,0.7579461994177031
0.5200520052005201,0.758241740208466
0.5204520452045205,0.7585492209212358
0.5208520852085209,0.758897503014172
0.5212521252125213,0.7593002314061107
0.5216521652165217,0.7597520576749848
0.5220522052205221,0.7602298675978756
0.5224522452245225,0.7607013845241091
0.5228522852285229,0.7611364320085845
0.5232523252325233,0.7615180062766655
0.5236523652365237,0.761847594159967
0.5240524052405241,0.7621442574161612
0.5244524452445245,0.7624377208524228
0.5248524852485249,0.7627580946297454
0.5252525252525253,0.7631250921019362
0.5256525652565257,0.7635417277727856
0.5260526052605261,0.7639930877233175
0.5264526452645265,0.7644521386408136
0.5268526852685269,0.7648893352853114
0.5272527252725273,0.7652830763926124
0.5276527652765277,0.7656267886389754
0.5280528052805281,0.7659307734647002
0.5284528452845285,0.766218754226301
0.5288528852885289,0.7665187930517516
0.5292529252925293,0.766853850866234
0.5296529652965296,0.7672341849890145
0.53005300530053,0.7676541253283351
0.5304530453045304,0.7680938425089037
0.5308530853085308,0.7685267892264075
0.5312531253125312,0.7689290880019035
0.5316531653165316,0.7692871715497678
0.532053205320532,0.7696025554179164
0.5324532453245324,0.7698916688429751
0.5328532853285328,0.7701787750579288
0.5332533253325332,0.7704873561914181
0.5336533653365336,0.7708326741660034
0.534053405340534,0.7712176612363015
0.5344534453445344,0.771631507543808
0.5348534853485348,0.7720532518751555
0.5352535253525352,0.7724594224057667
0.5356535653565356,0.772831621630113
0.536053605360536,0.7731624096053789
0.5364536453645364,0.7734585080342853
0.5368536853685368,0.7737378699514139
0.5372537253725372,0.7740236936212883
0.5376537653765376,0.7743362723918934
0.538053805380538,0.7746864069460843
0.5384538453845384,0.7750720327375833
0.5388538853885388,0.7754783508877157
0.5392539253925392,0.7758831336276184
0.5396539653965396,0.7762643238172099
0.54005400540054,0.7766078696603727
0.5404540454045405,0.7769130121807399
0.5408540854085409,0.7771914538832848
0.5412541254125413,0.7774635037649937
0.5416541654165417,0.7777507894728519
0.5420542054205421,0.7780694043703247
0.5424542454245425,0.7784245668968279
0.5428542854285429,0.7788081803279117
0.5432543254325433,0.7792021413071221
0.5436543654365437,0.7795845844809458
0.5440544054405441,0.77993779972336
0.5444544454445445,0.780254605784995
0.5448544854485449,0.7805398899350876
0.5452545254525453,0.7808083334164537
0.5456545654565457,0.7810795173823836
0.5460546054605461,0.7813712914188651
0.5464546454645465,0.7816943370201586
0.5468546854685469,0.782048028214329
0.5472547254725473,0.782421062089502
0.5476547654765477,0.7827955771424447
0.5480548054805481,0.7831537417060812
0.5484548454845485,0.7834840440740976
0.5488548854885489,0.783783491522873
0.5492549254925493,0.7840581826512556
0.5496549654965497,0.7843220414928788
0.5500550055005501,0.7845923608910135
0.5504550455045505,0.7848838609402017
0.5508550855085509,0.7852033437399913
0.5512551255125513,0.7855477231303404
0.5516551655165517,0.7859061022216186
0.5520552055205521,0.7862633360084521
0.5524552455245525,0.7866043686900093
0.5528552855285529,0.7869190444263265
0.5532553255325533,0.7872057914982041
0.5536553655365537,0.787472232562956
0.5540554055405541,0.7877311920767771
0.5544554455445545,0.7879973851653463
0.5548554855485549,0.7882829575466362
0.5552555255525553,0.7885937205845666
0.5556555655565557,0.7889270585534698
0.5560556055605561,0.7892728223408862
0.5564556455645565,0.7896164682653393
0.5568556855685569,0.7899442048812132
0.5572557255725573,0.7902475894871188
0.5576557655765577,0.7905253645964033
0.5580558055805581,0.7907834023591911
0.5584558455845585,0.7910335585143822
0.5588558855885589,0.7912909675657589
0.5592559255925593,0.7915681447734421
0.5596559655965597,0.7918701939615785
0.56005600560056,0.7921939063015038
0.5604560456045604,0.7925294185015984
0.5608560856085608,0.7928628138954726
0.5612561256125612,0.7931802789828647
0.5616561656165616,0.7934727402477434
0.562056205620562,0.7937389348909274
0.5624562456245624,0.7939857148420446
0.5628562856285628,0.7942265575183475
0.5632563256325632,0.7944766633301495
0.5636563656365636,0.7947476088610668
0.564056405640564,0.7950433836107011
0.5644564456445644,0.7953594360687233
0.5648564856485648,0.7956843383737843
0.5652565256525652,0.7960036099640183
0.5656565656565656,0.7963056878014759
0.566056605660566,0.7965843751880621
0.5664566456645664,0.7968410405661728
0.5668566856685668,0.7970832319191749
0.5672567256725672,0.7973227721129221
0.5676567656765676,0.7975714992718197
0.568056805680568,0.7978368974186364
0.5684568456845684,0.7981203573134062
0.5688568856885688,0.7984184552863476
0.5692569256925692,0.798723498170724
0.5696569656965697,0.7990258264931119
0.57005700570057,0.799316919121796
0.5704570457045705,0.79959211175427
0.5708570857085709,0.799850711929753
0.5712571257125713,0.800096164744537
0.5716571657165717,0.8003351663053062
0.5720572057205721,0.8005752462687699
0.5724572457245725,0.8008237610003108
0.5728572857285729,0.801085869597903
0.5732573257325733,0.801362426272783
0.5736573657365737,0.8016502946505971
0.5740574057405741,0.8019435046205488
0.5744574457445745,0.8022340576740523
0.5748574857485749,0.8025136482722406
0.5752575257525753,0.802775938202705
0.5756575657565757,0.803019244236087
0.5760576057605761,0.8032484370542794
0.5764576457645765,0.8034728166735664
0.5768576857685769,0.8037025162643773
0.5772577257725773,0.8039460298862375
0.5776577657765777,0.8042081710160598
0.5780578057805781,0.80448732666751
0.5784578457845785,0.8047763487955593
0.5788578857885789,0.8050644899138593
0.5792579257925793,0.8053405452343704
0.5796579657965797,0.8055973977737071
0.5800580058005801,0.8058340426749764
0.5804580458045805,0.8060553187845001
0.5808580858085809,0.8062705122635705
0.5812581258125813,0.8064908301750797
0.5816581658165817,0.8067253086324809
0.5820582058205821,0.8069773657953452
0.5824582458245825,0.8072440451105692
0.5828582858285829,0.8075179172057884
0.5832583258325833,0.8077906828632013
0.5836583658365837,0.8080550067475243
0.5840584058405841,0.808305917420989
0.5844584458445845,0.8085429009473547
0.5848584858485849,0.808769056431304
0.5852585258525853,0.8089894267737365
0.5856585658565857,0.8092097252274166
0.5860586058605861,0.8094342190693458
0.5864586458645865,0.8096656835615544
0.5868586858685869,0.8099055304775279
0.5872587258725873,0.8101529490462104
0.5876587658765877,0.8104061489763233
0.5880588058805881,0.8106625163017871
0.5884588458845885,0.8109180462718787
0.5888588858885889,0.8111674942884904
0.5892589258925893,0.811406173940139
0.5896589658965897,0.8116317931883947
0.5900590059005901,0.8118451723540536
0.5904590459045904,0.8120510684082349
0.5908590859085908,0.8122567928708925
0.5912591259125912,0.8124700750392368
0.5916591659165916,0.8126970444694375
0.592059205920592,0.8129396921764899
0.5924592459245924,0.813194259638587
0.5928592859285928,0.8134527088676968
0.5932593259325932,0.8137050551133092
0.5936593659365936,0.813943831327905
0.594059405940594,0.814165666307735
0.5944594459445944,0.8143720831168053
0.5948594859485948,0.8145691125362082
0.5952595259525952,0.8147656884543834
0.5956595659565956,0.8149699391005172
0.596059605960596,0.8151868223398024
0.5964596459645964,0.815415880964263
0.5968596859685968,0.815653093063774
0.5972597259725972,0.8158926869085974
0.5976597659765976,0.8161295822731479
0.598059805980598,0.8163604921887498
0.5984598459845984,0.8165839103575141
0.5988598859885989,0.8167998523299371
0.5992599259925993,0.8170095062293552
0.5996599659965997,0.8172145704845649
0.6000600060006,0.8174166822314199
0.6004600460046005,0.8176175665336081
0.6008600860086009,0.817819042151557
0.6012601260126013,0.8180235933596978
0.6016601660166017,0.8182346785265948
0.6020602060206021,0.8184541964282548
0.6024602460246025,0.8186817852051876
0.6028602860286029,0.8189139512166436
0.6032603260326033,0.8191449379066994
0.6036603660366037,0.8193678927407637
0.6040604060406041,0.8195777765088137
0.6044604460446045,0.8197736816208099
0.6048604860486049,0.8199588771881613
0.6052605260526053,0.8201394125395107
0.6056605660566057,0.8203235482862552
0.6060606060606061,0.820517968393809
0.6064606460646065,0.8207258887322507
0.6068606860686069,0.8209448700653708
0.6072607260726073,0.8211688757227525
0.6076607660766077,0.8213918725212096
0.6080608060806081,0.8216090694171763
0.6084608460846085,0.8218167219939466
0.6088608860886089,0.8220146482912722
0.6092609260926093,0.822205226790244
0.6096609660966097,0.8223922648335014
0.6100610061006101,0.8225791527163617
0.6104610461046105,0.8227677047573532
0.6108610861086109,0.8229579956629353
0.6112611261126113,0.8231499992728353
0.6116611661166117,0.8233433665669387
0.6120612061206121,0.8235392034021982
0.6124612461246125,0.8237392125965091
0.6128612861286129,0.8239446964029363
0.6132613261326133,0.8241543829968465
0.6136613661366137,0.8243645100430252
0.6140614061406141,0.8245692939101447
0.6144614461446145,0.8247639879192423
0.6148614861486149,0.8249467781370347
0.6152615261526153,0.8251191464711196
0.6156615661566157,0.8252857221438397
0.6160616061606161,0.8254538921511734
0.6164616461646165,0.8256301582821541
0.6168616861686169,0.8258183467725901
0.6172617261726173,0.8260176152973839
0.6176617661766177,0.8262230547825319
0.6180618061806181,0.8264283624163372
0.6184618461846185,0.8266285299167719
0.6188618861886189,0.8268200187539229
0.6192619261926193,0.8270026686225487
0.6196619661966197,0.827179207653604
0.6200620062006201,0.8273529627715017
0.6204620462046204,0.8275269552438421
0.6208620862086208,0.8277027103275777
0.6212621262126212,0.8278789717327885
0.6216621662166216,0.8280540371195337
0.622062206220622,0.8282276885415534
0.6224622462246224,0.8284015757214448
0.6228622862286228,0.8285782410214506
0.6232623262326232,0.8287603399343813
0.6236623662366236,0.8289489448141677
0.624062406240624,0.8291426463643474
0.6244624462446244,0.8293369643943883
0.6248624862486248,0.8295254019863623
0.6252625262526252,0.8297036223092538
0.6256625662566256,0.8298699775858981
0.626062606260626,0.8300261016999496
0.6264626462646264,0.83017792908321
0.6268626862686268,0.8303320645586401
0.6272627262726272,0.8304939335952606
0.6276627662766276,0.8306659488823633
0.628062806280628,0.8308462227477464
0.6284628462846285,0.8310301411165592
0.6288628862886289,0.8312133825250683
0.6292629262926293,0.8313925023617648
0.6296629662966297,0.8315655145563969
0.6300630063006301,0.8317336302922052
0.6304630463046305,0.8318993616383127
0.6308630863086309,0.8320651138995414
0.6312631263126313,0.8322317690791299
0.6316631663166317,0.8323973495992344
0.6320632063206321,0.8325591956558138
0.6324632463246325,0.8327160832917888
0.6328632863286329,0.8328683693005352
0.6332633263326333,0.8330184560935309
0.6336633663366337,0.8331711469447053
0.6340634063406341,0.8333307277957136
0.6344634463446345,0.8334991680713152
0.6348634863486349,0.8336754442625942
0.6352635263526353,0.8338550647709329
0.6356635663566357,0.8340320385585951
0.6360636063606361,0.8342015340085431
0.6364636463646365,0.8343606014724311
0.6368636863686369,0.8345096768017383
0.6372637263726373,0.834653018496321
0.6376637663766377,0.8347957668384793
0.6380638063806381,0.8349421138797738
0.6384638463846385,0.8350936741550019
0.6388638863886389,0.8352493663970574
0.6392639263926393,0.8354067032401923
0.6396639663966397,0.8355633194955248
0.6400640064006401,0.8357177200646184
0.6404640464046405,0.8358703110308559
0.6408640864086409,0.8360232185635558
0.6412641264126413,0.8361789644454269
0.6416641664166417,0.836338669073193
0.6420642064206421,0.8365014581954844
0.6424642464246425,0.8366633397858377
0.6428642864286429,0.8368199131001302
0.6432643264326433,0.8369681632236957
0.6436643664366437,0.8371072266000009
0.6440644064406441,0.8372392723224851
0.6444644464446445,0.8373692096441011
0.6448644864486449,0.8375022805239438
0.6452645264526453,0.8376427291837348
0.6456645664566457,0.8377916467550061
0.6460646064606461,0.8379466411265472
0.6464646464646465,0.8381037514805818
0.6468646864686469,0.8382589654595063
0.6472647264726473,0.8384091375100725
0.6476647664766477,0.8385536490170038
0.6480648064806481,0.8386945031766556
0.6484648464846485,0.8388346273654379
0.6488648864886489,0.8389768874819056
0.6492649264926493,0.8391217973867438
0.6496649664966497,0.8392669891867737
0.6500650065006501,0.839408757592147
0.6504650465046505,0.8395445975396988
0.6508650865086508,0.8396737077700543
0.6512651265126512,0.8397981991599756
0.6516651665166516,0.8399220932360676
0.652065206520652,0.8400501033386927
0.6524652465246524,0.8401858340509922
0.6528652865286528,0.8403301446766884
0.6532653265326532,0.8404799228086708
0.6536653665366536,0.8406305731087644
0.654065406540654,0.8407777319009582
0.6544654465446544,0.8409183280223572
0.6548654865486548,0.8410512748307891
0.6552655265526552,0.8411786826515193
0.6556655665566556,0.841304013116406
0.656065606560656,0.8414307609799688
0.6564656465646564,0.8415608997248856
0.6568656865686568,0.8416930917040379
0.6572657265726572,0.8418248763418688
0.6576657665766577,0.841953841155965
0.658065806580658,0.842078061634689
0.6584658465846585,0.8421979107921569
0.6588658865886589,0.8423163479259683
0.6592659265926593,0.8424373462536647
0.6596659665966597,0.8425643037194376
0.6600660066006601,0.8426988056959296
0.6604660466046605,0.8428385184916111
0.6608660866086609,0.842979252143123
0.6612661266126613,0.8431173550802372
0.6616661666166617,0.8432492942708287
0.6620662066206621,0.8433733144744668
0.6624662466246625,0.8434904227447724
0.6628662866286629,0.843603928810441
0.6632663266326633,0.8437180938780323
0.6636663666366637,0.8438361579897045
0.6640664066406641,0.8439580001489111
0.6644664466446645,0.844081138058492
0.6648664866486649,0.8442033632728474
0.6652665266526653,0.8443225990292353
0.6656665666566657,0.844437709964793
0.6660666066606661,0.8445497351907297
0.6664666466646665,0.8446615507715008
0.6668666866686669,0.8447768513967135
0.6672667266726673,0.8448981430831408
0.6676667666766677,0.8450253748671278
0.6680668066806681,0.8451556397641586
0.6684668466846685,0.8452853818066279
0.6688668866886689,0.8454111781560741
0.6692669266926693,0.8455301221611704
0.6696669666966697,0.8456416884591417
0.6700670067006701,0.8457477400404865
0.6704670467046705,0.8458519560981136
0.6708670867086709,0.8459581401132166
0.6712671267126713,0.8460684114452506
0.6716671667166717,0.8461820732039276
0.6720672067206721,0.846296648821568
0.6724672467246725,0.846409916665635
0.6728672867286729,0.8465198182209587
0.6732673267326733,0.8466256495046919
0.6736673667366737,0.8467287232888672
0.6740674067406741,0.8468321046525235
0.6744674467446745,0.8469390602030908
0.6748674867486749,0.847051795182832
0.6752675267526753,0.8471695984820958
0.6756675667566757,0.8472897709283383
0.6760676067606761,0.8474092653023224
0.6764676467646765,0.8475248463493211
0.6768676867686769,0.8476345050579671
0.6772677267726773,0.8477378356658012
0.6776677667766777,0.8478366243421236
0.6780678067806781,0.847934056928602
0.6784678467846785,0.8480336918534603
0.6788678867886789,0.8481368712003117
0.6792679267926793,0.8482423446600139
0.6796679667966797,0.8483480552480479
0.6800680068006801,0.8484523389482161
0.6804680468046805,0.8485531693103606
0.6808680868086809,0.8486500237965857
0.6812681268126812,0.8487437253392811
0.6816681668166816,0.8488369796728634
0.682068206820682,0.8489333417885415
0.6824682468246824,0.8490349322525897
0.6828682868286828,0.8491412694843805
0.6832683268326832,0.8492508485047071
0.6836683668366836,0.8493612461272751
0.684068406840684,0.8494694843352075
0.6844684468446844,0.8495731142240677
0.6848684868486848,0.8496708527560624
0.6852685268526852,0.8497640321166788
0.6856685668566856,0.8498559061562089
0.686068606860686,0.8499493770216862
0.6864686468646864,0.8500458263402716
0.6868686868686869,0.8501444449664435
0.6872687268726873,0.8502436011334682
0.6876687668766877,0.8503418531098316
0.688068806880688,0.8504370909025898
0.6884688468846885,0.8505271817745853
0.6888688868886889,0.8506123499239143
0.6892689268926893,0.8506950846328136
0.6896689668966897,0.8507790621283632
0.6900690069006901,0.8508672847841925
0.6904690469046905,0.8509606306012018
0.6908690869086909,0.8510583057151129
0.6912691269126913,0.8511584196293508
0.6916691669166917,0.8512581694208775
0.6920692069206921,0.8513544481268411
0.6924692469246925,0.8514458149146313
0.6928692869286929,0.8515336472488536
0.6932693269326933,0.8516204006875852
0.6936693669366937,0.8517082934198663
0.6940694069406941,0.8517988593855128
0.6944694469446945,0.8518916312087111
0.6948694869486949,0.8519857718160457
0.6952695269526953,0.8520803439669078
0.6956695669566957,0.8521736374408468
0.6960696069606961,0.8522632804966436
0.6964696469646965,0.8523478871289528
0.6968696869686969,0.8524277123819528
0.6972697269726973,0.8525045011596808
0.6976697669766977,0.8525808824924883
0.6980698069806981,0.8526591795462266
0.6984698469846985,0.8527413474544779
0.6988698869886989,0.8528278697534022
0.6992699269926993,0.8529174824556434
0.6996699669966997,0.8530080176954583
0.7000700070007001,0.8530965297431313
0.7004700470047005,0.853180191508843
0.7008700870087009,0.8532582789064835
0.7012701270127013,0.8533327925133802
0.7016701670167017,0.8534080909982522
0.7020702070207021,0.8534878014324991
0.7024702470247025,0.853573370864559
0.7028702870287029,0.8536646789610132
0.7032703270327033,0.8537593121937459
0.7036703670367037,0.853852581854377
0.7040704070407041,0.853940301826926
0.7044704470447045,0.8540212685186279
0.7048704870487049,0.8540967515803527
0.7052705270527053,0.8541691427409956
0.7056705670567057,0.8542422899208314
0.7060706070607061,0.8543190512088034
0.7064706470647065,0.854400427869298
0.7068706870687069,0.8544857107353767
0.7072707270727073,0.8545719573286651
0.7076707670767077,0.8546554983301198
0.7080708070807081,0.8547347242845985
0.7084708470847085,0.8548094418509351
0.7088708870887089,0.8548798176887863
0.7092709270927093,0.8549474841482654
0.7096709670967097,0.8550159413248397
0.7100710071007101,0.8550882701721356
0.7104710471047105,0.8551654632974469
0.7108710871087109,0.855246841642909
0.7112711271127112,0.855329229104499
0.7116711671167116,0.8554102223591354
0.712071207120712,0.8554886734637722
0.7124712471247124,0.8555643383869933
0.7128712871287128,0.8556377557986431
0.7132713271327132,0.8557102370222432
0.7136713671367136,0.855782805203577
0.714071407140714,0.8558572828296549
0.7144714471447144,0.8559345048506867
0.7148714871487148,0.856013382737664
0.7152715271527152,0.8560932912482353
0.7156715671567156,0.8561745838284764
0.716071607160716,0.8562566348616739
0.7164716471647165,0.8563375436466439
0.7168716871687169,0.856415395634597
0.7172717271727173,0.8564895103607386
0.7176717671767177,0.8565608810020507
0.7180718071807181,0.8566316407669304
0.7184718471847185,0.856703934752979
0.7188718871887189,0.856778327247339
0.7192719271927193,0.8568543890962061
0.7196719671967197,0.8569320865854123
0.7200720072007201,0.8570108149867991
0.7204720472047205,0.8570891036731043
0.7208720872087209,0.8571655462513619
0.7212721272127213,0.8572392694634996
0.7216721672167217,0.8573101634847392
0.7220722072207221,0.8573792692141283
0.7224722472247225,0.8574481778219447
0.7228722872287229,0.8575179730897736
0.7232723272327233,0.8575902233388173
0.7236723672367237,0.8576660933678663
0.7240724072407241,0.8577447317469518
0.7244724472447245,0.8578237457027542
0.7248724872487249,0.8579011775046735
0.7252725272527253,0.8579761574972373
0.7256725672567257,0.8580492431569331
0.7260726072607261,0.858121353082752
0.7264726472647265,0.8581933396321472
0.7268726872687269,0.8582661792509396
0.7272727272727273,0.8583410008109357
0.7276727672767277,0.858418671162783
0.7280728072807281,0.8584985882915239
0.7284728472847285,0.858579603704746
0.7288728872887289,0.858661384215927
0.7292729272927293,0.8587432886729868
0.7296729672967297,0.8588247111060914
0.7300730073007301,0.8589051746337985
0.7304730473047305,0.8589843787102445
0.7308730873087309,0.8590625891945629
0.7312731273127313,0.8591406008674911
0.7316731673167317,0.8592200847963766
0.7320732073207321,0.8593020957924102
0.7324732473247325,0.859385842854868
0.7328732873287329,0.8594705591621751
0.7332733273327333,0.8595566085527561
0.7336733673367337,0.8596439129968848
0.7340734073407341,0.8597319453489278
0.7344734473447345,0.859819717918208
0.7348734873487349,0.8599065404926282
0.7352735273527353,0.8599920842812945
0.7356735673567357,0.8600766515984807
0.7360736073607361,0.8601613780602723
0.7364736473647365,0.8602467350690383
0.7368736873687369,0.8603338254249835
0.7372737273727373,0.860424781346575
0.7376737673767377,0.8605197276803903
0.7380738073807381,0.8606170126740289
0.7384738473847385,0.860715098926083
0.7388738873887389,0.8608124555983035
0.7392739273927393,0.860908462703095
0.7396739673967397,0.8610026144750239
0.7400740074007401,0.8610955023524824
0.7404740474047405,0.8611882748950417
0.7408740874087409,0.861282741256663
0.7412741274127413,0.8613813867056812
0.7416741674167416,0.861484655702944
0.742074207420742,0.8615920361891868
0.7424742474247424,0.8617029471038525
0.7428742874287428,0.8618156174836779
0.7432743274327432,0.8619279844447596
0.7436743674367436,0.8620388975535991
0.744074407440744,0.8621479229871325
0.7444744474447444,0.8622564228926014
0.7448744874487448,0.8623660061468669
0.7452745274527453,0.8624787008658606
0.7456745674567457,0.8625959513663539
0.746074607460746,0.8627175138138218
0.7464746474647465,0.8628431100249992
0.7468746874687469,0.8629727824891149
0.7472747274727473,0.8631062795027027
0.7476747674767477,0.8632416389073503
0.7480748074807481,0.8633768071522108
0.7484748474847485,0.863511277528809
0.7488748874887489,0.863645504146037
0.7492749274927493,0.8637811085470495
0.7496749674967497,0.8639199044306705
0.7500750075007501,0.8640629954046382
0.7504750475047505,0.8642108385138043
0.7508750875087509,0.864363541143135
0.7512751275127513,0.8645218896204255
0.7516751675167517,0.8646849469424782
0.7520752075207521,0.8648513675472375
0.7524752475247525,0.8650198654235657
0.7528752875287529,0.8651897734116671
0.7532753275327533,0.865360386803729
0.7536753675367537,0.8655319732899034
0.7540754075407541,0.8657048017179858
0.7544754475447545,0.8658796349192384
0.7548754875487549,0.8660590912381689
0.7552755275527553,0.8662461300600146
0.7556755675567557,0.8664405947415741
0.7560756075607561,0.8666409258176335
0.7564756475647565,0.8668447044799946
0.7568756875687569,0.8670493123461938
0.7572757275727573,0.8672538800840102
0.7576757675767577,0.8674615311145191
0.7580758075807581,0.8676725938948856
0.7584758475847585,0.8678820577938602
0.7588758875887589,0.8680914527107471
0.7592759275927593,0.8683006367497301
0.7596759675967597,0.8685145298349527
0.7600760076007601,0.8687375745715575
0.7604760476047605,0.8689659599666335
0.7608760876087609,0.869198251501238
0.7612761276127613,0.8694289856886361
0.7616761676167617,0.8696580152161866
0.7620762076207621,0.8698837284641141
0.7624762476247625,0.8701056051157695
0.7628762876287629,0.8703240504960716
0.7632763276327633,0.8705383847360982
0.7636763676367637,0.8707533849037378
0.7640764076407641,0.8709694356958205
0.7644764476447645,0.8711874459709487
0.7648764876487649,0.8714013792082248
0.7652765276527653,0.8716098808467049
0.7656765676567657,0.8718126790382371
0.7660766076607661,0.8720104953484358
0.7664766476647665,0.8721995503303781
0.7668766876687669,0.8723779726003827
0.7672767276727673,0.8725480074477785
0.7676767676767677,0.8727067579659689
0.7680768076807681,0.8728579615838611
0.7684768476847685,0.8730017116620808
0.7688768876887689,0.8731369442330308
0.7692769276927693,0.8732614886376355
0.7696769676967697,0.8733799326660252
0.7700770077007701,0.8734905848832435
0.7704770477047705,0.8735886539857911
0.770877087708771,0.8736703919721971
0.7712771277127713,0.8737374786203271
0.7716771677167716,0.8737920723046427
0.772077207720772,0.8738404485106116
0.7724772477247724,0.873885473811194
0.7728772877287728,0.8739209939855018
0.7732773277327732,0.8739486665300342
0.7736773677367736,0.8739741002384127
0.774077407740774,0.8739973377508842
0.7744774477447744,0.8740158090454864
0.7748774877487749,0.8740304789313994
0.7752775277527753,0.8740451690129626
0.7756775677567757,0.874061765527727
0.7760776077607761,0.8740832105596381
0.7764776477647765,0.8741117742475373
0.7768776877687769,0.8741431016698796
0.7772777277727773,0.8741856486188361
0.7776777677767777,0.8742405517546677
0.7780778077807781,0.8743084897011993
0.7784778477847785,0.8743869340178793
0.7788778877887789,0.8744758716307884
0.7792779277927793,0.8745750901255933
0.7796779677967797,0.8746839345254495
0.7800780078007801,0.8748007223620016
0.7804780478047805,0.8749299688934223
0.7808780878087809,0.8750698375552034
0.7812781278127813,0.8752153077345272
0.7816781678167817,0.8753599496563098
0.7820782078207821,0.8755018450133507
0.7824782478247825,0.8756535314359969
0.7828782878287829,0.8758019727854899
0.7832783278327833,0.875929116275216
0.7836783678367837,0.8760286329732387
0.7840784078407841,0.8761186458533837
0.7844784478447845,0.8761960905762181
0.7848784878487849,0.8762483619235437
0.7852785278527853,0.8762825123122132
0.7856785678567857,0.8763124043060155
0.7860786078607861,0.8763312700171971
0.7864786478647865,0.8763120349704074
0.7868786878687869,0.8762534959146897
0.7872787278727873,0.8761554510075426
0.7876787678767877,0.8760557974352399
0.7880788078807881,0.8759632124573277
0.7884788478847885,0.8758874072687549
0.7888788878887889,0.87580056949759
0.7892789278927893,0.8757130990379514
0.7896789678967897,0.8756469985739559
0.7900790079007901,0.8756058757504112
0.7904790479047905,0.8755867849092333
0.7908790879087909,0.875570197028426
0.7912791279127913,0.8755906488577477
0.7916791679167917,0.8756654589165191
0.7920792079207921,0.8758040301818583
0.7924792479247925,0.8759882954829346
0.7928792879287929,0.8761933097424687
0.7932793279327933,0.8764374806063447
0.7936793679367937,0.8767103384656147
0.7940794079407941,0.8770051395379654
0.7944794479447945,0.8773026943490048
0.7948794879487949,0.8776108786725052
0.7952795279527953,0.8779260533051259
0.7956795679567957,0.8782436993029961
0.7960796079607961,0.8785431151304012
0.7964796479647965,0.8788038892453995
0.7968796879687969,0.8790312048178356
0.7972797279727973,0.8792168070323891
0.7976797679767977,0.8793429220686486
0.7980798079807981,0.8794127299551461
0.7984798479847985,0.879414451217727
0.7988798879887989,0.8793717906135892
0.7992799279927993,0.8792971696645524
0.7996799679967997,0.8791838264374292
0.8000800080008001,0.8790611379781272
0.8004800480048005,0.8789542098018204
0.800880088008801,0.8788260768462981
0.8012801280128014,0.878681436105926
0.8016801680168018,0.8785531583852563
0.802080208020802,0.8784652038565165
0.8024802480248024,0.8784397103485005
0.8028802880288028,0.8784757308142581
0.8032803280328032,0.8785727338303824
0.8036803680368036,0.8787330091393704
0.804080408040804,0.8789592580142616
0.8044804480448045,0.879223684420094
0.8048804880488049,0.8795090437511499
0.8052805280528053,0.8798036151331958
0.8056805680568057,0.8800858269717053
0.8060806080608061,0.8803418323415493
0.8064806480648065,0.8805644933430194
0.8068806880688069,0.8807575182539762
0.8072807280728073,0.8809219418584922
0.8076807680768077,0.8810616688485079
0.8080808080808081,0.8811433402627651
0.8084808480848085,0.8811275821618729
0.8088808880888089,0.8810175826607931
0.8092809280928093,0.8808399868152581
0.8096809680968097,0.8806321337864631
0.8100810081008101,0.8803993852653049
0.8104810481048105,0.880171180515074
0.8108810881088109,0.8799857753128218
0.8112811281128113,0.8798646855364912
0.8116811681168117,0.8798287859195837
0.8120812081208121,0.8798664085424557
0.8124812481248125,0.8799718486862037
0.8128812881288129,0.8801555080201837
0.8132813281328133,0.8804252890587854
0.8136813681368137,0.8807849643563542
0.8140814081408141,0.8812246848623883
0.8144814481448145,0.8817027738555974
0.8148814881488149,0.8821775081476998
0.8152815281528153,0.8826209425702455
0.8156815681568157,0.8830343244515046
0.8160816081608161,0.883386919111272
0.8164816481648165,0.8836476044886006
0.8168816881688169,0.8837930751176681
0.8172817281728173,0.8838182450275004
0.8176817681768177,0.883741611837263
0.8180818081808181,0.8835757183800932
0.8184818481848185,0.8833377867433264
0.8188818881888189,0.8830497097791553
0.8192819281928193,0.8827421664056628
0.8196819681968197,0.8824085378210363
0.8200820082008201,0.8820986037720477
0.8204820482048205,0.8818970929197032
0.8208820882088209,0.8818572483824144
0.8212821282128213,0.8819702871740357
0.8216821682168217,0.8822251104114293
0.8220822082208221,0.8826055349873434
0.8224822482248225,0.8830734616139837
0.8228822882288229,0.8835687813016915
0.8232823282328233,0.8840790044762485
0.8236823682368237,0.8845713331160181
0.8240824082408241,0.8849738280992036
0.8244824482448245,0.8852762098941593
0.8248824882488249,0.8854620505989546
0.8252825282528253,0.8855341960882342
0.8256825682568257,0.8854984962843591
0.8260826082608261,0.8853177976389499
0.8264826482648265,0.8850121116904633
0.8268826882688269,0.8846230777955433
0.8272827282728273,0.8842241064100708
0.8276827682768277,0.8838743250255621
0.8280828082808281,0.8836345536378281
0.8284828482848285,0.883534349421085
0.828882888288829,0.8835796413393626
0.8292829282928293,0.8838088154792546
0.8296829682968297,0.8842090491460055
0.8300830083008301,0.8847113352058515
0.8304830483048306,0.8853028445445144
0.830883088308831,0.8859677564006027
0.8312831283128314,0.8866394630541409
0.8316831683168318,0.8872533474006634
0.8320832083208322,0.8877130216271834
0.8324832483248324,0.8879842022666559
0.8328832883288328,0.8880816282669695
0.8332833283328333,0.8880090824221398
0.8336833683368337,0.8877806974330943
0.834083408340834,0.8874155369275956
0.8344834483448345,0.8869406734426053
0.8348834883488349,0.8864296258863621
0.8352835283528353,0.8859378663807218
0.8356835683568357,0.8855670768198289
0.8360836083608361,0.8854057193597317
0.8364836483648365,0.8855011641249166
0.8368836883688369,0.8858164933151927
0.8372837283728373,0.8863129173910991
0.8376837683768377,0.8869453402135059
0.8380838083808381,0.887662468264707
0.8384838483848385,0.8883760083721404
0.8388838883888389,0.889015068439484
0.8392839283928393,0.8895106977133163
0.8396839683968397,0.8897971758870268
0.8400840084008401,0.8898826602355134
0.8404840484048405,0.8897794854704398
0.8408840884088409,0.8894998893894578
0.8412841284128413,0.88905073495386
0.8416841684168417,0.8884697366197334
0.8420842084208421,0.8878409914306817
0.8424842484248425,0.8873297813336958
0.8428842884288429,0.8870791411415399
0.8432843284328433,0.887150829292742
0.8436843684368437,0.8875220390850632
0.8440844084408441,0.8881563037331629
0.8444844484448445,0.8889524248223687
0.8448844884488449,0.8898039224680782
0.8452845284528453,0.8906488952623736
0.8456845684568457,0.891424497977087
0.8460846084608461,0.8920426230657253
0.8464846484648465,0.8924248844749043
0.8468846884688469,0.8925133625294238
0.8472847284728473,0.8922716104856262
0.8476847684768477,0.8917779965294015
0.8480848084808481,0.8911424031153777
0.8484848484848485,0.8904532959573014
0.8488848884888489,0.8898013919254025
0.8492849284928493,0.8892891077194374
0.8496849684968497,0.8889916987746312
0.8500850085008501,0.8890186459685554
0.8504850485048505,0.8894095969048522
0.8508850885088509,0.890126266374989
0.8512851285128513,0.891067672314722
0.8516851685168517,0.8920833378033789
0.8520852085208521,0.8930434328006045
0.8524852485248525,0.8938225486467197
0.8528852885288529,0.894306647049056
0.8532853285328533,0.8944544697768435
0.8536853685368537,0.8942682627008592
0.8540854085408541,0.8937843957002043
0.8544854485448545,0.8930884046620177
0.8548854885488549,0.8922948405986484
0.8552855285528553,0.8915667663688157
0.8556855685568557,0.8910406973352532
0.8560856085608561,0.8908474097775343
0.8564856485648565,0.8910493039084008
0.8568856885688569,0.8916430211517785
0.8572857285728573,0.892561680239885
0.8576857685768577,0.8936605908389702
0.8580858085808581,0.894824429325972
0.8584858485848585,0.8959060249416421
0.858885888588859,0.896714771647933
0.8592859285928593,0.8970948764034765
0.8596859685968598,0.8970185172833276
0.8600860086008602,0.8965334836356943
0.8604860486048606,0.8957268324171341
0.860886088608861,0.8947745305713901
0.8612861286128614,0.8938777096648879
0.8616861686168618,0.8931873956740296
0.8620862086208622,0.892795974949414
0.8624862486248625,0.8927665201462998
0.8628862886288629,0.8931518857162308
0.8632863286328633,0.8939585973791477
0.8636863686368637,0.8950691299149258
0.8640864086408641,0.8963608203183673
0.8644864486448645,0.8976371210058983
0.8648864886488649,0.8986336174970977
0.8652865286528653,0.8991617686392044
0.8656865686568657,0.8991444672004862
0.8660866086608661,0.898603347120051
0.8664866486648665,0.8976667553704036
0.8668866886688669,0.8965361636836859
0.8672867286728673,0.8954999557417409
0.8676867686768677,0.8947976775562418
0.8680868086808681,0.8945778505507485
0.8684868486848685,0.8949083660843469
0.8688868886888689,0.8957721073139843
0.8692869286928693,0.8970371716304951
0.8696869686968697,0.8984721874791094
0.8700870087008701,0.8998607681470557
0.8704870487048705,0.9009931799517306
0.8708870887088709,0.9016662789104724
0.8712871287128713,0.901769521432969
0.8716871687168717,0.9012794205381821
0.8720872087208721,0.9003091825680862
0.8724872487248725,0.8991045332121076
0.8728872887288729,0.8979158412212406
0.8732873287328733,0.8969722030143179
0.8736873687368737,0.8964635074991021
0.8740874087408741,0.8964854200566663
0.8744874487448745,0.8970933815896119
0.8748874887488749,0.8982453044613402
0.8752875287528753,0.8997701257727818
0.8756875687568757,0.9013928524702669
0.8760876087608761,0.9027925188095142
0.8764876487648765,0.9036973555154483
0.8768876887688769,0.9039097492928286
0.8772877287728773,0.9034216033786178
0.8776877687768777,0.9023937321960686
0.8780878087808781,0.9010753198454976
0.8784878487848785,0.8998071815243707
0.8788878887888789,0.8989151963108266
0.8792879287928793,0.8985967553052221
0.8796879687968797,0.898939198543818
0.8800880088008801,0.8999353373021808
0.8804880488048805,0.9014020126725619
0.8808880888088809,0.9031154050910835
0.8812881288128813,0.904776921854952
0.8816881688168817,0.9060723257337175
0.8820882088208821,0.9067487018162321
0.8824882488248825,0.9066084836263356
0.8828882888288829,0.9056546379422274
0.8832883288328833,0.9041028639203835
0.8836883688368837,0.9023851634045919
0.8840884088408841,0.9009628423360216
0.8844884488448845,0.9001768044881862
0.8848884888488849,0.9001755787113165
0.8852885288528853,0.9009244597655954
0.8856885688568857,0.9023176803944813
0.8860886088608861,0.9041031287417363
0.8864886488648865,0.905946239028069
0.8868886888688869,0.907492227501195
0.8872887288728873,0.9085136188449217
0.8876887688768877,0.9087913698047227
0.8880888088808881,0.9082488518696321
0.8884888488848885,0.9069740771086199
0.888888888888889,0.9053079446329557
0.8892889288928894,0.9037357531433812
0.8896889688968898,0.9027239900777763
0.8900890089008902,0.9025567106000391
0.8904890489048906,0.903290634580342
0.890889088908891,0.9047848643621074
0.8912891289128914,0.9067342621955564
0.8916891689168918,0.9087688213409136
0.8920892089208922,0.9105164317081285
0.8924892489248926,0.9116346676642749
0.8928892889288929,0.91177182728053
0.8932893289328933,0.9108527270831575
0.8936893689368937,0.9091182467190846
0.8940894089408941,0.9070317891313444
0.8944894489448945,0.9051682034764665
0.8948894889488949,0.9040528806695549
0.8952895289528953,0.9039678128380538
0.8956895689568957,0.904940300335787
0.8960896089608961,0.9067037761126115
0.8964896489648965,0.908876836572249
0.8968896889688969,0.9110310371819865
0.8972897289728973,0.9127578372013531
0.8976897689768977,0.9137499222562069
0.8980898089808981,0.9137670550663508
0.8984898489848985,0.9127635615971849
0.8988898889888989,0.9109870217248791
0.8992899289928993,0.908962548030911
0.8996899689968997,0.9073175546275749
0.9000900090009001,0.9065557320412243
0.9004900490049005,0.9068801194116229
0.9008900890089009,0.9082553631162725
0.9012901290129013,0.9104078158679826
0.9016901690169017,0.9128518857351552
0.9020902090209021,0.9150438578523445
0.9024902490249025,0.9165013880396098
0.9028902890289029,0.9168608855641913
0.9032903290329033,0.9159943851687987
0.9036903690369037,0.9140828783389583
0.9040904090409041,0.9116464681509824
0.9044904490449045,0.909352388531594
0.9048904890489049,0.9078764584491128
0.9052905290529053,0.907724389336372
0.9056905690569057,0.9089541783661729
0.9060906090609061,0.9112204477744883
0.9064906490649065,0.9139304909650445
0.9068906890689069,0.9164320889740922
0.9072907290729073,0.9181979136875353
0.9076907690769077,0.9188663979084963
0.9080908090809081,0.9182921484386375
0.9084908490849085,0.9166741044607667
0.9088908890889089,0.9144867976653224
0.9092909290929093,0.9124209668418226
0.9096909690969097,0.9110742533053354
0.9100910091009101,0.9108011480876157
0.9104910491049105,0.9117596351830869
0.9108910891089109,0.9137948855823761
0.9112911291129113,0.916398469947323
0.9116911691169117,0.9188834483029443
0.9120912091209121,0.920624042067497
0.9124912491249125,0.9212010796775645
0.9128912891289129,0.9204549737504352
0.9132913291329133,0.9185418469113855
0.9136913691369137,0.9159700232357271
0.9140914091409141,0.9135305598727269
0.9144914491449145,0.9119711943326212
0.9148914891489149,0.9118239603540259
0.9152915291529153,0.913201783198265
0.9156915691569157,0.9157694225593407
0.9160916091609161,0.9189010124410741
0.9164916491649165,0.9217257673006114
0.916891689168917,0.9234700773094664
0.9172917291729173,0.9237548682959988
0.9176917691769177,0.9226394688831766
0.9180918091809182,0.9204767746066808
0.9184918491849186,0.9179008670792795
0.918891889188919,0.9156958917915523
0.9192919291929194,0.914624526705724
0.9196919691969198,0.9150607534622387
0.9200920092009202,0.916962896642087
0.9204920492049206,0.9198238299530818
0.920892089208921,0.9228232771051691
0.9212921292129214,0.9250904641662097
0.9216921692169218,0.9259770029629417
0.9220922092209222,0.9252694489364413
0.9224922492249226,0.9232218120775684
0.922892289228923,0.9204205582445261
0.9232923292329233,0.9176738184136051
0.9236923692369237,0.9157731963321931
0.9240924092409241,0.915326913280982
0.9244924492449245,0.9165782403508906
0.9248924892489249,0.9193407690844382
0.9252925292529253,0.9229784808119331
0.9256925692569257,0.926475012432371
0.9260926092609261,0.9287465258198487
0.9264926492649265,0.9291471861260387
0.9268926892689269,0.9276625193568887
0.9272927292729273,0.9248771031069078
0.9276927692769277,0.9217155753399151
0.9280928092809281,0.919206738967892
0.9284928492849285,0.9181790098911049
0.9288928892889289,0.919036689602729
0.9292929292929293,0.9216493578536682
0.9296929692969297,0.9253556892983834
0.9300930093009301,0.9290728032254956
0.9304930493049305,0.931668854627824
0.9308930893089309,0.9322813422230584
0.9312931293129313,0.9307078296200642
0.9316931693169317,0.9275311333508229
0.9320932093209321,0.9238120023004948
0.9324932493249325,0.9207279305680235
0.9328932893289329,0.9192309867182277
0.9332933293329333,0.9198028822987202
0.9336933693369337,0.9223932989686754
0.9340934093409341,0.926339222294114
0.9344934493449345,0.9304790983690047
0.9348934893489349,0.9336031274769748
0.9352935293529353,0.9348841235672727
0.9356935693569357,0.9339520056603843
0.9360936093609361,0.9311076422907629
0.9364936493649365,0.9273371613911805
0.9368936893689369,0.923918985455487
0.9372937293729373,0.9220113503750552
0.9376937693769377,0.9222006678182311
0.9380938093809381,0.9244767239847861
0.9384938493849385,0.928199228588956
0.9388938893889389,0.9322958220397737
0.9392939293929393,0.9355213063181316
0.9396939693969397,0.9368271525828193
0.9400940094009401,0.9357609121607026
0.9404940494049405,0.9326641908770332
0.9408940894089409,0.9286193170145582
0.9412941294129413,0.9250467276814587
0.9416941694169417,0.9231352595140405
0.9420942094209421,0.923659042212594
0.9424942494249425,0.9266809135344751
0.9428942894289429,0.9313969290075971
0.9432943294329433,0.9364397023683799
0.9436943694369437,0.940353773790822
0.9440944094409441,0.9420028730616162
0.9444944494449445,0.9408217544261352
0.9448944894489449,0.9372503283391733
0.9452945294529453,0.9325942491497179
0.9456945694569457,0.9283907222711235
0.9460946094609461,0.9260299289544405
0.9464946494649465,0.9263685768302127
0.946894689468947,0.9293858992294249
0.9472947294729473,0.9341767381831649
0.9476947694769478,0.9392192383218176
0.9480948094809482,0.9428396410816682
0.9484948494849486,0.9437372820636958
0.948894889488949,0.9415646020454318
0.9492949294929494,0.937103477114176
0.9496949694969498,0.9319240155383721
0.9500950095009502,0.9278890489548945
0.9504950495049506,0.9264035492029152
0.950895089508951,0.9280884902771256
0.9512951295129514,0.9326282727741994
0.9516951695169518,0.9387120431697074
0.9520952095209522,0.9445105637102476
0.9524952495249526,0.9481762258759155
0.952895289528953,0.9483932337021382
0.9532953295329533,0.9450981746464471
0.9536953695369537,0.9395381509738208
0.9540954095409541,0.9337090162395383
0.9544954495449545,0.9295108149084584
0.9548954895489549,0.9283306120815816
0.9552955295529553,0.9306689742151639
0.9556955695569557,0.9359221943221607
0.9560956095609561,0.9424397326441227
0.9564956495649565,0.9480601431935829
0.9568956895689569,0.9507920044251295
0.9572957295729573,0.9496326264456819
0.9576957695769577,0.9449969961028345
0.9580958095809581,0.9386582912922936
0.9584958495849585,0.9330085703463565
0.9588958895889589,0.9301083142276588
0.9592959295929593,0.9311422099318478
0.9596959695969597,0.936047119320992
0.9600960096009601,0.9433821955974614
0.9604960496049605,0.9508583311125702
0.9608960896089609,0.9561038925178365
0.9612961296129613,0.9572663270570236
0.9616961696169617,0.9538698820489698
0.9620962096209621,0.947144096667601
0.9624962496249625,0.9395674426456085
0.9628962896289629,0.9338279012070609
0.9632963296329633,0.93183922024172
0.9636963696369637,0.9343666811825702
0.9640964096409641,0.9407271043119291
0.9644964496449645,0.948866466628962
0.9648964896489649,0.9559794395764498
0.9652965296529653,0.959607898406472
0.9656965696569657,0.9584813522016626
0.9660966096609661,0.9530748583604534
0.9664966496649665,0.9455471672113607
0.9668966896689669,0.9387594289790026
0.9672967296729673,0.9352509891025587
0.9676967696769677,0.9364489891799753
0.9680968096809681,0.9422372710444045
0.9684968496849685,0.9508576215604292
0.9688968896889689,0.9595001593352909
0.9692969296929693,0.9652249180613386
0.9696969696969697,0.9659195156373632
0.9700970097009701,0.9612887175725597
0.9704970497049705,0.9529898385699025
0.9708970897089709,0.944022468931601
0.9712971297129713,0.9375117288060786
0.9716971697169717,0.9356151361318191
0.9720972097209721,0.9390068826819654
0.9724972497249725,0.9465592484894141
0.9728972897289729,0.9557417973160889
0.9732973297329733,0.9634294076817804
0.9736973697369737,0.9669885304505044
0.9740974097409741,0.9652381123078668
0.9744974497449745,0.9588594261437806
0.9748974897489749,0.9503110764388687
0.9752975297529753,0.9428831192888276
0.9756975697569757,0.9394239293737947
0.9760976097609761,0.941354318148237
0.9764976497649765,0.9482025070998161
0.976897689768977,0.9577811038946777
0.9772977297729774,0.9669278359866331
0.9776977697769778,0.9725163279748905
0.9780978097809782,0.9725145207729519
0.9784978497849786,0.9666962585458962
0.978897889788979,0.957099135737735
0.9792979297929794,0.9471176290278518
0.9796979697969798,0.9401382753887745
0.9800980098009802,0.9385662788088021
0.9804980498049806,0.9430453794445915
0.980898089808981,0.9521613152819279
0.9812981298129814,0.9629074812490971
0.9816981698169818,0.9717150869502796
0.9820982098209822,0.9755371783509595
0.9824982498249826,0.9730881315613851
0.982898289828983,0.9654473379106593
0.9832983298329834,0.9555673885420843
0.9836983698369837,0.9471691101754207
0.9840984098409841,0.9434705972052303
0.9844984498449845,0.9460150338537008
0.9848984898489849,0.954196225229841
0.9852985298529853,0.9654131373445385
0.9856985698569857,0.9758517929032064
0.9860986098609861,0.9817933649498518
0.9864986498649865,0.9810677845788685
0.9868986898689869,0.9737961188662696
0.9872987298729873,0.9624202474153298
0.9876987698769877,0.9508962203601559
0.9880988098809881,0.9433399048899086
0.9884988498849885,0.9424883075538228
0.9888988898889889,0.9488164039734703
0.9892989298929893,0.9603472603008399
0.9896989698969897,0.9733077143520105
0.9900990099009901,0.9834362842450977
0.9904990499049905,0.9873994349197215
0.9908990899089909,0.9840012077170843
0.9912991299129913,0.9746877997337929
0.9916991699169917,0.9630045150914783
0.9920992099209921,0.9533855268266765
0.9924992499249925,0.9495463832558619
0.9928992899289929,0.9531229162032189
0.9932993299329933,0.9631058501056968
0.9936993699369937,0.9762553145623089
0.9940994099409941,0.9881208425794104
0.9944994499449945,0.9945856588471872
0.9948994899489949,0.9933151556702833
0.9952995299529953,0.9846626266203037
0.9956995699569957,0.9716462664047398
0.9960996099609961,0.9588555495984654
0.9964996499649965,0.9508634530359442
0.9968996899689969,0.9505322953342608
0.9972997299729973,0.9582149565172676
0.9976997699769977,0.9715728331286362
0.9980998099809981,0.9863737284936581
0.9984998499849985,0.9978455547839559
0.9988998899889989,1.002210728289961
0.9992999299929993,0.9981228927543
0.9996999699969997,0.9872296589541548


==> anc/fig2/subpl_3_series_2.csv <==
x,y
0.0,0.00031202580613747975
0.00020004000800160032,0.0006253682240593757
0.00040008001600320064,0.0009399872314686958
0.000600120024004801,0.001255840278990532
0.0008001600320064013,0.0015728824084069051
0.0010002000400080016,0.0018910663768868534
0.001200240048009602,0.0022103427868254335
0.0014002800560112022,0.002530660220890285
0.0016003200640128026,0.0028519653818607333
0.0018003600720144029,0.0031742032368324495
0.002000400080016003,0.0034973171653499744
0.0022004400880176033,0.0038212491110205735
0.002400480096019204,0.004145939736155238
0.002600520104020804,0.0044713285789769255
0.0028005601120224045,0.0047973542129315285
0.0030006001200240046,0.0051239544076343525
0.003200640128025605,0.0054510662909834015
0.0034006801360272052,0.005778626511970864
0.0036007201440288058,0.00610657140372568
0.003800760152030406,0.006434837146322936
0.004000800160032006,0.006763359928899985
0.004200840168033607,0.007092076110624778
0.004400880176035207,0.0074209223800685165
0.004600920184036807,0.007749835912542628
0.004800960192038408,0.008078754524969195
0.005001000200040008,0.008407616827863906
0.005201040208041608,0.008736362374021825
0.0054010802160432084,0.009064931803508236
0.005601120224044809,0.009393266984569899
0.005801160232046409,0.0097213111500957
0.006001200240048009,0.01004900902927051
0.00620124024804961,0.010376306974081217
0.00640128025605121,0.010703153080350114
0.00660132026405281,0.011029497302987523
0.0068013602720544105,0.011355291565172895
0.007001400280056011,0.011680489861191532
0.0072014402880576115,0.012005048352672663
0.007401480296059211,0.012328925457993488
0.007601520304060812,0.012652081934633398
0.007801560312062412,0.0129744809542825
0.008001600320064013,0.013296088170528879
0.008201640328065612,0.013616871778969926
0.008401680336067214,0.013936802569614036
0.008601720344068814,0.014255853971460635
0.008801760352070413,0.014574002089168165
0.009001800360072015,0.014891225731741781
0.009201840368073614,0.015207506433194889
0.009401880376075214,0.015522828465161183
0.009601920384076815,0.015837178841456585
0.009801960392078415,0.016150547314613413
0.010002000400080016,0.016462926364432126
0.010202040408081616,0.016774311178618936
0.010402080416083216,0.017084699625600882
0.010602120424084817,0.0173940922196327
0.010802160432086417,0.01770249207833298
0.011002200440088017,0.01800990487280963
0.011202240448089618,0.01831633877055739
0.011402280456091218,0.01862180437133208
0.011602320464092817,0.01892631463622821
0.011802360472094419,0.01922988481020787
0.012002400480096018,0.019532532338349468
0.01220244048809762,0.0198342767761051
0.01240248049609922,0.020135139693874638
0.012602520504100819,0.020435144576223137
0.01280256051210242,0.02073431671608581
0.01300260052010402,0.021032683104321416
0.01320264052810562,0.021330272314990333
0.013402680536107221,0.021627114386748025
0.013602720544108821,0.021923240700757508
0.013802760552110422,0.022218683855536193
0.014002800560112022,0.02251347753916273
0.014202840568113622,0.022807656399278127
0.014402880576115223,0.023101255911322838
0.014602920584116823,0.023394312245456798
0.014802960592118422,0.023686862132613576
0.015003000600120024,0.023978942730141957
0.015203040608121624,0.02427059148748862
0.015403080616123223,0.024561846012374704
0.015603120624124825,0.02485274393791569
0.015803160632126424,0.02514332279112965
0.016003200640128026,0.025433619863272316
0.016203240648129624,0.02572367208242936
0.016403280656131225,0.026013515888786625
0.016603320664132826,0.026303187112987535
0.016803360672134428,0.026592720857974116
0.017003400680136026,0.02688215138469378
0.017203440688137627,0.027171512002038115
0.01740348069613923,0.02746083496136303
0.017603520704140826,0.027750151355921324
0.017803560712142428,0.028039491025519333
0.01800360072014403,0.028328882466689086
0.018203640728145627,0.028618352748646048
0.01840368073614723,0.028907927435280617
0.01860372074414883,0.029197630513408828
0.018803760752150428,0.02948748432748451
0.01900380076015203,0.029777509520951564
0.01920384076815363,0.030067724984391007
0.01940388077615523,0.030358147810593296
0.01960392078415683,0.03064879325666229
0.01980396079215843,0.030939674713232772
0.020004000800160033,0.031230803680859523
0.02020404080816163,0.031522189753611846
0.020404080816163232,0.031813840609883695
0.020604120824164834,0.03210576201040652
0.02080416083216643,0.032397957803428606
0.021004200840168033,0.032690429937002614
0.021204240848169634,0.03298317847830077
0.021404280856171232,0.03327620163985609
0.021604320864172834,0.03356949581260708
0.021804360872174435,0.03386305560560325
0.022004400880176033,0.034156873892209484
0.022204440888177635,0.034450941862628114
0.022404480896179236,0.03474524908254005
0.022604520904180834,0.035039783557648196
0.022804560912182435,0.03533453180389029
0.023004600920184037,0.035629478923071646
0.023204640928185635,0.03592460868365365
0.023404680936187236,0.036219903606418434
0.023604720944188837,0.03651534505471681
0.02380476095219044,0.03681091332899297
0.024004800960192037,0.037106587765266846
0.024204840968193638,0.03740234683724346
0.02440488097619524,0.03769816826170697
0.024604920984196837,0.03799402910684713
0.02480496099219844,0.038289905903155785
0.02500500100020004,0.03858577475652254
0.025205041008201638,0.03888161146315003
0.02540508101620324,0.03917739162590249
0.02560512102420484,0.03947309077169455
0.02580516103220644,0.03976868446952169
0.02600520104020804,0.040064148448729305
0.026205241048209642,0.040359458717113786
0.02640528105621124,0.040654591678446435
0.02660532106421284,0.040949524249009814
0.026805361072214443,0.0412442339727357
0.02700540108021604,0.04153869913453524
0.027205441088217642,0.04183289887141382
0.027405481096219243,0.04212681328096719
0.027605521104220845,0.042420423526860186
0.027805561112222443,0.0427137119408961
0.028005601120224044,0.04300666212129257
0.028205641128225645,0.043299259026789376
0.028405681136227243,0.04359148906622454
0.028605721144228845,0.043883340183227544
0.028805761152230446,0.04417480193569259
0.029005801160232044,0.044465865569710286
0.029205841168233646,0.04475652408765329
0.029405881176235247,0.04504677231012962
0.029605921184236845,0.045336606931537675
0.029805961192238446,0.04562602656897763
0.030006001200240048,0.04591503180429685
0.030206041208241646,0.046203625219070274
0.030406081216243247,0.04649181142234135
0.03060612122424485,0.04677959707097512
0.030806161232246446,0.047066990882501054
0.031006201240248048,0.047354003640350764
0.03120624124824965,0.04764064819142329
0.03140628125625125,0.04792693943593883
0.03160632126425285,0.048212894309570334
0.031806361272254446,0.04849853175787074
0.03200640128025605,0.04878387270304232
0.03220644128825765,0.04906894000312278
0.03240648129625925,0.04935375840369094
0.03260652130426085,0.04963835448222203
0.03280656131226245,0.04992275658524982
0.033006601320264055,0.05020699475851864
0.03320664132826565,0.05049110067033369
0.03340668133626725,0.05077510752834219
0.033606721344268856,0.051059049990001076
0.033806761352270454,0.05134296406700857
0.03400680136027205,0.05162688702399782
0.034206841368273656,0.05191085727180983
0.034406881376275254,0.05219491425568062
0.03460692138427685,0.05247909833869413
0.03480696139227846,0.052763450680866755
0.035007001400280055,0.05304801311424328
0.03520704140828165,0.05333282801439518
0.03540708141628326,0.05361793816872296
0.035607121424284856,0.05390338664197297
0.035807161432286454,0.05418921663938619
0.03600720144028806,0.05447547136790266
0.036207241448289657,0.05476219389584994
0.036407281456291254,0.05504942701154675
0.03660732146429286,0.05533721308125544
0.03680736147229446,0.055625593906917306
0.037007401480296055,0.05591461058410471
0.03720744148829766,0.05620430336062247
0.03740748149629926,0.05649471149618817
0.037607521504300856,0.056785873123618255
0.03780756151230246,0.05707782511194187
0.03800760152030406,0.05737060293185952
0.03820764152830566,0.05766424052395743
0.03840768153630726,0.057958770170081955
0.03860772154430886,0.0582542223682704
0.03880776155231046,0.05855062571162685
0.03900780156031206,0.058848006771522084
0.03920784156831366,0.05914638998548726
0.03940788157631526,0.05944579755016051
0.03960792158431686,0.05974624931963429
0.03980796159231846,0.060047762709539626
0.040008001600320066,0.06035035260719049
0.040208041608321664,0.06065403128809823
0.04040808161632326,0.060958808339151585
0.04060812162432487,0.061264690588742746
0.040808161632326465,0.06157168204410392
0.04100820164032806,0.061879783836101904
0.04120824164832967,0.06218899417172045
0.041408281656331265,0.06249930829444125
0.04160832166433286,0.06281071845271498
0.04180836167233447,0.06312321387669266
0.042008401680336066,0.06343678076336648
0.042208441688337664,0.06375140227024625
0.04240848169633927,0.06406705851767412
0.04260852170434087,0.06438372659985607
0.042808561712342465,0.06470138060466309
0.04300860172034407,0.06501999164222903
0.04320864172834567,0.06533952788234525
0.043408681736347265,0.06565995460062482
0.04360872174434887,0.0659812342333811
0.04380876175235047,0.06630332644113698
0.044008801760352066,0.06662618818065257
0.04420884176835367,0.06694977378533015
0.04440888177635527,0.0672740350538264
0.04460892178435687,0.0675989213466728
0.04480896179235847,0.06792437969067744
0.04500900180036007,0.06825035489085238
0.04520904180836167,0.06857678964958394
0.04540908181636327,0.06890362469273657
0.04560912182436487,0.06923079890235496
0.04580916183236647,0.06955824945560447
0.04600920184036807,0.06988591196956667
0.04620924184836967,0.07021372065148476
0.04640928185637127,0.07054160845403294
0.046609321864372874,0.07086950723516511
0.04680936187237447,0.07119734792208157
0.04700940188037607,0.07152506067883639
0.047209441888377675,0.07185257507709578
0.04740948189637927,0.07217982026954606
0.04760952190438088,0.07250672516544103
0.047809561912382476,0.072833218607771
0.048009601920384073,0.07315922955153169
0.04820964192838568,0.07348468724256771
0.048409681936387276,0.07380952139646499
0.048609721944388874,0.07413366237696788
0.04880976195239048,0.07445704137340003
0.04900980196039208,0.07477959057657359
0.049209841968393675,0.07510124335267797
0.04940988197639528,0.07542193441464927
0.04960992198439688,0.07574159999053093
0.049809961992398476,0.07606017798834917
0.05001000200040008,0.07637760815703978
0.05021004200840168,0.07669383224297772
0.050410082016403276,0.07700879414167708
0.05061012202440488,0.07732244004424564
0.05081016203240648,0.07763471857819633
0.05101020204040808,0.07794558094223632
0.05121024204840968,0.07825498103467389
0.05141028205641128,0.07856287557510289
0.05161032206441288,0.07886922421904488
0.05181036207241448,0.07917398966524959
0.05201040208041608,0.07947713775537527
0.05221044208841768,0.07977863756579129
0.052410482096419284,0.08007846149126681
0.05261052210442088,0.08037658532033025
0.05281056211242248,0.0806729883021061
0.053010602120424084,0.08096765320445636
0.05321064212842568,0.08126056636327567
0.05341068213642728,0.08155171772281078
0.053610722144428885,0.08184110086689597
0.05381076215243048,0.08212871304101789
0.05401080216043208,0.082414555165145
0.054210842168433686,0.08269863183727842
0.054410882176435284,0.08298095132770267
0.05461092218443689,0.08326152556393726
0.05481096219243849,0.08354037010641217
0.055011002200440084,0.08381750411491246
0.05521104220844169,0.08409295030586059
0.05541108221644329,0.08436673490052761
0.055611122224444885,0.08463888756428742
0.05581116223244649,0.08490944133705242
0.05601120224044809,0.08517843255505181
0.056211242248449686,0.08544590076413833
0.05641128225645129,0.08571188862483259
0.05661132226445289,0.08597644180933849
0.05681136227245449,0.08623960889078736
0.05701140228045609,0.08650144122499177
0.05721144228845769,0.0867619928250142
0.05741148229645929,0.08702132022887854
0.05761152230446089,0.08727948236077537
0.05781156231246249,0.0875365403861342
0.05801160232046409,0.08779255756095673
0.05821164232846569,0.08804759907582632
0.05841168233646729,0.08830173189502731
0.05861172234446889,0.08855502459122655
0.058811762352470494,0.08880754717618577
0.05901180236047209,0.08905937092798863
0.05921184236847369,0.0893105682152793
0.059411882376475295,0.0895612123190217
0.05961192238447689,0.08981137725229682
0.05981196239247849,0.0900611375786646
0.060012002400480095,0.09031056822962058
0.06021204240848169,0.09055974432168196
0.06041208241648329,0.09080874097363748
0.060612122424484896,0.09105763312449526
0.060812162432486494,0.09130649535265745
0.06101220244048809,0.0915554016968461
0.0612122424484897,0.0918044254792954
0.061412282456491295,0.09205363913171512
0.06161232246449289,0.09230311402451809
0.0618123624724945,0.09255292029978937
0.062012402480496095,0.09280312670845893
0.0622124424884977,0.09305380045212129
0.0624124824964993,0.09330500702992603
0.0626125225045009,0.09355681009094206
0.0628125625125025,0.09380927129237629
0.0630126025205041,0.09406245016400375
0.0632126425285057,0.09431640397914255
0.0634126825365073,0.09457118763248162
0.06361272254450889,0.09482685352504423
0.0638127625525105,0.09508345145654408
0.0640128025605121,0.09534102852536563
0.0642128425685137,0.09559962903637341
0.0644128825765153,0.09585929441672995
0.0646129225845169,0.09612006313987631
0.0648129625925185,0.09638197065780357
0.0650130026005201,0.09664504934171927
0.0652130426085217,0.09690932843118807
0.0654130826165233,0.0971748339918029
0.0656131226245249,0.09744158888141842
0.0658131626325265,0.09770961272495769
0.06601320264052811,0.09797892189777965
0.06621324264852971,0.09824952951757449
0.0664132826565313,0.09852144544473294
0.0666133226645329,0.09879467629111548
0.0668133626725345,0.0990692254371276
0.0670134026805361,0.09934509305698808
0.06721344268853771,0.09962227615205857
0.06741348269653931,0.099900768592084
0.06761352270454091,0.10018056116417522
0.0678135627125425,0.10046164162934759
0.0680136027205441,0.10074399478641118
0.0682136427285457,0.10102760254299076
0.06841368273654731,0.10131244399343675
0.06861372274454891,0.10159849550337058
0.06881376275255051,0.10188573080059121
0.0690138027605521,0.10217412107205291
0.0692138427685537,0.10246363506660745
0.0694138827765553,0.10275423920318796
0.06961392278455691,0.1030458976840957
0.06981396279255851,0.10333857261303578
0.07001400280056011,0.10363222411753296
0.07021404280856171,0.10392681047534463
0.0704140828165633,0.10422228824447476
0.0706141228245649,0.10451861239638073
0.07081416283256652,0.1048157364519529
0.07101420284056811,0.10511361261983776
0.07121424284856971,0.10541219193666632
0.07141428285657131,0.10571142440874257
0.07161432286457291,0.10601125915474133
0.0718143628725745,0.106311644548961
0.07201440288057612,0.1066125283646753
0.07221444288857772,0.10691385791712761
0.07241448289657931,0.10721558020571433
0.07261452290458091,0.10751764205490716
0.07281456291258251,0.10781999025347136
0.07301460292058412,0.10812257169154454
0.07321464292858572,0.10842533349515192
0.07341468293658732,0.10872822315774582
0.07361472294458891,0.1090311886683723
0.07381476295259051,0.10933417863608391
0.07401480296059211,0.10963714241023576
0.07421484296859372,0.1099400301963223
0.07441488297659532,0.11024279316703342
0.07461492298459692,0.11054538356823096
0.07481496299259852,0.11084775481957124
0.07501500300060011,0.11114986160952332
0.07521504300860171,0.11145165998455912
0.07541508301660332,0.11175310743231705
0.07561512302460492,0.11205416295856781
0.07581516303260652,0.11235478715783768
0.07601520304060812,0.11265494227757103
0.07621524304860972,0.1129545922757407
0.07641528305661131,0.11325370287184067
0.07661532306461293,0.11355224159122083
0.07681536307261452,0.11385017780274903
0.07701540308061612,0.1141474827498086
0.07721544308861772,0.11444412957466363
0.07741548309661932,0.11474009333624523
0.07761552310462091,0.11503535102143363
0.07781556311262253,0.11532988154993025
0.07801560312062412,0.1156236657728325
0.07821564312862572,0.11591668646504164
0.07841568313662732,0.11620892831164979
0.07861572314462892,0.11650037788846788
0.07881576315263052,0.11679102363686972
0.07901580316063213,0.11708085583314083
0.07921584316863373,0.11736986655253247
0.07941588317663532,0.11765804962823258
0.07961592318463692,0.11794540060547606
0.07981596319263852,0.11823191669102592
0.08001600320064013,0.11851759669826684
0.08021604320864173,0.11880244098816055
0.08041608321664333,0.11908645140632151
0.08061612322464493,0.11936963121647834
0.08081616323264652,0.11965198503059449
0.08101620324064812,0.11993351873592924
0.08121624324864973,0.1202142394193263
0.08141628325665133,0.12049415528902493
0.08161632326465293,0.12077327559429434
0.08181636327265453,0.12105161054319896
0.08201640328065612,0.12132917121880778
0.08221644328865772,0.12160596949416638
0.08241648329665933,0.121882017946356
0.08261652330466093,0.12215732976996745
0.08281656331266253,0.1224319186903226
0.08301660332066413,0.12270579887677849
0.08321664332866573,0.12297898485645152
0.08341668333666732,0.12325149142870018
0.08361672334466894,0.12352333358070493
0.08381676335267053,0.12379452640448202
0.08401680336067213,0.12406508501566578
0.08421684336867373,0.1243350244743891
0.08441688337667533,0.12460435970858616
0.08461692338467693,0.12487310544003365
0.08481696339267854,0.1251412761134373
0.08501700340068014,0.12540888582885928
0.08521704340868173,0.1256759482777686
0.08541708341668333,0.12594247668298209
0.08561712342468493,0.12620848374274657
0.08581716343268653,0.1264739815791938
0.08601720344068814,0.12673898169138018
0.08621724344868974,0.1270034949131011
0.08641728345669134,0.12726753137564642
0.08661732346469293,0.12753110047563912
0.08681736347269453,0.12779421084807394
0.08701740348069613,0.1280568703446454
0.08721744348869774,0.12831908601742903
0.08741748349669934,0.1285808641079495
0.08761752350470094,0.128842210041645
0.08781756351270253,0.1291031284277059
0.08801760352070413,0.12936362306424104
0.08821764352870574,0.12962369694869674
0.08841768353670734,0.12988335229342762
0.08861772354470894,0.13014259054629396
0.08881776355271054,0.13040141241613534
0.08901780356071214,0.1306598179029488
0.08921784356871373,0.13091780633257805
0.08941788357671535,0.13117537639570176
0.08961792358471694,0.13143252619089088
0.08981796359271854,0.13168925327148956
0.09001800360072014,0.13194555469606117
0.09021804360872174,0.13220142708212845
0.09041808361672334,0.1324568666629278
0.09061812362472495,0.1327118693468895
0.09081816363272655,0.13296643077955012
0.09101820364072814,0.13322054640759876
0.09121824364872974,0.13347421154475642
0.09141828365673134,0.13372742143918667
0.09161832366473294,0.13398017134213594
0.09181836367273455,0.13423245657750335
0.09201840368073615,0.134484272612042
0.09221844368873774,0.1347356151258975
0.09241848369673934,0.13498648008319275
0.09261852370474094,0.13523686380237265
0.09281856371274254,0.1354867630260274
0.09301860372074415,0.13573617498991733
0.09321864372874575,0.13598509749092766
0.09341868373674735,0.13623352895368684
0.09361872374474894,0.13648146849558623
0.09381876375275054,0.13672891598994413
0.09401880376075214,0.1369758721270623
0.09421884376875375,0.13722233847292672
0.09441888377675535,0.13746831752530925
0.09461892378475695,0.13771381276703137
0.09481896379275855,0.13795882871615534
0.09501900380076014,0.13820337097287308
0.09521904380876176,0.13844744626286737
0.09541908381676335,0.1386910624769264
0.09561912382476495,0.13893422870659744
0.09581916383276655,0.13917695527567303
0.09601920384076815,0.1394192537673102
0.09621924384876974,0.13966113704659194
0.09641928385677136,0.13990261927835024
0.09661932386477295,0.1401437159400807
0.09681936387277455,0.14038444382979193
0.09701940388077615,0.14062482106864604
0.09721944388877775,0.14086486709826357
0.09741948389677935,0.1411046026725822
0.09761952390478096,0.1413440498441778
0.09781956391278256,0.14158323194497718
0.09801960392078415,0.14182217356131321
0.09821964392878575,0.14206090050329626
0.09841968393678735,0.14229943976850065
0.09861972394478895,0.1425378194999901
0.09881976395279056,0.1427760689387321
0.09901980396079216,0.1430142183704791
0.09921984396879376,0.14325229906722062
0.09941988397679535,0.14349034322333884
0.09961992398479695,0.14372838388662657
0.09981996399279855,0.14396645488435447
0.10002000400080016,0.14420459074459993
0.10022004400880176,0.144442826613075
0.10042008401680336,0.14468119816571579
0.10062012402480495,0.14491974151731685
0.10082016403280655,0.14515849312651652
0.10102020404080815,0.14539748969745653
0.10122024404880976,0.1456367680784569
0.10142028405681136,0.14587636515806218
0.10162032406481296,0.14611631775882628
0.10182036407281456,0.14635666252921445
0.10202040408081615,0.1465974358340079
0.10222044408881777,0.14683867364360156
0.10242048409681936,0.14708041142258974
0.10262052410482096,0.14732268401803356
0.10282056411282256,0.14756552554780403
0.10302060412082416,0.1478089692893902
0.10322064412882576,0.14805304756955762
0.10342068413682737,0.14829779165523482
0.10362072414482897,0.1485432316459973
0.10382076415283056,0.14878939636850988
0.10402080416083216,0.14903631327327602
0.10422084416883376,0.1492840083340336
0.10442088417683536,0.14953250595012257
0.10462092418483697,0.1497818288521387
0.10482096419283857,0.15003199801117448
0.10502100420084017,0.15028303255193554
0.10522104420884176,0.15053494967000786
0.10542108421684336,0.15078776455353846
0.10562112422484496,0.15104149030957967
0.10582116423284657,0.15129613789533444
0.10602120424084817,0.15155171605452813
0.10622124424884977,0.15180823125912044
0.10642128425685136,0.1520656876565587
0.10662132426485296,0.15232408702276282
0.10682136427285456,0.15258342872101993
0.10702140428085617,0.15284370966695499
0.10722144428885777,0.1531049242997324
0.10742148429685937,0.15336706455963026
0.10762152430486097,0.15363011987211678
0.10782156431286256,0.15389407713854575
0.10802160432086416,0.15415892073357224
0.10822164432886577,0.1544246325093769
0.10842168433686737,0.15469119180676982
0.10862172434486897,0.15495857547322947
0.10882176435287057,0.15522675788791412
0.10902180436087217,0.15549571099366388
0.10922184436887378,0.15576540433599223
0.10942188437687538,0.15603580510904524
0.10962192438487697,0.15630687820848368
0.10982196439287857,0.15657858629122146
0.11002200440088017,0.15685088984192963
0.11022204440888177,0.15712374724619094
0.11042208441688338,0.15739711487016544
0.11062212442488498,0.15767094714660168
0.11082216443288657,0.15794519666700346
0.11102220444088817,0.15821981427973705
0.11122224444888977,0.15849474919383771
0.11142228445689137,0.158769949088252
0.11162232446489298,0.15904536022622662
0.11182236447289458,0.15932092757453417
0.11202240448089618,0.15959659492720354
0.11222244448889777,0.1598723050334036
0.11242248449689937,0.16014799972911065
0.11262252450490097,0.16042362007217398
0.11282256451290258,0.1606991064803797
0.11302260452090418,0.16097439887210035
0.11322264452890578,0.16124943680910958
0.11342268453690738,0.16152415964113082
0.11362272454490897,0.161798506651687
0.11382276455291057,0.1620724172048118
0.11402280456091218,0.1623458308921857
0.11422284456891378,0.16261868768025806
0.11442288457691538,0.16289092805692287
0.11462292458491698,0.16316249317731965
0.11482296459291857,0.16343332500833838
0.11502300460092017,0.16370336647141712
0.11522304460892178,0.16397256158323012
0.11542308461692338,0.16424085559387708
0.11562312462492498,0.16450819512219553
0.11582316463292658,0.16477452828783373
0.11602320464092818,0.16503980483973318
0.11622324464892979,0.1653039762806872
0.11642328465693139,0.16556699598765476
0.11662332466493298,0.16582881932752547
0.11682336467293458,0.16608940376804573
0.11702340468093618,0.16634870898363147
0.11722344468893778,0.16660669695580782
0.11742348469693939,0.16686333206803045
0.11762352470494099,0.16711858119465708
0.11782356471294259,0.1673724137838532
0.11802360472094418,0.16762480193422713
0.11822364472894578,0.16787572046500593
0.11842368473694738,0.16812514697957437
0.11862372474494899,0.16837306192221455
0.11882376475295059,0.16861944862789516
0.11902380476095219,0.16886429336497452
0.11922384476895379,0.1691075853706941
0.11942388477695538,0.169349316879354
0.11962392478495698,0.16958948314307673
0.11982396479295859,0.16982808244508066
0.12002400480096019,0.17006511610540134
0.12022404480896179,0.1703005884790161
0.12042408481696339,0.17053450694634492
0.12062412482496498,0.17076688189612063
0.12082416483296658,0.1709977267006415
0.1210242048409682,0.1712270576834406
0.12122424484896979,0.1714548940794285
0.12142428485697139,0.17168125798759015
0.12162432486497299,0.1719061743163393
0.12182436487297459,0.17212967072166063
0.12202440488097618,0.1723517775381929
0.1222244448889778,0.1725725277034342
0.1224244848969794,0.17279195667527464
0.12262452490498099,0.17301010234308728
0.12282456491298259,0.1732270049326345
0.12302460492098419,0.17344270690506958
0.12322464492898579,0.1736572528503384
0.1234246849369874,0.17387068937530634
0.123624724944989,0.17408306498695775
0.12382476495299059,0.17429442997103328
0.12402480496099219,0.17450483626648688
0.12422484496899379,0.17471433733616004
0.1244248849769954,0.1749229880340811
0.124624924984997,0.17513084446980992
0.1248249649929986,0.17533796387025247
0.1250250050010002,0.17554440443937683
0.1252250450090018,0.1757502252162626
0.1254250850170034,0.17595548593191587
0.125625125025005,0.17616024686527837
0.1258251650330066,0.17636456869885447
0.1260252050410082,0.176568512374372
0.1262252450490098,0.17677213894888247
0.1264252850570114,0.1769755094516967
0.126625325065013,0.17717868474253762
0.1268253650730146,0.17738172537127828
0.1270254050810162,0.1775846914396193
0.12722544508901779,0.17778764246504267
0.1274254850970194,0.17799063724736433
0.127625525105021,0.17819373373819147
0.1278255651130226,0.1783969889135741
0.1280256051210242,0.17860045865012572
0.1282256451290258,0.17880419760487198
0.1284256851370274,0.1790082590990729
0.128625725145029,0.17921269500624942
0.1288257651530306,0.17941755564463366
0.1290258051610322,0.1796228896742494
0.1292258451690338,0.17982874399881865
0.1294258851770354,0.18003516367268083
0.129625925185037,0.18024219181289974
0.1298259651930386,0.18044986951672717
0.1300260052010402,0.18065823578458087
0.1302260452090418,0.18086732744868855
0.1304260852170434,0.18107717910754
0.130626125225045,0.1812878230662814
0.1308261652330466,0.18149928928317682
0.13102620524104822,0.1817116053222527
0.1312262452490498,0.18192479631223005
0.1314262852570514,0.18213888491183855
0.131626325265053,0.18235389128159274
0.1318263652730546,0.18256983306209787
0.13202640528105622,0.18278672535893659
0.1322264452890578,0.18300458073417086
0.13242648529705942,0.18322340920447572
0.132626525305061,0.18344321824590037
0.1328265653130626,0.1836640128052324
0.1330266053210642,0.18388579531791738
0.1332266453290658,0.18410856573246284
0.13342668533706742,0.18433232154123186
0.133626725345069,0.18455705781750575
0.13382676535307061,0.1847827672586713
0.1340268053610722,0.18500944023536114
0.1342268453690738,0.18523706484635333
0.13442688537707542,0.1854656269790094
0.134626925385077,0.1856951103750091
0.13482696539307862,0.18592549670111708
0.1350270054010802,0.1861567656246959
0.13522704540908181,0.1863888948936627
0.1354270854170834,0.1866218604205691
0.135627125425085,0.18685563637047037
0.13582716543308662,0.18709019525223786
0.1360272054410882,0.1873255080129606
0.13622724544908982,0.18756154413507373
0.1364272854570914,0.1877982717358493
0.136627325465093,0.18803565766888286
0.13682736547309463,0.18827366762721112
0.1370274054810962,0.1885122662476989
0.13722744548909782,0.18875141721634064
0.1374274854970994,0.1889910833741292
0.13762752550510102,0.1892312268231544
0.1378275655131026,0.18947180903260558
0.1380276055211042,0.18971279094436452
0.13822764552910582,0.18995413307788975
0.1384276855371074,0.1901957956341057
0.13862772554510902,0.19043773859802732
0.1388277655531106,0.19067992183986304
0.13902780556111222,0.19092230521435588
0.13922784556911383,0.19116484865813554
0.1394278855771154,0.19140751228486844
0.13962792558511702,0.19165025647800576
0.1398279655931186,0.1918930419809424
0.14002800560112022,0.19213582998441012
0.14022804560912183,0.1923785822109395
0.14042808561712342,0.1926212609962345
0.14062812562512503,0.19286382936731178
0.1408281656331266,0.19310625111726545
0.14102820564112822,0.19334849087652412
0.1412282456491298,0.19359051418047454
0.14142828565713142,0.19383228753333187
0.14162832566513303,0.19407377846814206
0.14182836567313462,0.1943149556028092
0.14202840568113623,0.19455578869204482
0.1422284456891378,0.19479624867514464
0.14242848569713942,0.1950363077195038
0.14262852570514103,0.1952759392597902
0.14282856571314262,0.19551511803270366
0.14302860572114423,0.19575382010725945
0.14322864572914581,0.19599202291054407
0.14342868573714743,0.19622970524890426
0.143628725745149,0.19646684732454284
0.14382876575315062,0.19670343074750973
0.14402880576115223,0.196939438543092
0.14422884576915382,0.19717485515462263
0.14442888577715543,0.19740966644174648
0.14462892578515701,0.19764385967419923
0.14482896579315863,0.19787742352117382
0.14502900580116024,0.1981103480363694
0.14522904580916182,0.19834262463883526
0.14542908581716343,0.1985742460897435
0.14562912582516502,0.1988052064652413
0.14582916583316663,0.19903550112555318
0.14602920584116824,0.19926512668052052
0.14622924584916983,0.1994940809517819
0.14642928585717144,0.19972236293181284
0.14662932586517302,0.199949972740057
0.14682936587317463,0.2001769115763923
0.14702940588117622,0.20040318167218557
0.14722944588917783,0.20062878623919655
0.14742948589717944,0.20085372941659863
0.14762952590518102,0.2010780162163863
0.14782956591318264,0.20130165246744156
0.14802960592118422,0.20152464475853063
0.14822964592918583,0.20174700038049997
0.14842968593718744,0.20196872726793558
0.14862972594518903,0.20218983394054427
0.14882976595319064,0.20241032944450732
0.14902980596119222,0.20263022329404776
0.14922984596919384,0.2028495254134431
0.14942988597719542,0.2030682460797031
0.14962992598519703,0.2032863958661216
0.14982996599319864,0.2035039855868982
0.15003000600120023,0.20372102624301405
0.15023004600920184,0.2039375289695332
0.15043008601720342,0.2041535049844888
0.15063012602520504,0.20436896553950176
0.15083016603320665,0.2045839218722686
0.15103020604120823,0.20479838516104418
0.15123024604920984,0.20501236648123555
0.15143028605721143,0.20522587676421378
0.15163032606521304,0.205438926758443
0.15183036607321462,0.2056515269930182
0.15203040608121624,0.2058636877436959
0.15223044608921785,0.20607541900149712
0.15243048609721943,0.20628673044395535
0.15263052610522104,0.206497631409077
0.15283056611322263,0.20670813087207762
0.15303060612122424,0.20691823742495075
0.15323064612922585,0.20712795925892233
0.15343068613722743,0.20733730414983706
0.15363072614522905,0.20754627944651685
0.15383076615323063,0.2077548920621256
0.15403080616123224,0.20796314846856526
0.15423084616923385,0.20817105469392064
0.15443088617723544,0.20837861632296006
0.15463092618523705,0.208585838500688
0.15483096619323863,0.20879272593893372
0.15503100620124025,0.2089992829259472
0.15523104620924183,0.20920551333895865
0.15543108621724344,0.2094114206596438
0.15563112622524505,0.20961700799242006
0.15583116623324664,0.20982227808548323
0.15603120624124825,0.21002723335447676
0.15623124624924983,0.2102318759086694
0.15643128625725145,0.21043620757949935
0.15663132626525306,0.21064022995132714
0.15683136627325464,0.21084394439422385
0.15703140628125625,0.21104735209860628
0.15723144628925784,0.21125045411151713
0.15743148629725945,0.2114532513743369
0.15763152630526103,0.21165574476170318
0.15783156631326264,0.21185793512140524
0.15803160632126426,0.21205982331501563
0.15823164632926584,0.2122614102590164
0.15843168633726745,0.21246269696617526
0.15863172634526904,0.21266368458692872
0.15883176635327065,0.2128643744505304
0.15903180636127226,0.21306476810572914
0.15923184636927384,0.21326486736074698
0.15943188637727546,0.21346467432233687
0.15963192638527704,0.2136641914337094
0.15983196639327865,0.21386342151112994
0.16003200640128026,0.2140623677790005
0.16023204640928185,0.21426103390325293
0.16043208641728346,0.21445942402289586
0.16063212642528504,0.21465754277957022
0.16083216643328666,0.21485539534498344
0.16103220644128824,0.21505298744610524
0.16123224644928985,0.2152503253880219
0.16143228645729146,0.21544741607435747
0.16163232646529305,0.21564426702518175
0.16183236647329466,0.21584088639233573
0.16203240648129624,0.21603728297211344
0.16223244648929785,0.2162334662152472
0.16243248649729947,0.2164294462341505
0.16263252650530105,0.21662523380737742
0.16283256651330266,0.21682084038126279
0.16303260652130425,0.21701627806871135
0.16323264652930586,0.21721155964510636
0.16343268653730744,0.21740669854131206
0.16363272654530905,0.21760170883374666
0.16383276655331067,0.21779660523150557
0.16403280656131225,0.21799140306051748
0.16423284656931386,0.21818611824472026
0.16443288657731545,0.21838076728424816
0.16463292658531706,0.21857536723062784
0.16483296659331867,0.2187699356589875
0.16503300660132025,0.21896449063729206
0.16523304660932187,0.2191590506926273
0.16543308661732345,0.2193536347745676
0.16563312662532506,0.21954826221567367
0.16583316663332665,0.21974295268918265
0.16603320664132826,0.2199377261639672
0.16623324664932987,0.22013260285685787
0.16643328665733145,0.22032760318243982
0.16663332666533306,0.22052274770045432
0.16683336667333465,0.22071805706095318
0.16703340668133626,0.22091355194737353
0.16723344668933787,0.22110925301771844
0.16743348669733946,0.22130518084404738
0.16763352670534107,0.22150135585049635
0.16783356671334265,0.22169779825006408
0.16803360672134426,0.22189452798041412
0.16823364672934588,0.22209156463895513
0.16843368673734746,0.2222889274174715
0.16863372674534907,0.22248663503658478
0.16883376675335066,0.22268470568033089
0.16903380676135227,0.22288315693114194
0.16923384676935385,0.22308200570552122
0.16943388677735546,0.2232812681906975
0.16963392678535708,0.22348095978254107
0.16983396679335866,0.22368109502501562
0.17003400680136027,0.22388168755143198
0.17023404680936186,0.22408275002775727
0.17043408681736347,0.2242842940982218
0.17063412682536508,0.22448633033344953
0.17083416683336666,0.22468886818132436
0.17103420684136827,0.22489191592078633
0.17123424684936986,0.22509548061873608
0.17143428685737147,0.22529956809020776
0.17163432686537305,0.22550418286195398
0.17183436687337467,0.2257093281395687
0.17203440688137628,0.22591500577825857
0.17223444688937786,0.22612121625735612
0.17243448689737947,0.22632795865865493
0.17263452690538106,0.22653523064863212
0.17283456691338267,0.22674302846461122
0.17303460692138428,0.22695134690490718
0.17323464692938587,0.22716017932298466
0.17343468693738748,0.22736951762565177
0.17363472694538906,0.2275793522753031
0.17383476695339067,0.22778967229621858
0.17403480696139226,0.22800046528491832
0.17423484696939387,0.2282117174245672
0.17443488697739548,0.22842341350341727
0.17463492698539707,0.22863553693727168
0.17483496699339868,0.22884806979594574
0.17503500700140026,0.229060992833698
0.17523504700940187,0.22927428552359483
0.17543508701740348,0.22948792609576768
0.17563512702540507,0.2297018915795121
0.17583516703340668,0.2299161578491701
0.17603520704140826,0.23013069967372798
0.17623524704940988,0.23034549077004904
0.1764352870574115,0.23056050385965082
0.17663532706541307,0.23077571072892175
0.17683536707341468,0.23099108229265863
0.17703540708141627,0.23120658866079138
0.17723544708941788,0.23142219920814547
0.17743548709741946,0.23163788264707613
0.17763552710542108,0.23185360710279146
0.1778355671134227,0.23206934019116524
0.17803560712142427,0.23228504909882253
0.17823564712942588,0.23250070066526568
0.17843568713742747,0.23271626146679214
0.17863572714542908,0.23293169790194013
0.1788357671534307,0.23314697627818654
0.17903580716143228,0.23336206289960632
0.1792358471694339,0.23357692415519588
0.17943588717743547,0.23379152660755115
0.17963592718543708,0.23400583708158676
0.17983596719343867,0.23421982275297784
0.18003600720144028,0.23443345123600445
0.1802360472094419,0.23464669067047836
0.18043608721744347,0.2348595098074362
0.1806361272254451,0.2350718780932869
0.18083616723344667,0.23528376575210946
0.18103620724144828,0.23549514386580717
0.1812362472494499,0.23570598445183438
0.18143628725745148,0.2359162605382275
0.1816363272654531,0.23612594623568445
0.18183636727345467,0.23633501680645455
0.1820364072814563,0.23654344872981709
0.1822364472894579,0.23675121976394484
0.18243648729745948,0.23695830900396692
0.1826365273054611,0.23716469693606412
0.18283656731346268,0.23737036548744778
0.1830366073214643,0.23757529807209135
0.18323664732946587,0.2377794796321019
0.18343668733746749,0.23798289667463432
0.1836367273454691,0.23818553730426836
0.18383676735347068,0.23838739125078262
0.1840368073614723,0.23858844989227387
0.18423684736947388,0.23878870627358387
0.1844368873774755,0.23898815512000604
0.1846369273854771,0.23918679284625824
0.18483696739347868,0.23938461756071502
0.1850370074014803,0.23958162906490535
0.18523704740948188,0.23977782884828913
0.1854370874174835,0.2399732200783351
0.18563712742548508,0.24016780758593193
0.1858371674334867,0.24036159784617256
0.1860372074414883,0.24055459895456105
0.18623724744948988,0.24074682059870067
0.1864372874574915,0.24093827402553158
0.18663732746549308,0.24112897200419853
0.1868373674734947,0.2413189287846383
0.1870374074814963,0.24150816005199122
0.1872374474894979,0.24169668287695303
0.1874374874974995,0.24188451566219776
0.18763752750550108,0.2420716780850174
0.1878375675135027,0.24225819103633917
0.18803760752150428,0.24244407655629818
0.1882376475295059,0.2426293577665582
0.1884376875375075,0.24281405879959053
0.1886377275455091,0.2429982047251377
0.1888377675535107,0.2431818214741025
0.18903780756151228,0.24336493576012025
0.1892378475695139,0.24354757499908436
0.1894378875775155,0.2437297672269085
0.1896379275855171,0.2439115410158204
0.1898379675935187,0.24409292538949035
0.1900380076015203,0.24427394973730576
0.1902380476095219,0.24445464372810788
0.1904380876175235,0.24463503722370966
0.1906381276255251,0.24481516019251393
0.1908381676335267,0.2449950426235492
0.1910382076415283,0.24517471444123706
0.1912382476495299,0.24535420542119635
0.1914382876575315,0.2455335451073829
0.1916383276655331,0.24571276273085146
0.1918383676735347,0.24589188713041454
0.1920384076815363,0.24607094667545842
0.1922384476895379,0.24624996919116218
0.1924384876975395,0.2464289818863482
0.1926385277055411,0.24660801128417695
0.1928385677135427,0.24678708315588094
0.1930386077215443,0.24696622245771555
0.1932386477295459,0.2471454532712875
0.1934386877375475,0.24732479874740504
0.1936387277455491,0.24750428105357772
0.1938387677535507,0.24768392132527867
0.1940388077615523,0.2478637396210677
0.1942388477695539,0.2480437548816603
0.1944388877775555,0.24822398489301561
0.1946389277855571,0.24840444625350483
0.1948389677935587,0.24858515434521053
0.1950390078015603,0.24876612330939987
0.19523904780956192,0.24894736602620288
0.1954390878175635,0.2491288940985211
0.1956391278255651,0.24931071784018288
0.1958391678335667,0.24949284626835322
0.1960392078415683,0.24967528710019868
0.19623924784956992,0.2498580467537999
0.1964392878575715,0.2500411303532942
0.19663932786557312,0.2502245417382221
0.1968393678735747,0.2504082834770418
0.1970394078815763,0.25059235688476234
0.1972394478895779,0.25077676204463717
0.1974394878975795,0.25096149783384336
0.19763952790558112,0.251146561953059
0.1978395679135827,0.2513319509598375
0.19803960792158432,0.25151766030565814
0.1982396479295859,0.2517036843765192
0.1984396879375875,0.25189001653692056
0.19863972794558912,0.25207664917706696
0.1988397679535907,0.2522635737631045
0.19903980796159232,0.252450780890187
0.1992398479695939,0.2526382603381534
0.19943988797759551,0.25282600112957926
0.1996399279855971,0.25301399158995463
0.1998399679935987,0.25320221940972565
0.20004000800160032,0.25339067170792706
0.2002400480096019,0.253579335097124
0.20044008801760352,0.2537681957493735
0.2006401280256051,0.2539572394629134
0.20084016803360671,0.2541464517292824
0.20104020804160833,0.25433581780057524
0.2012402480496099,0.25452532275654105
0.20144028805761152,0.2547149515712359
0.2016403280656131,0.2549046891789487
0.20184036807361472,0.25509452053912895
0.2020404080816163,0.25528443070005524
0.2022404480896179,0.25547440486099643
0.20244048809761953,0.2556644284326324
0.2026405281056211,0.2558544870955148
0.20284056811362272,0.25604456685636745
0.2030406081216243,0.2562346541020389
0.20324064812962592,0.2564247356509405
0.20344068813762753,0.2566147988018186
0.2036407281456291,0.256804831379726
0.20384076815363072,0.2569948217790755
0.2040408081616323,0.2571847590036743
0.20424084816963392,0.25737463270365024
0.20444088817763553,0.2575644332091989
0.20464092818563712,0.2577541515610904
0.20484096819363873,0.25794377953788805
0.2050410082016403,0.25813330967984105
0.20524104820964192,0.25832273530942385
0.2054410882176435,0.25851205054850224
0.20564112822564512,0.25870125033211633
0.20584116823364673,0.2588903304188748
0.20604120824164832,0.259079287397963
0.20624124824964993,0.25926811869277394
0.2064412882576515,0.2594568225611755
0.20664132826565312,0.2596453980924339
0.20684136827365474,0.2598338452008194
0.20704140828165632,0.2600221646159265
0.20724144828965793,0.2602103578697461
0.20744148829765952,0.2603984272805375
0.20764152830566113,0.26058637593355205
0.2078415683136627,0.2607742076586723
0.20804160832166432,0.26096192700503834
0.20824164832966593,0.26114953921274403
0.20844168833766752,0.2613370501816958
0.20864172834566913,0.26152446643774063
0.20884176835367071,0.26171179509618037
0.20904180836167233,0.2618990438228023
0.20924184836967394,0.2620862207925719
0.20944188837767552,0.26227333464614194
0.20964192838567713,0.2624603944443513
0.20984196839367872,0.26264740962089383
0.21004200840168033,0.26283438993335406
0.21024204840968191,0.2630213454128159
0.21044208841768353,0.26320828631226084
0.21064212842568514,0.263395223053982
0.21084216843368672,0.2635821661762471
0.21104220844168833,0.2637691262794494
0.21124224844968992,0.26395611397199004
0.21144228845769153,0.2641431398161373
0.21164232846569314,0.2643302142741072
0.21184236847369473,0.2645173476546096
0.21204240848169634,0.26470455006009924
0.21224244848969792,0.264891831334964
0.21244248849769953,0.26507920101487636
0.21264252850570114,0.265266668277524
0.21284256851370273,0.26545424189492306
0.21304260852170434,0.2656419301875059
0.21324264852970592,0.2658297409801618
0.21344268853770754,0.2660176815603915
0.21364272854570912,0.266205758638725
0.21384276855371073,0.26639397831153205
0.21404280856171234,0.26658234602634234
0.21424284856971393,0.2667708665497726
0.21444288857771554,0.26695954393814575
0.21464292858571712,0.26714838151087017
0.21484296859371874,0.26733738182663314
0.21504300860172035,0.26752654666244957
0.21524304860972193,0.26771587699559474
0.21544308861772354,0.26790537298843903
0.21564312862572513,0.2680950339761914
0.21584316863372674,0.2682848584575513
0.21604320864172832,0.2684748440882602
0.21624324864972994,0.268664987677538
0.21644328865773155,0.2688552851873827
0.21664332866573313,0.26904573173470964
0.21684336867373474,0.2692363215962994
0.21704340868173633,0.2694270482165231
0.21724344868973794,0.2696179042178077
0.21744348869773955,0.2698088814138031
0.21764352870574113,0.2699999708252079
0.21784356871374275,0.2701911626982077
0.21804360872174433,0.27038244652547694
0.21824364872974594,0.2705738110696877
0.21844368873774755,0.2707652443894675
0.21864372874574914,0.27095673386773844
0.21884376875375075,0.27114826624236615
0.21904380876175233,0.2713398276390368
0.21924384876975395,0.2715314036062746
0.21944388877775553,0.27172297915250115
0.21964392878575714,0.2719145387850302
0.21984396879375875,0.27210606655087965
0.22004400880176034,0.2722975460792759
0.22024404880976195,0.2724889606257113
0.22044408881776353,0.27268029311741054
0.22064412882576515,0.2728715262000495
0.22084416883376676,0.2730626422855633
0.22104420884176834,0.2732536236008728
0.22124424884976995,0.2734444522373522
0.22144428885777154,0.2736351102008573
0.22164432886577315,0.273825579462128
0.22184436887377473,0.2740158420073802
0.22204440888177635,0.27420587988890077
0.22224444888977796,0.2743956752754605
0.22244448889777954,0.2745852105023658
0.22264452890578115,0.2747744681209731
0.22284456891378274,0.2749634309474982
0.22304460892178435,0.2751520821109594
0.22324464892978596,0.275340405100105
0.22344468893778754,0.2755283838091841
0.22364472894578916,0.2757160025824316
0.22384476895379074,0.2759032462571507
0.22404480896179235,0.2760901002052867
0.22424484896979394,0.27627655037339954
0.22444488897779555,0.2764625833209531
0.22464492898579716,0.27664818625685017
0.22484496899379874,0.2768333470741547
0.22504500900180036,0.27701805438294985
0.22524504900980194,0.2772022975412912
0.22544508901780355,0.27738606668422133
0.22564512902580516,0.27756935275081807
0.22584516903380675,0.27775214750925514
0.22604520904180836,0.2779344435798575
0.22624524904980994,0.27811623445613637
0.22644528905781156,0.2782975145237923
0.22664532906581317,0.2784782790776759
0.22684536907381475,0.27865852433669547
0.22704540908181636,0.2788382474566626
0.22724544908981795,0.2790174465410665
0.22744548909781956,0.2791961206497679
0.22764552910582114,0.2793742698056022
0.22784556911382275,0.27955189499888594
0.22804560912182437,0.27972899818981667
0.22824564912982595,0.27990558230876206
0.22844568913782756,0.2800816512544352
0.22864572914582915,0.28025720988995473
0.22884576915383076,0.28043226403679666
0.22904580916183237,0.2806068204666444
0.22924584916983395,0.280780886891155
0.22944588917783557,0.28095447194966205
0.22964592918583715,0.2811275851948457
0.22984596919383876,0.2813002370764063
0.23004600920184035,0.2814724389227884
0.23024604920984196,0.2816442029210089
0.23044608921784357,0.28181554209465176
0.23064612922584515,0.2819864702801017
0.23084616923384677,0.28215700210109423
0.23104620924184835,0.2823271529416695
0.23124624924984996,0.28249693891762295
0.23144628925785157,0.28266637684655066
0.23164632926585316,0.28283548421659277
0.23184636927385477,0.28300427915398174
0.23204640928185635,0.28317278038950355
0.23224644928985796,0.28334100722398126
0.23244648929785958,0.28350897949289017
0.23264652930586116,0.2836767175302112
0.23284656931386277,0.28384424213162673
0.23304660932186436,0.2840115745171595
0.23324664932986597,0.2841787362933492
0.23344668933786755,0.2843457494150556
0.23364672934586916,0.28451263614697203
0.23384676935387078,0.284679419024925
0.23404680936187236,0.28484612081702737
0.23424684936987397,0.285012764484749
0.23444688937787556,0.28517937314395736
0.23464692938587717,0.2853459700259774
0.23484696939387878,0.28551257843871225
0.23504700940188036,0.28567922172786075
0.23524704940988198,0.2858459232382642
0.23544708941788356,0.28601270627540953
0.23564712942588517,0.28617959406711585
0.23584716943388676,0.28634660972542564
0.23604720944188837,0.2865137762087258
0.23624724944988998,0.28668111628412046
0.23644728945789156,0.28684865249008096
0.23664732946589317,0.28701640709939946
0.23684736947389476,0.28718440208247586
0.23704740948189637,0.28735265907097207
0.23724744948989798,0.2875211993218705
0.23744748949789957,0.2876900436819785
0.23764752950590118,0.28785921255292596
0.23784756951390276,0.28802872585670614
0.23804760952190437,0.2881986030018155
0.23824764952990596,0.2883688628500517
0.23844768953790757,0.2885395236840323
0.23864772954590918,0.28871060317549957
0.23884776955391077,0.28888211835447947
0.23904780956191238,0.2890540855793632
0.23924784956991396,0.28922652050798014
0.23944788957791557,0.28939943806973123
0.23964792958591719,0.28957285243884895
0.23984796959391877,0.2897467770088485
0.24004800960192038,0.28992122436823137
0.24024804960992197,0.2900962062774972
0.24044808961792358,0.29027173364751646
0.2406481296259252,0.29044781651930957
0.24084816963392677,0.29062446404527364
0.24104820964192838,0.29080168447189053
0.24124824964992997,0.2909794851239442
0.24144828965793158,0.29115787239026925
0.24164832966593316,0.2913368517110462
0.24184836967393478,0.29151642756665336
0.2420484096819364,0.29169660346808
0.24224844968993797,0.2918773819489012
0.24244848969793958,0.29205876455880997
0.24264852970594117,0.2922407518587009
0.24284856971394278,0.29242334341729515
0.2430486097219444,0.29260653780929663
0.24324864972994598,0.292790332615069
0.2434486897379476,0.2929747244218216
0.24364872974594917,0.2931597088262956
0.24384876975395078,0.2933452804389417
0.24404880976195237,0.2935314328895838
0.24424884976995398,0.2937181588345648
0.2444488897779556,0.29390544996537543
0.24464892978595718,0.2940932970187664
0.2448489697939588,0.2942816897883511
0.24504900980196037,0.29447061713770517
0.24524904980996198,0.29466006701497327
0.2454490898179636,0.29485002646899433
0.24564912982596518,0.29504048166695657
0.2458491698339668,0.29523141791359503
0.24604920984196837,0.2954228196719412
0.24624924984997,0.29561467058563473
0.24644928985797157,0.29580695350280123
0.24664932986597318,0.29599965050149857
0.2468493698739748,0.29619274291672726
0.24704940988197638,0.29638621136899534
0.247249449889978,0.2965800357944201
0.24744948989797957,0.29677419547634276
0.24764952990598119,0.29696866907842245
0.2478495699139828,0.2971634346791684
0.24804960992198438,0.2973584698078595
0.248249649929986,0.297553751481792
0.24844968993798758,0.29774925624478665
0.2486497299459892,0.29794496020687977
0.2488497699539908,0.2981408390851123
0.24904980996199239,0.29833686824532646
0.249249849969994,0.29853302274487115
0.24944988997799558,0.29872927737611377
0.2496499299859972,0.29892560671064944
0.24984996999399878,0.2991219851440987
0.2500500100020004,0.2993183869413793
0.250250050010002,0.2995147862823389
0.2504500900180036,0.29971115730763614
0.25065013002600517,0.2999074741647566
0.2508501700340068,0.30010371105405376
0.2510502100420084,0.30029984227470946
0.25125025005001,0.3004958422705077
0.2514502900580116,0.300691685675325
0.2516503300660132,0.30088734735824096
0.2518503700740148,0.30108280246817926
0.2520504100820164,0.3012780264779928
0.252250450090018,0.3014729952279128
0.2524504900980196,0.3016676849682839
0.2526505301060212,0.3018620724015114
0.2528505701140228,0.302056134723152
0.2530506101220244,0.30224984966207835
0.253250650130026,0.30244319551965326
0.25345069013802757,0.30263615120784837
0.2536507301460292,0.3028286962862434
0.2538507701540308,0.3030208109978434
0.2540508101620324,0.3032124763036488
0.254250850170034,0.3034036739159148
0.25445089017803557,0.30359438633003394
0.2546509301860372,0.30378459685497605
0.2548509701940388,0.3039742896422173
0.2550510102020404,0.30416344971309084
0.255251050210042,0.304352062984491
0.2554510902180436,0.3045401162928617
0.2556511302260452,0.3047275974164029
0.2558511702340468,0.3049144950954288
0.2560512102420484,0.30510079905081544
0.25625125025005,0.30528650000047736
0.2564512902580516,0.30547158967381904
0.2566513302660532,0.30565606082411156
0.2568513702740548,0.30583990723875143
0.2570514102820564,0.30602312374736607
0.257251450290058,0.30620570622773946
0.2574514902980596,0.30638765160953835
0.2576515303060612,0.3065689578758317
0.2578515703140628,0.3067496240624041
0.2580516103220644,0.3069296502548744
0.25825165033006603,0.3071090375836426
0.2584516903380676,0.30728778821669545
0.2586517303460692,0.30746590535031415
0.2588517703540708,0.3076433931977349
0.2590518103620724,0.30782025697582266
0.259251850370074,0.3079965028898265
0.2594518903780756,0.30817213811629207
0.2596519303860772,0.3083471707842124
0.2598519703940788,0.30852160995450495
0.2600520104020804,0.3086954655979039
0.260252050410082,0.30886874857136387
0.2604520904180836,0.30904147059306886
0.2606521304260852,0.3092136442161442
0.2608521704340868,0.30938528280116795
0.26105221044208843,0.30955640048757727
0.26125225045009,0.3097270121640647
0.2614522904580916,0.30989713343805575
0.2616523304660932,0.3100667806043579
0.2618523704740948,0.31023597061306674
0.26205241048209643,0.3104047210368139
0.262252450490098,0.3105730500374361
0.2624524904980996,0.3107409763321434
0.2626525305061012,0.3109085191592602
0.2628525705141028,0.31107569824361225
0.26305261052210444,0.31124253376162797
0.263252650530106,0.31140904630622346
0.2634526905381076,0.3115752568515363
0.2636527305461092,0.3117411867175758
0.2638527705541108,0.31190685753485203
0.26405281056211244,0.31207229120905244
0.264252850570114,0.3122375098858277
0.2644528905781156,0.3124025359157546
0.2646529305861172,0.3125673918195414
0.26485297059411883,0.3127321002535425
0.2650530106021204,0.3128966839756492
0.265253050610122,0.3130611658116249
0.2654530906181236,0.31322556862195094
0.2656531306261252,0.31338991526925053
0.26585317063412683,0.31355422858635795
0.2660532106421284,0.3137185313450951
0.26625325065013,0.3138828462258205
0.2664532906581316,0.3140471957878083
0.2666533306661332,0.31421160244051444
0.26685337067413484,0.31437608841578146
0.2670534106821364,0.3145406757410286
0.267253450690138,0.3147053862134691
0.2674534906981396,0.31487024137538927
0.26765353070614123,0.31503526249051783
0.26785357071414284,0.31520047052150746
0.2680536107221444,0.31536588610854127
0.268253650730146,0.3155315295490716
0.2684536907381476,0.3156974207786889
0.26865373074614923,0.3158635793531119
0.26885377075415084,0.3160300244312822
0.2690538107621524,0.31619677475953956
0.269253850770154,0.31636384865684697
0.2694538907781556,0.3165312640010296
0.26965393078615724,0.3166990382159839
0.26985397079415885,0.3168671882598102
0.2700540108021604,0.3170357306138179
0.270254050810162,0.31720468127234736
0.27045409081816363,0.31737405573335237
0.27065413082616524,0.3175438689896839
0.2708541708341668,0.3177141355210164
0.2710542108421684,0.31788486928635684
0.27125425085017,0.31805608371707866
0.27145429085817163,0.3182277917104233
0.27165433086617324,0.3184000056234167
0.2718543708741748,0.3185727372671469
0.2720544108821764,0.31874599790135716
0.272254450890178,0.3189197982293083
0.27245449089817964,0.3190941483928716
0.27265453090618125,0.31926905796781424
0.2728545709141828,0.31944453595924754
0.2730546109221844,0.3196205907972086
0.273254650930186,0.31979723033235175
0.27345469093818764,0.3199744618317313
0.27365473094618925,0.32015229197465833
0.2738547709541908,0.32033072684861846
0.2740548109621924,0.3205097719452422
0.27425485097019403,0.32068943215631907
0.27445489097819564,0.32086971176985135
0.27465493098619725,0.32105061446614447
0.2748549709941988,0.32123214331393224
0.2750550110022004,0.32141430076653743
0.27525505101020203,0.3215970886580678
0.27545509101820365,0.32178050819965065
0.2756551310262052,0.32196455997570816
0.2758551710342068,0.3221492439402775
0.2760552110422084,0.32233455941337996
0.27625525105021004,0.3225205050774458
0.27645529105821165,0.322707078973801
0.2766553310662132,0.3228942784992253
0.2768553710742148,0.3230821004025908
0.27705541108221643,0.3232705407815954
0.27725545109021804,0.323459595079606
0.27745549109821965,0.32364925808262845
0.2776555311062212,0.32383952391642845
0.2778555711142228,0.3240303860438269
0.27805561112222443,0.32422183726220033
0.27825565113022604,0.32441386970122044
0.27845569113822766,0.32460647482087057
0.2786557311462292,0.3247996434097833
0.2788557711542308,0.32499336558394526
0.27905581116223244,0.3251876307858236
0.27925585117023405,0.32538242778396853
0.27945589117823566,0.32557774467315415
0.2796559311862372,0.32577356887512054
0.27985597119423883,0.32596988713998515
0.28005601120224044,0.32616668554839223
0.28025605121024205,0.3263639495144721
0.28045609121824366,0.3265616637896826
0.2806561312262452,0.3267598124676039
0.28085617123424683,0.32695837898975977
0.28105621124224844,0.32715734615253417
0.28125625125025006,0.3273566961152511
0.2814562912582516,0.3275564104094813
0.2816563312662532,0.3277564699496373
0.28185637127425484,0.3279568550449108
0.28205641128225645,0.3281575454126032
0.28225645129025806,0.3283585201928933
0.2824564912982596,0.32855975796507997
0.2826565313062612,0.328761236765331
0.28285657131426284,0.32896293410596195
0.28305661132226445,0.3291648269962638
0.28325665133026606,0.3293668919648881
0.2834566913382676,0.32956910508379456
0.28365673134626923,0.3297714419937581
0.28385677135427084,0.3299738779314257
0.28405681136227245,0.33017638775790903
0.28425685137027407,0.3303789459888907
0.2844568913782756,0.3305815268262205
0.28465693138627723,0.330784104190969
0.28485697139427885,0.3309866517579056
0.28505701140228046,0.3311891429913616
0.28525705141028207,0.3313915511824358
0.2854570914182836,0.3315938494874977
0.28565713142628524,0.33179601096793904
0.28585717143428685,0.33199800863112267
0.28605721144228846,0.3321998154724728
0.2862572514502901,0.3324014045186505
0.28645729145829163,0.3326027488717529
0.28665733146629324,0.33280382175447126
0.28685737147429485,0.3330045965561422
0.28705741148229647,0.33320504687961894
0.287257451490298,0.333405146588888
0.28745749149829963,0.33360486985735094
0.28765753150630125,0.3338041912166868
0.28785757151430286,0.3340030856062054
0.28805761152230447,0.33420152842259593
0.288257651530306,0.33439949556997106
0.28845769153830764,0.3345969635100997
0.28865773154630925,0.3347939093127172
0.28885777155431086,0.3349903107057942
0.28905781156231247,0.33518614612564335
0.28925785157031403,0.33538139476673356
0.28945789157831564,0.33557603663108077
0.28965793158631725,0.33577005257707704
0.28985797159431886,0.3359634243676179
0.2900580116023205,0.3361561347173836
0.29025805161032203,0.33634816733912953
0.29045809161832364,0.3365395069888369
0.29065813162632526,0.3367301395095777
0.29085817163432687,0.33692005187394536
0.2910582116423285,0.33710923222490574
0.29125825165033004,0.3372976699149256
0.29145829165833165,0.3374853555432368
0.29165833166633326,0.3376722809911009
0.29185837167433487,0.3378584394549432
0.2920584116823365,0.33804382547722944
0.29225845169033804,0.33822843497496624
0.29245849169833965,0.33841226526571316
0.29265853170634126,0.33859531509099994
0.2928585717143429,0.33877758463705243
0.29305861172234443,0.3389590755527372
0.29325865173034604,0.33913979096464253
0.29345869173834765,0.33931973548922406
0.29365873174634927,0.3394989152419484
0.2938587717543509,0.3396773378433788
0.29405881176235243,0.33985501242215355
0.29425885177035405,0.34003194961481675
0.29445889177835566,0.3402081615624674
0.29465893178635727,0.34038366190420144
0.2948589717943589,0.3405584657673282
0.29505901180236044,0.34073258975434956
0.29525905181036205,0.34090605192669765
0.29545909181836366,0.34107887178523216
0.2956591318263653,0.3412510702475066
0.2958591718343669,0.34142266962181816
0.29605921184236844,0.34159369357806213
0.29625925185037005,0.34176416711541957
0.29645929185837167,0.34193411652691075
0.2966593318663733,0.34210356936085595
0.2968593718743749,0.34227255437929105
0.29705941188237645,0.34244110151339024
0.29725945189037806,0.3426092418159581
0.29745949189837967,0.3427770074110579
0.2976595319063813,0.34294443144085185
0.2978595719143829,0.343111548009735
0.29805961192238445,0.3432783921258533
0.29825965193038606,0.34344499964010466
0.2984596919383877,0.3436114071827268
0.2986597319463893,0.34377765209758726
0.29885977195439084,0.34394377237429685
0.29905981196239245,0.34410980657827606
0.29925985197039406,0.3442757937789117
0.2994598919783957,0.34444177347595006
0.2996599319863973,0.3446077855242784
0.29985997199439884,0.34477387005725424
0.30006001200240046,0.3449400674087516
0.30026005201040207,0.34510641803409414
0.3004600920184037,0.34527296243005684
0.3006601320264053,0.3454397410541198
0.30086017203440685,0.3456067942431633
0.30106021204240846,0.3457741621317981
0.30126025205041007,0.3459418845705274
0.3014602920584117,0.3461100010439402
0.3016603320664133,0.3462785505891384
0.30186037207441485,0.3464475717145991
0.30206041208241646,0.3466171023196768
0.3022604520904181,0.34678717961494787
0.3024604920984197,0.346957840043599
0.3026605321064213,0.34712911920406053
0.30286057211442285,0.3473010517740813
0.30306061212242447,0.34747367143644026
0.3032606521304261,0.34764701080648386
0.3034606921384277,0.347821101361677
0.30366073214642925,0.3479959733733462
0.30386077215443086,0.3481716558407918
0.30406081216243247,0.3483481764279362
0.3042608521704341,0.34852556140267277
0.3044608921784357,0.3487038355790679
0.30466093218643725,0.34888302226256673
0.30486097219443886,0.349063143198341
0.3050610122024405,0.3492442185229119
0.3052610522104421,0.3494262667191733
0.3054610922184437,0.34960930457492906
0.30566113222644525,0.3497933471450544
0.30586117223444687,0.3499784077173781
0.3060612122424485,0.35016449778237824
0.3062612522504501,0.35035162700677025
0.3064612922584517,0.3505398032110626
0.30666133226645326,0.3507290323511425
0.30686137227445487,0.350919318503947
0.3070614122824565,0.35111066385726525
0.3072614522904581,0.3513030687037089
0.3074614922984597,0.3514965314388782
0.30766153230646126,0.3516910485637419
0.3078615723144629,0.35188661469123994
0.3080616123224645,0.3520832225571089
0.3082616523304661,0.3522808630349187
0.3084616923384677,0.35247952515530223
0.30866173234646926,0.35267919612934606
0.3088617723544709,0.3528798613761042
0.3090618123624725,0.35308150455418325
0.3092618523704741,0.3532841075973393
0.30946189237847566,0.3534876507540158
0.30966193238647727,0.35369211263074113
0.3098619723944789,0.3538974702392942
0.3100620124024805,0.35410369904753614
0.3102620524104821,0.3543107730337961
0.31046209241848366,0.35451866474468796
0.31066213242648527,0.35472734535622596
0.3108621724344869,0.3549367847380965
0.3110622124424885,0.3551469515209339
0.3112622524504901,0.3553578131664398
0.31146229245849166,0.3555693360401756
0.3116623324664933,0.3557814854868498
0.3118623724744949,0.3559942259079145
0.3120624124824965,0.35620752084127844
0.3122624524904981,0.3564213330429352
0.31246249249849967,0.3566356245703036
0.3126625325065013,0.35685035686706656
0.3128625725145029,0.3570654908492954
0.3130626125225045,0.3572809869926391
0.3132626525305061,0.357496805420357
0.31346269253850767,0.3577129059919701
0.3136627325465093,0.3579292483923049
0.3138627725545109,0.35814579222070275
0.3140628125625125,0.358362497080168
0.3142628525705141,0.3585793226662273
0.3144628925785157,0.358796228855275
0.3146629325865173,0.35901317579218117
0.3148629725945189,0.35923012397693926
0.3150630126025205,0.35944703435013653
0.31526305261052207,0.3596638683770302
0.3154630926185237,0.35988058813001916
0.3156631326265253,0.36009715636930356
0.3158631726345269,0.36031353662153043
0.3160632126425285,0.3605296932562283
0.31626325265053007,0.3607455915598399
0.3164632926585317,0.36096119780716795
0.3166633326665333,0.3611764793300565
0.3168633726745349,0.36139140458313546
0.3170634126825365,0.36160594320646644
0.3172634526905381,0.36182006608493245
0.3174634926985397,0.36203374540422706
0.3176635327065413,0.3622469547033016
0.3178635727145429,0.36245966892314496
0.3180636127225445,0.3626718644517747
0.3182636527305461,0.36288351916533235
0.3184636927385477,0.3630946124651848
0.3186637327465493,0.36330512531094483
0.3188637727545509,0.36351504024933645
0.3190638127625525,0.36372434143884236
0.3192638527705541,0.36393301467008216
0.3194638927785557,0.364141047381884
0.3196639327865573,0.36434842867302497
0.3198639727945589,0.3645551493096279
0.3200640128025605,0.36476120172821636
0.3202640528105621,0.36496658003444227
0.3204640928185637,0.36517127999751486
0.3206641328265653,0.365375299040372
0.3208641728345669,0.3655786362256479
0.3210642128425685,0.36578129223750605
0.3212642528505701,0.3659832693594163
0.3214642928585717,0.3661845714479697
0.3216643328665733,0.3663852039028347
0.3218643728745749,0.3665851736329717
0.3220644128825765,0.366784489019233
0.3222644528905781,0.36698315987348484
0.3224644928985797,0.36718119739440114
0.3226645329065813,0.3673786141200844
0.3228645729145829,0.3675754238776804
0.3230646129225845,0.3677716417301605
0.3232646529305861,0.3679672839204531
0.3234646929385877,0.36816236781311296
0.3236647329465893,0.3683569118337224
0.32386477295459093,0.3685509354062251
0.3240648129625925,0.36874445888839735
0.3242648529705941,0.36893750350566634
0.3244648929785957,0.3691300912834883
0.3246649329865973,0.36932224497850275
0.32486497299459893,0.36951398800868174
0.3250650130026005,0.36970534438269376
0.3252650530106021,0.36989633862870447
0.3254650930186037,0.3700869957228359
0.3256651330266053,0.3702773410175065
0.3258651730346069,0.37046740016987334
0.3260652130426085,0.37065719907059697
0.3262652530506101,0.37084676377314574
0.3264652930586117,0.3710361204238579
0.32666533306661333,0.3712252951929708
0.3268653730746149,0.37141431420682847
0.3270654130826165,0.3716032034814699
0.3272654530906181,0.3717919888577986
0.3274654930986197,0.37198069593852456
0.32766553310662133,0.37216935002706764
0.3278655731146229,0.3723579760686001
0.3280656131226245,0.3725465985934011
0.3282656531306261,0.3727352416626869
0.3284656931386277,0.37292392881707015
0.32866573314662934,0.37311268302779443
0.3288657731546309,0.37330152665087896
0.3290658131626325,0.37349048138429636
0.3292658531706341,0.3736795682282992
0.3294658931786357,0.3738688074489943
0.32966593318663734,0.37405821854525756
0.3298659731946389,0.37424782021906394
0.3300660132026405,0.3744376303493
0.3302660532106421,0.37462766596910957
0.33046609321864373,0.37481794324681267
0.33066613322664534,0.3750084774704229
0.3308661732346469,0.37519928303577543
0.3310662132426485,0.37539037343826664
0.3312662532506501,0.3755817612681873
0.33146629325865173,0.3757734582096264
0.3316663332666533,0.375965475042899
0.3318663732746549,0.376157821650449
0.3320664132826565,0.3763505070261549
0.3322664532906581,0.37654353928796114
0.33246649329865974,0.3767369256937405
0.3326665333066613,0.3769306726602829
0.3328665733146629,0.3771247857852934
0.3330666133226645,0.37731926987227105
0.33326665333066613,0.3775141289581275
0.33346669333866774,0.3777093663433976
0.3336667333466693,0.37790498462487865
0.3338667733546709,0.37810098573053214
0.3340668133626725,0.3782973709564664
0.33426685337067413,0.378494141005817
0.33446689337867574,0.3786912960293295
0.3346669333866773,0.37888883566744486
0.3348669733946789,0.3790867590936845
0.3350670134026805,0.37928506505912163
0.33526705341068214,0.3794837519377278
0.33546709341868375,0.3796828177723776
0.3356671334266853,0.3798822603212924
0.3358671734346869,0.3800820771047051
0.33606721344268853,0.3802822654515261
0.33626725345069014,0.3804828225457937
0.33646729345869175,0.38068374547269107
0.3366673334666933,0.38088503126391926
0.3368673734746949,0.38108667694221604
0.33706741348269653,0.38128867956481594
0.33726745349069814,0.3814910362656546
0.3374674934986997,0.38169374429612396
0.3376675335067013,0.3818968010641933
0.3378675735147029,0.38210020417172025
0.33806761352270454,0.3823039514497818
0.33826765353070615,0.38250804099186647
0.3384676935387077,0.38271247118477725
0.3386677335467093,0.38291724073710576
0.3388677735547109,0.38312234870514716
0.33906781356271254,0.38332779451613863
0.33926785357071415,0.38353357798871146
0.3394678935787157,0.3837396993504626
0.3396679335867173,0.38394615925255976
0.33986797359471893,0.38415295878130684
0.34006801360272054,0.38436009946660965
0.34026805361072215,0.38456758328729224
0.3404680936187237,0.38477541267322685
0.3406681336267253,0.3849835905042542
0.34086817363472693,0.3851921201058808
0.34106821364272855,0.38540100524175425
0.34126825365073016,0.38561025010293015
0.3414682936587317,0.3858198592939549
0.3416683336667333,0.3860298378158039
0.34186837367473494,0.3862401910457256
0.34206841368273655,0.3864509247140549
0.34226845369073816,0.3866620448780721
0.3424684936987397,0.38687355789299704
0.34266853370674133,0.3870854703802191
0.34286857371474294,0.38729778919287683
0.34306861372274455,0.38751052137891384
0.3432686537307461,0.38772367414174863
0.3434686937387477,0.387937254798708
0.34366873374674933,0.38815127073738576
0.34386877375475094,0.3883657293700977
0.34406881376275256,0.3885806380866169
0.3442688537707541,0.38879600420538
0.3444688937787557,0.389011834923368
0.34466893378675734,0.38922813726487027
0.34486897379475895,0.38944491802935144
0.34506901380276056,0.3896621837386441
0.3452690538107621,0.389879940583701
0.34546909381876373,0.3900981943711409
0.34566913382676534,0.3903169504698286
0.34586917383476695,0.39053621375773384
0.34606921384276856,0.3907559885693125
0.3462692538507701,0.3909762786436567
0.34646929385877173,0.3911970870736603
0.34666933386677334,0.39141841625644236
0.34686937387477496,0.39164026784527095
0.34706941388277657,0.3918626427032256
0.3472694538907781,0.39208554085882974
0.34746949389877974,0.39230896146388117
0.34766953390678135,0.3925329027536997
0.34786957391478296,0.39275736201000405
0.3480696139227845,0.39298233552662043
0.3482696539307861,0.3932078185782153
0.34846969393878774,0.3934338053922348
0.34866973394678935,0.3936602891242209
0.34886977395479096,0.39388726183666145
0.3490698139627925,0.39411471448152047
0.34926985397079413,0.3943426368865788
0.34946989397879574,0.3945710177457033
0.34966993398679735,0.3947998446131459
0.34986997399479897,0.39502910390196144
0.3500700140028005,0.3952587808866158
0.35027005401080213,0.39548885970984143
0.35047009401880375,0.39571932339378013
0.35067013402680536,0.3959501538554401
0.35087017403480697,0.3961813319264735
0.3510702140428085,0.3964128373772702
0.35127025405081014,0.39664464894534224
0.35147029405881175,0.39687674436796155
0.35167033406681336,0.3971091004189956
0.351870374074815,0.3973416929498703
0.35207041408281653,0.3975744969345746
0.35227045409081814,0.397807486518606
0.35247049409881975,0.39804063507174114
0.35267053410682137,0.39827391524450073
0.352870574114823,0.39850729902816573
0.35307061412282453,0.3987407578181853
0.35327065413082614,0.39897426248080686
0.35347069413882776,0.39920778342274343
0.35367073414682937,0.3994412906636826
0.3538707741548309,0.39967475391143
0.35407081416283254,0.39990814263946683
0.35427085417083415,0.400141426166695
0.35447089417883576,0.40037457373912866
0.35467093418683737,0.40060755461328523
0.35487097419483893,0.4008403381410195
0.35507101420284054,0.4010728938555368
0.35527105421084215,0.401305191558314
0.35547109421884376,0.40153720140665206
0.3556711342268454,0.40176889400157756
0.35587117423484693,0.4020002404758065
0.35607121424284854,0.4022312125814814
0.35627125425085016,0.402461782777388
0.35647129425885177,0.40269192431535844
0.3566713342668534,0.4029216113255667
0.35687137427485494,0.4031508189004208
0.35707141428285655,0.4033795231767606
0.35727145429085816,0.40360770141607094
0.35747149429885977,0.4038353320824232
0.3576715343068614,0.4040623949178649
0.35787157431486294,0.40428887101498046
0.35807161432286455,0.40451474288635564
0.35827165433086616,0.40473999453068454
0.3584716943388678,0.4049646114952675
0.3586717343468694,0.40518858093466026
0.35887177435487094,0.4054118916652422
0.35907181436287255,0.4056345342154891
0.35927185437087417,0.40585650087174374
0.3594718943788758,0.4060777857192954
0.35967193438687733,0.40629838467859447
0.35987197439487895,0.4065182955364398
0.36007201440288056,0.4067375179720002
0.36027205441088217,0.4069560535775414
0.3604720944188838,0.40717390587375235
0.36067213442688534,0.40739108031958127
0.36087217443488695,0.4076075843165097
0.36107221444288856,0.40782342720721265
0.3612722544508902,0.4080386202685726
0.3614722944588918,0.40825317669903133
0.36167233446689334,0.40846711160028626
0.36187237447489495,0.40868044195335507
0.36207241448289657,0.40889318658905116
0.3622724544908982,0.40910536615293136
0.3624724944988998,0.40931700306479724
0.36267253450690135,0.40952812147284634
0.36287257451490296,0.40973874720259085
0.36307261452290457,0.4099489077006745
0.3632726545309062,0.41015863197373914
0.3634726945389078,0.4103679505225052
0.36367273454690935,0.4105768952712482
0.36387277455491096,0.41078549949286647
0.3640728145629126,0.41099379772975114
0.3642728545709142,0.41120182571068264
0.3644728945789158,0.4114096202639903
0.36467293458691735,0.411617219227225
0.36487297459491896,0.4118246613536062
0.3650730146029206,0.41203198621551507
0.3652730546109222,0.41223923410531627
0.36547309461892374,0.4124464459338003
0.36567313462692536,0.4126536631265469
0.36587317463492697,0.41286092751851744
0.3660732146429286,0.4130682812471925
0.3662732546509302,0.41327576664457494
0.36647329465893175,0.41348342612838573
0.36667333466693336,0.41369130209278393
0.36687337467493497,0.41389943679894314
0.3670734146829366,0.41410787226582246
0.3672734546909382,0.414316650161468
0.36747349469893975,0.4145258116951817
0.36767353470694136,0.41473539751089467
0.367873574714943,0.41494544758207663
0.3680736147229446,0.4151560011085119
0.3682736547309462,0.41536709641526603
0.36847369473894775,0.4155787708541615
0.36867373474694937,0.41579106070807254
0.368873774754951,0.4160040010983417
0.3690738147629526,0.416217625895609
0.3692738547709542,0.4164319676343349
0.36947389477895576,0.41664705743128405
0.36967393478695737,0.41686292490822585
0.369873974794959,0.41707959811909
0.3700740148029606,0.41729710348180227
0.3702740548109622,0.4175154657150084
0.37047409481896376,0.4177347077798762
0.3706741348269654,0.41795485082714895
0.370874174834967,0.4181759141496033
0.3710742148429686,0.41839791514004865
0.37127425485097015,0.4186208692549812
0.37147429485897177,0.41884478998399066
0.3716743348669734,0.41906968882499424
0.371874374874975,0.4192955752653559
0.3720744148829766,0.4195224567689245
0.37227445489097816,0.4197503387690106
0.37247449489897977,0.41997922466729576
0.3726745349069814,0.4202091158386545
0.372874574914983,0.42044001164184575
0.3730746149229846,0.42067190943601557
0.37327465493098616,0.42090480460293206
0.3734746949389878,0.4211386905748574
0.3736747349469894,0.4213735588679446
0.373874774954991,0.4216093991210298
0.3740748149629926,0.4218461991396749
0.37427485497099416,0.42208394494530077
0.3744748949789958,0.422322620829235
0.3746749349869974,0.42256220941148565
0.374874974994999,0.42280269170403845
0.3750750150030006,0.42304404717846045
0.37527505501100217,0.42328625383758295
0.3754750950190038,0.42352928829102454
0.3756751350270054,0.42377312583430105
0.375875175035007,0.42401774053126384
0.37607521504300856,0.42426310529959305
0.37627525505101017,0.4245091919990671
0.3764752950590118,0.42475597152231875
0.3766753350670134,0.42500341388778173
0.376875375075015,0.4252514883345251
0.37707541508301656,0.4255001634186654
0.3772754550910182,0.42574940711104226
0.3774754950990198,0.4259991868958388
0.3776755351070214,0.42624946986982465
0.377875575115023,0.4265002228418959
0.37807561512302457,0.42675141243258796
0.3782756551310262,0.42700300517323275
0.3784756951390278,0.4272549676044371
0.3786757351470294,0.4275072663735571
0.378875775155031,0.4277598683308501
0.37907581516303257,0.428012740623987
0.3792758551710342,0.4282658507906163
0.3794758951790358,0.4285191668486766
0.3796759351870374,0.4287726573841619
0.379875975195039,0.4290262916360562
0.3800760152030406,0.4292800395781601
0.3802760552110422,0.42953387199754955
0.3804760952190438,0.42978776056941403
0.3806761352270454,0.43004167792804004
0.380876175235047,0.4302955977337176
0.3810762152430486,0.4305494947353667
0.3812762552510502,0.4308033448286933
0.3814762952590518,0.4310571251097062
0.3816763352670534,0.4313108139234414
0.38187637527505497,0.43156439090776133
0.3820764152830566,0.43181783703211435
0.3822764552910582,0.43207113463116065
0.3824764952990598,0.4323242674331894
0.3826765353070614,0.43257722058327397
0.382876575315063,0.43282998066112954
0.3830766153230646,0.4330825356936606
0.3832766553310662,0.43333487516220326
0.3834766953390678,0.43358699000448764
0.3836767353470694,0.43383887261136567
0.383876775355071,0.43409051681836874
0.3840768153630726,0.4343419178921749
0.3842768553710742,0.43459307251208845
0.3844768953790758,0.4348439787466464
0.3846769353870774,0.435094636025487
0.384876975395079,0.43534504510662875
0.3850770154030806,0.4355952080393241
0.3852770554110822,0.43584512812266585
0.3854770954190838,0.43609480986013854
0.3856771354270854,0.4363442589103177
0.385877175435087,0.4365934820339336
0.3860772154430886,0.43684248703752415
0.3862772554510902,0.43709128271391484
0.3864772954590918,0.43733987877976827
0.38667733546709343,0.43758828581045905
0.386877375475095,0.4378365151725314
0.3870774154830966,0.43808457895400765
0.3872774554910982,0.4383324898928199
0.3874774954990998,0.43858026130364003
0.3876775355071014,0.43882790700339036
0.387877575515103,0.4390754412357173
0.3880776155231046,0.4393228785947148
0.3882776555311062,0.4395702339481844
0.3884776955391078,0.4398175223607201
0.3886777355471094,0.4400647590169054
0.388877775555111,0.4403119591449105
0.3890778155631126,0.4405591379407734
0.3892778555711142,0.44080631049364777
0.38947789557911583,0.44105349171229735
0.3896779355871174,0.4413006962531105
0.389877975595119,0.44154793844990536
0.3900780156031206,0.44179523224578826
0.3902780556111222,0.4420425911273237
0.39047809561912383,0.4422900280612626
0.3906781356271254,0.44253755543407114
0.390878175635127,0.4427851849944898
0.3910782156431286,0.4430329277993426
0.3912782556511302,0.4432807941628067
0.39147829565913184,0.4435287936093372
0.3916783356671334,0.4437769348304324
0.391878375675135,0.4440252256454078
0.3920784156831366,0.4442736729663348
0.39227845569113823,0.44452228276728256
0.39247849569913984,0.444771060057987
0.3926785357071414,0.44502000886205306
0.392878575715143,0.4452691321997788
0.3930786157231446,0.4455184320756732
0.39327865573114623,0.44576790947071976
0.3934786957391478,0.44601756433941986
0.3936787357471494,0.44626739561163137
0.393878775755151,0.446517401199198
0.3940788157631526,0.4467675780073469
0.39427885577115424,0.4470179219508107
0.3944788957791558,0.44726842797461536
0.3946789357871574,0.4475190900794507
0.394878975795159,0.44776990135152805
0.3950790158031606,0.4480208539968077
0.39527905581116224,0.4482719393794626
0.3954790958191638,0.4485231480644281
0.3956791358271654,0.44877446986387254
0.395879175835167,0.4490258938874059
0.39607921584316863,0.4492774085958319
0.39627925585117024,0.44952900185823375
0.3964792958591718,0.4497806610121724
0.3966793358671734,0.4500323729267637
0.396879375875175,0.45028412406839086
0.39707941588317663,0.45053590056880033
0.39727945589117825,0.4507876882953175
0.3974794958991798,0.4510394729229159
0.3976795359071814,0.4512912400078632
0.397879575915183,0.4515429750626644
0.39807961592318464,0.4517946636320182
0.3982796559311862,0.4520462913694985
0.3984796959391878,0.45229784411467056
0.3986797359471894,0.45254930797035264
0.39887977595519103,0.4528006693797293
0.39907981596319264,0.453051915203027
0.3992798559711942,0.4533030327934623
0.3994798959791958,0.4535540100721749
0.3996799359871974,0.45380483560186136
0.39987997599519903,0.45405549865882977
0.40008001600320064,0.4543059893031993
0.4002800560112022,0.45455629844697376
0.4004800960192038,0.4548064179197257
0.4006801360272054,0.4550563405316339
0.40088017603520704,0.4553060601336237
0.40108021604320865,0.45555557167436933
0.4012802560512102,0.45580487125392627
0.4014802960592118,0.45605395617377065
0.40168033606721343,0.4563028249830339
0.40188037607521504,0.4565514775207317
0.40208041608321665,0.45679991495379996
0.4022804560912182,0.4570481398107591
0.4024804960992198,0.4572961560108471
0.40268053610722143,0.4575439688884706
0.40288057611522304,0.45779158521284097
0.40308061612322466,0.45803901320267815
0.4032806561312262,0.4582862625358778
0.4034806961392278,0.4585333443540579
0.40368073614722944,0.458780271261916
0.40388077615523105,0.4590270573213451
0.4040808161632326,0.4592737180402766
0.4042808561712342,0.4595202703562349
0.4044808961792358,0.45976673261460765
0.40468093618723744,0.4600131245416558
0.40488097619523905,0.46025946721230293
0.4050810162032406,0.46050578301276707
0.4052810562112422,0.46075209559811225
0.40548109621924383,0.46099842984482015
0.40568113622724544,0.46124481179849613
0.40588117623524705,0.46149126861684653
0.4060812162432486,0.46173782850807743
0.4062812562512502,0.46198452066488516
0.40648129625925183,0.46223137519422386
0.40668133626725345,0.4624784230430515
0.40688137627525506,0.4627256959202698
0.4070814162832566,0.4629732262150891
0.4072814562912582,0.4632210469120611
0.40748149629925984,0.4634691915030348
0.40768153630726145,0.4637176938963026
0.40788157631526306,0.4639665883232134
0.4080816163232646,0.4642159092425385
0.40828165633126623,0.46446569124288417
0.40848169633926784,0.46471596894345224
0.40868173634726945,0.46496677689345506
0.40888177635527106,0.46521814947049644
0.4090818163632726,0.46547012077823424
0.40928185637127423,0.46572272454364205
0.40948189637927584,0.46597599401419043
0.40968193638727746,0.46622996185526655
0.409881976395279,0.46648466004815436
0.4100820164032806,0.46674011978889174
0.41028205641128224,0.4669963713883231
0.41048209641928385,0.46725344417366
0.41068213642728546,0.4675113663918593
0.410882176435287,0.46777016511512454
0.41108221644328863,0.468029866148829
0.41128225645129024,0.4682904939421545
0.41148229645929185,0.46855207150173106
0.41168233646729346,0.46881462030855625
0.411882376475295,0.469078160238464
0.41208241648329663,0.46934270948640255
0.41228245649129824,0.46960828449477365
0.41248249649929986,0.4698748998860719
0.41268253650730147,0.4701425684000532
0.412882576515303,0.47041130083564986
0.41308261652330464,0.4706811059978362
0.41328265653130625,0.47095199064963555
0.41348269653930786,0.4712239594694476
0.41368273654730947,0.4714970150138567
0.413882776555311,0.4717711576860708
0.41408281656331264,0.47204638571012314
0.41428285657131425,0.4723226951109522
0.41448289657931586,0.47260007970046053
0.4146829365873175,0.4728785310696336
0.41488297659531903,0.4731580385867851
0.41508301660332064,0.4734385894019736
0.41528305661132225,0.4737201684576212
0.41548309661932387,0.47400275850534257
0.4156831366273254,0.4742863401289755
0.41588317663532703,0.4745708917737854
0.41608321664332865,0.4748563897817957
0.41628325665133026,0.4751428084331787
0.41648329665933187,0.47543011999362045
0.4166833366673334,0.47571829476755423
0.41688337667533504,0.47600730115714074
0.41708341668333665,0.4762971057268518
0.41728345669133826,0.47658767327349705
0.4174834966993399,0.47687896690151566
0.41768353670734143,0.4771709481033382
0.41788357671534304,0.47746357684460594
0.41808361672334465,0.47775681165402023
0.41828365673134627,0.4780506097175781
0.4184836967393479,0.47834492697693803
0.41868373674734943,0.47863971823164275
0.41888377675535104,0.47893493724491776
0.41908381676335266,0.4792305368527494
0.41928385677135427,0.4795264690759377
0.4194838967793559,0.47982268523480764
0.41968393678735744,0.48011913606625867
0.41988397679535905,0.4804157718428187
0.42008401680336066,0.48071254249336914
0.42028405681136227,0.481009397725199
0.42048409681936383,0.4813062871470422
0.42068413682736544,0.4816031603927535
0.42088417683536705,0.4818999672452722
0.42108421684336866,0.48219665776052634
0.4212842568513703,0.48249318239092925
0.42148429685937183,0.4827894921081232
0.42168433686737344,0.48308553852462666
0.42188437687537506,0.4833812740140476
0.42208441688337667,0.48367665182952996
0.4222844568913783,0.48397162622010376
0.42248449689937984,0.48426615254462096
0.42268453690738145,0.4845601873829631
0.42288457691538306,0.4848536886442171
0.42308461692338467,0.4851466156715241
0.4232846569313863,0.4854389293433181
0.42348469693938784,0.48573059217067815
0.42368473694738945,0.4860215683905353
0.42388477695539106,0.4863118240544795
0.4240848169633927,0.48660132711293247
0.4242848569713943,0.48689004749445963
0.42448489697939584,0.4871779571800098
0.42468493698739745,0.4874650302718861
0.42488497699539907,0.4877512430572647
0.4250850170034007,0.4880365740660932
0.4252850570114023,0.488321004123216
0.42548509701940385,0.48860451639458824
0.42568513702740546,0.4888870964274584
0.42588517703540707,0.48916873218441165
0.4260852170434087,0.48944941407118625
0.42628525705141024,0.48972913495819054
0.42648529705941185,0.49000789019566315
0.42668533706741346,0.49028567762243935
0.4268853770754151,0.4905624975683004
0.4270854170834167,0.490838352849903
0.42728545709141824,0.49111324876030155
0.42748549709941985,0.4913871930520922
0.42768553710742147,0.4916601959142302
0.4278855771154231,0.491932269942583
0.4280856171234247,0.49220343010430434
0.42828565713142625,0.49247369369612914
0.42848569713942786,0.4927430802967069
0.42868573714742947,0.49301161171310925
0.4288857771554311,0.4932793119216623
0.4290858171634327,0.4935462070032729
0.42928585717143425,0.4938123250734317
0.42948589717943586,0.4940776962070942
0.42968593718743747,0.4943423523586542
0.4298859771954391,0.4946063272772385
0.4300860172034407,0.49486965641756686
0.43028605721144225,0.49513237684663375
0.43048609721944386,0.49539452714648025
0.4306861372274455,0.49565614731333724
0.4308861772354471,0.4959172786534303
0.4310862172434487,0.49617796367574807
0.43128625725145026,0.49643824598208275
0.43148629725945187,0.49669817015466067
0.4316863372674535,0.4969577816416867
0.4318863772754551,0.49721712664113127
0.43208641728345665,0.4974762519830948
0.43228645729145826,0.4977352050110857
0.43248649729945987,0.49799403346255094
0.4326865373074615,0.4982527853489992
0.4328865773154631,0.4985115088360565
0.43308661732346465,0.4987702521237911
0.43328665733146626,0.49902906332764496
0.4334866973394679,0.4992879903603016
0.4336867373474695,0.49954708081481936
0.4338867773554711,0.4998063818493485
0.43408681736347265,0.5000659400737495
0.43428685737147427,0.5003258014384165
0.4344868973794759,0.5005860111256049
0.4346869373874775,0.500846613443551
0.4348869773954791,0.5011076517236616
0.43508701740348066,0.5013691682210403
0.43528705741148227,0.5016312040186052
0.4354870974194839,0.5018937989350404
0.4356871374274855,0.502156991436812
0.4358871774354871,0.5024208185544637
0.43608721744348866,0.5026853158033927
0.4362872574514903,0.502950517109298
0.4364872974594919,0.5032164547384689
0.4366873374674935,0.5034831592330765
0.4368873774754951,0.5037506593516075
0.43708741748349667,0.5040189820145701
0.4372874574914983,0.5042881522555824
0.4374874974994999,0.5045581931779406
0.4376875375075015,0.5048291259167459
0.43788757751550306,0.5051009696066556
0.43808761752350467,0.5053737413553052
0.4382876575315063,0.5056474562224361
0.4384876975395079,0.5059221272047432
0.4386877375475095,0.5061977652264438
0.43888777755551106,0.5064743791355533
0.4390878175635127,0.5067519757058349
0.4392878575715143,0.5070305596443787
0.4394878975795159,0.507310133604747
0.4396879375875175,0.5075906982056076
0.43988797759551906,0.5078722520547665
0.4400880176035207,0.508154791778487
0.4402880576115223,0.5084383120559792
0.4404880976195239,0.5087228056589213
0.4406881376275255,0.5090082634958604
0.44088817763552707,0.5092946746613363
0.4410882176435287,0.5095820264895441
0.4412882576515303,0.5098703046123523
0.4414882976595319,0.5101594930214715
0.4416883376675335,0.5104495741345632
0.44188837767553507,0.5107405288650646
0.4420884176835367,0.5110323366954941
0.4422884576915383,0.5113249757539942
0.4424884976995399,0.5116184228938604
0.44268853770754146,0.5119126537757933
0.4428885777155431,0.5122076429526076
0.4430886177235447,0.51250336395612
0.4432886577315463,0.5127997893859401
0.4434886977395479,0.5130968909998757
0.44368873774754947,0.5133946398056632
0.4438887777555511,0.5136930061537356
0.4440888177635527,0.5139919598307279
0.4442888577715543,0.5142914701534316
0.4444888977795559,0.5145915060628999
0.44468893778755747,0.5148920362184117
0.4448889777955591,0.5151930290910026
0.4450890178035607,0.5154944530562763
0.4452890578115623,0.5157962764862105
0.4454890978195639,0.5160984678396798
0.4456891378275655,0.5164009957514225
0.4458891778355671,0.5167038291191843
0.4460892178435687,0.5170069371887827
0.4462892578515703,0.5173102896368391
0.4464892978595719,0.5176138566509442
0.4466893378675735,0.5179176090070189
0.4468893778755751,0.5182215181436591
0.4470894178835767,0.5185255562332509
0.4472894578915783,0.5188296962496649
0.4474894978995799,0.5191339120323429
0.4476895379075815,0.5194381783466111
0.4478895779155831,0.5197424709400598
0.4480896179235847,0.5200467665948503
0.4482896579315863,0.5203510431758196
0.4484896979395879,0.5206552796742691
0.4486897379475895,0.5209594562473394
0.4488897779555911,0.5212635542528875
0.4490898179635927,0.5215675562797966
0.4492898579715943,0.5218714461736655
0.4494898979795959,0.5221752090578393
0.4496899379875975,0.522478831349757
0.4498899779955991,0.522782300772608
0.4500900180036007,0.5230856063623038
0.4502900580116023,0.5233887384697856
0.4504900980196039,0.523691688758704
0.4506901380276055,0.5239944501985196
0.4508901780356071,0.5242970170530905
0.4510902180436087,0.5245993848648213
0.4512902580516103,0.5249015504344678
0.4514902980596119,0.5252035117967001
0.4516903380676135,0.5255052681915408
0.4518903780756151,0.5258068200318088
0.4520904180836167,0.5261081688667086
0.45229045809161833,0.5264093173417193
0.4524904980996199,0.5267102691549446
0.4526905381076215,0.5270110290101003
0.4528905781156231,0.5273116025663228
0.4530906181236247,0.5276119963849897
0.45329065813162633,0.5279122178737587
0.4534906981396279,0.5282122752280328
0.4536907381476295,0.5285121773700697
0.4538907781556311,0.528811933885963
0.4540908181636327,0.5291115549607245
0.4542908581716343,0.5294110513117052
0.4544908981796359,0.5297104341205993
0.4546909381876375,0.5300097149642737
0.4548909781956391,0.5303089057446781
0.45509101820364073,0.530608018618083
0.4552910582116423,0.5309070659239049
0.4554910982196439,0.5312060601133712
0.4556911382276455,0.5315050136782844
0.4558911782356471,0.531803939080137
0.45609121824364873,0.5321028486798373
0.4562912582516503,0.5324017546682918
0.4564912982596519,0.5327006689981013
0.4566913382676535,0.5329996033166101
0.4568913782756551,0.5332985689005525
0.45709141828365674,0.5335975765925325
0.4572914582916583,0.5338966367395646
0.4574914982996599,0.5341957591338999
0.4576915383076615,0.5344949529563515
0.45789157831566313,0.5347942267223236
0.45809161832366474,0.535093588230744
0.4582916583316663,0.5353930445160849
0.4584916983396679,0.5356926018036472
0.4586917383476695,0.5359922654682742
0.45889177835567113,0.5362920399966473
0.45909181836367274,0.5365919289533031
0.4592918583716743,0.5368919349504986
0.4594918983796759,0.5371920596220392
0.4596919383876775,0.5374923036011688
0.45989197839567914,0.5377926665026065
0.4600920184036807,0.538093146908802
0.4602920584116823,0.5383937423604646
0.4604920984196839,0.538694449351409
0.4606921384276855,0.5389952633277401
0.46089217843568714,0.5392961786913921
0.4610922184436887,0.5395971888080142
0.4612922584516903,0.5398982860191854
0.4614922984596919,0.5401994616589225
0.46169233846769353,0.5405007060744332
0.46189237847569514,0.5408020086510504
0.4620924184836967,0.5411033578412685
0.4622924584916983,0.5414047411977898
0.4624924984996999,0.541706145410476
0.46269253850770153,0.5420075563470852
0.46289257851570315,0.5423089590976606
0.4630926185237047,0.542610338022431
0.4632926585317063,0.5429116768030625
0.4634926985397079,0.5432129584970976
0.46369273854770954,0.5435141655954026
0.46389277855571115,0.5438152800824358
0.4640928185637127,0.5441162834991404
0.4642928585717143,0.5444171570082542
0.46449289857971593,0.5447178814618261
0.46469293858771754,0.5450184374707148
0.46489297859571915,0.5453188054758447
0.4650930186037207,0.5456189658209843
0.4652930586117223,0.5459188988268093
0.46549309861972393,0.5462185848660068
0.46569313862772554,0.546518004439174
0.4658931786357271,0.546817138251262
0.4660932186437287,0.547115967288313
0.4662932586517303,0.5474144728942354
0.46649329865973194,0.5477126368473647
0.46669333866773355,0.5480104414365549
0.4668933786757351,0.5483078695365455
0.4670934186837367,0.548604904682353
0.46729345869173833,0.548901531142435
0.46749349869973994,0.54919773399038
0.46769353870774155,0.5494934991748771
0.4678935787157431,0.5497888135877269
0.4680936187237447,0.5500836651296561
0.46829365873174633,0.5503780427737072
0.46849369873974794,0.5506719366259774
0.46869373874774956,0.5509653379834916
0.4688937787557511,0.5512582393889967
0.4690938187637527,0.5515506346824786
0.46929385877175434,0.5518425190492056
0.46949389877975595,0.5521338890641159
0.46969393878775756,0.5524247427323754
0.4698939787957591,0.5527150795259411
0.4700940188037607,0.5530049004159787
0.47029405881176234,0.5532942079009925
0.47049409881976395,0.5535830060305392
0.4706941388277655,0.5538713004244106
0.4708941788357671,0.5541590982871785
0.47109421884376873,0.5544464084180174
0.47129425885177034,0.5547332412157239
0.47149429885977195,0.5550196086788755
0.4716943388677735,0.5553055244010792
0.4718943788757751,0.5555910035612799
0.47209441888377673,0.5558760629091097
0.47229445889177835,0.5561607207452792
0.47249449889977996,0.5564449968970215
0.4726945389077815,0.5567289126886219
0.4728945789157831,0.5570124909070742
0.47309461892378474,0.5572957557629293
0.47329465893178635,0.557578732846407
0.47349469893978796,0.5578614490788663
0.4736947389477895,0.5581439326597382
0.47389477895579113,0.5584262130090452
0.47409481896379274,0.5587083207056404
0.47429485897179435,0.5589902874213195
0.47449489897979596,0.5592721458509683
0.4746949389877975,0.559553929638923
0.47489497899579913,0.5598356733017356
0.47509501900380074,0.5601174121475443
0.47529505901180236,0.5603991821922655
0.47549509901980397,0.5606810200728313
0.4756951390278055,0.5609629629577089
0.47589517903580714,0.5612450484549449
0.47609521904380875,0.561527314517992
0.47629525905181036,0.5618097993495748
0.4764952990598119,0.562092541303867
0.47669533906781353,0.562375578787255
0.47689537907581514,0.562658950157964
0.47709541908381675,0.562942693624837
0.47729545909181836,0.5632268471455496
0.4774954990998199,0.5635114483245562
0.47769553910782153,0.5637965343110554
0.47789557911582314,0.5640821416972711
0.47809561912382476,0.5643683064173426
0.47829565913182637,0.5646550636471128
0.4784956991398279,0.5649424477051092
0.47869573914782954,0.5652304919550007
0.47889577915583115,0.5655192287098191
0.47909581916383276,0.5658086891382191
0.47929585917183437,0.566098903173057
0.4794958991798359,0.566389899422552
0.47969593918783754,0.5666817050842925
0.47989597919583915,0.5669743458623441
0.48009601920384076,0.5672678458877004
0.4802960592118424,0.5675622276423176
0.48049609921984393,0.567857511886957
0.48069613922784554,0.5681537175930554
0.48089617923584715,0.5684508618788271
0.48109621924384877,0.5687489599497941
0.4812962592518504,0.5690480250439277
0.48149629925985193,0.5693480683815721
0.48169633926785355,0.5696490991203087
0.48189637927585516,0.5699511243149052
0.48209641928385677,0.570254148882483
0.4822964592918583,0.5705581755730179
0.48249649929985994,0.5708632049452796
0.48269653930786155,0.5711692353482989
0.48289657931586316,0.5714762629084343
0.4830966193238648,0.5717842815221008
0.48329665933186633,0.5720932828542011
0.48349669933986794,0.5724032563422912
0.48369673934786955,0.57271418920649
0.48389677935587116,0.5730260664651345
0.4840968193638728,0.5733388709561589
0.48429685937187433,0.5736525833641655
0.48449689937987594,0.5739671822531394
0.48469693938787756,0.5742826441047395
0.48489697939587917,0.5745989433620885
0.4850970194038808,0.5749160524789638
0.48529705941188234,0.5752339419742817
0.48549709941988395,0.5755525804917456
0.48569713942788556,0.5758719348645231
0.48589717943588717,0.5761919701847921
0.4860972194438888,0.5765126498779926
0.48629725945189034,0.5768339357815988
0.48649729945989195,0.5771557882282189
0.48669733946789356,0.577478166132812
0.4868973794758952,0.5778010270838057
0.4870974194838968,0.5781243274378803
0.48729745949189834,0.578448022418178
0.48749749949989996,0.5787720662156854
0.48769753950790157,0.5790964120935231
0.4878975795159032,0.5794210124938765
0.48809761952390474,0.5797458191472822
0.48829765953190635,0.5800707831839876
0.48849769953990796,0.580395855247086
0.48869773954790957,0.5807209856071295
0.4888977795559112,0.5810461242779151
0.48909781956391274,0.5813712211331343
0.48929785957191435,0.5816962260235735
0.48949789957991596,0.5820210888945534
0.4896979395879176,0.582345759903289
0.4898979795959192,0.5826701895358555
0.49009801960392074,0.5829943287234449
0.49029805961192235,0.5833181289575979
0.49049809961992397,0.5836415424041
0.4906981396279256,0.5839645220152342
0.4908981796359272,0.5842870216400846
0.49109821964392875,0.5846089961325942
0.49129825965193036,0.5849304014570812
0.49149829965993197,0.5852511947909308
0.4916983396679336,0.5855713346241826
0.4918983796759352,0.5858907808557448
0.49209841968393675,0.586209494885975
0.49229845969193836,0.5865274397053788
0.49249849969994,0.5868445799791858
0.4926985397079416,0.5871608821275777
0.49289857971594314,0.5874763144013513
0.49309861972394475,0.5877908469528179
0.49329865973194637,0.5881044519017471
0.493498699739948,0.5884171033961831
0.4936987397479496,0.5887287776679727
0.49389877975595115,0.5890394530828603
0.49409881976395276,0.5893491101850203
0.49429885977195437,0.5896577317359133
0.494498899779956,0.5899653027473675
0.4946989397879576,0.5902718105088046
0.49489897979595915,0.5905772446085447
0.49509901980396076,0.59088159694914
0.49529905981196237,0.5911848617567086
0.495499099819964,0.5914870355842488
0.4956991398279656,0.5917881173089389
0.49589917983596715,0.5920881081234383
0.49609921984396876,0.5923870115212251
0.4962992598519704,0.5926848332760214
0.496499299859972,0.5929815814153724
0.4966993398679736,0.5932772661884644
0.49689937987597516,0.5935719000282778
0.49709941988397677,0.5938654975081918
0.4972994598919784,0.5941580752931694
0.49749949989998,0.5944496520856657
0.4976995399079816,0.5947402485664185
0.49789957991598316,0.5950298873302936
0.49809961992398477,0.5953185928173702
0.4982996599319864,0.5956063912394628
0.498499699939988,0.5958933105022912
0.49869973994798955,0.5961793801235215
0.49889977995599116,0.5964646311469077
0.4990998199639928,0.5967490960527811
0.4992998599719944,0.5970328086651375
0.499499899979996,0.5973158040555848
0.49969993998799755,0.5975981184444212
0.49989997999599917,0.5978797890991239
0.5001000200040008,0.5981608542305271
0.5003000600120023,0.5984413528869871
0.500500100020004,0.5987213248468233
0.5007001400280056,0.5990008105093407
0.5009001800360072,0.5992798507847333
0.5011002200440088,0.599558486983178
0.5013002600520103,0.5998367607034252
0.501500300060012,0.6001147137211954
0.5017003400680136,0.600392387877694
0.5019003800760152,0.6006698249685499
0.5021004200840168,0.6009470666334866
0.5023004600920183,0.6012241542470314
0.50250050010002,0.6015011288105638
0.5027005401080216,0.6017780308460002
0.5029005801160232,0.6020549002914088
0.5031006201240248,0.6023317763988405
0.5033006601320263,0.602608697634657
0.503500700140028,0.6028857015826273
0.5037007401480296,0.6031628248500609
0.5039007801560312,0.6034401029772278
0.5041008201640328,0.6037175703503165
0.5043008601720343,0.6039952601181618
0.504500900180036,0.6042732041129697
0.5047009401880376,0.6045514327752475
0.5049009801960392,0.6048299750831445
0.5051010202040408,0.6051088584863855
0.5053010602120424,0.6053881088449723
0.505501100220044,0.6056677503728121
0.5057011402280456,0.605947805586417
0.5059011802360472,0.6062282952588044
0.5061012202440488,0.6065092383787101
0.5063012602520504,0.606790652115215
0.506501300260052,0.6070725517878643
0.5067013402680536,0.6073549508423476
0.5069013802760551,0.6076378608317846
0.5071014202840568,0.6079212914036543
0.5073014602920584,0.6082052502923767
0.50750150030006,0.6084897433175516
0.5077015403080616,0.6087747743878301
0.5079015803160631,0.6090603455103903
0.5081016203240648,0.6093464568059597
0.5083016603320664,0.6096331065293203
0.508501700340068,0.6099202910952102
0.5087017403480696,0.6102080051095218
0.5089017803560711,0.610496241405682
0.5091018203640728,0.6107849910860825
0.5093018603720744,0.6110742435684146
0.509501900380076,0.6113639866367484
0.5097019403880776,0.6116542064971853
0.5099019803960791,0.6119448878378925
0.5101020204040808,0.6122360138933249
0.5103020604120824,0.6125275665124197
0.510502100420084,0.6128195262305415
0.5107021404280856,0.6131118723449487
0.5109021804360871,0.613404582993532
0.5111022204440888,0.6136976352365782
0.5113022604520904,0.6139910051412967
0.511502300460092,0.6142846678688421
0.5117023404680936,0.6145785977635565
0.5119023804760952,0.6148727684441551
0.5121024204840968,0.6151671528965659
0.5123024604920984,0.6154617235681376
0.5125025005001,0.6157564524629213
0.5127025405081016,0.6160513112377326
0.5129025805161032,0.6163462712986966
0.5131026205241048,0.6166413038979801
0.5133026605321064,0.6169363802304149
0.513502700540108,0.6172314715297139
0.5137027405481096,0.617526549163991
0.5139027805561112,0.61782158473029
0.5141028205641128,0.6181165501478387
0.5143028605721144,0.6184114177497431
0.514502900580116,0.6187061603728468
0.5147029405881176,0.6190007514454834
0.5149029805961192,0.6192951650728571
0.5151030206041208,0.6195893761197955
0.5153030606121224,0.6198833602906262
0.515503100620124,0.6201770942059376
0.5157031406281256,0.6204705554759936
0.5159031806361272,0.6207637227705836
0.5161032206441288,0.6210565758850987
0.5163032606521304,0.6213490958026369
0.5165033006601321,0.6216412647519529
0.5167033406681336,0.6219330662610808
0.5169033806761352,0.6222244852064673
0.5171034206841368,0.622515507857474
0.5173034606921384,0.622806121916114
0.5175035007001401,0.6230963165519061
0.5177035407081416,0.6233860824317452
0.5179035807161432,0.6236754117446985
0.5181036207241448,0.6239642982216587
0.5183036607321464,0.6242527371497931
0.518503700740148,0.6245407253817521
0.5187037407481496,0.6248282613396068
0.5189037807561512,0.6251153450135105
0.5191038207641528,0.6254019779550885
0.5193038607721544,0.6256881632655784
0.519503900780156,0.6259739055787618
0.5197039407881576,0.6262592110387385
0.5199039807961592,0.6265440872726167
0.5201040208041608,0.6268285433582034
0.5203040608121624,0.627112589786796
0.520504100820164,0.627396238421192
0.5207041408281656,0.6276795024490488
0.5209041808361672,0.6279623963317367
0.5211042208441689,0.6282449357488484
0.5213042608521704,0.6285271375385352
0.521504300860172,0.6288090196338567
0.5217043408681736,0.6290906009953465
0.5219043808761752,0.6293719015399987
0.5221044208841769,0.6296529420669046
0.5223044608921784,0.6299337441797667
0.52250450090018,0.6302143302065374
0.5227045409081816,0.6304947231164331
0.5229045809161832,0.6307749464345848
0.5231046209241849,0.6310550241545952
0.5233046609321864,0.6313349806492773
0.523504700940188,0.6316148405798565
0.5237047409481896,0.631894628803924
0.5239047809561912,0.6321743702824335
0.5241048209641929,0.6324540899860349
0.5243048609721944,0.632733812801044
0.524504900980196,0.6330135634353473
0.5247049409881976,0.6332933663245417
0.5249049809961992,0.6335732455386087
0.5251050210042009,0.6338532246894226
0.5253050610122024,0.634133326839388
0.525505101020204,0.6344135744115005
0.5257051410282056,0.6346939891011214
0.5259051810362072,0.6349745917897478
0.5261052210442089,0.6352554024610606
0.5263052610522104,0.63553644011952
0.526505301060212,0.6358177227117734
0.5267053410682137,0.636099267051133
0.5269053810762152,0.6363810887453697
0.5271054210842169,0.6366632021280593
0.5273054610922184,0.6369456201937091
0.52750550110022,0.6372283545368798
0.5277055411082217,0.6375114152955028
0.5279055811162232,0.6377948110985889
0.5281056211242249,0.6380785490184986
0.5283056611322264,0.6383626345279425
0.528505701140228,0.6386470714618584
0.5287057411482297,0.6389318619842977
0.5289057811562312,0.6392170065604439
0.5291058211642328,0.6395025039338607
0.5293058611722344,0.6397883511090631
0.529505901180236,0.6400745433394773
0.5297059411882377,0.6403610741208479
0.5299059811962392,0.6406479351901275
0.5301060212042408,0.6409351165298733
0.5303060612122424,0.6412226063781528
0.530506101220244,0.6415103912439477
0.5307061412282457,0.6417984559280283
0.5309061812362472,0.6420867835492512
0.5311062212442488,0.6423753555762199
0.5313062612522504,0.6426641518642299
0.531506301260252,0.642953150697404
0.5317063412682537,0.6432423288359085
0.5319063812762552,0.6435316615681244
0.5321064212842568,0.6438211227676329
0.5323064612922584,0.6441106849548619
0.53250650130026,0.644400319363222
0.5327065413082617,0.6446899960095499
0.5329065813162632,0.644979683768664
0.5331066213242648,0.645269350451822
0.5333066613322665,0.6455589628888602
0.533506701340268,0.6458484870137831
0.5337067413482697,0.6461378879535589
0.5339067813562712,0.6464271301198697
0.5341068213642728,0.6467161773035538
0.5343068613722745,0.6470049927714683
0.534506901380276,0.6472935393654956
0.5347069413882777,0.6475817796034078
0.5349069813962792,0.6478696757812962
0.5351070214042808,0.6481571900772722
0.5353070614122825,0.6484442846561354
0.535507101420284,0.6487309217747061
0.5357071414282857,0.6490170638875155
0.5359071814362872,0.6493026737525414
0.5361072214442888,0.6495877145366835
0.5363072614522905,0.6498721499206649
0.536507301460292,0.6501559442030513
0.5367073414682937,0.650439062403083
0.5369073814762952,0.6507214703620103
0.5371074214842968,0.6510031348426358
0.5373074614922985,0.6512840236267631
0.5375075015003,0.6515641056102622
0.5377075415083017,0.6518433508954662
0.5379075815163032,0.6521217308806195
0.5381076215243048,0.6523992183461083
0.5383076615323065,0.65267578753721
0.538507701540308,0.6529514142431099
0.5387077415483097,0.6532260758719419
0.5389077815563112,0.653499751521621
0.5391078215643128,0.6537724220462489
0.5393078615723145,0.6540440701178822
0.539507901580316,0.654314680283472
0.5397079415883177,0.6545842390167873
0.5399079815963193,0.654852734765162
0.5401080216043208,0.6551201579909045
0.5403080616123225,0.6553865012072391
0.540508101620324,0.6556517590086515
0.5407081416283256,0.6559159280955338
0.5409081816363273,0.6561790072930401
0.5411082216443288,0.6564409975640754
0.5413082616523305,0.656701902016364
0.541508301660332,0.656961725903557
0.5417083416683336,0.6572204766203552
0.5419083816763353,0.6574781636916432
0.5421084216843368,0.6577347987556476
0.5423084616923385,0.657990395541147
0.54250850170034,0.6582449698387847
0.5427085417083416,0.6584985394665435
0.5429085817163433,0.6587511242294709
0.5431086217243448,0.6590027458737471
0.5433086617323465,0.6592534280352168
0.543508701740348,0.6595031961825144
0.5437087417483496,0.659752077554931
0.5439087817563513,0.6600001010951895
0.5441088217643528,0.660247297377304
0.5443088617723545,0.6604936985297227
0.544508901780356,0.6607393381539585
0.5447089417883576,0.6609842512389325
0.5449089817963593,0.6612284740712663
0.5451090218043608,0.66147204414177
0.5453090618123625,0.6617150000483869
0.545509101820364,0.6619573813958656
0.5457091418283656,0.6621992286924403
0.5459091818363673,0.6624405832438114
0.5461092218443688,0.6626814870447242
0.5463092618523705,0.662921982668453
0.546509301860372,0.6631621131545051
0.5467093418683736,0.6634019218948632
0.5469093818763753,0.6636414525190919
0.5471094218843768,0.6638807487786351
0.5473094618923785,0.6641198544306391
0.5475095019003801,0.6643588131216301
0.5477095419083816,0.6645976682713843
0.5479095819163833,0.6648364629573239
0.5481096219243848,0.6650752397997718
0.5483096619323865,0.6653140408483968
0.5485097019403881,0.665552907470178
0.5487097419483896,0.6657918802392114
0.5489097819563913,0.6660309988286798
0.5491098219643928,0.6662703019052971
0.5493098619723945,0.6665098270265362
0.5495099019803961,0.6667496105409347
0.5497099419883976,0.6669896874917738
0.5499099819963993,0.6672300915244048
0.5501100220044008,0.6674708547974972
0.5503100620124025,0.6677120078984633
0.5505101020204041,0.6679535797633083
0.5507101420284056,0.6681955976011373
0.5509101820364073,0.6684380868235404
0.5511102220444088,0.6686810709790599
0.5513102620524104,0.6689245716929311
0.5515103020604121,0.6691686086122737
0.5517103420684136,0.6694131993568901
0.5519103820764153,0.6696583594758164
0.5521104220844169,0.6699041024097498
0.5523104620924184,0.6701504394594643
0.5525105021004201,0.6703973797603023
0.5527105421084216,0.6706449302628206
0.5529105821164233,0.6708930957196406
0.5531106221244249,0.6711418786785452
0.5533106621324264,0.6713912794818382
0.5535107021404281,0.6716412962719676
0.5537107421484296,0.671891925003396
0.5539107821564313,0.672143159460681
0.5541108221644329,0.6723949912827121
0.5543108621724344,0.6726474099930302
0.5545109021804361,0.6729004030361424
0.5547109421884376,0.6731539558197216
0.5549109821964393,0.6734080517625668
0.5551110222044409,0.6736626723481841
0.5553110622124424,0.6739177971838262
0.5555111022204441,0.6741734040648201
0.5557111422284456,0.6744294690439901
0.5559111822364473,0.6746859665059737
0.5561112222444489,0.6749428692462089
0.5563112622524504,0.6752001485543618
0.5565113022604521,0.6754577743019484
0.5567113422684536,0.6757157150338917
0.5569113822764553,0.6759739380637443
0.5571114222844569,0.6762324095722971
0.5573114622924584,0.6764910947092824
0.5575115023004601,0.6767499576978719
0.5577115423084616,0.6770089619416633
0.5579115823164633,0.6772680701338362
0.5581116223244649,0.6775272443681618
0.5583116623324664,0.6777864462515326
0.5585117023404681,0.678045637017685
0.5587117423484697,0.6783047776417772
0.5589117823564713,0.6785638289554857
0.5591118223644729,0.6788227517622789
0.5593118623724744,0.6790815069525291
0.5595119023804761,0.6793400556181238
0.5597119423884777,0.6795983591662341
0.5599119823964793,0.6798563794319079
0.5601120224044809,0.6801140787891538
0.5603120624124824,0.6803714202601846
0.5605121024204841,0.6806283676225018
0.5607121424284857,0.6808848855134992
0.5609121824364873,0.681140939532279
0.5611122224444889,0.6813964963383775
0.5613122624524904,0.6816515237471067
0.5615123024604921,0.6819059908212304
0.5617123424684937,0.6821598679587021
0.5619123824764953,0.6824131269762024
0.5621124224844969,0.6826657411882311
0.5623124624924984,0.6829176854815144
0.5625125025005001,0.6831689363845096
0.5627125425085017,0.6834194721317974
0.5629125825165032,0.6836692727231727
0.5631126225245049,0.6839183199772544
0.5633126625325064,0.6841665975794575
0.5635127025405081,0.684414091124183
0.5637127425485097,0.684660788151099
0.5639127825565112,0.6849066781754058
0.5641128225645129,0.685151752711995
0.5643128625725145,0.6853960052934279
0.5645129025805161,0.6856394314816842
0.5647129425885177,0.6858820288736411
0.5649129825965192,0.6861237971002706
0.5651130226045209,0.6863647378195558
0.5653130626125225,0.6866048547031485
0.5655131026205241,0.6868441534168086
0.5657131426285257,0.687082641594686
0.5659131826365272,0.6873203288075199
0.5661132226445289,0.6875572265248558
0.5663132626525305,0.6877933480713918
0.5665133026605321,0.6880287085775879
0.5667133426685337,0.6882633249246888
0.5669133826765352,0.6884972156843245
0.5671134226845369,0.6887304010528756
0.5673134626925385,0.6889629027807997
0.5675135027005401,0.6891947440971349
0.5677135427085417,0.6894259496294103
0.5679135827165432,0.689656545319206
0.5681136227245449,0.6898865583336204
0.5683136627325465,0.6901160169729144
0.5685137027405481,0.6903449505746131
0.5687137427485497,0.6905733894143578
0.5689137827565512,0.6908013646038109
0.5691138227645529,0.6910289079859252
0.5693138627725545,0.6912560520278959
0.5695139027805561,0.6914828297121248
0.5697139427885577,0.691709274425529
0.5699139827965592,0.6919354198475309
0.5701140228045609,0.6921612998370755
0.5703140628125625,0.6923869483190184
0.5705141028205641,0.6926123991702346
0.5707141428285657,0.6928376861057965
0.5709141828365673,0.6930628425655707
0.5711142228445689,0.6932879016015818
0.5713142628525705,0.6935128957664904
0.5715143028605721,0.693737857003529
0.5717143428685737,0.6939628165382317
0.5719143828765753,0.6941878047722969
0.5721144228845769,0.694412851179907
0.5723144628925785,0.6946379842068264
0.5725145029005801,0.6948632311725923
0.5727145429085817,0.6950886181760991
0.5729145829165833,0.6953141700048724
0.5731146229245849,0.6955399100483124
0.5733146629325865,0.6957658602151806
0.5735147029405882,0.6959920408555857
0.5737147429485897,0.6962184706877136
0.5739147829565913,0.6964451667295334
0.5741148229645929,0.6966721442356952
0.5743148629725945,0.6968994166398185
0.574514902980596,0.6971269955023565
0.5747149429885977,0.6973548904642043
0.5749149829965993,0.6975831092062006
0.5751150230046009,0.6978116574146551
0.5753150630126025,0.6980405387530177
0.575515103020604,0.6982697548397845
0.5757151430286057,0.6984993052327171
0.5759151830366073,0.6987291874194363
0.5761152230446089,0.698959396814427
0.5763152630526105,0.6991899267624733
0.576515303060612,0.699420768548528
0.5767153430686137,0.6996519114139935
0.5769153830766153,0.6998833425793773
0.5771154230846169,0.7001150472732641
0.5773154630926185,0.7003470087675282
0.57751550310062,0.700579208418689
0.5777155431086217,0.7008116257152954
0.5779155831166233,0.7010442383312074
0.5781156231246249,0.701277022184622
0.5783156631326265,0.7015099515026767
0.5785157031406281,0.7017429988914434
0.5787157431486297,0.7019761354111127
0.5789157831566313,0.7022093306561487
0.579115823164633,0.7024425528401819
0.5793158631726345,0.7026757688853935
0.5795159031806361,0.7029089445161263
0.5797159431886377,0.7031420443564513
0.5799159831966393,0.7033750320314005
0.580116023204641,0.7036078702715673
0.5803160632126425,0.7038405210207676
0.5805161032206441,0.7040729455464394
0.5807161432286457,0.7043051045524588
0.5809161832366473,0.7045369582940316
0.581116223244649,0.7047684666943242
0.5813162632526505,0.7049995894624816
0.5815163032606521,0.7052302862126857
0.5817163432686537,0.7054605165838934
0.5819163832766553,0.705690240359901
0.582116423284657,0.7059194175893726
0.5823164632926585,0.7061480087054741
0.5825165033006601,0.7063759746447543
0.5827165433086617,0.7066032769649145
0.5829165833166633,0.7068298779611151
0.583116623324665,0.707055740780466
0.5833166633326665,0.7072808295343591
0.5835167033406681,0.707505109408302
0.5837167433486697,0.7077285467689209
0.5839167833566713,0.7079511092678108
0.584116823364673,0.7081727659419172
0.5843168633726745,0.7083934873101467
0.5845169033806761,0.7086132454659101
0.5847169433886777,0.7088320141653202
0.5849169833966793,0.7090497689107729
0.5851170234046809,0.7092664870296594
0.5853170634126825,0.7094821477479654
0.5855171034206841,0.7096967322585342
0.5857171434286857,0.7099102237837849
0.5859171834366873,0.7101226076326883
0.5861172234446889,0.7103338712518293
0.5863172634526905,0.7105440042703934
0.5865173034606921,0.7107529985389384
0.5867173434686938,0.7109608481618281
0.5869173834766953,0.7111675495232275
0.5871174234846969,0.7113731013065699
0.5873174634926985,0.7115775045074388
0.5875175035007001,0.7117807624398116
0.5877175435087018,0.7119828807356471
0.5879175835167033,0.712183867337806
0.5881176235247049,0.7123837324863227
0.5883176635327065,0.7125824886980605
0.5885177035407081,0.7127801507398056
0.5887177435487098,0.7129767355948735
0.5889177835567113,0.7131722624233201
0.5891178235647129,0.7133667525158713
0.5893178635727145,0.7135602292417006
0.5895179035807161,0.7137527179902049
0.5897179435887178,0.7139442461069452
0.5899179835967193,0.7141348428239378
0.5901180236047209,0.714324539184496
0.5903180636127225,0.714513367962842
0.5905181036207241,0.7147013635787202
0.5907181436287258,0.7148885620072613
0.5909181836367273,0.71507500068436
0.5911182236447289,0.7152607184078407
0.5913182636527305,0.7154457552346988
0.5915183036607321,0.7156301523747198
0.5917183436687338,0.7158139520807844
0.5919183836767353,0.7159971975361792
0.5921184236847369,0.716179932739245
0.5923184636927386,0.7163622023856953
0.5925185037007401,0.7165440517489519
0.5927185437087418,0.7167255265588439
0.5929185837167433,0.716906672879027
0.5931186237247449,0.7170875369834764
0.5933186637327466,0.7172681652324169
0.5935187037407481,0.7174486039480492
0.5937187437487498,0.7176288992904346
0.5939187837567513,0.7178090971338981
0.5941188237647529,0.71798924294431
0.5943188637727546,0.718169381657601
0.5945189037807561,0.7183495575598614
0.5947189437887578,0.7185298141693733
0.5949189837967593,0.7187101941209144
0.5951190238047609,0.718890739052668
0.5953190638127626,0.7190714894960619
0.5955191038207641,0.7192524847688562
0.5957191438287658,0.7194337628717797
0.5959191838367673,0.719615360389017
0.5961192238447689,0.7197973123928204
0.5963192638527706,0.7199796523525261
0.5965193038607721,0.720162412048222
0.5967193438687737,0.7203456214893159
0.5969193838767753,0.7205293088382279
0.5971194238847769,0.7207135003394184
0.5973194638927786,0.7208982202539492
0.5975195039007801,0.7210834907997519
0.5977195439087817,0.7212693320977681
0.5979195839167833,0.7214557621241028
0.5981196239247849,0.7216427966683145
0.5983196639327866,0.7218304492979515
0.5985197039407881,0.7220187313294172
0.5987197439487897,0.7222076518052375
0.5989197839567914,0.7223972174777749
0.5991198239647929,0.7225874327994217
0.5993198639727946,0.7227782999192822
0.5995199039807961,0.7229698186863335
0.5997199439887977,0.723161986659038
0.5999199839967994,0.7233547991213589
0.6001200240048009,0.7235482491051141
0.6003200640128026,0.7237423274185799
0.6005201040208041,0.723937022681245
0.6007201440288057,0.7241323213645906
0.6009201840368074,0.7243282078387577
0.6011202240448089,0.7245246644249463
0.6013202640528106,0.7247216714533725
0.6015203040608121,0.7249192073265962
0.6017203440688137,0.7251172485880124
0.6019203840768154,0.7253157699952903
0.6021204240848169,0.7255147445985244
0.6023204640928186,0.7257141438228532
0.6025205041008201,0.7259139375552858
0.6027205441088217,0.7261140942354658
0.6029205841168234,0.7263145809500924
0.6031206241248249,0.7265153635307062
0.6033206641328266,0.7267164066545415
0.6035207041408281,0.726917673948134
0.6037207441488297,0.7271191280933723
0.6039207841568314,0.7273207309356695
0.6041208241648329,0.7275224435939293
0.6043208641728346,0.7277242265719763
0.6045209041808361,0.7279260398711169
0.6047209441888377,0.728127843103495
0.6049209841968394,0.7283295956059064
0.6051210242048409,0.7285312565537352
0.6053210642128426,0.7287327850746759
0.6055211042208442,0.7289341403619102
0.6057211442288457,0.7291352817864044
0.6059211842368474,0.729336169008004
0.6061212242448489,0.7295367620850037
0.6063212642528506,0.7297370215818766
0.6065213042608522,0.7299369086748536
0.6067213442688537,0.7301363852550559
0.6069213842768554,0.7303354140288839
0.6071214242848569,0.7305339586153841
0.6073214642928585,0.730731983640321
0.6075215043008602,0.7309294548266924
0.6077215443088617,0.7311263390814406
0.6079215843168634,0.7313226045781236
0.6081216243248649,0.7315182208353226
0.6083216643328665,0.7317131587905787
0.6085217043408682,0.731907390869663
0.6087217443488697,0.7321008910510021
0.6089217843568714,0.7322936349250964
0.6091218243648729,0.7324855997487811
0.6093218643728745,0.7326767644942035
0.6095219043808762,0.7328671098923969
0.6097219443888777,0.7330566184713592
0.6099219843968794,0.7332452745885525
0.610122024404881,0.733433064457764
0.6103220644128825,0.7336199761702824
0.6105221044208842,0.7338059997103615
0.6107221444288857,0.7339911269649645
0.6109221844368874,0.7341753517277939
0.611122224444889,0.7343586696976361
0.6113222644528905,0.7345410784710595
0.6115223044608922,0.7347225775295319
0.6117223444688937,0.734903168221028
0.6119223844768954,0.7350828537362276
0.612122424484897,0.7352616390794078
0.6123224644928985,0.7354395310341606
0.6125225045009002,0.7356165381240722
0.6127225445089017,0.7357926705685257
0.6129225845169034,0.7359679402337901
0.613122624524905,0.7361423605795874
0.6133226645329065,0.736315946601328
0.6135227045409082,0.7364887147682291
0.6137227445489097,0.7366606829575323
0.6139227845569114,0.7368318703850567
0.614122824564913,0.7370022975323254
0.6143228645729145,0.7371719860705197
0.6145229045809162,0.7373409587815194
0.6147229445889177,0.7375092394762947
0.6149229845969194,0.7376768529109273
0.615123024604921,0.737843824700536
0.6153230646129225,0.7380101812313948
0.6155231046209242,0.7381759495715291
0.6157231446289257,0.7383411573800829
0.6159231846369274,0.738505832815749
0.616123224644929,0.7386700044445574
0.6163232646529305,0.7388337011473161
0.6165233046609322,0.7389969520269957
0.6167233446689337,0.7391597863163526
0.6169233846769354,0.7393222332860777
0.617123424684937,0.7394843221537553
0.6173234646929385,0.7396460819939135
0.6175235047009402,0.7398075416494414
0.6177235447089418,0.7399687296446411
0.6179235847169434,0.7401296741001763
0.618123624724945,0.7402904026501705
0.6183236647329465,0.7404509423617006
0.6185237047409482,0.7406113196569193
0.6187237447489498,0.7407715602380328
0.6189237847569513,0.740931689015347
0.619123824764953,0.7410917300385846
0.6193238647729545,0.7412517064316636
0.6195239047809562,0.7414116403311136
0.6197239447889578,0.7415715528282961
0.6199239847969593,0.7417314639155776
0.620124024804961,0.7418913924365926
0.6203240648129625,0.7420513560407195
0.6205241048209642,0.7422113711418732
0.6207241448289658,0.742371452881713
0.6209241848369673,0.7425316150973353
0.621124224844969,0.7426918702935179
0.6213242648529705,0.74285222961956
0.6215243048609722,0.7430127028507489
0.6217243448689738,0.7431732983744688
0.6219243848769753,0.7433340231809482
0.622124424884977,0.7434948828586364
0.6223244648929785,0.7436558815941708
0.6225245049009802,0.7438170221768937
0.6227245449089818,0.7439783060078555
0.6229245849169833,0.7441397331132311
0.623124624924985,0.744301302162057
0.6233246649329865,0.7444630104881893
0.6235247049409882,0.7446248541163634
0.6237247449489898,0.7447868277922303
0.6239247849569913,0.7449489250162225
0.624124824964993,0.7451111380811021
0.6243248649729946,0.7452734581130249
0.6245249049809962,0.7454358751159451
0.6247249449889978,0.7455983780191778
0.6249249849969993,0.7457609547279276
0.625125025005001,0.7459235921765774
0.6253250650130026,0.7460862763845344
0.6255251050210042,0.7462489925144113
0.6257251450290058,0.7464117249323274
0.6259251850370073,0.746574457270096
0.626125225045009,0.7467371724890726
0.6263252650530106,0.7468998529454253
0.6265253050610122,0.7470624804565914
0.6267253450690138,0.7472250363686805
0.6269253850770153,0.7473875016245841
0.627125425085017,0.7475498568325496
0.6273254650930186,0.7477120823349809
0.6275255051010202,0.7478741582772265
0.6277255451090218,0.7480360646761173
0.6279255851170233,0.7481977814880234
0.628125625125025,0.7483592886762003
0.6283256651330266,0.7485205662771982
0.6285257051410282,0.7486815944661193
0.6287257451490298,0.7488423536205059
0.6289257851570313,0.7490028243826565
0.629125825165033,0.7491629877201706
0.6293258651730346,0.7493228249845318
0.6295259051810361,0.7494823179675483
0.6297259451890378,0.7496414489554769
0.6299259851970394,0.749800200780673
0.630126025205041,0.7499585568706089
0.6303260652130426,0.7501165012941229
0.6305261052210441,0.7502740188047715
0.6307261452290458,0.7504310948811616
0.6309261852370474,0.7505877157641608
0.631126225245049,0.7507438684908923
0.6313262652530506,0.7508995409254284
0.6315263052610521,0.7510547217861223
0.6317263452690538,0.7512094006695139
0.6319263852770554,0.7513635680707728
0.632126425285057,0.7515172154006475
0.6323264652930586,0.7516703349989028
0.6325265053010601,0.7518229201442426
0.6327265453090618,0.751974965060727
0.6329265853170634,0.7521264649207071
0.633126625325065,0.7522774158443086
0.6333266653330666,0.7524278148955137
0.6335267053410681,0.7525776600749001
0.6337267453490698,0.7527269503091054
0.6339267853570714,0.7528756854371
0.634126825365073,0.7530238661933621
0.6343268653730746,0.7531714941880566
0.6345269053810761,0.7533185718843324
0.6347269453890778,0.7534651025728598
0.6349269853970794,0.7536110903437414
0.635127025405081,0.7537565400559363
0.6353270654130826,0.7539014573043442
0.6355271054210841,0.754045848384709
0.6357271454290858,0.7541897202564981
0.6359271854370874,0.7543330805039317
0.636127225445089,0.7544759372953291
0.6363272654530906,0.7546182993409554
0.6365273054610922,0.7547601758495454
0.6367273454690938,0.7549015764836935
0.6369273854770954,0.7550425113142929
0.637127425485097,0.755182990774215
0.6373274654930986,0.7553230256114196
0.6375275055011002,0.7554626268416815
0.6377275455091018,0.7556018057011293
0.6379275855171034,0.7557405735987769
0.638127625525105,0.7558789420692407
0.6383276655331066,0.7560169227258218
0.6385277055411082,0.7561545272141335
0.6387277455491098,0.7562917671664531
0.6389277855571114,0.7564286541569661
0.639127825565113,0.7565651996580711
0.6393278655731146,0.7567014149979046
0.6395279055811162,0.7568373113192408
0.6397279455891178,0.7569728995399133
0.6399279855971194,0.7571081903148967
0.640128025605121,0.7572431940001815
0.6403280656131226,0.7573779206185643
0.6405281056211242,0.7575123798274697
0.6407281456291258,0.7576465808889056
0.6409281856371274,0.757780532641652
0.641128225645129,0.7579142434757653
0.6413282656531306,0.7580477213094776
0.6415283056611322,0.7581809735685529
0.6417283456691338,0.75831400716816
0.6419283856771354,0.7584468284973019
0.642128425685137,0.7585794434058403
0.6423284656931386,0.7587118571941353
0.6425285057011402,0.7588440746053141
0.6427285457091418,0.7589760998201718
0.6429285857171434,0.7591079364546935
0.643128625725145,0.7592395875601801
0.6433286657331466,0.7593710556259486
0.6435287057411482,0.7595023425845665
0.6437287457491498,0.7596334498195707
0.6439287857571514,0.7597643781756132
0.644128825765153,0.7598951279709639
0.6443288657731546,0.7600256990122938
0.6445289057811562,0.7601560906116513
0.6447289457891578,0.76028630160554
0.6449289857971594,0.7604163303759925
0.645129025805161,0.7605461748735344
0.6453290658131626,0.7606758326419177
0.6455291058211642,0.7608053008445069
0.6457291458291659,0.7609345762921822
0.6459291858371674,0.7610636554726327
0.646129225845169,0.7611925345808962
0.6463292658531706,0.7613212095510051
0.6465293058611722,0.7614496760885915
0.6467293458691739,0.7615779297043019
0.6469293858771754,0.7617059657478705
0.647129425885177,0.7618337794426965
0.6473294658931786,0.7619613659207713
0.6475295059011802,0.762088720257801
0.6477295459091819,0.7622158375083671
0.6479295859171834,0.7623427127409732
0.648129625925185,0.7624693410728227
0.6483296659331866,0.762595717704177
0.6485297059411882,0.7627218379521443
0.6487297459491899,0.7628476972837546
0.6489297859571914,0.7629732913481775
0.649129825965193,0.7630986160079444
0.6493298659731946,0.7632236673690421
0.6495299059811962,0.7633484418097505
0.6497299459891979,0.7634729360080975
0.6499299859971994,0.7635971469678211
0.650130026005201,0.7637210720427217
0.6503300660132026,0.7638447089593065
0.6505301060212042,0.7639680558376273
0.6507301460292059,0.7640911112102255
0.6509301860372074,0.7642138740391012
0.651130226045209,0.7643363437306392
0.6513302660532106,0.7644585201484226
0.6515303060612122,0.7645804036238857
0.6517303460692138,0.7647019949647544
0.6519303860772154,0.7648232954612442
0.652130426085217,0.7649443068899814
0.6523304660932187,0.7650650315156348
0.6525305061012202,0.7651854720902487
0.6527305461092218,0.7653056318502742
0.6529305861172234,0.765425514511314
0.653130626125225,0.7655451242605955
0.6533306661332267,0.7656644657472058
0.6535307061412282,0.7657835440701197
0.6537307461492298,0.7659023647640744
0.6539307861572314,0.7660209337833408
0.654130826165233,0.7661392574834582
0.6543308661732347,0.7662573426010026
0.6545309061812362,0.7663751962314693
0.6547309461892378,0.7664928258053582
0.6549309861972394,0.7666102390625544
0.655131026205241,0.7667274440251076
0.6553310662132427,0.7668444489685178
0.6555311062212442,0.7669612623916403
0.6557311462292458,0.7670778929853328
0.6559311862372474,0.7671943495999654
0.656131226245249,0.7673106412119258
0.6563312662532507,0.7674267768892528
0.6565313062612522,0.7675427657565338
0.6567313462692538,0.7676586169592083
0.6569313862772554,0.7677743396274191
0.657131426285257,0.7678899428395569
0.6573314662932587,0.7680054355856416
0.6575315063012602,0.7681208267306906
0.6577315463092618,0.7682361249782198
0.6579315863172635,0.7683513388340221
0.658131626325265,0.7684664765703731
0.6583316663332667,0.7685815461908044
0.6585317063412682,0.7686965553955895
0.6587317463492698,0.7688115115480805
0.6589317863572715,0.7689264216420337
0.659131826365273,0.7690412922700549
0.6593318663732747,0.7691561295932945
0.6595319063812762,0.7692709393125169
0.6597319463892778,0.7693857266406616
0.6599319863972795,0.7695004962770093
0.660132026405281,0.769615252383063
0.6603320664132827,0.7697299985602399
0.6605321064212842,0.7698447378294722
0.6607321464292858,0.7699594726128013
0.6609321864372875,0.7700742047170444
0.661132226445289,0.7701889353196054
0.6613322664532907,0.7703036649564923
0.6615323064612922,0.7704183935125956
0.6617323464692938,0.770533120214274
0.6619323864772955,0.7706478436242847
0.662132426485297,0.7707625616390854
0.6623324664932987,0.7708772714885281
0.6625325065013002,0.7709919697379537
0.6627325465093018,0.7711066522926898
0.6629325865173035,0.771221314404941
0.663132626525305,0.771335950683056
0.6633326665333066,0.7714505551031451
0.6635327065413082,0.7715651210230092
0.6637327465493098,0.7716796411983412
0.6639327865573115,0.7717941078011419
0.664132826565313,0.7719085124402912
0.6643328665733146,0.7720228461842042
0.6645329065813163,0.7721370995854948
0.6647329465893178,0.7722512627075597
0.6649329865973195,0.7723653251529932
0.665133026605321,0.7724792760937286
0.6653330666133226,0.7725931043028044
0.6655331066213243,0.7727067981876384
0.6657331466293258,0.7728203458246947
0.6659331866373275,0.7729337349954173
0.666133226645329,0.773046953223303
0.6663332666533306,0.773159987811981
0.6665333066613323,0.7732728258841611
0.6667333466693338,0.7733854544213102
0.6669333866773355,0.7734978603039163
0.667133426685337,0.7736100303521922
0.6673334666933386,0.7737219513670733
0.6675335067013403,0.7738336101713604
0.6677335467093418,0.7739449936508603
0.6679335867173435,0.7740560887953738
0.668133626725345,0.7741668827393827
0.6683336667333466,0.7742773628022923
0.6685337067413483,0.7743875165280765
0.6687337467493498,0.774497331724191
0.6689337867573515,0.7746067964996065
0.669133826765353,0.7747158993018297
0.6693338667733546,0.7748246289527747
0.6695339067813563,0.7749329746833584
0.6697339467893578,0.7750409261666934
0.6699339867973595,0.7751484735497602
0.670134026805361,0.7752556074834447
0.6703340668133626,0.7753623191508315
0.6705341068213643,0.7754686002936566
0.6707341468293658,0.7755744432368193
0.6709341868373675,0.77567984091087
0.671134226845369,0.7757847868723946
0.6713342668533706,0.7758892753222206
0.6715343068613723,0.7759933011213849
0.6717343468693738,0.7760968598048043
0.6719343868773755,0.776199947592606
0.6721344268853771,0.7763025613990758
0.6723344668933786,0.7764046988391972
0.6725345069013803,0.7765063582327593
0.6727345469093818,0.7766075386060236
0.6729345869173835,0.7767082396909462
0.6731346269253851,0.7768084619219602
0.6733346669333866,0.7769082064303384
0.6735347069413883,0.777007475036154
0.6737347469493898,0.7771062702378777
0.6739347869573914,0.7772045951996517
0.6741348269653931,0.7773024537362878
0.6743348669733946,0.777399850296052
0.6745349069813963,0.7774967899412994
0.6747349469893978,0.7775932783270356
0.6749349869973994,0.7776893216774832
0.6751350270054011,0.7777849267607456
0.6753350670134026,0.7778801008616634
0.6755351070214043,0.7779748517529622
0.6757351470294058,0.7780691876648044
0.6759351870374074,0.7781631172528558
0.6761352270454091,0.778256649564987
0.6763352670534106,0.7783497940067343
0.6765353070614123,0.778442560305646
0.6767353470694139,0.7785349584746475
0.6769353870774154,0.7786269987745605
0.6771354270854171,0.7787186916759129
0.6773354670934186,0.7788100478201798
0.6775355071014203,0.7789010779805994
0.6777355471094219,0.7789917930227026
0.6779355871174234,0.7790822038647051
0.6781356271254251,0.7791723214379004
0.6783356671334266,0.7792621566472023
0.6785357071414283,0.7793517203319746
0.6787357471494299,0.7794410232272909
0.6789357871574314,0.7795300759257643
0.6791358271654331,0.7796188888400806
0.6793358671734346,0.7797074721663707
0.6795359071814363,0.7797958358485493
0.6797359471894379,0.7798839895437484
0.6799359871974394,0.7799719425889643
0.6801360272054411,0.7800597039690356
0.6803360672134426,0.780147282286062
0.6805361072214443,0.780234685730371
0.6807361472294459,0.78032192205313
0.6809361872374474,0.7804089985406952
0.6811362272454491,0.7804959219907872
0.6813362672534506,0.7805826986905673
0.6815363072614523,0.7806693343966884
0.6817363472694539,0.7807558343173862
0.6819363872774554,0.7808422030966601
0.6821364272854571,0.7809284448005999
0.6823364672934586,0.7810145629058929
0.6825365073014603,0.7811005602905436
0.6827365473094619,0.7811864392268328
0.6829365873174634,0.7812722013765249
0.6831366273254651,0.7813578477883364
0.6833366673334667,0.7814433788976596
0.6835367073414683,0.7815287945285329
0.6837367473494699,0.781614093897838
0.6839367873574714,0.7816992756216996
0.6841368273654731,0.7817843377240512
0.6843368673734747,0.7818692776473242
0.6845369073814763,0.7819540922652131
0.6847369473894779,0.782038777897455
0.6849369873974794,0.7821233303265638
0.6851370274054811,0.7822077448164427
0.6853370674134827,0.7822920161328003
0.6855371074214842,0.7823761385652859
0.6857371474294859,0.782460105951251
0.6859371874374874,0.7825439117010463
0.6861372274454891,0.7826275488247486
0.6863372674534907,0.782711009960215
0.6865373074614922,0.7827942874023557
0.6867373474694939,0.7828773731335078
0.6869373874774954,0.7829602588548
0.6871374274854971,0.7830429360183814
0.6873374674934987,0.7831253958603982
0.6875375075015002,0.7832076294345909
0.6877375475095019,0.7832896276463888
0.6879375875175034,0.783371381287374
0.6881376275255051,0.7834528810699892
0.6883376675335067,0.7835341176623621
0.6885377075415082,0.7836150817231208
0.6887377475495099,0.7836957639360738
0.6889377875575114,0.7837761550446336
0.6891378275655131,0.7838562458858584
0.6893378675735147,0.7839360274239956
0.6895379075815162,0.7840154907834098
0.6897379475895179,0.784094627280781
0.6899379875975195,0.7841734284564654
0.6901380276055211,0.7842518861049105
0.6903380676135227,0.7843299923040266
0.6905381076215242,0.7844077394434155
0.6907381476295259,0.7844851202513675
0.6909381876375275,0.7845621278205395
0.6911382276455291,0.7846387556322341
0.6913382676535307,0.7847149975792066
0.6915383076615322,0.7847908479869312
0.6917383476695339,0.7848663016332655
0.6919383876775355,0.7849413537664569
0.6921384276855371,0.7850160001214448
0.6923384676935387,0.7850902369344164
0.6925385077015402,0.7851640609555803
0.6927385477095419,0.7852374694601337
0.6929385877175435,0.7853104602573993
0.6931386277255451,0.7853830316981213
0.6933386677335467,0.7854551826799137
0.6935387077415482,0.7855269126508608
0.6937387477495499,0.7855982216112789
0.6939387877575515,0.7856691101136526
0.6941388277655531,0.7857395792607687
0.6943388677735547,0.7858096307020731
0.6945389077815562,0.7858792666282869
0.6947389477895579,0.7859484897643216
0.6949389877975595,0.7860173033605391
0.6951390278055611,0.7860857111824081
0.6953390678135627,0.7861537174986168
0.6955391078215643,0.7862213270677003
0.6957391478295659,0.7862885451232544
0.6959391878375675,0.786355377357804
0.696139227845569,0.7864218299054045
0.6963392678535707,0.7864879093230548
0.6965393078615723,0.7865536225710054
0.6967393478695739,0.7866189769920489
0.6969393878775755,0.7866839802898796
0.697139427885577,0.7867486405066162
0.6973394678935787,0.7868129659995793
0.6975395079015803,0.7868769654174181
0.6977395479095819,0.7869406476756844
0.6979395879175835,0.787004021931946
0.698139627925585,0.7870670975605433
0.6983396679335867,0.7871298841270774
0.6985397079415883,0.7871923913627341
0.6987397479495899,0.7872546291385325
0.6989397879575915,0.7873166074395979
0.699139827965593,0.7873783363395462
0.6993398679735947,0.7874398259750759
0.6995399079815963,0.7875010865208509
0.6997399479895979,0.7875621281647637
0.6999399879975995,0.7876229610836576
0.700140028005601,0.787683595419592
0.7003400680136027,0.7877440412567207
0.7005401080216043,0.7878043085988621
0.7007401480296059,0.7878644073478213
0.7009401880376075,0.7879243472825341
0.701140228045609,0.7879841380390888
0.7013402680536107,0.7880437890916789
0.7015403080616123,0.7881033097345401
0.7017403480696139,0.788162709064911
0.7019403880776155,0.7882219959670607
0.702140428085617,0.7882811790974144
0.7023404680936187,0.7883402668708079
0.7025405081016203,0.7883992674478925
0.7027405481096219,0.788458188723708
0.7029405881176235,0.7885170383174389
0.7031406281256251,0.7885758235633572
0.7033406681336267,0.7886345515029562
0.7035407081416283,0.7886932288782716
0.70374074814963,0.7887518621263785
0.7039407881576315,0.7888104573750547
0.7041408281656331,0.7888690204395891
0.7043408681736347,0.7889275568207115
0.7045409081816363,0.7889860717036168
0.704740948189638,0.7890445699580514
0.7049409881976395,0.7891030561394239
0.7051410282056411,0.7891615344908998
0.7053410682136427,0.7892200089464381
0.7055411082216443,0.7892784831347162
0.705741148229646,0.7893369603839002
0.7059411882376475,0.7893954437271987
0.7061412282456491,0.7894539359091486
0.7063412682536507,0.7895124393925714
0.7065413082616523,0.789570956366141
0.706741348269654,0.789629488752497
0.7069413882776555,0.7896880382168432
0.7071414282856571,0.7897466061759627
0.7073414682936587,0.7898051938075868
0.7075415083016603,0.7898638020600484
0.7077415483096618,0.7899224316621541
0.7079415883176635,0.7899810831332121
0.7081416283256651,0.7900397567931432
0.7083416683336667,0.7900984527726185
0.7085417083416683,0.7901571710231523
0.7087417483496699,0.7902159113270947
0.7089417883576715,0.7902746733074579
0.7091418283656731,0.7903334564375222
0.7093418683736747,0.7903922600501623
0.7095419083816763,0.7904510833468439
0.7097419483896779,0.7905099254062367
0.7099419883976795,0.7905687851923977
0.7101420284056811,0.7906276615624825
0.7103420684136827,0.7906865532739394
0.7105421084216843,0.7907454589911539
0.7107421484296859,0.7908043772915077
0.7109421884376875,0.7908633066708224
0.7111422284456891,0.7909222455481663
0.7113422684536908,0.7909811922699983
0.7115423084616923,0.791040145113637
0.7117423484696939,0.7910991022900397
0.7119423884776955,0.791158061945884
0.7121424284856971,0.7912170221649506
0.7123424684936988,0.7912759809688041
0.7125425085017003,0.791334936316783
0.7127425485097019,0.7913938861053021
0.7129425885177035,0.7914528281664888
0.7131426285257051,0.7915117602661641
0.7133426685337068,0.7915706801011972
0.7135427085417083,0.7916295852962567
0.7137427485497099,0.7916884733999902
0.7139427885577115,0.7917473418806662
0.7141428285657131,0.7918061881213165
0.7143428685737148,0.7918650094144203
0.7145429085817163,0.791923802956173
0.7147429485897179,0.7919825658403907
0.7149429885977195,0.7920412950520952
0.7151430286057211,0.792099987460838
0.7153430686137228,0.7921586398138136
0.7155431086217243,0.7922172487288206
0.7157431486297259,0.7922758106871302
0.7159431886377275,0.7923343220263205
0.7161432286457291,0.7923927789331378
0.7163432686537308,0.7924511774364476
0.7165433086617323,0.7925095134003378
0.7167433486697339,0.7925677825174362
0.7169433886777355,0.7926259803025032
0.7171434286857371,0.7926841020863666
0.7173434686937388,0.7927421430102549
0.7175435087017403,0.792800098020592
0.7177435487097419,0.7928579618643125
0.7179435887177436,0.7929157290847548
0.7181436287257451,0.7929733940181878
0.7183436687337467,0.7930309507910235
0.7185437087417483,0.7930883933177698
0.7187437487497499,0.7931457152997679
0.7189437887577516,0.793202910224762
0.7191438287657531,0.7932599713673445
0.7193438687737547,0.7933168917903123
0.7195439087817563,0.7933736643469728
0.7197439487897579,0.7934302816844281
0.7199439887977596,0.7934867362478675
0.7201440288057611,0.7935430202858884
0.7203440688137627,0.7935991258568681
0.7205441088217643,0.7936550448363966
0.7207441488297659,0.7937107689257833
0.7209441888377676,0.793766289661643
0.7211442288457691,0.7938215984265584
0.7213442688537707,0.793876686460818
0.7215443088617723,0.7939315448752178
0.7217443488697739,0.7939861646649152
0.7219443888777756,0.7940405367243131
0.7221444288857771,0.7940946518629526
0.7223444688937787,0.7941485008223862
0.7225445089017803,0.7942020742939951
0.7227445489097819,0.7942553629377171
0.7229445889177836,0.7943083574016392
0.7231446289257851,0.7943610483424101
0.7233446689337867,0.7944134264464208
0.7235447089417884,0.7944654824516988
0.7237447489497899,0.7945172071704565
0.7239447889577916,0.7945685915122315
0.7241448289657931,0.7946196265075512
0.7243448689737947,0.7946703033320563
0.7245449089817964,0.7947206133310045
0.7247449489897979,0.7947705480440862
0.7249449889977996,0.7948200992304676
0.7251450290058011,0.794869258893988
0.7253450690138027,0.794918019308424
0.7255451090218044,0.7949663730427399
0.7257451490298059,0.7950143129862395
0.7259451890378076,0.7950618323735323
0.7261452290458091,0.7951089248092291
0.7263452690538107,0.7951555842922782
0.7265453090618124,0.7952018052398575
0.7267453490698139,0.7952475825107355
0.7269453890778156,0.7952929114280127
0.7271454290858171,0.7953377878011627
0.7273454690938187,0.7953822079472855
0.7275455091018204,0.7954261687114934
0.7277455491098219,0.7954696674863468
0.7279455891178236,0.7955127022302662
0.7281456291258251,0.7955552714848387
0.7283456691338267,0.7955973743909529
0.7285457091418284,0.7956390107036887
0.7287457491498299,0.7956801808058954
0.7289457891578316,0.7957208857204006
0.7291458291658331,0.7957611271207847
0.7293458691738347,0.7958009073406721
0.7295459091818364,0.7958402293814858
0.7297459491898379,0.7958790969186216
0.7299459891978395,0.7959175143060009
0.7301460292058412,0.7959554865789653
0.7303460692138427,0.7959930194554854
0.7305461092218444,0.796030119335653
0.7307461492298459,0.7960667932994436
0.7309461892378475,0.7961030491027278
0.7311462292458492,0.7961388951715274
0.7313462692538507,0.7961743405945106
0.7315463092618524,0.796209395113728
0.7317463492698539,0.7962440691135986
0.7319463892778555,0.7962783736081573
0.7321464292858572,0.7963123202265853
0.7323464692938587,0.7963459211970448
0.7325465093018604,0.7963791893288504
0.7327465493098619,0.796412137993012
0.7329465893178635,0.796444781101189
0.7331466293258652,0.796477133083102
0.7333466693338667,0.7965092088624539
0.7335467093418684,0.7965410238314146
0.7337467493498699,0.7965725938237302
0.7339467893578715,0.7966039350865222
0.7341468293658732,0.7966350642508442
0.7343468693738747,0.7966659983010718
0.7345469093818764,0.7966967545431995
0.734746949389878,0.7967273505721286
0.7349469893978795,0.7967578042380261
0.7351470294058812,0.7967881336118449
0.7353470694138827,0.7968183569500921
0.7355471094218844,0.7968484926589392
0.735747149429886,0.7968785592577677
0.7359471894378875,0.7969085753422438
0.7361472294458892,0.7969385595470233
0.7363472694538907,0.7969685305081824
0.7365473094618924,0.7969985068254741
0.736747349469894,0.7970285070245109
0.7369473894778955,0.7970585495189728
0.7371474294858972,0.7970886525729404
0.7373474694938987,0.7971188342634543
0.7375475095019004,0.7971491124433965
0.737747549509902,0.7971795047047928
0.7379475895179035,0.7972100283426338
0.7381476295259052,0.7972407003193054
0.7383476695339067,0.7972715372297239
0.7385477095419084,0.7973025552672657
0.73874774954991,0.7973337701905772
0.7389477895579115,0.7973651972913511
0.7391478295659132,0.7973968513631511
0.7393478695739147,0.7974287466713617
0.7395479095819164,0.7974608969243395
0.739747949589918,0.7974933152458362
0.7399479895979195,0.797526014148759
0.7401480296059212,0.7975590055103353
0.7403480696139227,0.7975923005487352
0.7405481096219244,0.7976259098012095
0.740748149629926,0.797659843103792
0.7409481896379275,0.7976941095726098
0.7411482296459292,0.7977287175868422
0.7413482696539307,0.7977636747733653
0.7415483096619323,0.7977989879931083
0.741748349669934,0.7978346633291512
0.7419483896779355,0.7978707060765808
0.7421484296859372,0.7979071207341225
0.7423484696939388,0.7979439109975557
0.7425485097019403,0.7979810797549204
0.742748549709942,0.7980186290835132
0.7429485897179435,0.7980565602486691
0.7431486297259452,0.7980948737043194
0.7433486697339468,0.7981335690953112
0.7435487097419483,0.7981726452614686
0.74374874974995,0.7982121002433755
0.7439487897579515,0.7982519312898486
0.7441488297659532,0.7982921348670695
0.7443488697739548,0.7983327066693418
0.7445489097819563,0.7983736416314309
0.744748949789958,0.7984149339424438
0.7449489897979595,0.7984565770612023
0.7451490298059612,0.7984985637330579
0.7453490698139628,0.7985408860080957
0.7455491098219643,0.7985835352606698
0.745749149829966,0.7986265022102135
0.7459491898379675,0.7986697769432584
0.7461492298459692,0.7987133489366043
0.7463492698539708,0.7987572070815687
0.7465493098619723,0.7988013397092516
0.746749349869974,0.7988457346167464
0.7469493898779755,0.7988903790942257
0.7471494298859772,0.7989352599528321
0.7473494698939788,0.7989803635533007
0.7475495099019803,0.7990256758352421
0.747749549909982,0.799071182347013
0.7479495899179835,0.7991168682761016
0.7481496299259852,0.7991627184799543
0.7483496699339868,0.799208717517174
0.7485497099419883,0.7992548496790162
0.74874974994999,0.799301099021112
0.7489497899579916,0.7993474493953535
0.7491498299659932,0.7993938844818642
0.7493498699739948,0.7994403878209964
0.7495499099819963,0.7994869428452842
0.749749949989998,0.7995335329112931
0.7499499899979996,0.7995801413312991
0.7501500300060012,0.7996267514047424
0.7503500700140028,0.7996733464493964
0.7505501100220043,0.7997199098321965
0.750750150030006,0.7997664249996754
0.7509501900380076,0.7998128755079563
0.7511502300460092,0.7998592450522541
0.7513502700540108,0.7999055174958414
0.7515503100620123,0.7999516768984338
0.751750350070014,0.7999977075439589
0.7519503900780156,0.8000435939676676
0.7521504300860171,0.8000893209825553
0.7523504700940188,0.8001348737050624
0.7525505101020203,0.8001802375800222
0.752750550110022,0.8002253984048331
0.7529505901180236,0.8002703423528292
0.7531506301260251,0.8003150559958294
0.7533506701340268,0.800359526325846
0.7535507101420283,0.8004037407759375
0.75375075015003,0.8004476872401924
0.7539507901580316,0.8004913540928307
0.7541508301660331,0.8005347302064157
0.7543508701740348,0.8005778049691707
0.7545509101820363,0.8006205683013918
0.754750950190038,0.8006630106709565
0.7549509901980396,0.8007051231079274
0.7551510302060411,0.8007468972182485
0.7553510702140428,0.8007883251965393
0.7555511102220444,0.800829399837987
0.755751150230046,0.8008701145493434
0.7559511902380476,0.8009104633590307
0.7561512302460491,0.8009504409263632
0.7563512702540508,0.8009900425498931
0.7565513102620524,0.8010292641748851
0.756751350270054,0.8010681023999333
0.7569513902780556,0.801106554482725
0.7571514302860571,0.801144618344962
0.7573514702940588,0.8011822925764501
0.7575515103020604,0.8012195764383636
0.757751550310062,0.8012564698656963
0.7579515903180636,0.8012929734689072
0.7581516303260651,0.8013290885347687
0.7583516703340668,0.8013648170264283
0.7585517103420684,0.8014001615826891
0.75875175035007,0.8014351255165184
0.7589517903580716,0.8014697128127908
0.7591518303660731,0.8015039281252707
0.7593518703740748,0.801537776772843
0.7595519103820764,0.8015712647349932
0.759751950390078,0.8016043986465435
0.7599519903980796,0.801637185791648
0.7601520304060811,0.8016696340970483
0.7603520704140828,0.801701752124593
0.7605521104220844,0.8017335490630226
0.760752150430086,0.8017650347190182
0.7609521904380876,0.8017962195075168
0.7611522304460892,0.8018271144412908
0.7613522704540908,0.8018577311197914
0.7615523104620924,0.8018880817172547
0.761752350470094,0.8019181789700678
0.7619523904780956,0.8019480361633939
0.7621524304860972,0.8019776671170546
0.7623524704940988,0.8020070861706654
0.7625525105021004,0.8020363081680244
0.762752550510102,0.8020653484407526
0.7629525905181036,0.8020942227911816
0.7631526305261052,0.8021229474744912
0.7633526705341068,0.8021515391800951
0.7635527105421084,0.8021800150122743
0.7637527505501099,0.8022083924700621
0.7639527905581116,0.8022366894263804
0.7641528305661132,0.802264924106433
0.7643528705741148,0.8022931150653602
0.7645529105821164,0.8023212811651615
0.7647529505901179,0.8023494415508948
0.7649529905981196,0.8023776156261604
0.7651530306061212,0.802405823027885
0.7653530706141228,0.8024340836004167
0.7655531106221244,0.8024624173689475
0.765753150630126,0.8024908445122838
0.7659531906381276,0.8025193853349821
0.7661532306461292,0.802548060238877
0.7663532706541308,0.8025768896940235
0.7665533106621324,0.802605894209084
0.766753350670134,0.8026350943011922
0.7669533906781356,0.8026645104653238
0.7671534306861372,0.8026941631432143
0.7673534706941388,0.8027240726918614
0.7675535107021404,0.8027542593516548
0.767753550710142,0.8027847432141773
0.7679535907181436,0.8028155441897262
0.7681536307261452,0.802846681974605
0.7683536707341468,0.8028781760182382
0.7685537107421484,0.8029100454901654
0.76875375075015,0.8029423092469727
0.7689537907581516,0.8029749857992236
0.7691538307661532,0.8030080932784494
0.7693538707741548,0.8030416494042694
0.7695539107821564,0.8030756714517029
0.769753950790158,0.8031101762187475
0.7699539907981596,0.803145179994291
0.7701540308061612,0.8031806985264327
0.7703540708141629,0.8032167469912852
0.7705541108221644,0.8032533399623363
0.770754150830166,0.8032904913804431
0.7709541908381676,0.8033282145245377
0.7711542308461692,0.8033665219831221
0.7713542708541709,0.8034054256266295
0.7715543108621724,0.8034449365807298
0.771754350870174,0.8034850652006571
0.7719543908781756,0.8035258210466374
0.7721544308861772,0.8035672128604897
0.7723544708941789,0.8036092485434791
0.7725545109021804,0.8036519351354924
0.772754550910182,0.8036952787956112
0.7729545909181836,0.80373928478415
0.7731546309261852,0.8037839574462281
0.7733546709341869,0.8038293001969421
0.7735547109421884,0.8038753155081978
0.77375475095019,0.8039220048972642
0.7739547909581916,0.8039693689171046
0.7741548309661932,0.8040174071485362
0.7743548709741948,0.8040661181942675
0.7745549109821964,0.8041154996748587
0.774754950990198,0.8041655482266419
0.7749549909981996,0.8042162595016409
0.7751550310062012,0.8042676281695178
0.7753550710142028,0.8043196479215733
0.7755551110222044,0.8043723114768202
0.775755151030206,0.804425610590147
0.7759551910382076,0.8044795360625795
0.7761552310462092,0.8045340777536436
0.7763552710542108,0.8045892245958304
0.7765553110622124,0.8046449646111533
0.776755351070214,0.8047012849297841
0.7769553910782157,0.8047581718107497
0.7771554310862172,0.804815610664662
0.7773554710942188,0.8048735860784517
0.7775555111022204,0.8049320818420664
0.777755551110222,0.804991080977091
0.7779555911182237,0.8050505657672404
0.7781556311262252,0.8051105177906693
0.7783556711342268,0.8051709179540378
0.7785557111422284,0.8052317465282677
0.77875575115023,0.8052929831859164
0.7789557911582317,0.8053546070400903
0.7791558311662332,0.8054165966848177
0.7793558711742348,0.8054789302367912
0.7795559111822364,0.8055415853783895
0.779755951190238,0.8056045394018823
0.7799559911982397,0.805667769254715
0.7801560312062412,0.8057312515857731
0.7803560712142428,0.8057949627925138
0.7805561112222444,0.8058588790688567
0.780756151230246,0.8059229764537168
0.7809561912382477,0.8059872308800651
0.7811562312462492,0.806051618224396
0.7813562712542508,0.8061161143564801
0.7815563112622524,0.8061806951892817
0.781756351270254,0.8062453367289142
0.7819563912782557,0.8063100151245117
0.7821564312862572,0.8063747067178899
0.7823564712942588,0.8064393880928715
0.7825565113022604,0.8065040361241522
0.782756551310262,0.806568628025583
0.7829565913182637,0.806633141397746
0.7831566313262652,0.8066975542747029
0.7833566713342668,0.8067618451697978
0.7835567113422685,0.8068259931203963
0.78375675135027,0.8068899777314473
0.7839567913582717,0.8069537792177588
0.7841568313662732,0.8070173784448761
0.7843568713742748,0.8070807569684637
0.7845569113822765,0.8071438970720877
0.784756951390278,0.8072067818033053
0.7849569913982797,0.8072693950079735
0.7851570314062812,0.8073317213626867
0.7853570714142828,0.8073937464052691
0.7855571114222845,0.8074554565632446
0.785757151430286,0.8075168391802171
0.7859571914382876,0.8075778825400994
0.7861572314462892,0.8076385758891333
0.7863572714542908,0.8076989094556543
0.7865573114622925,0.8077588744675543
0.786757351470294,0.8078184631674113
0.7869573914782956,0.8078776688252505
0.7871574314862972,0.8079364857489202
0.7873574714942988,0.8079949092920642
0.7875575115023005,0.8080529358596823
0.787757551510302,0.8081105629112786
0.7879575915183036,0.8081677889616015
0.7881576315263052,0.8082246135789899
0.7883576715343068,0.8082810373813445
0.7885577115423085,0.8083370620297474
0.78875775155031,0.8083926902197675
0.7889577915583116,0.8084479256704877
0.7891578315663133,0.8085027731113008
0.7893578715743148,0.8085572382665251
0.7895579115823165,0.8086113278378986
0.789757951590318,0.8086650494850143
0.7899579915983196,0.8087184118037671
0.7901580316063213,0.8087714243028848
0.7903580716143228,0.8088240973786236
0.7905581116223245,0.8088764422877108
0.790758151630326,0.808928471118626
0.7909581916383276,0.8089801967613082
0.7911582316463293,0.8090316328753895
0.7913582716543308,0.8090827938570513
0.7915583116623325,0.809133694804607
0.791758351670334,0.8091843514829155
0.7919583916783356,0.8092347802867319
0.7921584316863373,0.8092849982031056
0.7923584716943388,0.8093350227729347
0.7925585117023405,0.8093848720517892
0.792758551710342,0.809434564570114
0.7929585917183436,0.8094841192929245
0.7931586317263453,0.8095335555791074
0.7933586717343468,0.8095828931404379
0.7935587117423485,0.8096321520004232
0.79375875175035,0.8096813524530839
0.7939587917583516,0.8097305150217802
0.7941588317663533,0.8097796604181873
0.7943588717743548,0.809828809501528
0.7945589117823565,0.809877983238158
0.794758951790358,0.8099272026616062
0.7949589917983596,0.8099764888331642
0.7951590318063613,0.8100258628031136
0.7953590718143628,0.810075345572683
0.7955591118223645,0.8101249580568135
0.795759151830366,0.8101747210478154
0.7959591918383676,0.8102246551799899
0.7961592318463693,0.8102747808952844
0.7963592718543708,0.8103251184100474
0.7965593118623724,0.8103756876829449
0.796759351870374,0.8104265083840894
0.7969593918783756,0.8104775998654352
0.7971594318863773,0.8105289811324823
0.7973594718943788,0.8105806708173269
0.7975595119023804,0.8106326871530969
0.7977595519103821,0.8106850479497938
0.7979595919183836,0.8107377705715708
0.7981596319263853,0.8107908719154592
0.7983596719343868,0.8108443683915573
0.7985597119423884,0.8108982759046912
0.7987597519503901,0.8109526098375448
0.7989597919583916,0.8110073850352596
0.7991598319663933,0.8110626157914934
0.7993598719743948,0.8111183158359285
0.7995599119823964,0.8111744983232098
0.7997599519903981,0.8112311758232901
0.7999599919983996,0.8112883603131618
0.8001600320064013,0.8113460631699396
0.8003600720144028,0.8114042951652661
0.8005601120224044,0.8114630664609991
0.8007601520304061,0.811522386606145
0.8009601920384076,0.811582264534993
0.8011602320464093,0.811642708566407
0.8013602720544108,0.8117037264042237
0.8015603120624124,0.811765325138715
0.8017603520704141,0.8118275112490538
0.8019603920784156,0.8118902906067393
0.8021604320864173,0.8119536684799231
0.8023604720944189,0.8120176495385818
0.8025605121024204,0.8120822378604841
0.8027605521104221,0.8121474369378937
0.8029605921184236,0.8122132496849546
0.8031606321264253,0.8122796784457021
0.8033606721344269,0.8123467250026488
0.8035607121424284,0.8124143905858866
0.8037607521504301,0.8124826758826573
0.8039607921584316,0.8125515810473377
0.8041608321664333,0.8126211057117912
0.8043608721744349,0.8126912489960363
0.8045609121824364,0.8127620095191888
0.8047609521904381,0.8128333854106313
0.8049609921984396,0.8129053743213712
0.8051610322064413,0.8129779734355453
0.8053610722144429,0.8130511794820383
0.8055611122224444,0.8131249887461778
0.8057611522304461,0.8131993970814786
0.8059611922384476,0.8132743999214043
0.8061612322464493,0.813349992291126
0.8063612722544509,0.8134261688192514
0.8065613122624524,0.8135029237495071
0.8067613522704541,0.8135802509523592
0.8069613922784556,0.8136581439365576
0.8071614322864573,0.8137365958605919
0.8073614722944589,0.8138155995440565
0.8075615123024604,0.8138951474789147
0.8077615523104621,0.8139752318406637
0.8079615923184637,0.8140558444993997
0.8081616323264652,0.8141369770307862
0.8083616723344669,0.8142186207269313
0.8085617123424684,0.8143007666071815
0.8087617523504701,0.8143834054288426
0.8089617923584717,0.814466527697838
0.8091618323664732,0.8145501236793178
0.8093618723744749,0.8146341834082359
0.8095619123824764,0.8147186966999076
0.8097619523904781,0.8148036531605674
0.8099619923984797,0.8148890421979451
0.8101620324064812,0.8149748530318781
0.8103620724144829,0.8150610747049791
0.8105621124224844,0.8151476960933806
0.8107621524304861,0.815234705917573
0.8109621924384877,0.8153220927533593
0.8111622324464892,0.8154098450429413
0.8113622724544909,0.8154979511061604
0.8115623124624924,0.815586399151907
0.8117623524704941,0.8156751772897164
0.8119623924784957,0.815764273541569
0.8121624324864972,0.8158536758539043
0.8123624724944989,0.815943372109867
0.8125625125025004,0.8160333501417909
0.8127625525105021,0.8161235977439341
0.8129625925185037,0.8162141026854692
0.8131626325265052,0.8163048527237367
0.8133626725345069,0.8163958356177614
0.8135627125425084,0.8164870391420346
0.8137627525505101,0.8165784511005599
0.8139627925585117,0.8166700593411562
0.8141628325665132,0.816761851770014
0.8143628725745149,0.8168538163664936
0.8145629125825165,0.816945941198153
0.8147629525905181,0.8170382144359931
0.8149629925985197,0.8171306243698998
0.8151630326065212,0.8172231594242657
0.8153630726145229,0.8173158081737677
0.8155631126225245,0.8174085593592769
0.8157631526305261,0.8175014019038725
0.8159631926385277,0.8175943249289316
0.8161632326465292,0.8176873177702608
0.8163632726545309,0.8177803699942399
0.8165633126625325,0.817873471413938
0.8167633526705341,0.8179666121051673
0.8169633926785357,0.8180597824224343
0.8171634326865372,0.8181529730147478
0.8173634726945389,0.818246174841243
0.8175635127025405,0.8183393791865771
0.8177635527105421,0.8184325776760538
0.8179635927185437,0.8185257622904317
0.8181636327265452,0.8186189253803715
0.8183636727345469,0.8187120596804756
0.8185637127425485,0.8188051583228773
0.81876375275055,0.8188982148503314
0.8189637927585517,0.818991223228763
0.8191638327665532,0.8190841778592289
0.8193638727745549,0.8191770735892492
0.8195639127825565,0.8192699057234665
0.819763952790558,0.8193626700335901
0.8199639927985597,0.8194553627675867
0.8201640328065612,0.81954798065808
0.8203640728145629,0.8196405209299198
0.8205641128225645,0.8197329813068912
0.820764152830566,0.8198253600175269
0.8209641928385677,0.8199176557999972
0.8211642328465693,0.8200098679060479
0.8213642728545709,0.8201019961039635
0.8215643128625725,0.8201940406805331
0.821764352870574,0.8202860024420022
0.8219643928785757,0.8203778827139931
0.8221644328865773,0.8204696833403837
0.8223644728945789,0.8205614066811344
0.8225645129025805,0.8206530556090594
0.822764552910582,0.8207446335055382
0.8229645929185837,0.820836144255171
0.8231646329265853,0.820927592239381
0.8233646729345869,0.8210189823289722
0.8235647129425885,0.8211103198756569
0.82376475295059,0.8212016107025633
0.8239647929585917,0.8212928610937468
0.8241648329665933,0.8213840777827235
0.8243648729745949,0.8214752679400519
0.8245649129825965,0.8215664391599907
0.824764952990598,0.8216575994462649
0.8249649929985997,0.8217487571969728
0.8251650330066013,0.8218399211886708
0.8253650730146029,0.8219311005596763
0.8255651130226045,0.8220223047926303
0.825765153030606,0.8221135436963616
0.8259651930386077,0.8222048273871027
0.8261652330466093,0.8222961662691003
0.8263652730546109,0.8223875710146746
0.8265653130626125,0.8224790525437757
0.826765353070614,0.8225706220030904
0.8269653930786157,0.822662290744752
0.8271654330866173,0.8227540703047083
0.8273654730946189,0.8228459723808021
0.8275655131026205,0.8229380088106185
0.827765553110622,0.8230301915491554
0.8279655931186237,0.823122532646372
0.8281656331266253,0.8232150442246707
0.828365673134627,0.8233077384563643
0.8285657131426285,0.8234006275411866
0.8287657531506301,0.8234937236838951
0.8289657931586317,0.8235870390720198
0.8291658331666333,0.8236805858538085
0.829365873174635,0.8237743761164158
0.8295659131826365,0.823868421864385
0.8297659531906381,0.8239627349984697
0.8299659931986397,0.8240573272948345
0.8301660332066413,0.824152210384681
0.8303660732146428,0.8242473957343381
0.8305661132226445,0.8243428946258511
0.8307661532306461,0.8244387181381079
0.8309661932386477,0.824534877128535
0.8311662332466493,0.8246313822153913
0.8313662732546508,0.8247282437606911
0.8315663132626525,0.8248254718537784
0.8317663532706541,0.8249230762955787
0.8319663932786557,0.825021066583548
0.8321664332866573,0.8251194518973352
0.8323664732946588,0.8252182410851774
0.8325665133026605,0.8253174426510392
0.8327665533106621,0.8254170647425081
0.8329665933186637,0.825517115139454
0.8331666333266653,0.8256176012434624
0.8333666733346669,0.8257185300680432
0.8335667133426685,0.8258199082296208
0.8337667533506701,0.8259217419393047
0.8339667933586717,0.8260240369954415
0.8341668333666733,0.8261267987769465
0.8343668733746749,0.82623003223741
0.8345669133826765,0.8263337418999763
0.8347669533906781,0.8264379318529871
0.8349669933986797,0.8265426057463828
0.8351670334066813,0.8266477667888573
0.8353670734146829,0.8267534177457527
0.8355671134226845,0.8268595609376896
0.8357671534306861,0.8269661982399201
0.8359671934386878,0.8270733310823957
0.8361672334466893,0.8271809604505398
0.8363672734546909,0.8272890868867135
0.8365673134626925,0.8273977104923655
0.8367673534706941,0.8275068309308546
0.8369673934786958,0.8276164474309374
0.8371674334866973,0.8277265587909071
0.8373674734946989,0.8278371633833774
0.8375675135027005,0.8279482591607021
0.8377675535107021,0.8280598436610171
0.8379675935187038,0.8281719140149024
0.8381676335267053,0.8282844669526497
0.8383676735347069,0.8283974988121329
0.8385677135427085,0.82851100554727
0.8387677535507101,0.8286249827370706
0.8389677935587118,0.8287394255952629
0.8391678335667133,0.8288543289804904
0.8393678735747149,0.8289696874070738
0.8395679135827165,0.8290854950563318
0.8397679535907181,0.8292017457884509
0.8399679935987198,0.8293184331549
0.8401680336067213,0.8294355504113811
0.8403680736147229,0.8295530905313088
0.8405681136227245,0.8296710462198091
0.8407681536307261,0.8297894099282312
0.8409681936387277,0.8299081738691583
0.8411682336467293,0.8300273300319102
0.8413682736547309,0.8301468701985246
0.8415683136627325,0.8302667859602031
0.8417683536707341,0.8303870687342068
0.8419683936787357,0.8305077097811888
0.8421684336867373,0.8306287002229409
0.8423684736947389,0.8307500310605382
0.8425685137027406,0.8308716931928586
0.8427685537107421,0.8309936774354536
0.8429685937187437,0.8311159745397452
0.8431686337267453,0.8312385752125193
0.8433686737347469,0.831361470135687
0.8435687137427486,0.8314846499862787
0.8437687537507501,0.8316081054566378
0.8439687937587517,0.8317318272747746
0.8441688337667533,0.8318558062248411
0.8443688737747549,0.8319800331676821
0.8445689137827566,0.8321044990614203
0.8447689537907581,0.8322291949820233
0.8449689937987597,0.8323541121438074
0.8451690338067613,0.8324792419198209
0.8453690738147629,0.8326045758620563
0.8455691138227646,0.8327301057214309
0.8457691538307661,0.8328558234674815
0.8459691938387677,0.8329817213077098
0.8461692338467693,0.8331077917065166
0.8463692738547709,0.8332340274036656
0.8465693138627726,0.8333604214322071
0.8467693538707741,0.8334869671358014
0.8469693938787757,0.8336136581853741
0.8471694338867773,0.8337404885950395
0.8473694738947789,0.833867452737223
0.8475695139027806,0.8339945453569227
0.8477695539107821,0.8341217615850413
0.8479695939187837,0.8342490969507276
0.8481696339267853,0.8343765473926656
0.8483696739347869,0.8345041092692507
0.8485697139427886,0.8346317793675954
0.8487697539507901,0.8347595549113112
0.8489697939587917,0.8348874335670118
0.8491698339667934,0.8350154134494928
0.8493698739747949,0.8351434931255381
0.8495699139827966,0.8352716716163178
0.8497699539907981,0.8353999483983363
0.8499699939987997,0.835528323402903
0.8501700340068014,0.835656797014096
0.8503700740148029,0.835785370065202
0.8505701140228046,0.8359140438336115
0.8507701540308061,0.8360428200341667
0.8509701940388077,0.8361717008109539
0.8511702340468094,0.8363006887275479
0.8513702740548109,0.8364297867557162
0.8515703140628126,0.836558998262602
0.8517703540708141,0.8366883269964099
0.8519703940788157,0.8368177770706248
0.8521704340868174,0.836947352946803
0.8523704740948189,0.8370770594159828
0.8525705141028205,0.8372069015787642
0.8527705541108221,0.8373368848241212
0.8529705941188237,0.8374670148070111
0.8531706341268254,0.8375972974248551
0.8533706741348269,0.8377277387929736
0.8535707141428285,0.8378583452190571
0.8537707541508301,0.837989123176774
0.8539707941588317,0.8381200792786063
0.8541708341668334,0.8382512202480239
0.8543708741748349,0.8383825528911042
0.8545709141828365,0.8385140840677124
0.8547709541908382,0.838645820662362
0.8549709941988397,0.8387777695548762
0.8551710342068414,0.8389099375909772
0.8553710742148429,0.8390423315529338
0.8555711142228445,0.8391749581303929
0.8557711542308462,0.8393078238915321
0.8559711942388477,0.8394409352546631
0.8561712342468494,0.8395742984604198
0.8563712742548509,0.8397079195446628
0.8565713142628525,0.8398418043122343
0.8567713542708542,0.8399759583116877
0.8569713942788557,0.8401103868111233
0.8571714342868574,0.8402450947752511
0.8573714742948589,0.8403800868437997
0.8575715143028605,0.8405153673113875
0.8577715543108622,0.8406509401089635
0.8579715943188637,0.8407868087869215
0.8581716343268654,0.8409229764999839
0.8583716743348669,0.8410594459939449
0.8585717143428685,0.8411962195943508
0.8587717543508702,0.8413332991971942
0.8589717943588717,0.8414706862616813
0.8591718343668734,0.8416083818051289
0.8593718743748749,0.8417463864000325
0.8595719143828765,0.8418847001733407
0.8597719543908782,0.8420233228079569
0.8599719943988797,0.8421622535464803
0.8601720344068814,0.8423014911971869
0.860372074414883,0.8424410341422377
0.8605721144228845,0.8425808803480928
0.8607721544308862,0.8427210273780964
0.8609721944388877,0.8428614724071852
0.8611722344468894,0.8430022122386651
0.861372274454891,0.8431432433229851
0.8615723144628925,0.8432845617784277
0.8617723544708942,0.843426163413628
0.8619723944788957,0.8435680437518152
0.8621724344868974,0.8437101980566686
0.862372474494899,0.8438526213596644
0.8625725145029005,0.8439953084887835
0.8627725545109022,0.8441382540984399
0.8629725945189037,0.8442814527004865
0.8631726345269053,0.8444248986961392
0.863372674534907,0.8445685864086617
0.8635727145429085,0.8447125101166457
0.8637727545509102,0.8448566640877129
0.8639727945589117,0.8450010426124667
0.8641728345669133,0.8451456400385162
0.864372874574915,0.8452904508043906
0.8645729145829165,0.8454354694731667
0.8647729545909182,0.845580690765628
0.8649729945989197,0.8457261095927759
0.8651730346069213,0.8458717210875168
0.865373074614923,0.8460175206353501
0.8655731146229245,0.8461635039038891
0.8657731546309262,0.8463096668710486
0.8659731946389277,0.8464560058517407
0.8661732346469293,0.8466025175229286
0.866373274654931,0.8467491989468933
0.8665733146629325,0.8468960475925805
0.8667733546709342,0.8470430613549012
0.8669733946789357,0.8471902385718721
0.8671734346869373,0.8473375780394952
0.867373474694939,0.8474850790242796
0.8675735147029405,0.8476327412733355
0.8677735547109422,0.8477805650219667
0.8679735947189438,0.847928550998717
0.8681736347269453,0.8480767004278259
0.868373674734947,0.8482250150290773
0.8685737147429485,0.8483734970150274
0.8687737547509502,0.8485221490856183
0.8689737947589518,0.8486709744202011
0.8691738347669533,0.8488199766670002
0.869373874774955,0.8489691599300702
0.8695739147829565,0.8491185287538114
0.8697739547909582,0.849268088105121
0.8699739947989598,0.84941784335327
0.8701740348069613,0.8495678002476171
0.870374074814963,0.8497179648932739
0.8705741148229645,0.8498683437248509
0.8707741548309662,0.85001894347843
0.8709741948389678,0.8501697711619121
0.8711742348469693,0.8503208340239046
0.871374274854971,0.8504721395213166
0.8715743148629725,0.8506236952858448
0.8717743548709742,0.8507755090895297
0.8719743948789758,0.8509275888095793
0.8721744348869773,0.8510799423926505
0.872374474894979,0.8512325778187915
0.8725745149029805,0.8513855030652422
0.8727745549109822,0.8515387260702991
0.8729745949189838,0.8516922546974424
0.8731746349269853,0.8518460966999284
0.873374674934987,0.8520002596860445
0.8735747149429886,0.8521547510852191
0.8737747549509902,0.8523095781151759
0.8739747949589918,0.8524647477503164
0.8741748349669933,0.852620266691503
0.874374874974995,0.8527761413374111
0.8745749149829966,0.8529323777576059
0.8747749549909981,0.8530889816674918
0.8749749949989998,0.8532459584052685
0.8751750350070013,0.8534033129110162
0.875375075015003,0.8535610497080213
0.8755751150230046,0.8537191728864366
0.8757751550310061,0.8538776860893603
0.8759751950390078,0.8540365925013984
0.8761752350470093,0.854195894839763
0.876375275055011,0.8543555953479445
0.8765753150630126,0.8545156957919753
0.8767753550710141,0.8546761974592914
0.8769753950790158,0.8548371011601807
0.8771754350870173,0.8549984072317902
0.877375475095019,0.85516011554465
0.8775755151030206,0.8553222255116557
0.8777755551110221,0.8554847360994373
0.8779755951190238,0.8556476458420277
0.8781756351270253,0.8558109528567275
0.878375675135027,0.8559746548620552
0.8785757151430286,0.8561387491976555
0.8787757551510301,0.8563032328460269
0.8789757951590318,0.8564681024559212
0.8791758351670333,0.8566333543672575
0.879375875175035,0.8567989846373838
0.8795759151830366,0.856964989068513
0.8797759551910381,0.8571313632361528
0.8799759951990398,0.8572981025183459
0.8801760352070414,0.857465202125532
0.880376075215043,0.8576326571308388
0.8805761152230446,0.8578004625006128
0.8807761552310461,0.8579686131249958
0.8809761952390478,0.8581371038483567
0.8811762352470494,0.8583059294993924
0.881376275255051,0.858475084920711
0.8815763152630526,0.8586445649977197
0.8817763552710541,0.8588143646866464
0.8819763952790558,0.8589844790415254
0.8821764352870574,0.8591549032399942
0.882376475295059,0.8593256326077521
0.8825765153030606,0.8594966626415438
0.8827765553110621,0.8596679890305421
0.8829765953190638,0.8598396076760169
0.8831766353270654,0.8600115147091871
0.883376675335067,0.8601837065071699
0.8835767153430686,0.8603561797069527
0.8837767553510701,0.8605289312173265
0.8839767953590718,0.8607019582287379
0.8841768353670734,0.860875258221025
0.884376875375075,0.8610488289690258
0.8845769153830766,0.8612226685460536
0.8847769553910781,0.8613967753252543
0.8849769953990798,0.8615711479788724
0.8851770354070814,0.8617457854754671
0.8853770754150829,0.861920687075133
0.8855771154230846,0.8620958523227924
0.8857771554310861,0.8622712810396395
0.8859771954390878,0.862446973312827
0.8861772354470894,0.8626229294834986
0.8863772754550909,0.8627991501332771
0.8865773154630926,0.8629756360693293
0.8867773554710942,0.8631523883081371
0.8869773954790958,0.8633294080581094
0.8871774354870974,0.8635066967011739
0.8873774754950989,0.8636842557734972
0.8875775155031006,0.8638620869454798
0.8877775555111022,0.8640401920011765
0.8879775955191038,0.8642185728172964
0.8881776355271054,0.8643972313419306
0.8883776755351069,0.8645761695731611
0.8885777155431086,0.864755389537696
0.8887777555511102,0.8649348932696778
0.8889777955591118,0.8651146827897997
0.8891778355671134,0.8652947600848695
0.8893778755751149,0.8654751270879415
0.8895779155831166,0.8656557856591406
0.8897779555911182,0.8658367375672874
0.8899779955991198,0.8660179844724257
0.8901780356071214,0.8661995279093448
0.8903780756151229,0.8663813692721782
0.8905781156231246,0.8665635098001487
0.8907781556311262,0.8667459505645196
0.8909781956391278,0.8669286924568008
0.8911782356471294,0.8671117361782439
0.891378275655131,0.8672950822306533
0.8915783156631326,0.8674787309085242
0.8917783556711342,0.8676626822925106
0.8919783956791358,0.8678469362442125
0.8921784356871374,0.8680314924022617
0.892378475695139,0.8682163501796758
0.8925785157031406,0.8684015087624392
0.8927785557111422,0.8685869671092601
0.8929785957191438,0.8687727239524474
0.8931786357271454,0.8689587777998382
0.893378675735147,0.869145126937704
0.8935787157431486,0.869331769434559
0.8937787557511502,0.8695187031457814
0.8939787957591518,0.8697059257189655
0.8941788357671534,0.8698934345999093
0.894378875775155,0.8700812270391478
0.8945789157831566,0.870269300098938
0.8947789557911582,0.8704576506606022
0.8949789957991598,0.8706462754321388
0.8951790358071614,0.8708351709560106
0.895379075815163,0.8710243336170261
0.8955791158231646,0.8712137596502327
0.8957791558311662,0.8714034451487449
0.8959791958391679,0.8715933860714387
0.8961792358471694,0.8717835782504513
0.896379275855171,0.8719740173984285
0.8965793158631726,0.8721646991154773
0.8967793558711742,0.8723556188957831
0.8969793958791757,0.8725467721338662
0.8971794358871774,0.8727381541304592
0.897379475895179,0.8729297600979967
0.8975795159031806,0.873121585165721
0.8977795559111822,0.8733136243844147
0.8979795959191837,0.8735058727307847
0.8981796359271854,0.8736983251115291
0.898379675935187,0.873890976367129
0.8985797159431886,0.8740838212754174
0.8987797559511902,0.8742768545549859
0.8989797959591918,0.8744700708684945
0.8991798359671934,0.8746634648259621
0.899379875975195,0.8748570309881198
0.8995799159831966,0.8750507638699121
0.8997799559911982,0.8752446579442388
0.8999799959991998,0.8754387076460333
0.9001800360072014,0.8756329073767739
0.900380076015203,0.8758272515095271
0.9005801160232046,0.8760217343946202
0.9007801560312062,0.8762163503660423
0.9009801960392078,0.8764110937486667
0.9011802360472094,0.8766059588663853
0.901380276055211,0.8768009400512415
0.9015803160632127,0.8769960316536396
0.9017803560712142,0.877191228053702
0.9019803960792158,0.8773865236738383
0.9021804360872174,0.8775819129925776
0.902380476095219,0.8777773905597072
0.9025805161032207,0.8779729510127459
0.9027805561112222,0.8781685890947715
0.9029805961192238,0.8783642996736045
0.9031806361272254,0.8785600777623389
0.903380676135227,0.8787559185411931
0.9035807161432287,0.8789518173806428
0.9037807561512302,0.8791477698657795
0.9039807961592318,0.879343771821823
0.9041808361672334,0.8795398193407007
0.904380876175235,0.8797359088085925
0.9045809161832367,0.8799320369343238
0.9047809561912382,0.8801282007784734
0.9049809961992398,0.8803243977830517
0.9051810362072414,0.8805206258015865
0.905381076215243,0.8807168831294484
0.9055811162232447,0.8809131685342275
0.9057811562312462,0.8811094812859701
0.9059811962392478,0.8813058211870695
0.9061812362472494,0.8815021886016006
0.906381276255251,0.8816985844838804
0.9065813162632527,0.88189501040603
0.9067813562712542,0.8820914685843131
0.9069813962792558,0.8822879619040225
0.9071814362872574,0.8824844939426874
0.907381476295259,0.8826810689913751
0.9075815163032607,0.8828776920738651
0.9077815563112622,0.8830743689634795
0.9079815963192638,0.8832711061973599
0.9081816363272655,0.8834679110879919
0.908381676335267,0.8836647917317867
0.9085817163432686,0.8838617570145443
0.9087817563512702,0.8840588166136365
0.9089817963592718,0.8842559809967623
0.9091818363672735,0.8844532614171479
0.909381876375275,0.8846506699050796
0.9095819163832766,0.8848482192556816
0.9097819563912782,0.8850459230128667
0.9099819963992798,0.8852437954494135
0.9101820364072815,0.8854418515431473
0.910382076415283,0.8856401069492208
0.9105821164232846,0.8858385779685186
0.9107821564312862,0.8860372815122339
0.9109821964392878,0.8862362350626865
0.9111822364472895,0.8864354566304788
0.911382276455291,0.8866349647081114
0.9115823164632926,0.8868347782201974
0.9117823564712942,0.887034916470447
0.9119823964792958,0.887235399085607
0.9121824364872975,0.8874362459565681
0.912382476495299,0.8876374771768677
0.9125825165033006,0.8878391129788398
0.9127825565113022,0.888041173667677
0.9129825965193038,0.8882436795536874
0.9131826365273055,0.888446650883044
0.913382676535307,0.8886501077673339
0.9135827165433086,0.8888540701122287
0.9137827565513102,0.8890585575456045
0.9139827965593118,0.889263589345443
0.9141828365673135,0.8894691843678577
0.914382876575315,0.8896753609755804
0.9145829165833166,0.8898821369672545
0.9147829565913183,0.8900895295078706
0.9149829965993198,0.8902975550606794
0.9151830366073215,0.8905062293209127
0.915383076615323,0.8907155671516277
0.9155831166233246,0.8909255825219873
0.9157831566313263,0.8911362884482725
0.9159831966393278,0.8913476969379073
0.9161832366473295,0.8915598189367642
0.916383276655331,0.8917726642799995
0.9165833166633326,0.8919862416466464
0.9167833566713343,0.8922005585181771
0.9169833966793358,0.8924156211412202
0.9171834366873375,0.8926314344946005
0.917383476695339,0.892848002260843
0.9175835167033406,0.8930653268022588
0.9177835567113423,0.8932834091417072
0.9179835967193438,0.8935022489481057
0.9181836367273455,0.8937218445267285
0.918383676735347,0.8939421928143187
0.9185837167433486,0.8941632893790061
0.9187837567513503,0.8943851284250071
0.9189837967593518,0.8946077028020509
0.9191838367673534,0.8948310040194657
0.919383876775355,0.8950550222648224
0.9195839167833566,0.8952797464270288
0.9197839567913583,0.8955051641237344
0.9199839967993598,0.8957312617328983
0.9201840368073614,0.8959580244283489
0.920384076815363,0.8961854362191569
0.9205841168233646,0.8964134799926201
0.9207841568313663,0.8966421375606579
0.9209841968393678,0.8968713897093952
0.9211842368473694,0.89710121625171
0.921384276855371,0.897331596082515
0.9215843168633726,0.8975625072365331
0.9217843568713743,0.897793926948331
0.9219843968793758,0.8980258317143668
0.9221844368873774,0.8982581973568109
0.9223844768953791,0.8984909990889037
0.9225845169033806,0.8987242115816094
0.9227845569113823,0.8989578090313386
0.9229845969193838,0.8991917652285111
0.9231846369273854,0.89942605362674
0.9233846769353871,0.899660647412426
0.9235847169433886,0.8998955195745602
0.9237847569513903,0.9001306429745389
0.9239847969593918,0.9003659904158098
0.9241848369673934,0.9006015347131743
0.9243848769753951,0.9008372487615847
0.9245849169833966,0.9010731056042833
0.9247849569913983,0.9013090785001425
0.9249849969993998,0.9015451409900761
0.9251850370074014,0.9017812669623995
0.9253850770154031,0.9020174307170318
0.9255851170234046,0.9022536070284364
0.9257851570314063,0.9024897712072091
0.9259851970394078,0.9027258991602298
0.9261852370474094,0.902961967449303
0.9263852770554111,0.903197953348214
0.9265853170634126,0.9034338348981401
0.9267853570714143,0.9036695909613568
0.9269853970794159,0.9039052012731805
0.9271854370874174,0.9041406464921002
0.9273854770954191,0.9043759082480415
0.9275855171034206,0.9046109691887176
0.9277855571114223,0.9048458130240156
0.9279855971194239,0.9050804245683659
0.9281856371274254,0.9053147897810458
0.9283856771354271,0.905548895804359
0.9285857171434286,0.9057827309996357
0.9287857571514303,0.9060162849809918
0.9289857971594319,0.9062495486467823
0.9291858371674334,0.9064825142086791
0.9293858771754351,0.9067151752183009
0.9295859171834366,0.9069475265913172
0.9297859571914383,0.9071795646289447
0.9299859971994399,0.9074112870367483
0.9301860372074414,0.9076426929406602
0.9303860772154431,0.9078737829001212
0.9305861172234446,0.9081045589182501
0.9307861572314462,0.9083350244489449
0.9309861972394479,0.908565184400814
0.9311862372474494,0.9087950451378437
0.9313862772554511,0.9090246144767009
0.9315863172634526,0.9092539016805781
0.9317863572714542,0.9094829174494881
0.9319863972794559,0.9097116739069214
0.9321864372874574,0.9099401845827859
0.9323864772954591,0.9101684643925552
0.9325865173034606,0.91039652961256
0.9327865573114622,0.9106243978513693
0.9329865973194639,0.9108520880172164
0.9331866373274654,0.911079620281442
0.9333866773354671,0.9113070160379346
0.9335867173434687,0.9115342978585717
0.9337867573514702,0.9117614894446722
0.9339867973594719,0.9119886155744967
0.9341868373674734,0.9122157020468464
0.9343868773754751,0.9124427756208269
0.9345869173834767,0.912669863951872
0.9347869573914782,0.9128969955241345
0.9349869973994799,0.9131241995793737
0.9351870374074814,0.9133515060424928
0.9353870774154831,0.9135789454438964
0.9355871174234847,0.9138065488388595
0.9357871574314862,0.9140343477241208
0.9359871974394879,0.9142623739519313
0.9361872374474894,0.9144906596418063
0.9363872774554911,0.9147192370902508
0.9365873174634927,0.9149481386787399
0.9367873574714942,0.9151773967802544
0.9369873974794959,0.9154070436646842
0.9371874374874974,0.915637111403425
0.9373874774954991,0.9158676317735047
0.9375875175035007,0.916098636161583
0.9377875575115022,0.9163301554681755
0.9379875975195039,0.916562220012461
0.9381876375275054,0.9167948594380277
0.9383876775355071,0.9170281026199207
0.9385877175435087,0.9172619775733479
0.9387877575515102,0.9174965113643991
0.9389877975595119,0.917731730023128
0.9391878375675135,0.9179676584593364
0.9393878775755151,0.918204320381394
0.9395879175835167,0.9184417382184118
0.9397879575915182,0.9186799330460742
0.9399879975995199,0.9189189245164209
0.9401880376075215,0.9191587307918505
0.9403880776155231,0.9193993684836004
0.9405881176235247,0.9196408525949342
0.9407881576315262,0.9198831964692542
0.9409881976395279,0.9201264117433223
0.9411882376475295,0.9203705083057616
0.941388277655531,0.9206154942609781
0.9415883176635327,0.920861375898621
0.9417883576715342,0.921108157668678
0.9419883976795359,0.9213558421622686
0.9421884376875375,0.9216044300981853
0.942388477695539,0.9218539203151976
0.9425885177035407,0.9221043097701169
0.9427885577115422,0.9223555935415921
0.9429885977195439,0.9226077648395872
0.9431886377275455,0.922860815020466
0.943388677735547,0.9231147336075947
0.9435887177435487,0.9233695083173453
0.9437887577515502,0.9236251250903735
0.9439887977595519,0.9238815681280215
0.9441888377675535,0.9241388199336836
0.944388877775555,0.9243968613589604
0.9445889177835567,0.9246556716544085
0.9447889577915582,0.9249152285246941
0.9449889977995599,0.9251755081879334
0.9451890378075615,0.9254364854390129
0.945389077815563,0.9256981337166622
0.9455891178235647,0.9259604251740547
0.9457891578315663,0.9262233307527079
0.9459891978395679,0.9264868202594491
0.9461892378475695,0.9267508624462177
0.946389277855571,0.9270154250924685
0.9465893178635727,0.9272804750899484
0.9467893578715743,0.9275459785296143
0.9469893978795759,0.927811900790469
0.9471894378875775,0.928078206630091
0.947389477895579,0.9283448602766371
0.9475895179035807,0.9286118255221064
0.9477895579115823,0.928879065816649
0.9479895979195839,0.929146544363717
0.9481896379275855,0.9294142242158494
0.948389677935587,0.9296820683708955
0.9485897179435887,0.929950039868475
0.9487897579515903,0.9302181018864855
0.9489897979595919,0.930486217837462
0.9491898379675935,0.9307543514646013
0.949389877975595,0.9310224669372595
0.9495899179835967,0.9312905289457375
0.9497899579915983,0.9315585027951626
0.9499899979995999,0.9318263544982797
0.9501900380076015,0.9320940508669584
0.950390078015603,0.9323615596022268
0.9505901180236047,0.9326288493826314
0.9507901580316063,0.9328958899507307
0.9509901980396079,0.9331626521975154
0.9511902380476095,0.9334291082445543
0.951390278055611,0.9336952315236539
0.9515903180636127,0.9339609968538215
0.9517903580716143,0.9342263805153163
0.9519903980796159,0.9344913603205673
0.9521904380876175,0.9347559156817404
0.952390478095619,0.9350200276747287
0.9525905181036207,0.9352836790993428
0.9527905581116223,0.9355468545354784
0.9529905981196238,0.9358095403950356
0.9531906381276255,0.9360717249693706
0.9533906781356271,0.9363333984720622
0.9535907181436287,0.9365945530767819
0.9537907581516303,0.9368551829500603
0.9539907981596318,0.937115284278758
0.9541908381676335,0.9373748552920484
0.9543908781756351,0.937633896277745
0.9545909181836367,0.9378924095928092
0.9547909581916383,0.9381503996678968
0.9549909981996398,0.9384078730058165
0.9551910382076415,0.938664838173795
0.9553910782156431,0.9389213057894618
0.9555911182236447,0.9391772885004954
0.9557911582316463,0.9394328009578907
0.9559911982396478,0.9396878597828369
0.9561912382476495,0.9399424835272236
0.9563912782556511,0.940196692627818
0.9565913182636527,0.9404505093541866
0.9567913582716543,0.9407039577504657
0.9569913982796558,0.9409570635711131
0.9571914382876575,0.9412098542108065
0.9573914782956591,0.9414623586286783
0.9575915183036607,0.9417146072671165
0.9577915583116623,0.9419666319653783
0.9579915983196639,0.942218465868303
0.9581916383276655,0.942470143330427
0.9583916783356671,0.9427216998158385
0.9585917183436687,0.9429731717941268
0.9587917583516703,0.9432245966328071
0.9589917983596719,0.9434760124866177
0.9591918383676735,0.9437274581841085
0.9593918783756751,0.9439789731119492
0.9595919183836767,0.9442305970974032
0.9597919583916783,0.9444823702894168
0.9599919983996799,0.9447343330387852
0.9601920384076815,0.944986525777854
0.9603920784156831,0.9452389889002215
0.9605921184236847,0.9454917626408994
0.9607921584316863,0.9457448869573846
0.9609921984396879,0.9459984014120881
0.9611922384476895,0.946252345056553
0.9613922784556911,0.9465067563178778
0.9615923184636928,0.9467616728877492
0.9617923584716943,0.9470171316144609
0.9619923984796959,0.9472731683982818
0.9621924384876975,0.947529818090507
0.9623924784956991,0.9477871143964982
0.9625925185037008,0.9480450897830026
0.9627925585117023,0.948303775389997
0.9629925985197039,0.9485632009472866
0.9631926385277055,0.9488233946960525
0.9633926785357071,0.949084383315512
0.9635927185437086,0.9493461918548274
0.9637927585517103,0.9496088436703698
0.9639927985597119,0.9498723603684127
0.9641928385677135,0.9501367617533056
0.9643928785757151,0.9504020657811489
0.9645929185837167,0.9506682885189686
0.9647929585917183,0.9509354441093598
0.9649929985997199,0.9512035447405581
0.9651930386077215,0.9514726006218643
0.9653930786157231,0.9517426199643435
0.9655931186237247,0.9520136089666956
0.9657931586317263,0.9522855718061881
0.9659931986397279,0.9525585106345287
0.9661932386477295,0.9528324255785501
0.9663932786557311,0.9531073147455731
0.9665933186637327,0.9533831742333129
0.9667933586717343,0.9536599981441916
0.9669933986797359,0.9539377786039245
0.9671934386877376,0.9542165057842502
0.9673934786957391,0.9544961679296794
0.9675935187037407,0.9547767513881453
0.9677935587117423,0.9550582406454504
0.9679935987197439,0.9553406183634056
0.9681936387277456,0.9556238654215781
0.9683936787357471,0.9559079609625671
0.9685937187437487,0.9561928824407395
0.9687937587517503,0.956478605674371
0.9689937987597519,0.9567651049011425
0.9691938387677536,0.957052352836955
0.9693938787757551,0.9573403207380327
0.9695939187837567,0.9576289784662885
0.9697939587917583,0.9579182945579336
0.9699939987997599,0.9582082362953127
0.9701940388077616,0.9584987697819498
0.9703940788157631,0.958789860020784
0.9705941188237647,0.9590814709955753
0.9707941588317663,0.9593735657554462
0.9709941988397679,0.959666106502526
0.9711942388477696,0.9599590546826405
0.9713942788557711,0.9602523710789849
0.9715943188637727,0.9605460159086949
0.9717943588717743,0.9608399489222146
0.9719943988797759,0.961134129505335
0.9721944388877776,0.9614285167837564
0.9723944788957791,0.9617230697299997
0.9725945189037807,0.9620177472724658
0.9727945589117823,0.9623125084064161
0.9729945989197839,0.9626073123066126
0.9731946389277856,0.9629021184413347
0.9733946789357871,0.9631968866874531
0.9735947189437887,0.9634915774462183
0.9737947589517904,0.963786151759388
0.9739947989597919,0.9640805714252955
0.9741948389677936,0.9643747991144345
0.9743948789757951,0.9646687984841108
0.9745949189837967,0.9649625342916961
0.9747949589917984,0.9652559725059954
0.9749949989997999,0.9655490804162319
0.9751950390078015,0.9658418267381388
0.9753950790158031,0.9661341817166413
0.9755951190238047,0.9664261172246127
0.9757951590318064,0.9667176068571864
0.9759951990398079,0.9670086260211173
0.9761952390478095,0.9672991520186914
0.9763952790558111,0.9675891641257055
0.9765953190638127,0.9678786436630524
0.9767953590718144,0.96816757406148
0.9769953990798159,0.9684559409191129
0.9771954390878175,0.968743732051371
0.9773954790958191,0.9690309375329464
0.9775955191038207,0.9693175497315504
0.9777955591118224,0.9696035633331815
0.9779955991198239,0.969888975358719
0.9781956391278255,0.9701737851716921
0.9783956791358271,0.9704579944771331
0.9785957191438287,0.9707416073114719
0.9787957591518304,0.9710246300234884
0.9789957991598319,0.9713070712463956
0.9791958391678335,0.971588941861177
0.9793958791758351,0.9718702549513614
0.9795959191838367,0.9721510257494743
0.9797959591918384,0.9724312715754457
0.9799959991998399,0.9727110117673179
0.9801960392078415,0.9729902676046316
0.9803960792158432,0.9732690622249194
0.9805961192238447,0.9735474205337682
0.9807961592318464,0.9738253691089542
0.9809961992398479,0.9741029360991755
0.9811962392478495,0.9743801511179406
0.9813962792558512,0.9746570451331862
0.9815963192638527,0.9749336503532131
0.9817963592718544,0.9752100001095385
0.9819963992798559,0.9754861287372663
0.9821964392878575,0.9757620714535762
0.9823964792958592,0.976037864234921
0.9825965193038607,0.976313543693516
0.9827965593118624,0.9765891469536789
0.9829965993198639,0.9768647115285625
0.9831966393278655,0.9771402751977927
0.9833966793358672,0.9774158758864966
0.9835967193438687,0.977691551546168
0.9837967593518704,0.9779673400377838
0.9839967993598719,0.9782432790175473
0.9841968393678735,0.9785194058255873
0.9843968793758752,0.9787957573779082
0.9845969193838767,0.979072370061837
0.9847969593918784,0.979349279635173
0.98499699939988,0.9796265211292077
0.9851970394078815,0.9799041287557324
0.9853970794158832,0.9801821358181253
0.9855971194238847,0.9804605746265599
0.9857971594318863,0.9807394764173518
0.985997199439888,0.9810188712764278
0.9861972394478895,0.9812987880668731
0.9863972794558912,0.9815792543604914
0.9865973194638927,0.9818602963732912
0.9867973594718943,0.9821419389048018
0.986997399479896,0.9824242052811086
0.9871974394878975,0.9827071173014916
0.9873974794958992,0.9829906951885565
0.9875975195039007,0.9832749575417434
0.9877975595119023,0.9835599212941117
0.987997599519904,0.9838456016723096
0.9881976395279055,0.9841320121596525
0.9883976795359072,0.9844191644622537
0.9885977195439087,0.9847070684781727
0.9887977595519103,0.9849957322695702
0.988997799559912,0.9852851620378841
0.9891978395679135,0.9855753621020693
0.9893978795759152,0.9858663348799723
0.9895979195839167,0.9861580808729341
0.9897979595919183,0.986450598653752
0.98999799959992,0.9867438848581452
0.9901980396079215,0.9870379341799014
0.9903980796159232,0.9873327393699003
0.9905981196239247,0.9876282912392271
0.9907981596319263,0.9879245786666062
0.990998199639928,0.9882215886103947
0.9911982396479295,0.9885193061253823
0.9913982796559312,0.9888177143846482
0.9915983196639327,0.9891167947067157
0.9917983596719343,0.9894165265882464
0.991998399679936,0.9897168877424938
0.9921984396879375,0.9900178541437201
0.9923984796959392,0.9903194000777573
0.9925985197039408,0.9906214981988611
0.9927985597119423,0.9909241195929732
0.992998599719944,0.9912272338474677
0.9931986397279455,0.9915308091274156
0.9933986797359472,0.991834812258352
0.9935987197439488,0.9921392088154815
0.9937987597519503,0.9924439632192046
0.993998799759952,0.9927490388367952
0.9941988397679535,0.9930543980899953
0.9943988797759552,0.9933600025682486
0.9945989197839568,0.9936658131472262
0.9947989597919583,0.9939717901122518
0.99499899979996,0.994277893286173
0.9951990398079615,0.9945840821611797
0.9953990798159632,0.9948903160340178
0.9955991198239648,0.9951965541440073
0.9957991598319663,0.9955027558132301
0.995999199839968,0.9958088805882227
0.9961992398479695,0.9961148883824753
0.9963992798559712,0.9964207396190249
0.9965993198639728,0.996726395372403
0.9967993598719743,0.9970318175092022
0.996999399879976,0.997336968826513
0.9971994398879775,0.9976418131874951
0.9973994798959791,0.9979463156533578
0.9975995199039808,0.9982504426110425
0.9977995599119823,0.9985541618959276
0.997999599919984,0.9988574429089129
0.9981996399279855,0.9991602567272717
0.9983996799359871,0.9994625762087151
0.9985997199439888,0.9997643760881518
0.9987997599519903,1.000065633066692
0.998999799959992,1.000366325892496
0.9991998399679936,1.0006664354331325
0.9993998799759951,1.000965944739176
0.9995999199839968,1.0012648390988392
0.9997999599919983,1.001563106083502
1.0,1.001860735584064


==> anc/fig2/subpl_3_series_3.csv <==
x,y
0.0,0.0002801037069093441
0.00020004000800160032,0.0005612821083349109
0.00040008001600320064,0.0008435145362247598
0.000600120024004801,0.001126777772918443
0.0008001600320064013,0.001411046147375014
0.0010002000400080016,0.0016962916395964404
0.001200240048009602,0.001982483992458624
0.0014002800560112022,0.002269590830119775
0.0016003200640128026,0.002557577782143207
0.0018003600720144029,0.002846408612449558
0.002000400080016003,0.0031360453522017682
0.0022004400880176033,0.003426448435725101
0.002400480096019204,0.0037175768385742103
0.002600520104020804,0.0040093882168793175
0.0028005601120224045,0.004301839047133462
0.0030006001200240046,0.004594884765622434
0.003200640128025605,0.004888479906747288
0.0034006801360272052,0.005182578239545758
0.0036007201440288058,0.00547713290178244
0.003800760152030406,0.005772096531047284
0.004000800160032006,0.006067421392376629
0.004200840168033607,0.006363059501989579
0.004400880176035207,0.006658962746813612
0.004600920184036807,0.00695508299955589
0.004800960192038408,0.00725137222915919
0.005001000200040008,0.007547782606562614
0.005201040208041608,0.007844266605765999
0.0054010802160432084,0.008140777100271899
0.005601120224044809,0.00843726745504889
0.005801160232046409,0.008733691614224033
0.006001200240048009,0.009030004184769055
0.00620124024804961,0.009326160516493804
0.00640128025605121,0.009622116778700687
0.00660132026405281,0.009917830033884703
0.0068013602720544105,0.010213258308884584
0.007001400280056011,0.01050836066390156
0.0072014402880576115,0.01080309725980268
0.007401480296059211,0.01109742942411608
0.007601520304060812,0.011391319716105535
0.007801560312062412,0.01168473199128229
0.008001600320064013,0.011977631465673072
0.008201640328065612,0.012269984780116046
0.008401680336067214,0.012561760064801118
0.008601720344068814,0.012852927004209137
0.008801760352070413,0.013143456902536894
0.009001800360072015,0.01343332274962248
0.009201840368073614,0.013722499287310171
0.009401880376075214,0.01401096307611649
0.009601920384076815,0.014298692561981186
0.009801960392078415,0.014585668142809557
0.010002000400080016,0.014871872234437778
0.010202040408081616,0.015157289335581537
0.010402080416083216,0.015441906091262062
0.010602120424084817,0.0157257113541436
0.010802160432086417,0.01600869624316388
0.011002200440088017,0.01629085419879512
0.011202240448089618,0.01657218103423872
0.011402280456091218,0.016852674981832648
0.011602320464092817,0.017132336733937548
0.011802360472094419,0.017411169477565873
0.012002400480096018,0.017689178922028884
0.01220244048809762,0.017966373318898297
0.01240248049609922,0.01824276347361388
0.012602520504100819,0.01851836274811377
0.01280256051210242,0.018793187053921648
0.01300260052010402,0.019067254835192456
0.01320264052810562,0.01934058704129568
0.013402680536107221,0.019613207088601856
0.013602720544108821,0.019885140811231532
0.013802760552110422,0.020156416400627004
0.014002800560112022,0.020427064333912053
0.014202840568113622,0.02069711729111466
0.014402880576115223,0.020966610061438677
0.014602920584116823,0.02123557943888224
0.014802960592118422,0.02150406410761136
0.015003000600120024,0.021772104517604876
0.015203040608121624,0.02203974275119047
0.015403080616123223,0.022307022381188958
0.015603120624124825,0.022573988321474343
0.015803160632126424,0.02284068667083816
0.016003200640128026,0.023107164551118456
0.016203240648129624,0.02337346994061361
0.016403280656131225,0.023639651503849543
0.016603320664132826,0.023905758418804206
0.016803360672134428,0.024171840202715043
0.017003400680136026,0.02443794653760336
0.017203440688137627,0.024704127096643755
0.01740348069613923,0.024970431372486904
0.017603520704140826,0.025236908508611024
0.017803560712142428,0.025503607134730474
0.01800360072014403,0.025770575207231562
0.018203640728145627,0.02603785985553478
0.01840368073614723,0.026305507235202072
0.01860372074414883,0.026573562388517474
0.018803760752150428,0.026842069113171392
0.01900380076015203,0.027111069839574647
0.01920384076815363,0.027380605517219013
0.01940388077615523,0.027650715510389088
0.01960392078415683,0.027921437503416996
0.01980396079215843,0.028192807415558047
0.020004000800160033,0.02846485932545534
0.02020404080816163,0.028737625405054215
0.020404080816163232,0.029011135862726346
0.020604120824164834,0.029285418895269495
0.02080416083216643,0.029560500648363547
0.021004200840168033,0.029836405184988098
0.021204240848169634,0.030113154461242627
0.021404280856171232,0.03039076830895803
0.021604320864172834,0.030669264424448964
0.021804360872174435,0.03094865836273007
0.022004400880176033,0.031228963536507018
0.022204440888177635,0.03151019121925427
0.022404480896179236,0.031792350551706414
0.022604520904180834,0.03207544855111772
0.022804560912182435,0.03235949012268523
0.023004600920184037,0.032644478072582736
0.023204640928185635,0.03293041312211593
0.023404680936187236,0.03321729392258098
0.023604720944188837,0.03350511707048958
0.02380476095219044,0.03379387712290949
0.024004800960192037,0.03408356661276166
0.024204840968193638,0.03437417606400901
0.02440488097619524,0.03466569400676793
0.024604920984196837,0.03495810699246814
0.02480496099219844,0.03525139960927913
0.02500500100020004,0.03554555449810934
0.025205041008201638,0.03584055236956571
0.02540508101620324,0.03613637202233579
0.02560512102420484,0.0364329903635183
0.02580516103220644,0.0367303824314826
0.02600520104020804,0.03702852142187879
0.026205241048209642,0.0373273787174488
0.02640528105621124,0.03762692392230432
0.02660532106421284,0.03792712490133707
0.026805361072214443,0.0382279478254136
0.02700540108021604,0.03852935722297726
0.027205441088217642,0.038831316038636904
0.027405481096219243,0.03913378569926407
0.027605521104220845,0.039436726188049886
0.027805561112222443,0.039740096126889474
0.028005601120224044,0.04004385286736699
0.028205641128225645,0.040347952590510716
0.028405681136227243,0.04065235041537489
0.028605721144228845,0.040957000516386094
0.028805761152230446,0.0412618562492688
0.029005801160232044,0.04156687028523892
0.029205841168233646,0.04187199475302747
0.029405881176235247,0.04217718138817225
0.029605921184236845,0.042482381688894316
0.029805961192238446,0.042787547077760876
0.030006001200240048,0.043092629068229193
0.030206041208241646,0.043397579435068695
0.030406081216243247,0.04370235038757211
0.03060612122424485,0.044006894744394155
0.030806161232246446,0.04431116610879735
0.031006201240248048,0.04461511904304217
0.03120624124824965,0.04491870924063219
0.03140628125625125,0.04522189369511615
0.03160632126425285,0.045524630864157034
0.031806361272254446,0.04582688082760472
0.03200640128025605,0.04612860543835215
0.03220644128825765,0.04642976846481538
0.03240648129625925,0.0467303357239548
0.03260652130426085,0.04703027520384605
0.03280656131226245,0.04732955717491512
0.033006601320264055,0.047628154289069094
0.03320664132826565,0.04792604166608273
0.03340668133626725,0.04822319696673724
0.033606721344268856,0.04851960045235031
0.033806761352270454,0.04881523503048424
0.03400680136027205,0.04911008628676706
0.034206841368273656,0.04940414250291071
0.034406881376275254,0.049697394661155664
0.03460692138427685,0.049989836435511914
0.03480696139227846,0.050281464170299835
0.035007001400280055,0.05057227684661772
0.03520704140828165,0.05086227603747599
0.03540708141628326,0.05115146585243694
0.035607121424284856,0.05143985287268406
0.035807161432286454,0.051727446077513714
0.03600720144028806,0.05201425676329438
0.036207241448289657,0.052300298455972574
0.036407281456291254,0.052585586818221966
0.03660732146429286,0.05287013955232971
0.03680736147229446,0.0531539762998955
0.037007401480296055,0.05343711853938167
0.03720744148829766,0.05371958948249987
0.03740748149629926,0.05400141397035154
0.037607521504300856,0.05428261837015693
0.03780756151230246,0.05456323047331359
0.03800760152030406,0.05484327939541991
0.03820764152830566,0.0551227954787872
0.03840768153630726,0.05540181019784418
0.03860772154430886,0.05568035606771584
0.03880776155231046,0.055958466556134734
0.03900780156031206,0.05623617599872001
0.03920784156831366,0.05651351951754087
0.03940788157631526,0.056790532942768035
0.03960792158431686,0.05706725273711202
0.03980796159231846,0.057343715922652506
0.040008001600320066,0.05761996000958097
0.040208041608321664,0.057896022926310214
0.04040808161632326,0.05817194295035115
0.04060812162432487,0.05844775863932093
0.040808161632326465,0.05872350876142668
0.04100820164032806,0.05899923222476737
0.04120824164832967,0.059274968004813175
0.041408281656331265,0.059550755069454675
0.04160832166433286,0.05982663230106612
0.04180836167233447,0.060102638415094244
0.042008401680336066,0.06037881187476636
0.042208441688337664,0.06065519080160835
0.04240848169633927,0.06093181288157051
0.04260852170434087,0.06120871526667801
0.042808561712342465,0.06148593447224741
0.04300860172034407,0.06176350626984248
0.04320864172834567,0.06204146557627511
0.043408681736347265,0.06231984633909141
0.04360872174434887,0.06259868141911365
0.04380876175235047,0.06287800247073463
0.044008801760352066,0.06315783982077905
0.04420884176835367,0.06343822234685406
0.04440888177635527,0.06371917735620655
0.04460892178435687,0.06400073046618482
0.04480896179235847,0.06428290548746676
0.04500900180036007,0.06456572431126231
0.04520904180836167,0.06484920680172439
0.04540908181636327,0.0651333706948092
0.04560912182436487,0.06541823150481184
0.04580916183236647,0.06570380243976796
0.04600920184036807,0.065990094326856
0.04620924184836967,0.06627711554885751
0.04640928185637127,0.06656487199263822
0.046609321864372874,0.06685336701049785
0.04680936187237447,0.06714260139510783
0.04700940188037607,0.06743257336861097
0.047209441888377675,0.06772327858630173
0.04740948189637927,0.06801471015513966
0.04760952190438088,0.06830685866717605
0.047809561912382476,0.06859971224779773
0.048009601920384073,0.06889325661851413
0.04820964192838568,0.06918747517383841
0.048409681936387276,0.06948234907164283
0.048609721944388874,0.06977785733620565
0.04880976195239048,0.07007397697301523
0.04900980196039208,0.07037068309425785
0.049209841968393675,0.0706679490537924
0.04940988197639528,0.0709657465903106
0.04960992198439688,0.07126404597729499
0.049809961992398476,0.07156281617832236
0.05001000200040008,0.07186202500621872
0.05021004200840168,0.07216163928455141
0.050410082016403276,0.07246162500994865
0.05061012202440488,0.07276194751376319
0.05081016203240648,0.07306257162164662
0.05101020204040808,0.07336346180967188
0.05121024204840968,0.07366458235573276
0.05141028205641128,0.0739658974850595
0.05161032206441288,0.07426737150881596
0.05181036207241448,0.0745689689548843
0.05201040208041608,0.07487065469009557
0.05221044208841768,0.07517239403332529
0.052410482096419284,0.07547415285903986
0.05261052210442088,0.07577589769104828
0.05281056211242248,0.07607759578638285
0.053010602120424084,0.07637921520939694
0.05321064212842568,0.07668072489632666
0.05341068213642728,0.07698209471071071
0.053610722144428885,0.07728329549019994
0.05381076215243048,0.07758429908540873
0.05401080216043208,0.07788507839156403
0.054210842168433686,0.0781856073737941
0.054410882176435284,0.07848586108696229
0.05461092218443689,0.07878581569099546
0.05481096219243849,0.07908544846267682
0.055011002200440084,0.07938473780487143
0.05521104220844169,0.07968366325412925
0.05541108221644329,0.07998220548756435
0.055611122224444885,0.08028034632984389
0.05581116223244649,0.08057806876103474
0.05601120224044809,0.08087535692595413
0.056211242248449686,0.08117219614555354
0.05641128225645129,0.08146857293073571
0.05661132226445289,0.08176447499886594
0.05681136227245449,0.0820598912930937
0.05701140228045609,0.08235481200445126
0.05721144228845769,0.08264922859654772
0.05741148229645929,0.08294313383253055
0.05761152230446089,0.0832365218038475
0.05781156231246249,0.08352938796021134
0.05801160232046409,0.08382172914005204
0.05821164232846569,0.0841135436006383
0.05841168233646729,0.08440483104696461
0.05861172234446889,0.08469559265843422
0.058811762352470494,0.08498583111232338
0.05901180236047209,0.08527555060298983
0.05921184236847369,0.08556475685578949
0.059411882376475295,0.08585345713468961
0.05961192238447689,0.08614166024261449
0.05981196239247849,0.08642937651363124
0.060012002400480095,0.08671661779617482
0.06021204240848169,0.08700339742662602
0.06041208241648329,0.08728973019268596
0.060612122424484896,0.08757563228613943
0.060812162432486494,0.08786112124475928
0.06101220244048809,0.08814621588327612
0.0612122424484897,0.08843093621351533
0.061412282456491295,0.08871530335398595
0.06161232246449289,0.088999339429388
0.0618123624724945,0.08928306746068469
0.062012402480496095,0.08956651124655698
0.0622124424884977,0.08984969523722096
0.0624124824964993,0.0901326444017364
0.0626125225045009,0.09041538409006657
0.0628125625125025,0.09069793989126182
0.0630126025205041,0.09098033748923046
0.0632126425285057,0.09126260251762638
0.0634126825365073,0.09154476041542561
0.06361272254450889,0.091826836284778
0.0638127625525105,0.09210885475270929
0.0640128025605121,0.09239083983820945
0.0642128425685137,0.09267281482617774
0.0644128825765153,0.0929548021496042
0.0646129225845169,0.0932368232812521
0.0648129625925185,0.09351889863596839
0.0650130026005201,0.09380104748459249
0.0652130426085217,0.09408328788025994
0.0654130826165233,0.09436563659770944
0.0656131226245249,0.09464810908600427
0.0658131626325265,0.09493071943487391
0.06601320264052811,0.09521348035467461
0.06621324264852971,0.09549640316976064
0.0664132826565313,0.09577949782485654
0.0666133226645329,0.09606277290382731
0.0668133626725345,0.09634623566006278
0.0670134026805361,0.09662989205752712
0.06721344268853771,0.0969137468213783
0.06741348269653931,0.0971978034969368
0.06761352270454091,0.09748206451568263
0.0678135627125425,0.09776653126688348
0.0680136027205441,0.09805120417340914
0.0682136427285457,0.09833608277026651
0.06841368273654731,0.09862116578439714
0.06861372274454891,0.0989064512143149
0.06881376275255051,0.09919193640822357
0.0690138027605521,0.0994776181393422
0.0692138427685537,0.09976349267727752
0.0694138827765553,0.1000495558544163
0.06961392278455691,0.10033580312646018
0.06981396279255851,0.10062222962639408
0.07001400280056011,0.10090883021135566
0.07021404280856171,0.10119559950206045
0.0704140828165633,0.10148253191462712
0.0706141228245649,0.10176962168483733
0.07081416283256652,0.102056862885051
0.07101420284056811,0.1023442494341759
0.07121424284856971,0.10263177510125714
0.07141428285657131,0.10291943350340313
0.07161432286457291,0.10320721809889809
0.0718143628725745,0.10349512217646223
0.07201440288057612,0.10378313884170912
0.07221444288857772,0.10407126100191239
0.07241448289657931,0.10435948135022949
0.07261452290458091,0.10464779235053837
0.07281456291258251,0.10493618622402348
0.07301460292058412,0.10522465493859998
0.07321464292858572,0.10551319020219227
0.07341468293658732,0.10580178346078409
0.07361472294458891,0.10609042590203666
0.07381476295259051,0.10637910846513053
0.07401480296059211,0.10666782185732804
0.07421484296859372,0.10695655657758202
0.07441488297659532,0.10724530294733473
0.07461492298459692,0.10753405114846289
0.07481496299259852,0.1078227912681364
0.07501500300060011,0.10811151335017029
0.07521504300860171,0.10840020745227023
0.07541508301660332,0.10868886370840208
0.07561512302460492,0.10897747239536051
0.07581516303260652,0.10926602400247556
0.07601520304060812,0.10955450930328034
0.07621524304860972,0.10984291942787087
0.07641528305661131,0.1101312459346256
0.07661532306461293,0.1104194808799134
0.07681536307261452,0.11070761688441298
0.07701540308061612,0.11099564719468731
0.07721544308861772,0.11128356573870983
0.07741548309661932,0.11157136717411899
0.07761552310462091,0.1118590469280866
0.07781556311262253,0.1121466012278192
0.07801560312062412,0.11243402712086864
0.07821564312862572,0.11272132248460517
0.07841568313662732,0.11300848602439967
0.07861572314462892,0.11329551726026767
0.07881576315263052,0.11358241650194258
0.07901580316063213,0.11386918481256367
0.07921584316863373,0.11415582396138277
0.07941588317663532,0.11444233636610623
0.07961592318463692,0.11472872502569241
0.07981596319263852,0.11501499344461437
0.08001600320064013,0.1153011455497694
0.08021604320864173,0.1155871856013668
0.08041608321664333,0.11587311809925091
0.08061612322464493,0.11615894768621371
0.08081616323264652,0.1164446790499195
0.08101620324064812,0.1167303168250997
0.08121624324864973,0.11701586549768064
0.08141628325665133,0.11730132931247758
0.08161632326465293,0.11758671218602765
0.08181636327265453,0.11787201762604185
0.08201640328065612,0.11815724865883487
0.08221644328865772,0.11844240776594217
0.08241648329665933,0.11872749683096182
0.08261652330466093,0.11901251709746427
0.08281656331266253,0.11929746913860345
0.08301660332066413,0.11958235283884043
0.08321664332866573,0.11986716738795956
0.08341668333666732,0.12015191128732464
0.08361672334466894,0.12043658236808999
0.08381676335267053,0.12072117782085684
0.08401680336067213,0.12100569423605101
0.08421684336867373,0.12129012765409979
0.08441688337667533,0.12157447362430723
0.08461692338467693,0.12185872727117261
0.08481696339267854,0.12214288336676733
0.08501700340068014,0.12242693640768833
0.08521704340868173,0.12271088069503669
0.08541708341668333,0.1229947104158368
0.08561712342468493,0.12327841972430918
0.08581716343268653,0.12356200282144214
0.08601720344068814,0.12384545403137232
0.08621724344868974,0.12412876787317886
0.08641728345669134,0.12441193912682105
0.08661732346469293,0.12469496289209936
0.08681736347269453,0.12497783463969292
0.08701740348069613,0.12526055025351876
0.08721744348869774,0.1255431060638643
0.08741748349669934,0.12582549887096167
0.08761752350470094,0.12610772595889375
0.08781756351270253,0.12638978509994392
0.08801760352070413,0.12667167454971862
0.08821764352870574,0.12695339303358
0.08841768353670734,0.12723493972511812
0.08861772354470894,0.12751631421756868
0.08881776355271054,0.12779751648923357
0.08901780356071214,0.12807854686408823
0.08921784356871373,0.12835940596885803
0.08941788357671535,0.12864009468791282
0.08961792358471694,0.12892061411736194
0.08981796359271854,0.12920096551973603
0.09001800360072014,0.12948115028060575
0.09021804360872174,0.12976116986842715
0.09041808361672334,0.13004102579880433
0.09061812362472495,0.13032071960423675
0.09081816363272655,0.13060025281026716
0.09101820364072814,0.13087962691877286
0.09121824364872974,0.1311588433989495
0.09141828365673134,0.13143790368633052
0.09161832366473294,0.1317168091899691
0.09181836367273455,0.13199556130768736
0.09201840368073615,0.13227416144907755
0.09221844368873774,0.13255261106572502
0.09241848369673934,0.13283091168791805
0.09261852370474094,0.13310906496692082
0.09281856371274254,0.13338707272171735
0.09301860372074415,0.13366493698898904
0.09321864372874575,0.13394266007497146
0.09341868373674735,0.1342202446077499
0.09361872374474894,0.1344976935884989
0.09381876375275054,0.13477501044015303
0.09401880376075214,0.13505219905201093
0.09421884376875375,0.13532926381882684
0.09441888377675535,0.13560620967302955
0.09461892378475695,0.13588304210882673
0.09481896379275855,0.1361597671971026
0.09501900380076014,0.13643639159019189
0.09521904380876176,0.13671292251581502
0.09541908381676335,0.13698936775967777
0.09561912382476495,0.13726573563647357
0.09581916383276655,0.13754203494927042
0.09601920384076815,0.13781827493751353
0.09621924384876974,0.13809446521412055
0.09641928385677136,0.13837061569238834
0.09661932386477295,0.13864673650365705
0.09681936387277455,0.1389228379068896
0.09701940388077615,0.13919893019151341
0.09721944388877775,0.13947502357503339
0.09741948389677935,0.13975112809705845
0.09761952390478096,0.14002725351148299
0.09781956391278256,0.14030340917862738
0.09801960392078415,0.14057960395916924
0.09821964392878575,0.14085584611168311
0.09841968393678735,0.14113214319555892
0.09861972394478895,0.14140850198097898
0.09881976395279056,0.14168492836751367
0.09901980396079216,0.14196142731273798
0.09921984396879376,0.1422380027720861
0.09941988397679535,0.14251465765095206
0.09961992398479695,0.14279139376980876
0.09981996399279855,0.14306821184287233
0.10002000400080016,0.1433451114705781
0.10022004400880176,0.14362209114587032
0.10042008401680336,0.1438991482740451
0.10062012402480495,0.14417627920562787
0.10082016403280655,0.14445347928152322
0.10102020404080815,0.1447307428894466
0.10122024404880976,0.14500806353044335
0.10142028405681136,0.1452854338941234
0.10162032406481296,0.14556284594109214
0.10182036407281456,0.14584029099094722
0.10202040408081615,0.14611775981413355
0.10222044408881777,0.1463952427259128
0.10242048409681936,0.14667272968070316
0.10262052410482096,0.1469502103650871
0.10282056411282256,0.1472276742878597
0.10302060412082416,0.14750511086560636
0.10322064412882576,0.1477825095024422
0.10342068413682737,0.14805985966272234
0.10362072414482897,0.14833715093573274
0.10382076415283056,0.14861437309159148
0.10402080416083216,0.1488915161278278
0.10422084416883376,0.14916857030635006
0.10442088417683536,0.14944552618076457
0.10462092418483697,0.14972237461425303
0.10482096419283857,0.14999910678845502
0.10502100420084017,0.15027571420402713
0.10522104420884176,0.15055218867375486
0.10542108421684336,0.15082852230927593
0.10562112422484496,0.15110470750262422
0.10582116423284657,0.15138073690392617
0.10602120424084817,0.15165660339666476
0.10622124424884977,0.15193230007197583
0.10642128425685136,0.15220782020344958
0.10662132426485296,0.15248315722388234
0.10682136427285456,0.15275830470535562
0.10702140428085617,0.15303325634391718
0.10722144428885777,0.1533080059499998
0.10742148429685937,0.15358254744554642
0.10762152430486097,0.15385687486861574
0.10782156431286256,0.1541309823860241
0.10802160432086416,0.1544048643143482
0.10822164432886577,0.15467851514936637
0.10842168433686737,0.1549519296037686
0.10862172434486897,0.15522510265271539
0.10882176435287057,0.15549802958658493
0.10902180436087217,0.15577070607001994
0.10922184436887378,0.15604312820617494
0.10942188437687538,0.15631529260488097
0.10962192438487697,0.156587196453287
0.10982196439287857,0.15685883758741426
0.11002200440088017,0.15713021456297144
0.11022204440888177,0.15740132672373164
0.11042208441688338,0.15767217426576124
0.11062212442488498,0.1579427582958241
0.11082216443288657,0.15821308088235725
0.11102220444088817,0.1584831450975247
0.11122224444888977,0.1587529550490061
0.11142228445689137,0.15902251590035665
0.11162232446489298,0.15929183387898793
0.11182236447289458,0.15956091627105567
0.11202240448089618,0.15982977140279564
0.11222244448889777,0.1600984086081188
0.11242248449689937,0.16036683818255598
0.11262252450490097,0.1606350713239177
0.11282256451290258,0.16090312006031227
0.11302260452090418,0.16117099716642275
0.11322264452890578,0.16143871606919213
0.11342268453690738,0.16170629074428228
0.11362272454490897,0.16197373560486844
0.11382276455291057,0.1622410653844876
0.11402280456091218,0.1625082950157825
0.11422284456891378,0.1627754395070653
0.11442288457691538,0.16304251381866564
0.11462292458491698,0.16330953274102616
0.11482296459291857,0.16357651077646357
0.11502300460092017,0.16384346202642686
0.11522304460892178,0.1641104000859584
0.11542308461692338,0.16437733794690085
0.11562312462492498,0.16464428791119567
0.11582316463292658,0.16491126151539648
0.11602320464092818,0.16517826946727127
0.11622324464892979,0.16544532159510417
0.11642328465693139,0.16571242681003034
0.11662332466493298,0.165979593081458
0.11682336467293458,0.1662468274253528
0.11702340468093618,0.16651413590489
0.11722344468893778,0.16678152364272547
0.11742348469693939,0.16704899484390176
0.11762352470494099,0.1673165528281987
0.11782356471294259,0.16758420007056202
0.11802360472094418,0.1678519382481013
0.11822364472894578,0.16811976829204836
0.11842368473694738,0.16838769044300325
0.11862372474494899,0.1686557043077787
0.11882376475295059,0.16892380891617415
0.11902380476095219,0.16919200277607768
0.11922384476895379,0.16946028392539805
0.11942388477695538,0.1697286499794705
0.11962392478495698,0.16999709817275638
0.11982396479295859,0.1702656253938601
0.12002400480096019,0.17053422821311515
0.12022404480896179,0.17080290290223754
0.12042408481696339,0.17107164544580122
0.12062412482496498,0.17134045154455435
0.12082416483296658,0.1716093166108551
0.1210242048409682,0.17187823575675965
0.12122424484896979,0.1721472037755321
0.12142428485697139,0.1724162151175651
0.12162432486497299,0.17268526386188915
0.12182436487297459,0.17295434368460938
0.12202440488097618,0.1732234478257328
0.1222244448889778,0.17349256905593363
0.1224244848969794,0.17376169964484856
0.12262452490498099,0.17403083133249558
0.12282456491298259,0.17429995530536896
0.12302460492098419,0.17456906217867876
0.12322464492898579,0.1748381419860811
0.1234246849369874,0.17510718417808346
0.123624724944989,0.17537617763011637
0.12382476495299059,0.17564511066103966
0.12402480496099219,0.1759139710626047
0.12422484496899379,0.1761827461401309
0.1244248849769954,0.17645142276438097
0.124624924984997,0.17671998743434025
0.1248249649929986,0.1769884263503298
0.1250250050010002,0.17725672549661875
0.1252250450090018,0.17752487073244977
0.1254250850170034,0.177792847890168
0.125625125025005,0.1780606428789429
0.1258251650330066,0.17832824179241136
0.1260252050410082,0.1785956310184414
0.1262252450490098,0.17886279734913377
0.1264252850570114,0.1791297280891349
0.126625325065013,0.17939641116034072
0.1268253650730146,0.1796628352011188
0.1270254050810162,0.17992898965826953
0.12722544508901779,0.1801948648700834
0.1274254850970194,0.18046045213902479
0.127625525105021,0.18072574379278317
0.1278255651130226,0.18099073323267217
0.1280256051210242,0.1812554149686206
0.1282256451290258,0.18151978464028135
0.1284256851370274,0.18178383902407858
0.128625725145029,0.18204757602630883
0.1288257651530306,0.18231099466270775
0.1290258051610322,0.18257409502517624
0.1292258451690338,0.18283687823662778
0.1294258851770354,0.18309934639516032
0.129625925185037,0.1833615025089696
0.1298259651930386,0.18362335042359873
0.1300260052010402,0.18388489474325803
0.1302260452090418,0.18414614074804442
0.1304260852170434,0.1844070943089418
0.130626125225045,0.18466776180248842
0.1308261652330466,0.18492815002695606
0.13102620524104822,0.18518826612180037
0.1312262452490498,0.18544811749201168
0.1314262852570514,0.18570771173882866
0.131626325265053,0.185967056598073
0.1318263652730546,0.18622615988712996
0.13202640528105622,0.18648502946134338
0.1322264452890578,0.18674367318031937
0.13242648529705942,0.1870020988843473
0.132626525305061,0.18726031438086144
0.1328265653130626,0.18751832744058208
0.1330266053210642,0.1877761458027051
0.1332266453290658,0.1880337771882558
0.13342668533706742,0.18829122932049736
0.133626725345069,0.1885485099510864
0.13382676535307061,0.18880562689051095
0.1340268053610722,0.18906258804122433
0.1342268453690738,0.18931940143181494
0.13442688537707542,0.18957607525051992
0.134626925385077,0.18983261787640712
0.13482696539307862,0.1900890379066118
0.1350270054010802,0.19034534417811927
0.13522704540908181,0.19060154578273408
0.1354270854170834,0.1908576520740599
0.135627125425085,0.19111367266553392
0.13582716543308662,0.1913696174188046
0.1360272054410882,0.1916254964220085
0.13622724544908982,0.19188131995778346
0.1364272854570914,0.19213709846114163
0.136627325465093,0.19239284246761365
0.13682736547309463,0.19264856255235477
0.1370274054810962,0.19290426926116438
0.13722744548909782,0.19315997303461382
0.1374274854970994,0.1934156841266877
0.13762752550510102,0.19367141251952152
0.1378275655131026,0.1939271678359575
0.1380276055211042,0.19418295925173482
0.13822764552910582,0.19443879540918066
0.1384276855371074,0.19469468433427148
0.13862772554510902,0.1949506333588883
0.1388277655531106,0.1952066490499993
0.13902780556111222,0.19546273714736756
0.13922784556911383,0.19571890251120488
0.1394278855771154,0.19597514908098
0.13962792558511702,0.19623147984634537
0.1398279655931186,0.1964878968308763
0.14002800560112022,0.19674440108902938
0.14022804560912183,0.197000992716427
0.14042808561712342,0.19725767087327345
0.14062812562512503,0.1975144338204084
0.1408281656331266,0.19777127896721738
0.14102820564112822,0.19802820293035192
0.1412282456491298,0.1982852016019685
0.14142828565713142,0.19854227022598753
0.14162832566513303,0.1987994034806995
0.14182836567313462,0.19905659556591576
0.14202840568113623,0.19931384029277527
0.1422284456891378,0.19957113117427955
0.14242848569713942,0.19982846151463915
0.14262852570514103,0.20008582449557044
0.14282856571314262,0.20034321325778676
0.14302860572114423,0.20060062097607442
0.14322864572914581,0.20085804092653098
0.14342868573714743,0.2011154665447648
0.143628725745149,0.20137289147410575
0.14382876575315062,0.20163030960314926
0.14402880576115223,0.20188771509224557
0.14422884576915382,0.20214510238883954
0.14442888577715543,0.20240246623186536
0.14462892578515701,0.2026598016456862
0.14482896579315863,0.2029171039243436
0.14502900580116024,0.2031743686071309
0.14522904580916182,0.20343159144672807
0.14542908581716343,0.20368876837132033
0.14562912582516502,0.20394589544227254
0.14582916583316663,0.20420296880903382
0.14602920584116824,0.20445998466300586
0.14622924584916983,0.2047169391921182
0.14642928585717144,0.20497382853781593
0.14662932586517302,0.20523064875608277
0.14682936587317463,0.20548739578399122
0.14702940588117622,0.20574406541310475
0.14722944588917783,0.2060006532708482
0.14742948589717944,0.20625715481072712
0.14762952590518102,0.20651356531201448
0.14782956591318264,0.2067698798892434
0.14802960592118422,0.20702609351155551
0.14822964592918583,0.20728220103166264
0.14842968593718744,0.20753819722389238
0.14862972594518903,0.20779407683051565
0.14882976595319064,0.20804983461530066
0.14902980596119222,0.20830546542301326
0.14922984596919384,0.2085609642433907
0.14942988597719542,0.2088163262779636
0.14962992598519703,0.20907154700799038
0.14982996599319864,0.20932662226170454
0.15003000600120023,0.20958154827905895
0.15023004600920184,0.20983632177218464
0.15043008601720342,0.21009093997986145
0.15063012602520504,0.21034540071442487
0.15083016603320665,0.21059970239970327
0.15103020604120823,0.21085384409878694
0.15123024604920984,0.21110782553067237
0.15143028605721143,0.2113616470750927
0.15163032606521304,0.21161530976513376
0.15183036607321462,0.2118688152675356
0.15203040608121624,0.21212216585088406
0.15223044608921785,0.21237536434219895
0.15243048609721943,0.21262841407271543
0.15263052610522104,0.2128813188139264
0.15283056611322263,0.213134082705198
0.15303060612122424,0.21338671017448396
0.15323064612922585,0.2136392058538359
0.15343068613722743,0.21389157449154056
0.15363072614522905,0.21414382086279635
0.15383076615323063,0.2143959496808792
0.15403080616123224,0.21464796551073315
0.15423084616923385,0.21489987268685715
0.15443088617723544,0.21515167523724868
0.15463092618523705,0.21540337681500965
0.15483096619323863,0.215654980639022
0.15503100620124025,0.2159064894448703
0.15523104620924183,0.21615790544692523
0.15543108621724344,0.21640923031222103
0.15563112622524505,0.21666046514645856
0.15583116623324664,0.21691161049216307
0.15603120624124825,0.21716266633872058
0.15623124624924983,0.21741363214372228
0.15643128625725145,0.21766450686476924
0.15663132626525306,0.2179152890006371
0.15683136627325464,0.2181659766404783
0.15703140628125625,0.2184165675195552
0.15723144628925784,0.21866705907985567
0.15743148629725945,0.2189174485338439
0.15763152630526103,0.21916773292955305
0.15783156631326264,0.2194179092152244
0.15803160632126426,0.2196679743017489
0.15823164632926584,0.2199179251212634
0.15843168633726745,0.2201677586803958
0.15863172634526904,0.2204174721068362
0.15883176635327065,0.22066706268812875
0.15903180636127226,0.22091652790182698
0.15923184636927384,0.2211658654364245
0.15943188637727546,0.22141507320275944
0.15963192638527704,0.22166414933588074
0.15983196639327865,0.22191309218765737
0.16003200640128026,0.22216190031069116
0.16023204640928185,0.2224105724343597
0.16043208641728346,0.22265910743405437
0.16063212642528504,0.22290750429488834
0.16083216643328666,0.22315576207131954
0.16103220644128824,0.22340387984426419
0.16123224644928985,0.22365185667736012
0.16143228645729146,0.22389969157407497
0.16163232646529305,0.22414738343734114
0.16183236647329466,0.22439493103333785
0.16203240648129624,0.22464233296093128
0.16223244648929785,0.2248895876281305
0.16243248649729947,0.2251366932367228
0.16263252650530105,0.22538364777602576
0.16283256651330266,0.22563044902643362
0.16303260652130425,0.2258770945731603
0.16323264652930586,0.22612358183028738
0.16343268653730744,0.22636990807492854
0.16363272654530905,0.2266160704910261
0.16383276655331067,0.22686206622201144
0.16403280656131225,0.2271078924312947
0.16423284656931386,0.22735354636930905
0.16443288657731545,0.22759902544562788
0.16463292658531706,0.22784432730450516
0.16483296659331867,0.2280894499020628
0.16503300660132025,0.22833439158327123
0.16523304660932187,0.22857915115684058
0.16543308661732345,0.22882372796616035
0.16563312662532506,0.22906812195449663
0.16583316663332665,0.22931233372277532
0.16603320664132826,0.22955636457844308
0.16623324664932987,0.22980021657410285
0.16643328665733145,0.23004389253486063
0.16663332666533306,0.23028739607358778
0.16683336667333465,0.23053073159359494
0.16703340668133626,0.23077390427851596
0.16723344668933787,0.23101692006951063
0.16743348669733946,0.23125978563020222
0.16763352670534107,0.23150250830006075
0.16783356671334265,0.23174509603722077
0.16803360672134426,0.23198755735197338
0.16823364672934588,0.23222990123238893
0.16843368673734746,0.23247213706370679
0.16863372674534907,0.2327142745432633
0.16883376675335066,0.23295632359281804
0.16903380676135227,0.23319829427017635
0.16923384676935385,0.23344019668199587
0.16943388677735546,0.23368204089960395
0.16963392678535708,0.2339238368795428
0.16983396679335866,0.2341655943904071
0.17003400680136027,0.2344073229473445
0.17023404680936186,0.23464903175536034
0.17043408681736347,0.23489072966231173
0.17063412682536508,0.2351324251221975
0.17083416683336666,0.2353741261690585
0.17103420684136827,0.23561584040150688
0.17123424684936986,0.23585757497760776
0.17143428685737147,0.23609933661955496
0.17163432686537305,0.23634113162731712
0.17183436687337467,0.2365829659001945
0.17203440688137628,0.23682484496501952
0.17223444688937786,0.23706677400956938
0.17243448689737947,0.23730875791963352
0.17263452690538106,0.23755080131810125
0.17283456691338267,0.23779290860440594
0.17303460692138428,0.2380350839926793
0.17323464692938587,0.23827733154703884
0.17343468693738748,0.23851965521254184
0.17363472694538906,0.23876205884049756
0.17383476695339067,0.23900454620702094
0.17403480696139226,0.23924712102393905
0.17423484696939387,0.23948978694141207
0.17443488697739548,0.23973254754190226
0.17463492698539707,0.2399754063254063
0.17483496699339868,0.2402183666861494
0.17503500700140026,0.24046143188121982
0.17523504700940187,0.24070460499188706
0.17543508701740348,0.2409478888785921
0.17563512702540507,0.24119128613081336
0.17583516703340668,0.24143479901319495
0.17603520704140826,0.24167842940946516
0.17623524704940988,0.24192217876577177
0.1764352870574115,0.2421660480351125
0.17663532706541307,0.242410037624541
0.17683536707341468,0.24265414734678553
0.17703540708141627,0.24289837637782122
0.17723544708941788,0.2431427232218019
0.17743548709741946,0.243387185684576
0.17763552710542108,0.24363176085679694
0.1778355671134227,0.24387644510739048
0.17803560712142427,0.24412123408787523
0.17823564712942588,0.2443661227477429
0.17843568713742747,0.24461110536081615
0.17863572714542908,0.24485617556220413
0.1788357671534307,0.2451013263951951
0.17903580716143228,0.24534655036715508
0.1792358471694339,0.24559183951325833
0.17943588717743547,0.24583718546666267
0.17963592718543708,0.24608257953356674
0.17983596719343867,0.24632801277145266
0.18003600720144028,0.2465734760687297
0.1802360472094419,0.24681896022395614
0.18043608721744347,0.24706445602282606
0.1806361272254451,0.2473099543111693
0.18083616723344667,0.24755544606231994
0.18103620724144828,0.24780092243736246
0.1812362472494499,0.24804637483695868
0.18143628725745148,0.24829179494368803
0.1816363272654531,0.24853717475409282
0.18183636727345467,0.24878250659989987
0.1820364072814563,0.24902778315818586
0.1822364472894579,0.24927299745055298
0.18243648729745948,0.24951814283168103
0.1826365273054611,0.24976321296790885
0.18283656731346268,0.25000820180676653
0.1830366073214643,0.25025310353862296
0.18323664732946587,0.2504979125518224
0.18343668733746749,0.2507426233828544
0.1836367273454691,0.25098723066322937
0.18383676735347068,0.2512317290648114
0.1840368073614723,0.251476113245393
0.18423684736947388,0.25172037779627626
0.1844368873774755,0.2519645171935586
0.1846369273854771,0.25220852575470587
0.18483696739347868,0.25245239760183846
0.1850370074014803,0.252696126632957
0.18523704740948188,0.25293970650210484
0.1854370874174835,0.2531831306092077
0.18563712742548508,0.2534263921000512
0.1858371674334867,0.2536694838765733
0.1860372074414883,0.25391239861735415
0.18623724744948988,0.2541551288079012
0.1864372874574915,0.25439766678005493
0.18663732746549308,0.25464000475958914
0.1868373674734947,0.25488213492085543
0.1870374074814963,0.2551240494471336
0.1872374474894979,0.2553657405951999
0.1874374874974995,0.25560720076251897
0.18763752750550108,0.25584842255540824
0.1878375675135027,0.25608939885651
0.18803760752150428,0.25633012288994567
0.1882376475295059,0.2565705882826105
0.1884376875375075,0.2568107891201934
0.1886377275455091,0.25705071999667795
0.1888377675535107,0.25729037605628036
0.18903780756151228,0.2575297530270154
0.1892378475695139,0.25776884724533344
0.1894378875775155,0.25800765567154094
0.1896379275855171,0.25824617589599225
0.1898379675935187,0.25848440613631196
0.1900380076015203,0.25872234522617193
0.1902380476095219,0.2589599925963922
0.1904380876175235,0.25919734824935425
0.1906381276255251,0.2594344127279078
0.1908381676335267,0.25967118708009995
0.1910382076415283,0.2599076728211706
0.1912382476495299,0.26014387189432164
0.1914382876575315,0.2603797866317875
0.1916383276655331,0.260615419717707
0.1918383676735347,0.26085077415422264
0.1920384076815363,0.26108585323211303
0.1922384476895379,0.26132066050710856
0.1924384876975395,0.26155519978284014
0.1926385277055411,0.2617894751011508
0.1928385677135427,0.26202349074024445
0.1930386077215443,0.26225725122088683
0.1932386477295459,0.2624907613205928
0.1934386877375475,0.2627240260954653
0.1936387277455491,0.26295705090907867
0.1938387677535507,0.2631898414675527
0.1940388077615523,0.2634224038597293
0.1942388477695539,0.2636547446011702
0.1944388877775555,0.26388687068052663
0.1946389277855571,0.2641187896067113
0.1948389677935587,0.26435050945522376
0.1950390078015603,0.2645820389119493
0.19523904780956192,0.2648133873127671
0.1954390878175635,0.2650445646773675
0.1956391278255651,0.265275581735789
0.1958391678335667,0.26550644994633776
0.1960392078415683,0.2657371815037443
0.19623924784956992,0.26596778933663895
0.1964392878575715,0.2661982870936788
0.19663932786557312,0.2664286891179337
0.1968393678735747,0.26665901040942264
0.1970394078815763,0.2668892665759851
0.1972394478895779,0.26711947377295686
0.1974394878975795,0.2673496486323955
0.19763952790558112,0.26757980818286015
0.1978395679135827,0.26780996976097593
0.19803960792158432,0.2680401509162166
0.1982396479295859,0.2682703693104947
0.1984396879375875,0.26850064261426926
0.19863972794558912,0.2687309884009522
0.1988397679535907,0.26896142404142054
0.19903980796159232,0.2691919666004193
0.1992398479695939,0.26942263273657224
0.19943988797759551,0.26965343860760305
0.1996399279855971,0.269884399782217
0.1998399679935987,0.27011553115990306
0.20004000800160032,0.270346846899695
0.2002400480096019,0.2705783603586871
0.20044008801760352,0.2708100840408365
0.2006401280256051,0.27104202955631695
0.20084016803360671,0.2712742075914135
0.20104020804160833,0.2715066278886852
0.2012402480496099,0.27173929923686924
0.20144028805761152,0.2719722294697732
0.2016403280656131,0.2722054254731957
0.20184036807361472,0.2724388931987515
0.2020404080816163,0.2726726376833416
0.2022404480896179,0.2729066630729249
0.20244048809761953,0.27314097264919623
0.2026405281056211,0.2733755688577796
0.20284056811362272,0.2736104533365866
0.2030406081216243,0.27384562694307457
0.20324064812962592,0.2740810897792653
0.20344068813762753,0.27431684121354677
0.2036407281456291,0.27455287989846766
0.20384076815363072,0.27478920378395194
0.2040408081616323,0.27502581012559113
0.20424084816963392,0.2752626954879143
0.20444088817763553,0.2754998557427792
0.20464092818563712,0.27573728606326703
0.20484096819363873,0.27597498091369055
0.2050410082016403,0.2762129340365287
0.20524104820964192,0.27645113843728353
0.2054410882176435,0.27668958636840113
0.20564112822564512,0.2769282693135098
0.20584116823364673,0.27716717797329904
0.20604120824164832,0.277406302254391
0.20624124824964993,0.27764563126253794
0.2064412882576515,0.2778851533014225
0.20664132826565312,0.2781248558782302
0.20684136827365474,0.2783647257170272
0.20704140828165632,0.2786047487807928
0.20724144828965793,0.27884491030275355
0.20744148829765952,0.279085194827429
0.20764152830566113,0.27932558626155046
0.2078415683136627,0.27956606793475325
0.20804160832166432,0.2798066226696774
0.20824164832966593,0.2800472328608531
0.20844168833766752,0.280287880561502
0.20864172834566913,0.2805285475771536
0.20884176835367071,0.28076921556478035
0.20904180836167233,0.28100986613598194
0.20924184836967394,0.28125048096262056
0.20944188837767552,0.28149104188321766
0.20964192838567713,0.2817315310083768
0.20984196839367872,0.2819719308234966
0.21004200840168033,0.28221222428708426
0.21024204840968191,0.2824523949230662
0.21044208841768353,0.28269242690562923
0.21064212842568514,0.28293230513529094
0.21084216843368672,0.2831720153051043
0.21104220844168833,0.2834115439561322
0.21124224844968992,0.2836508785215811
0.21144228845769153,0.28389000735924663
0.21164232846569314,0.28412891977220256
0.21184236847369473,0.28436760601793226
0.21204240848169634,0.2846060573063664
0.21224244848969792,0.2848442657875392
0.21244248849769953,0.28508222452979687
0.21264252850570114,0.28531992748968893
0.21284256851370273,0.2855573694748323
0.21304260852170434,0.2857945461011586
0.21324264852970592,0.286031453746037
0.21344268853770754,0.2862680894987975
0.21364272854570912,0.28650445111017364
0.21384276855371073,0.28674053694213014
0.21404280856171234,0.2869763459194483
0.21424284856971393,0.28721187748430943
0.21444288857771554,0.2874471315549517
0.21464292858571712,0.28768210848928233
0.21484296859371874,0.2879168090541091
0.21504300860172035,0.28815123440042567
0.21524304860972193,0.2883853860449438
0.21544308861772354,0.2886192658578245
0.21564312862572513,0.28885287605632815
0.21584316863372674,0.28908621920387956
0.21604320864172832,0.2893192982138478
0.21624324864972994,0.28955211635716327
0.21644328865773155,0.2897846772727556
0.21664332866573313,0.29001698497968725
0.21684336867373474,0.2902490438897922
0.21704340868173633,0.2904808588196018
0.21724344868973794,0.2907124350003542
0.21744348869773955,0.2909437780849416
0.21764352870574113,0.29117489415074077
0.21784356871374275,0.29140578969740627
0.21804360872174433,0.29163647163886464
0.21824364872974594,0.29186694728893803
0.21844368873774755,0.29209722434023383
0.21864372874574914,0.2923273108361605
0.21884376875375075,0.2925572151361576
0.21904380876175233,0.2927869458744615
0.21924384876975395,0.293016511912945
0.21944388877775553,0.2932459222887833
0.21964392878575714,0.29347518615788076
0.21984396879375875,0.2937043127351563
0.22004400880176034,0.293933311232913
0.22024404880976195,0.29416219079861095
0.22044408881776353,0.2943909604534166
0.22064412882576515,0.29461962903291494
0.22084416883376676,0.2948482051313439
0.22104420884176834,0.2950766970506421
0.22124424884976995,0.2953051127554934
0.22144428885777154,0.29553345983541085
0.22164432886577315,0.2957617454747264
0.22184436887377473,0.29598997643115443
0.22204440888177635,0.2962181590233741
0.22224444888977796,0.2964462991278404
0.22244448889777954,0.2966744021847926
0.22264452890578115,0.2969024732131838
0.22284456891378274,0.29713051683402025
0.22304460892178435,0.29735853730137685
0.22324464892978596,0.2975865385401539
0.22344468893778754,0.29781452418946236
0.22364472894578916,0.29804249765038393
0.22384476895379074,0.29827046213673897
0.22404480896179235,0.29849842072742905
0.22424484896979394,0.2987263764188872
0.22444488897779555,0.2989543321761834
0.22464492898579716,0.29918229098138294
0.22484496899379874,0.29941025587784764
0.22504500900180036,0.29963823000929785
0.22524504900980194,0.2998662166526128
0.22544508901780355,0.3000942192435354
0.22564512902580516,0.3003222413946588
0.22584516903380675,0.30055028690529606
0.22604520904180836,0.30077835976307177
0.22624524904980994,0.301006464137311
0.22644528905781156,0.301234604364535
0.22664532906581317,0.30146278492659273
0.22684536907381475,0.3016910104221646
0.22704540908181636,0.3019192855325513
0.22724544908981795,0.3021476149828146
0.22744548909781956,0.30237600349945426
0.22764552910582114,0.30260445576588724
0.22784556911382275,0.30283297637703954
0.22804560912182437,0.3030615697943657
0.22824564912982595,0.30329024030257545
0.22844568913782756,0.3035189919692747
0.22864572914582915,0.3037478286086207
0.22884576915383076,0.30397675374995203
0.22904580916183237,0.3042057706121858
0.22924584916983395,0.3044348820845867
0.22944588917783557,0.3046640907143089
0.22964592918583715,0.30489339870089416
0.22984596919383876,0.30512280789769486
0.23004600920184035,0.3053523198199746
0.23024604920984196,0.3055819356592351
0.23044608921784357,0.3058116563031307
0.23064612922584515,0.3060414823601657
0.23084616923384677,0.30627141418822945
0.23104620924184835,0.3065014519259166
0.23124624924984996,0.3067315955255069
0.23144628925785157,0.3069618447864376
0.23164632926585316,0.30719219938810505
0.23184636927385477,0.3074226589208642
0.23204640928185635,0.3076532229141702
0.23224644928985796,0.3078838908609085
0.23244648929785958,0.30811466223709827
0.23264652930586116,0.3083455365163116
0.23284656931386277,0.30857651317833557
0.23304660932186436,0.3088075917117976
0.23324664932986597,0.3090387716106828
0.23344668933786755,0.3092700523648758
0.23364672934586916,0.3095014334450654
0.23384676935387078,0.3097329142825428
0.23404680936187236,0.30996449424459793
0.23424684936987397,0.31019617260637655
0.23444688937787556,0.31042794852018474
0.23464692938587717,0.3106598209833262
0.23484696939387878,0.31089178880562096
0.23504700940188036,0.3111238505777796
0.23524704940988198,0.31135600464179947
0.23544708941788356,0.3115882490645039
0.23564712942588517,0.3118205816152621
0.23584716943388676,0.3120529997488171
0.23604720944188837,0.3122855005940041
0.23624724944988998,0.312518080948975
0.23644728945789156,0.3127507372833564
0.23664732946589317,0.3129834657475681
0.23684736947389476,0.31321626218931653
0.23704740948189637,0.31344912217706855
0.23724744948989798,0.31368204103010144
0.23744748949789957,0.3139150138545298
0.23764752950590118,0.3141480355845307
0.23784756951390276,0.3143811010278289
0.23804760952190437,0.3146142049143756
0.23824764952990596,0.31484734194705294
0.23844768953790757,0.31508050685317085
0.23864772954590918,0.3153136944354923
0.23884776955391077,0.31554689962152926
0.23904780956191238,0.315780117509895
0.23924784956991396,0.3160133434125749
0.23944788957791557,0.31624657289208946
0.23964792958591719,0.31647980179266333
0.23984796959391877,0.3167130262646771
0.24004800960192038,0.31694624278186695
0.24024804960992197,0.31717944815093446
0.24044808961792358,0.31741263951343884
0.2406481296259252,0.3176458143400542
0.24084816963392677,0.3178789704174821
0.24104820964192838,0.31811210582850746
0.24124824964992997,0.3183452189258655
0.24144828965793158,0.31857830830075157
0.24164832966593316,0.31881137274693744
0.24184836967393478,0.31904441122156596
0.2420484096819364,0.319277422803768
0.24224844968993797,0.31951040665228564
0.24244848969793958,0.3197433619632898
0.24264852970594117,0.3199762879295487
0.24284856971394278,0.32020918370204093
0.2430486097219444,0.32044204835500995
0.24324864972994598,0.32067488085533247
0.2434486897379476,0.32090768003692755
0.24364872974594917,0.32114044458076185
0.24384876975395078,0.32137317300082957
0.24404880976195237,0.32160586363629073
0.24424884976995398,0.3218385146497639
0.2444488897779556,0.3220711240315757
0.24464892978595718,0.3223036896095939
0.2448489697939588,0.32253620906410213
0.24504900980196037,0.3227686799470323
0.24524904980996198,0.323001099704745
0.2454490898179636,0.3232334657034601
0.24564912982596518,0.3234657752563696
0.2458491698339668,0.3236980256514383
0.24604920984196837,0.323930214178896
0.24624924984997,0.3241623381574588
0.24644928985797157,0.3243943949583822
0.24664932986597318,0.32462638202654015
0.2468493698739748,0.3248582968978455
0.24704940988197638,0.32509013721246505
0.247249449889978,0.32532190072344236
0.24744948989797957,0.3255535853005092
0.24764952990598119,0.32578518892904534
0.2478495699139828,0.3260167097043198
0.24804960992198438,0.3262481458213234
0.248249649929986,0.3264794955606617
0.24844968993798758,0.3267107572711254
0.2486497299459892,0.32694192934968325
0.2488497699539908,0.3271730102197439
0.24904980996199239,0.32740399830861033
0.249249849969994,0.327634892025097
0.24944988997799558,0.327865689738292
0.2496499299859972,0.32809638975843536
0.24984996999399878,0.3283269903208315
0.2500500100020004,0.32855748957363956
0.250250050010002,0.3287878855702796
0.2504500900180036,0.3290181762670633
0.25065013002600517,0.32924835952650966
0.2508501700340068,0.3294784331266376
0.2510502100420084,0.32970839477635605
0.25125025005001,0.3299382421368866
0.2514502900580116,0.33016797284897414
0.2516503300660132,0.330397584565464
0.2518503700740148,0.3306270749886605
0.2520504100820164,0.33085644191172975
0.252250450090018,0.33108568326328214
0.2524504900980196,0.33131479715416534
0.2526505301060212,0.3315437819254188
0.2528505701140228,0.33177263619629316
0.2530506101220244,0.3320013589112221
0.253250650130026,0.33222994938464634
0.25345069013802757,0.3324584073426343
0.2536507301460292,0.3326867329603216
0.2538507701540308,0.3329149268942879
0.2540508101620324,0.3331429903091234
0.254250850170034,0.33337092489757447
0.25445089017803557,0.3335987328938307
0.2546509301860372,0.33382641707967986
0.2548509701940388,0.3340539807834456
0.2550510102020404,0.33428142787179665
0.255251050210042,0.3345087627346972
0.2554510902180436,0.33473599026393264
0.2556511302260452,0.33496311582579696
0.2558511702340468,0.3351901452286634
0.2560512102420484,0.33541708468626696
0.25625125025005,0.3356439407776183
0.2564512902580516,0.3358707204045205
0.2566513302660532,0.33609743074769305
0.2568513702740548,0.3363240792225026
0.2570514102820564,0.33655067343527245
0.257251450290058,0.3367772211410813
0.2574514902980596,0.33700373020387975
0.2576515303060612,0.337230208559644
0.2578515703140628,0.33745666418315867
0.2580516103220644,0.3376831050588813
0.25825165033006603,0.3379095391561838
0.2584516903380676,0.3381359744091115
0.2586517303460692,0.3383624187006372
0.2588517703540708,0.3385888798512353
0.2590518103620724,0.3388153656114502
0.259251850370074,0.33904188365800525
0.2594518903780756,0.3392684415928784
0.2596519303860772,0.3394950469446777
0.2598519703940788,0.3397217071715808
0.2600520104020804,0.33994842966505456
0.260252050410082,0.34017522175355586
0.2604520904180836,0.34040209070542393
0.2606521304260852,0.3406290437302111
0.2608521704340868,0.34085608797776196
0.26105221044208843,0.34108323053443845
0.26125225045009,0.34131047841599393
0.2614522904580916,0.3415378385567265
0.2616523304660932,0.34176531779467656
0.2618523704740948,0.34199292285278493
0.26205241048209643,0.34222066031607423
0.262252450490098,0.34244853660507213
0.2624524904980996,0.3426765579458355
0.2626525305061012,0.3429047303370735
0.2628525705141028,0.34313305951498685
0.26305261052210444,0.343361550916545
0.263252650530106,0.3435902096420035
0.2634526905381076,0.34381904041752215
0.2636527305461092,0.34404804755877794
0.2638527705541108,0.34427723493646883
0.26405281056211244,0.34450660594458554
0.264252850570114,0.3447361634722789
0.2644528905781156,0.344965909880076
0.2646529305861172,0.3451958469811025
0.26485297059411883,0.34542597602785186
0.2650530106021204,0.345656297704909
0.265253050610122,0.3458868121278897
0.2654530906181236,0.3461175188487018
0.2656531306261252,0.3463484168670795
0.26585317063412683,0.3465795046481821
0.2660532106421284,0.34681078014589806
0.26625325065013,0.3470422408313555
0.2664532906581316,0.3472738837260121
0.2666533306661332,0.34750570543858916
0.26685337067413484,0.347737702205027
0.2670534106821364,0.3479698699305737
0.267253450690138,0.348202204233083
0.2674534906981396,0.3484347004865818
0.26765353070614123,0.34866735386418407
0.26785357071414284,0.34890015937946806
0.2680536107221444,0.3491331119254971
0.268253650730146,0.3493662063107533
0.2684536907381476,0.34959943729135834
0.26865373074614923,0.34983279959908153
0.26885377075415084,0.3500662879647673
0.2690538107621524,0.35029989713696164
0.269253850770154,0.35053362189566234
0.2694538907781556,0.3507674570612662
0.26965393078615724,0.35100139749892845
0.26985397079415885,0.3512354381186815
0.2700540108021604,0.35146957387178157
0.270254050810162,0.35170379974385213
0.27045409081816363,0.35193811074547954
0.27065413082616524,0.35217250190097427
0.2708541708341668,0.3524069682360519
0.2710542108421684,0.3526415047651993
0.27125425085017,0.35287610647948076
0.27145429085817163,0.3531107683355046
0.27165433086617324,0.35334548524621123
0.2718543708741748,0.3535802520740664
0.2720544108821764,0.35381506362714743
0.272254450890178,0.35404991465849756
0.27245449089817964,0.3542847998690044
0.27265453090618125,0.3545197139139262
0.2728545709141828,0.35475465141305995
0.2730546109221844,0.3549896069644132
0.273254650930186,0.35522457516111705
0.27345469093818764,0.3554595506111998
0.27365473094618925,0.355694527959738
0.2738547709541908,0.355929501912815
0.2740548109621924,0.35616446726264794
0.27425485097019403,0.35639941891319415
0.27445489097819564,0.35663435190552484
0.27465493098619725,0.35686926144224984
0.2748549709941988,0.3571041429102966
0.2750550110022004,0.3573389919013886
0.27525505101020203,0.35757380422963214
0.27545509101820365,0.35780857594570104
0.2756551310262052,0.35804330334720647
0.2758551710342068,0.35827798298495084
0.2760552110422084,0.35851261166488213
0.27625525105021004,0.35874718644569625
0.27645529105821165,0.35898170463215595
0.2766553310662132,0.35921616376432886
0.2768553710742148,0.35945056160305977
0.27705541108221643,0.3596848961121086
0.27725545109021804,0.3599191654374805
0.27745549109821965,0.3601533678845566
0.2776555311062212,0.3603875018936987
0.2778555711142228,0.36062156601504336
0.27805561112222443,0.36085555888322496
0.27825565113022604,0.3610894791927648
0.27845569113822766,0.36132332567484493
0.2786557311462292,0.3615570970761398
0.2788557711542308,0.361790792140318
0.27905581116223244,0.36202440959274584
0.27925585117023405,0.3622579481288286
0.27945589117823566,0.36249140640631783
0.2796559311862372,0.36272478304179645
0.27985597119423883,0.36295807661143054
0.28005601120224044,0.36319128565595393
0.28025605121024205,0.36342440868972736
0.28045609121824366,0.36365744421360136
0.2806561312262452,0.36389039073120033
0.28085617123424683,0.3641232467681541
0.28105621124224844,0.36435601089371933
0.28125625125025006,0.36458868174417514
0.2814562912582516,0.36482125804732723
0.2816563312662532,0.3650537386474375
0.28185637127425484,0.3652861225298874
0.28205641128225645,0.3655184088449052
0.28225645129025806,0.36575059692972245
0.2824564912982596,0.36598268632858105
0.2826565313062612,0.3662146768100861
0.28285657131426284,0.36644656838148626
0.28305661132226445,0.3666783612995612
0.28325665133026606,0.36691005607790483
0.2834566913382676,0.36714165349050265
0.28365673134626923,0.36737315457161823
0.28385677135427084,0.36760456061211383
0.28405681136227245,0.3678358731524378
0.28425685137027407,0.36806709397261084
0.2844568913782756,0.36829822507962773
0.28465693138627723,0.3685292686927674
0.28485697139427885,0.3687602272273577
0.28505701140228046,0.3689911032775835
0.28525705141028207,0.3692218995989448
0.2854570914182836,0.36945261909097427
0.28565713142628524,0.36968326478080404
0.28585717143428685,0.36991383980813564
0.28605721144228846,0.37014434741211366
0.2862572514502901,0.3703747909205326
0.28645729145829163,0.3706051737417253
0.28665733146629324,0.3708354993593868
0.28685737147429485,0.371065771330487
0.28705741148229647,0.3712959932863191
0.287257451490298,0.3715261689366249
0.28745749149829963,0.37175630207663074
0.28765753150630125,0.3719863965967314
0.28785757151430286,0.3722164564944628
0.28805761152230447,0.37244648588832874
0.288257651530306,0.37267648903297507
0.28845769153830764,0.3729064703351553
0.28865773154630925,0.3731364343698958
0.28885777155431086,0.3733663858962513
0.28905781156231247,0.37359632987204267
0.28925785157031403,0.3738262714669876
0.28945789157831564,0.37405621607367384
0.28965793158631725,0.3742861693158747
0.28985797159431886,0.37451613705377773
0.2900580116023205,0.37474612538577484
0.29025805161032203,0.37497614064655654
0.29045809161832364,0.37520618940134687
0.29065813162632526,0.375436278436221
0.29085817163432687,0.37566641474455065
0.2910582116423285,0.3758966055097219
0.29125825165033004,0.3761268580843705
0.29145829165833165,0.37635717996646684
0.29165833166633326,0.3765875787726607
0.29185837167433487,0.3768180622093661
0.2920584116823365,0.3770486380421142
0.29225845169033804,0.37727931406374005
0.29245849169833965,0.3775100980619891
0.29265853170634126,0.3777409977871306
0.2928585717143429,0.37797202092014814
0.29305861172234443,0.37820317504204964
0.29325865173034604,0.3784344676047892
0.29345869173834765,0.3786659059042341
0.29365873174634927,0.3788974970555371
0.2938587717543509,0.3791292479711933
0.29405881176235243,0.3793611653419715
0.29425885177035405,0.3795932556208173
0.29445889177835566,0.37982552500973255
0.29465893178635727,0.3800579794495428
0.2948589717943589,0.3802906246123773
0.29505901180236044,0.38052346589660646
0.29525905181036205,0.38075650842391146
0.29545909181836366,0.38098975703810095
0.2956591318263653,0.3812232163052467
0.2958591718343669,0.3814568905146779
0.29605921184236844,0.3816907836803608
0.29625925185037005,0.3819248995421916
0.29645929185837167,0.38215924156674574
0.2966593318663733,0.382393812947063
0.2968593718743749,0.38262861660109115
0.29705941188237645,0.38286365516847165
0.29725945189037806,0.38309893100542003
0.29745949189837967,0.3833344461775333
0.2976595319063813,0.3835702024504398
0.2978595719143829,0.3838062012782949
0.29805961192238445,0.38404244379021496
0.29825965193038606,0.3842789307748281
0.2984596919383877,0.38451566266320236
0.2986597319463893,0.38475263951048466
0.29885977195439084,0.3849898609766523
0.29905981196239245,0.3852273263068283
0.29925985197039406,0.3854650343116567
0.2994598919783957,0.38570298334825603
0.2996599319863973,0.3859411713022849
0.29985997199439884,0.3861795955716456
0.30006001200240046,0.3864182530523369
0.30026005201040207,0.38665714012692864
0.3004600920184037,0.386896252656089
0.3006601320264053,0.38713558597353076
0.30086017203440685,0.38737513488467834
0.30106021204240846,0.38761489366927476
0.30126025205041007,0.3878548560880679
0.3014602920584117,0.3880950153936252
0.3016603320664133,0.3883353643452392
0.30186037207441485,0.38857589522779845
0.30206041208241646,0.3888165998744164
0.3022604520904181,0.3890574696925331
0.3024604920984197,0.38929849569313746
0.3026605321064213,0.38953966852269967
0.30286057211442285,0.3897809784973568
0.30306061212242447,0.3900224156388619
0.3032606521304261,0.39026396971178656
0.3034606921384277,0.3905056302614629
0.30366073214642925,0.39074738665215736
0.30386077215443086,0.39098922810499137
0.30406081216243247,0.3912311437351586
0.3042608521704341,0.3914731225880327
0.3044608921784357,0.391715153673816
0.30466093218643725,0.3919572260004417
0.30486097219443886,0.39219932860451123
0.3050610122024405,0.392441450580121
0.3052610522104421,0.3926835811055061
0.3054610922184437,0.3929257094675028
0.30566113222644525,0.3931678250838985
0.30586117223444687,0.3934099175238053
0.3060612122424485,0.39365197652624967
0.3062612522504501,0.39389399201721814
0.3064612922584517,0.3941359541254384
0.30666133226645326,0.3943778531972031
0.30686137227445487,0.39461967981055696
0.3070614122824565,0.394861424789173
0.3072614522904581,0.39510307921623355
0.3074614922984597,0.3953446344486109
0.30766153230646126,0.3955860821316134
0.3078615723144629,0.39582741421451695
0.3080616123224645,0.3960686229670579
0.3082616523304661,0.3963097009970018
0.3084616923384677,0.3965506412688454
0.30866173234646926,0.3967914371236435
0.3088617723544709,0.3970320822998865
0.3090618123624725,0.39727257095529345
0.3092618523704741,0.3975128976893224
0.30946189237847566,0.39775305756614654
0.30966193238647727,0.39799304613779446
0.3098619723944789,0.3982328594671143
0.3100620124024805,0.3984724941501893
0.3102620524104821,0.3987119473378145
0.31046209241848366,0.3989512167556318
0.31066213242648527,0.3991903007225272
0.3108621724344869,0.3994291981669051
0.3110622124424885,0.3996679086404796
0.3112622524504901,0.39990643232925877
0.31146229245849166,0.40014477006144195
0.3116623324664933,0.4003829233120013
0.3118623724744949,0.40062089420377883
0.3120624124824965,0.4008586855049926
0.3122624524904981,0.40109630062311347
0.31246249249849967,0.40133374359513857
0.3126625325065013,0.40157101907435905
0.3128625725145029,0.40180813231377754
0.3130626125225045,0.4020450891463957
0.3132626525305061,0.4022818959626431
0.31346269253850767,0.4025185596852639
0.3136627325465093,0.4027550877420179
0.3138627725545109,0.40299148803657725
0.3140628125625125,0.40322776891801915
0.3142628525705141,0.40346393914932194
0.3144628925785157,0.40370000787526683
0.3146629325865173,0.4039359845901347
0.3148629725945189,0.4041718791055632
0.3150630126025205,0.404407701518896
0.31526305261052207,0.40464346218231656
0.3154630926185237,0.4048791716730113
0.3156631326265253,0.4051148407645546
0.3158631726345269,0.40535048039965427
0.3160632126425285,0.4055861016643364
0.31626325265053007,0.40582171576359566
0.3164632926585317,0.4060573339984771
0.3166633326665333,0.40629296774450807
0.3168633726745349,0.4065286284313485
0.3170634126825365,0.40676432752348946
0.3172634526905381,0.40700007650179376
0.3174634926985397,0.4072358868456508
0.3176635327065413,0.4074717700154963
0.3178635727145429,0.4077077374354458
0.3180636127225445,0.40794380047578727
0.3182636527305461,0.408179970435095
0.3184636927385477,0.40841625852174046
0.3186637327465493,0.4086526758346092
0.3188637727545509,0.40888923334286353
0.3190638127625525,0.4091259418646325
0.3192638527705541,0.4093628120445567
0.3194638927785557,0.4095998543301605
0.3196639327865573,0.40983707894707855
0.3198639727945589,0.4100744958732083
0.3200640128025605,0.41031211481191254
0.3202640528105621,0.4105499451644388
0.3204640928185637,0.41078799600176635
0.3206641328265653,0.41102627603612435
0.3208641728345669,0.41126479359245716
0.3210642128425685,0.4115035565801325
0.3212642528505701,0.411742572465204
0.3214642928585717,0.4119818482435454
0.3216643328665733,0.41222139041517003
0.3218643728745749,0.41246120496004124
0.3220644128825765,0.4127012973156583
0.3222644528905781,0.41294167235667856
0.3224644928985797,0.41318233437680385
0.3226645329065813,0.41342328707312254
0.3228645729145829,0.413664533533055
0.3230646129225845,0.4139060762240092
0.3232646529305861,0.4141479169858027
0.3234646929385877,0.4143900570258633
0.3236647329465893,0.4146324969171745
0.32386477295459093,0.41487523659888886
0.3240648129625925,0.41511827537949036
0.3242648529705941,0.41536161194235555
0.3244648929785957,0.41560524435353086
0.3246649329865973,0.4158491700715202
0.32486497299459893,0.41609338595886286
0.3250650130026005,0.41633788829526885
0.3252650530106021,0.41658267279208105
0.3254650930186037,0.4168277346078346
0.3256651330266053,0.41707306836469926
0.3258651730346069,0.4173186681656058
0.3260652130426085,0.4175645276118858
0.3262652530506101,0.4178106398212769
0.3264652930586117,0.4180569974461838
0.32666533306661333,0.4183035926921157
0.3268653730746149,0.41855041733625986
0.3270654130826165,0.4187974627461862
0.3272654530906181,0.4190447198987137
0.3274654930986197,0.4192921793990026
0.32766553310662133,0.4195398314999658
0.3278655731146229,0.4197876661221195
0.3280656131226245,0.420035672874013
0.3282656531306261,0.42028384107339267
0.3284656931386277,0.4205321597692632
0.32866573314662934,0.4207806177650125
0.3288657731546309,0.42102920364275986
0.3290658131626325,0.4212779057890769
0.3292658531706341,0.42152671242221373
0.3294658931786357,0.42177561162093763
0.32966593318663734,0.42202459135506293
0.3298659731946389,0.42227363951771996
0.3300660132026405,0.4225227439593704
0.3302660532106421,0.4227718925235406
0.33046609321864373,0.42302107308420095
0.33066613322664534,0.4232702735846806
0.3308661732346469,0.42351948207796525
0.3310662132426485,0.42376868676818624
0.3312662532506501,0.4240178760530766
0.33146629325865173,0.42426703856713505
0.3316663332666533,0.4245161632252119
0.3318663732746549,0.4247652392662099
0.3320664132826565,0.42501425629657685
0.3322664532906581,0.42526320433325426
0.33246649329865974,0.42551207384574524
0.3326665333066613,0.42576085579696593
0.3328665733146629,0.4260095416825529
0.3330666133226645,0.4262581235683146
0.33326665333066613,0.42650659412553404
0.33346669333866774,0.4267549466638537
0.3336667333466693,0.4270031751615049
0.3338667733546709,0.42725127429267223
0.3340668133626725,0.4274992394518221
0.33426685337067413,0.4277470667748562
0.33446689337867574,0.42799475315698976
0.3346669333866773,0.4282422962672914
0.3348669733946789,0.42848969455985225
0.3350670134026805,0.4287369472815917
0.33526705341068214,0.4289840544767295
0.33546709341868375,0.42923101698798916
0.3356671334266853,0.42947783645461524
0.3358671734346869,0.429724515307309
0.33606721344268853,0.42997105676020214
0.33626725345069014,0.4302174647999985
0.33646729345869175,0.43046374417241984
0.3366673334666933,0.4307099003660948
0.3368673734746949,0.4309559395940286
0.33706741348269653,0.4312018687727861
0.33726745349069814,0.4314476954995133
0.3374674934986997,0.431693428026912
0.3376675335067013,0.43193907523627245
0.3378675735147029,0.4321846466086533
0.33806761352270454,0.4324301521942893
0.33826765353070615,0.43267560258029175
0.3384676935387077,0.432921008856696
0.3386677335467093,0.43316638258090295
0.3388677735547109,0.43341173574055025
0.33906781356271254,0.4336570807148473
0.33926785357071415,0.4339024302344033
0.3394678935787157,0.4341477973395813
0.3396679335867173,0.4343931953374135
0.33986797359471893,0.4346386377571212
0.34006801360272054,0.43488413830429434
0.34026805361072215,0.4351297108137978
0.3404680936187237,0.4353753692014889
0.3406681336267253,0.4356211274148485
0.34086817363472693,0.4358669993826489
0.34106821364272855,0.43611299896380207
0.34126825365073016,0.43635913989555464
0.3414682936587317,0.43660543574121696
0.3416683336667333,0.4368518998376367
0.34186837367473494,0.4370985452426456
0.34206841368273655,0.43734538468272616
0.34226845369073816,0.4375924305011633
0.3424684936987397,0.4378396946069562
0.34266853370674133,0.4380871884247765
0.34286857371474294,0.4383349228462655
0.34306861372274455,0.43858290818296464
0.3432686537307461,0.4388311541211715
0.3434686937387477,0.4390796696790101
0.34366873374674933,0.43932846316599006
0.34386877375475094,0.4395775421453222
0.34406881376275256,0.43982691339923347
0.3442688537707541,0.4400765828975107
0.3444688937787557,0.44032655576947505
0.34466893378675734,0.4405768362795639
0.34486897379475895,0.4408274278066717
0.34506901380276056,0.44107833282736914
0.3452690538107621,0.4413295529030916
0.34546909381876373,0.44158108867135765
0.34566913382676534,0.4418329398410478
0.34586917383476695,0.44208510519174427
0.34606921384276856,0.44233758257710387
0.3462692538507701,0.4425903689322104
0.34646929385877173,0.44284346028482735
0.34666933386677334,0.4430968517704494
0.34686937387477496,0.44335053765103016
0.34706941388277657,0.4436045113372471
0.3472694538907781,0.44385876541415054
0.34746949389877974,0.44411329167002755
0.34766953390678135,0.4443680811283059
0.34786957391478296,0.44462312408231464
0.3480696139227845,0.4448784101327108
0.3482696539307861,0.4451339282273825
0.34846969393878774,0.44538966670363356
0.34866973394678935,0.44564561333245795
0.34886977395479096,0.445901755364712
0.3490698139627925,0.44615807957899567
0.34926985397079413,0.4464145723310546
0.34946989397879574,0.44667121960452183
0.34966993398679735,0.4469280070628159
0.34986997399479897,0.4471849201020186
0.3500700140028005,0.44744194390455627
0.35027005401080213,0.4476990634935101
0.35047009401880375,0.4479562637873823
0.35067013402680536,0.4482135296551452
0.35087017403480697,0.44847084597140074
0.3510702140428085,0.44872819767147365
0.35127025405081014,0.4489855698062659
0.35147029405881175,0.44924294759669114
0.35167033406681336,0.4495003164875121
0.351870374074815,0.4497576622003979
0.35207041408281653,0.45001497078601727
0.35227045409081814,0.450272228674984
0.35247049409881975,0.4505294227274683
0.35267053410682137,0.45078654028128945
0.352870574114823,0.45104356919830646
0.35307061412282453,0.4513004979089258
0.35327065413082614,0.4515573154545507
0.35347069413882776,0.4518140115278013
0.35367073414682937,0.4520705765103433
0.3538707741548309,0.45232700150817295
0.35407081416283254,0.45258327838421436
0.35427085417083415,0.4528393997881017
0.35447089417883576,0.4530953591830297
0.35467093418683737,0.45335115086957223
0.35487097419483893,0.4536067700063859
0.35507101420284054,0.4538622126277323
0.35527105421084215,0.4541174756577703
0.35547109421884376,0.45437255692158823
0.3556711342268454,0.4546274551529651
0.35587117423484693,0.45488216999886644
0.35607121424284854,0.45513670202069967
0.35627125425085016,0.4553910526923689
0.35647129425885177,0.4556452243951881
0.3566713342668534,0.4558992204097214
0.35687137427485494,0.4561530449046379
0.35707141428285655,0.4564067029226769
0.35727145429085816,0.4566602003638287
0.35747149429885977,0.456913543965849
0.3576715343068614,0.4571667412822261
0.35787157431486294,0.4574198006577307
0.35807161432286455,0.4576727312016764
0.35827165433086616,0.4579255427590262
0.3584716943388678,0.4581782458794772
0.3586717343468694,0.45843085178465814
0.35887177435487094,0.4586833723335707
0.35907181436287255,0.4589358199864074
0.35927185437087417,0.4591882077668711
0.3594718943788758,0.45944054922312494
0.35967193438687733,0.45969285838749274
0.35987197439487895,0.45994514973503153
0.36007201440288056,0.4601974381410927
0.36027205441088217,0.4604497388379892
0.3604720944188838,0.46070206737088104
0.36067213442688534,0.4609544395529942
0.36087217443488695,0.46120687142028516
0.36107221444288856,0.46145937918566393
0.3612722544508902,0.46171197919289153
0.3614722944588918,0.461964687870266
0.36167233446689334,0.46221752168421426
0.36187237447489495,0.46247049709291066
0.36207241448289657,0.4627236305000416
0.3622724544908982,0.4629769382088406
0.3624724944988998,0.4632304363765184
0.36267253450690135,0.463484140969214
0.36287257451490296,0.46373806771759396
0.36307261452290457,0.4639922320732256
0.3632726545309062,0.46424664916585034
0.3634726945389078,0.4645013337616798
0.36367273454690935,0.46475630022283465
0.36387277455491096,0.465011562468042
0.3640728145629126,0.46526713393470126
0.3642728545709142,0.4655230275424206
0.3644728945789158,0.46577925565812
0.36467293458691735,0.4660358300627863
0.36487297459491896,0.4662927619199576
0.3650730146029206,0.46655006174600105
0.3652730546109222,0.4668077393822422
0.36547309461892374,0.4670658039689854
0.36567313462692536,0.46732426392146187
0.36587317463492697,0.46758312690772386
0.3660732146429286,0.4678423998284977
0.3662732546509302,0.46810208879899606
0.36647329465893175,0.4683621991326816
0.36667333466693336,0.46862273532696586
0.36687337467493497,0.468883701050822
0.3670734146829366,0.4691450991342835
0.3672734546909382,0.4694069315597974
0.36747349469893975,0.46966919945539937
0.36767353470694136,0.46993190308967714
0.367873574714943,0.47019504186848915
0.3680736147229446,0.4704586143334084
0.3682736547309462,0.47072261816186584
0.36847369473894775,0.47098705016897047
0.36867373474694937,0.47125190631099156
0.368873774754951,0.4715171816904926
0.3690738147629526,0.47178287056311535
0.3692738547709542,0.47204896634601856
0.36947389477895576,0.4723154616279811
0.36967393478695737,0.47258234818118927
0.369873974794959,0.47284961697472916
0.3700740148029606,0.47311725818981365
0.3702740548109622,0.4733852612367729
0.37047409481896376,0.4736536147738424
0.3706741348269654,0.473922306727781
0.370874174834967,0.4741913243163496
0.3710742148429686,0.4744606540726778
0.37127425485097015,0.4747302818715422
0.37147429485897177,0.4750001929575704
0.3716743348669734,0.47527037197537614
0.371874374874975,0.475540803001623
0.3720744148829766,0.4758114695789992
0.37227445489097816,0.47608235475207356
0.37247449489897977,0.47635344110498984
0.3726745349069814,0.4766247108009403
0.372874574914983,0.4768961456233451
0.3730746149229846,0.4771677270186484
0.37327465493098616,0.4774394361406274
0.3734746949389878,0.4777112538960969
0.3736747349469894,0.47798316099187754
0.373874774954991,0.47825513798288477
0.3740748149629926,0.478527165321185
0.37427485497099416,0.4787992234058558
0.3744748949789958,0.4790712926334816
0.3746749349869974,0.4793433534491097
0.374874974994999,0.4796153863974906
0.3750750150030006,0.47988737217442357
0.37527505501100217,0.4801592916780335
0.3754750950190038,0.4804311260598039
0.3756751350270054,0.48070285677520064
0.375875175035007,0.4809744656337246
0.37607521504300856,0.48124593484824274
0.37627525505101017,0.481517247083454
0.3764752950590118,0.4817883855033589
0.3766753350670134,0.48205933381761135
0.376875375075015,0.4823300763266439
0.37707541508301656,0.482600597965467
0.3772754550910182,0.48287088434605535
0.3774754950990198,0.48314092179824275
0.3776755351070214,0.4834106974090573
0.377875575115023,0.48368019906043574
0.37807561512302457,0.4839494154652626
0.3782756551310262,0.48421833620168353
0.3784756951390278,0.4844869517456477
0.3786757351470294,0.4847552535016323
0.378875775155031,0.48502323383150525
0.37907581516303257,0.48529088608147763
0.3792758551710342,0.4855582046070963
0.3794758951790358,0.48582518479622094
0.3796759351870374,0.48609182308992505
0.379875975195039,0.48635811700125403
0.3800760152030406,0.48662406513176615
0.3802760552110422,0.4868896671857754
0.3804760952190438,0.48715492398220994
0.3806761352270454,0.4874198374639902
0.380876175235047,0.4876844107048308
0.3810762152430486,0.48794864791336073
0.3812762552510502,0.48821255443445977
0.3814762952590518,0.48847613674770296
0.3816763352670534,0.4887394024628129
0.38187637527505497,0.48900236031201716
0.3820764152830566,0.48926502013922135
0.3822764552910582,0.48952739288591174
0.3824764952990598,0.489789490573717
0.3826765353070614,0.49005132628357045
0.382876575315063,0.49031291413143274
0.3830766153230646,0.49057426924055114
0.3832766553310662,0.4908354077102548
0.3834766953390678,0.4910963465813071
0.3836767353470694,0.4913571037978577
0.383876775355071,0.49161769816606543
0.3840768153630726,0.4918781493094848
0.3842768553710742,0.49213847762133556
0.3844768953790758,0.4923987042137996
0.3846769353870774,0.4926588508645132
0.384876975395079,0.4929189399604438
0.3850770154030806,0.4931789944393647
0.3852770554110822,0.493439037729156
0.3854770954190838,0.4936990936851783
0.3856771354270854,0.4939591865259799
0.385877175435087,0.4942193407676069
0.3860772154430886,0.49447958115679386
0.3862772554510902,0.49473993260331756
0.3864772954590918,0.49500042011179546
0.38667733546709343,0.4952610687132096
0.386877375475095,0.4955219033964287
0.3870774154830966,0.49578294903999687
0.3872774554910982,0.49604423034443956
0.3874774954990998,0.4963057717653304
0.3876775355071014,0.49656759744734125
0.387877575515103,0.49682973115948303
0.3880776155231046,0.4970921962317256
0.3882776555311062,0.4973550154931643
0.3884776955391078,0.49761821121188177
0.3886777355471094,0.4978818050366335
0.388877775555111,0.49814581794046575
0.3890778155631126,0.49841027016635653
0.3892778555711142,0.49867518117495335
0.38947789557911583,0.49894056959446514
0.3896779355871174,0.49920645317275425
0.389877975595119,0.4994728487316613
0.3900780156031206,0.49973977212358806
0.3902780556111222,0.5000072381903576
0.39047809561912383,0.5002752607243658
0.3906781356271254,0.5005438524320381
0.390878175635127,0.5008130248996076
0.3910782156431286,0.5010827885612299
0.3912782556511302,0.5013531526694608
0.39147829565913184,0.5016241252681244
0.3916783356671334,0.5018957131676118
0.391878375675135,0.5021679219226554
0.3920784156831366,0.5024407558126369
0.39227845569113823,0.5027142178244949
0.39247849569913984,0.5029883096383058
0.3926785357071414,0.5032630316156241
0.392878575715143,0.503538382790671
0.3930786157231446,0.5038143608644664
0.39327865573114623,0.5040909622020096
0.3934786957391478,0.5043681818326016
0.3936787357471494,0.5046460134534188
0.393878775755151,0.5049244494364264
0.3940788157631526,0.5052034808387278
0.39427885577115424,0.5054830974164266
0.3944788957791558,0.5057632876420748
0.3946789357871574,0.5060440387257574
0.394878975795159,0.5063253366398548
0.3950790158031606,0.5066071661474971
0.39527905581116224,0.5068895108347126
0.3954790958191638,0.5071723531462395
0.3956791358271654,0.5074556744249555
0.395879175835167,0.5077394549548477
0.39607921584316863,0.5080236740074254
0.39627925585117024,0.5083083098914506
0.3964792958591718,0.5085933400058382
0.3966793358671734,0.5088787408955532
0.396879375875175,0.5091644883103128
0.39707941588317663,0.5094505572658791
0.39727945589117825,0.5097369221077125
0.3974794958991798,0.5100235565767404
0.3976795359071814,0.5103104338769819
0.397879575915183,0.510597526744766
0.39807961592318464,0.5108848075192658
0.3982796559311862,0.5111722482140781
0.3984796959391878,0.5114598205895718
0.3986797359471894,0.5117474962257356
0.39887977595519103,0.5120352465952598
0.39907981596319264,0.5123230431365995
0.3992798559711942,0.5126108573267757
0.3994798959791958,0.5128986607536848
0.3996799359871974,0.5131864251877063
0.39987997599519903,0.5134741226524097
0.40008001600320064,0.5137617254941855
0.4002800560112022,0.514049206450641
0.4004800960192038,0.5143365387176178
0.4006801360272054,0.5146236960147128
0.40088017603520704,0.5149106526491927
0.40108021604320865,0.5151973835782174
0.4012802560512102,0.5154838644692948
0.4014802960592118,0.5157700717589069
0.40168033606721343,0.5160559827092546
0.40188037607521504,0.5163415754630799
0.40208041608321665,0.516626829096528
0.4022804560912182,0.5169117236700144
0.4024804960992198,0.5171962402770665
0.40268053610722143,0.5174803610911056
0.40288057611522304,0.5177640694101293
0.40308061612322466,0.5180473496992551
0.4032806561312262,0.5183301876310722
0.4034806961392278,0.5186125701237424
0.40368073614722944,0.5188944853767823
0.40388077615523105,0.5191759229044465
0.4040808161632326,0.5194568735666214
0.4042808561712342,0.5197373295971277
0.4044808961792358,0.5200172846293216
0.40468093618723744,0.5202967337188722
0.40488097619523905,0.5205756733635879
0.4050810162032406,0.5208541015201562
0.4052810562112422,0.5211320176176574
0.40548109621924383,0.5214094225677117
0.40568113622724544,0.5216863187711193
0.40588117623524705,0.5219627101208559
0.4060812162432486,0.522238602001293
0.4062812562512502,0.5225140012835205
0.40648129625925183,0.5227889163166617
0.40668133626725345,0.5230633569150857
0.40688137627525506,0.5233373343414367
0.4070814162832566,0.523610861285424
0.4072814562912582,0.5238839518383333
0.40748149629925984,0.5241566214632458
0.40768153630726145,0.5244288869609783
0.40788157631526306,0.5247007664317775
0.4080816163232646,0.5249722792328372
0.40828165633126623,0.5252434459317252
0.40848169633926784,0.5255142882558396
0.40868173634726945,0.525784829038037
0.40888177635527106,0.5260550921586027
0.4090818163632726,0.5263251024837527
0.40928185637127423,0.5265948858008841
0.40948189637927584,0.5268644687508065
0.40968193638727746,0.5271338787572044
0.409881976395279,0.5274031439535987
0.4100820164032806,0.5276722931080824
0.41028205641128224,0.5279413555461191
0.41048209641928385,0.528210361071694
0.41068213642728546,0.5284793398871168
0.410882176435287,0.528748322511768
0.41108221644328863,0.5290173397000844
0.41128225645129024,0.5292864223590702
0.41148229645929185,0.5295556014656135
0.41168233646729346,0.5298249079838803
0.411882376475295,0.5300943727830418
0.41208241648329663,0.5303640265555842
0.41228245649129824,0.5306338997364286
0.41248249649929986,0.5309040224230817
0.41268253650730147,0.5311744242970148
0.412882576515303,0.5314451345464596
0.41308261652330464,0.5317161817907894
0.41328265653130625,0.5319875940066426
0.41348269653930786,0.5322593984559308
0.41368273654730947,0.5325316216158611
0.413882776555311,0.5328042891110895
0.41408281656331264,0.5330774256481172
0.41428285657131425,0.5333510549520275
0.41448289657931586,0.5336251997056587
0.4146829365873175,0.5338998814913014
0.41488297659531903,0.5341751207350096
0.41508301660332064,0.5344509366536057
0.41528305661132225,0.5347273472044687
0.41548309661932387,0.5350043690381897
0.4156831366273254,0.5352820174541835
0.41588317663532703,0.535560306359348
0.41608321664332865,0.5358392482298684
0.41628325665133026,0.536118854076262
0.41648329665933187,0.5363991334117717
0.4166833366673334,0.5366800942242107
0.41688337667533504,0.5369617429513722
0.41708341668333665,0.5372440844601121
0.41728345669133826,0.5375271220292202
0.4174834966993399,0.5378108573361913
0.41768353670734143,0.5380952904480044
0.41788357671534304,0.5383804198160165
0.41808361672334465,0.5386662422750694
0.41828365673134627,0.5389527530469012
0.4184836967393479,0.5392399457479405
0.41868373674734943,0.5395278124015535
0.41888377675535104,0.5398163434547938
0.41908381676335266,0.5401055277996936
0.41928385677135427,0.5403953527991114
0.4194838967793559,0.5406858043171348
0.41968393678735744,0.5409768667540114
0.41988397679535905,0.5412685230855632
0.42008401680336066,0.5415607549070103
0.42028405681136227,0.5418535424811083
0.42048409681936383,0.5421468647904797
0.42068413682736544,0.5424406995939932
0.42088417683536705,0.5427350234870212
0.42108421684336866,0.5430298119653828
0.4212842568513703,0.543325039492758
0.42148429685937183,0.543620679571335
0.42168433686737344,0.5439167048154381
0.42188437687537506,0.5442130870278612
0.42208441688337667,0.544509797278622
0.4222844568913783,0.5448068059858354
0.42248449689937984,0.5451040829983973
0.42268453690738145,0.5454015976801605
0.42288457691538306,0.5456993189952832
0.42308461692338467,0.5459972155944234
0.4232846569313863,0.5462952559014576
0.42348469693938784,0.5465934082004059
0.42368473694738945,0.546891640722247
0.42388477695539106,0.5471899217313183
0.4240848169633927,0.5474882196110085
0.4242848569713943,0.5477865029484552
0.42448489697939584,0.5480847406179834
0.42468493698739745,0.5483829018630269
0.42488497699539907,0.548680956376298
0.4250850170034007,0.548978874377984
0.4252850570114023,0.5492766266917687
0.42548509701940385,0.5495741848184934
0.42568513702740546,0.5498715210072909
0.42588517703540707,0.5501686083240432
0.4260852170434087,0.5504654207170305
0.42628525705141024,0.5507619330796542
0.42648529705941185,0.5510581213101334
0.42668533706741346,0.5513539623680872
0.4268853770754151,0.5516494343279257
0.4270854170834167,0.5519445164289902
0.42728545709141824,0.5522391891223833
0.42748549709941985,0.5525334341144481
0.42768553710742147,0.552827234406853
0.4278855771154231,0.553120574333253
0.4280856171234247,0.5534134395924951
0.42828565713142625,0.5537058172783439
0.42848569713942786,0.5539976959057027
0.42868573714742947,0.5542890654333074
0.4288857771554311,0.5545799172828719
0.4290858171634327,0.5548702443546634
0.42928585717143425,0.555160041039485
0.42948589717943586,0.5554493032270454
0.42968593718743747,0.5557380283106935
0.4298859771954391,0.556026215188498
0.4300860172034407,0.5563138642606521
0.43028605721144225,0.5566009774231859
0.43048609721944386,0.5568875580579747
0.4306861372274455,0.5571736110190293
0.4308861772354471,0.557459142615067
0.4310862172434487,0.5577441605883653
0.43128625725145026,0.5580286740899054
0.43148629725945187,0.5583126936508289
0.4316863372674535,0.5585962311502336
0.4318863772754551,0.5588792997793542
0.43208641728345665,0.559161914002179
0.43228645729145826,0.5594440895125742
0.43248649729945987,0.5597258431879985
0.4326865373074615,0.5600071930399079
0.4328865773154631,0.5602881581609668
0.43308661732346465,0.5605687586691976
0.43328665733146626,0.560849015649219
0.4334866973394679,0.5611289510907375
0.4336867373474695,0.561408587824477
0.4338867773554711,0.5616879494557419
0.43408681736347265,0.5619670602958275
0.43428685737147427,0.5622459452915077
0.4344868973794759,0.5625246299528326
0.4346869373874775,0.5628031402794951
0.4348869773954791,0.5630815026860206
0.43508701740348066,0.5633597439260507
0.43528705741148227,0.5636378910159942
0.4354870974194839,0.5639159711583236
0.4356871374274855,0.5641940116647979
0.4358871774354871,0.5644720398798885
0.43608721744348866,0.5647500831046895
0.4362872574514903,0.5650281685215812
0.4364872974594919,0.5653063231199171
0.4366873374674935,0.5655845736229895
0.4368873774754951,0.5658629464165241
0.43708741748349667,0.5661414674789378
0.4372874574914983,0.5664201623135845
0.4374874974994999,0.5666990558831952
0.4376875375075015,0.5669781725467078
0.43788757751550306,0.5672575359986578
0.43808761752350467,0.5675371692112928
0.4382876575315063,0.5678170943795493
0.4384876975395079,0.5680973328690127
0.4386877375475095,0.5683779051669672
0.43888777755551106,0.5686588308366204
0.4390878175635127,0.5689401284745698
0.4392878575715143,0.5692218156715648
0.4394878975795159,0.5695039089765978
0.4396879375875175,0.569786423864343
0.43988797759551906,0.5700693747059513
0.4400880176035207,0.5703527747431884
0.4402880576115223,0.5706366360658996
0.4404880976195239,0.5709209695927686
0.4406881376275255,0.5712057850553295
0.44088817763552707,0.571491090985184
0.4410882176435287,0.5717768947043678
0.4412882576515303,0.5720632023188048
0.4414882976595319,0.5723500187147844
0.4416883376675335,0.5726373475583921
0.44188837767553507,0.5729251912978226
0.4420884176835367,0.5732135511685047
0.4422884576915383,0.5735024272009629
0.4424884976995399,0.5737918182313446
0.44268853770754146,0.5740817219145404
0.4428885777155431,0.5743721347398282
0.4430886177235447,0.574663052048968
0.4432886577315463,0.5749544680566838
0.4434886977395479,0.5752463758734616
0.44368873774754947,0.5755387675305998
0.4438887777555511,0.5758316340074461
0.4440888177635527,0.5761249652607563
0.4442888577715543,0.5764187502561101
0.4444888977795559,0.5767129770013177
0.44468893778755747,0.5770076325817505
0.4448889777955591,0.5773027031975259
0.4450890178035607,0.5775981742024751
0.4452890578115623,0.5778940301448174
0.4454890978195639,0.5781902548094622
0.4456891378275655,0.578486831261852
0.4458891778355671,0.5787837418932601
0.4460892178435687,0.5790809684674434
0.4462892578515703,0.5793784921685502
0.4464892978595719,0.5796762936501747
0.4466893378675735,0.5799743530854413
0.4468893778755751,0.5802726502179975
0.4470894178835767,0.5805711644137868
0.4472894578915783,0.5808698747134651
0.4474894978995799,0.5811687598853199
0.4476895379075815,0.5814677984785452
0.4478895779155831,0.5817669688767189
0.4480896179235847,0.5820662493513272
0.4482896579315863,0.5823656181151761
0.4484896979395879,0.5826650533755259
0.4486897379475895,0.5829645333867878
0.4488897779555911,0.5832640365026154
0.4490898179635927,0.5835635412272302
0.4492898579715943,0.5838630262658183
0.4494898979795959,0.5841624705738423
0.4496899379875975,0.5844618534051128
0.4498899779955991,0.5847611543584746
0.4500900180036007,0.585060353422966
0.4502900580116023,0.5853594310213185
0.4504900980196039,0.585658368051674
0.4506901380276055,0.5859571459274086
0.4508901780356071,0.5862557466149559
0.4510902180436087,0.5865541526695459
0.4512902580516103,0.5868523472687748
0.4514902980596119,0.5871503142439456
0.4516903380676135,0.5874480381091239
0.4518903780756151,0.5877455040878706
0.4520904180836167,0.5880426981376238
0.45229045809161833,0.5883396069717204
0.4524904980996199,0.5886362180790511
0.4526905381076215,0.5889325197413667
0.4528905781156231,0.5892285010482522
0.4530906181236247,0.5895241519098072
0.45329065813162633,0.5898194630670753
0.4534906981396279,0.5901144261002741
0.4536907381476295,0.5904090334348865
0.4538907781556311,0.5907032783456831
0.4540908181636327,0.590997154958747
0.4542908581716343,0.5912906582515788
0.4544908981796359,0.5915837840513639
0.4546909381876375,0.5918765290314856
0.4548909781956391,0.5921688907063662
0.45509101820364073,0.5924608674247235
0.4552910582116423,0.5927524583613223
0.4554910982196439,0.5930436635073048
0.4556911382276455,0.593334483659175
0.4558911782356471,0.5936249204065134
0.45609121824364873,0.5939149761184898
0.4562912582516503,0.5942046539292403
0.4564912982596519,0.5944939577221665
0.4566913382676535,0.5947828921132121
0.4568913782756551,0.5950714624331624
0.45709141828365674,0.5953596747090122
0.4572914582916583,0.5956475356444356
0.4574914982996599,0.5959350525993922
0.4576915383076615,0.5962222335688934
0.45789157831566313,0.5965090871609527
0.45809161832366474,0.5967956225737396
0.4582916583316663,0.5970818495719498
0.4584916983396679,0.5973677784624063
0.4586917383476695,0.5976534200689056
0.45889177835567113,0.5979387857063159
0.45909181836367274,0.5982238871539409
0.4592918583716743,0.598508736628165
0.4594918983796759,0.5987933467543876
0.4596919383876775,0.5990777305382712
0.45989197839567914,0.5993619013363201
0.4600920184036807,0.5996458728258172
0.4602920584116823,0.5999296589741483
0.4604920984196839,0.6002132740075506
0.4606921384276855,0.6004967323793272
0.46089217843568714,0.6007800487375745
0.4610922184436887,0.6010632378924793
0.4612922584516903,0.6013463147832437
0.4614922984596919,0.6016292944447069
0.46169233846769353,0.6019121919737374
0.46189237847569514,0.6021950224954733
0.4620924184836967,0.6024778011294977
0.4622924584916983,0.6027605429560369
0.4624924984996999,0.6030432629822765
0.46269253850770153,0.6033259761088922
0.46289257851570315,0.6036086970968945
0.4630926185237047,0.603891440534891
0.4632926585317063,0.6041742208068667
0.4634926985397079,0.6044570520605848
0.46369273854770954,0.6047399481767096
0.46389277855571115,0.6050229227387507
0.4640928185637127,0.6053059890039203
0.4642928585717143,0.6055891598750011
0.46449289857971593,0.6058724478733033
0.46469293858771754,0.6061558651127981
0.46489297859571915,0.6064394232754934
0.4650930186037207,0.6067231335881251
0.4652930586117223,0.6070070068002151
0.46549309861972393,0.6072910531635493
0.46569313862772554,0.6075752824131136
0.4658931786357271,0.6078597037495214
0.4660932186437287,0.6081443258229512
0.4662932586517303,0.6084291567186108
0.46649329865973194,0.6087142039437297
0.46669333866773355,0.6089994744160746
0.4668933786757351,0.6092849744539768
0.4670934186837367,0.609570709767848
0.46729345869173833,0.609856685453159
0.46749349869973994,0.6101429059848432
0.46769353870774155,0.6104293752130889
0.4678935787157431,0.6107160963604714
0.4680936187237447,0.6110030720203778
0.46829365873174633,0.6112903041566724
0.46849369873974794,0.611577794104547
0.46869373874774956,0.6118655425725038
0.4688937787557511,0.6121535496454114
0.4690938187637527,0.6124418147885833
0.46929385877175434,0.6127303368528226
0.46949389877975595,0.6130191140803839
0.46969393878775756,0.6133081441118028
0.4698939787957591,0.6135974239935518
0.4700940188037607,0.6138869501864788
0.47029405881176234,0.6141767185749968
0.47049409881976395,0.614466724476991
0.4706941388277655,0.6147569626544201
0.4708941788357671,0.6150474273245914
0.47109421884376873,0.6153381121720929
0.47129425885177034,0.6156290103613755
0.47149429885977195,0.6159201145499771
0.4716943388677735,0.6162114169023885
0.4718943788757751,0.6165029091045643
0.47209441888377673,0.6167945823790841
0.47229445889177835,0.6170864275009729
0.47249449889977996,0.6173784348141907
0.4726945389077815,0.6176705942488041
0.4728945789157831,0.6179628953388494
0.47309461892378474,0.6182553272409015
0.47329465893178635,0.6185478787533557
0.47349469893978796,0.618840538336433
0.4736947389477895,0.6191332941329115
0.47389477895579113,0.6194261339895859
0.47409481896379274,0.6197190454794526
0.47429485897179435,0.6200120159246106
0.47449489897979596,0.620305032419866
0.4746949389877975,0.6205980818570174
0.47489497899579913,0.6208911509497992
0.47509501900380074,0.6211842262594467
0.47529505901180236,0.6214772942208431
0.47549509901980397,0.6217703411692032
0.4756951390278055,0.6220633533672384
0.47589517903580714,0.6223563170327412
0.47609521904380875,0.6226492183665242
0.47629525905181036,0.6229420435806399
0.4764952990598119,0.6232347789268008
0.47669533906781353,0.6235274107249196
0.47689537907581514,0.623819925391678
0.47709541908381675,0.6241123094690358
0.47729545909181836,0.6244045496525843
0.4774954990998199,0.6246966328196496
0.47769553910782153,0.6249885460570487
0.47789557911582314,0.6252802766884004
0.47809561912382476,0.6255718123008979
0.47829565913182637,0.6258631407714471
0.4784956991398279,0.6261542502920793
0.47869573914782954,0.6264451293945524
0.47889577915583115,0.6267357669740566
0.47909581916383276,0.6270261523119449
0.47929585917183437,0.6273162750974193
0.4794958991798359,0.6276061254481043
0.47969593918783754,0.6278956939294503
0.47989597919583915,0.6281849715729135
0.48009601920384076,0.628473949892871
0.4802960592118424,0.6287626209022321
0.48049609921984393,0.6290509771267193
0.48069613922784554,0.6293390116177977
0.48089617923584715,0.6296267179642402
0.48109621924384877,0.6299140903023235
0.4812962592518504,0.6302011233246563
0.48149629925985193,0.6304878122876489
0.48169633926785355,0.6307741530176393
0.48189637927585516,0.6310601419156951
0.48209641928385677,0.6313457759611192
0.4822964592918583,0.6316310527136871
0.48249649929985994,0.6319159703146516
0.48269653930786155,0.6322005274865493
0.48289657931586316,0.6324847235318503
0.4830966193238648,0.6327685583304897
0.48329665933186633,0.6330520323363232
0.48349669933986794,0.6333351465725461
0.48369673934786955,0.6336179026261177
0.48389677935587116,0.6339003026412298
0.4840968193638728,0.634182349311856
0.48429685937187433,0.6344640458734174
0.48449689937987594,0.634745396093596
0.48469693938787756,0.6350264042623264
0.48489697939587917,0.6353070751809888
0.4850970194038808,0.6355874141508304
0.48529705941188234,0.6358674269606286
0.48549709941988395,0.6361471198736146
0.48569713942788556,0.6364264996136701
0.48589717943588717,0.6367055733508034
0.4860972194438888,0.6369843486859124
0.48629725945189034,0.6372628336348398
0.48649729945989195,0.6375410366117191
0.48669733946789356,0.6378189664116144
0.4868973794758952,0.6380966321924519
0.4870974194838968,0.6383740434562428
0.48729745949189834,0.6386512100295976
0.48749749949989996,0.6389281420435304
0.48769753950790157,0.6392048499125579
0.4878975795159032,0.6394813443130958
0.48809761952390474,0.6397576361611605
0.48829765953190635,0.6400337365893876
0.48849769953990796,0.6403096569233806
0.48869773954790957,0.640585408657413
0.4888977795559112,0.6408610034295048
0.48909781956391274,0.6411364529959059
0.48929785957191435,0.6414117692050232
0.48949789957991596,0.641686963970831
0.4896979395879176,0.6419620492458167
0.4898979795959192,0.6422370369935126
0.49009801960392074,0.642511939160678
0.49029805961192235,0.642786767649195
0.49049809961992397,0.6430615342877544
0.4906981396279256,0.6433362508034053
0.4908981796359272,0.6436109287930561
0.49109821964392875,0.6438855796950103
0.49129825965193036,0.6441602147606313
0.49149829965993197,0.6444348450262305
0.4916983396679336,0.6447094812852752
0.4918983796759352,0.6449841340610175
0.49209841968393675,0.6452588135796427
0.49229845969193836,0.6455335297440394
0.49249849969994,0.6458082921082905
0.4926985397079416,0.6460831098529847
0.49289857971594314,0.6463579917614442
0.49309861972394475,0.6466329461969615
0.49329865973194637,0.6469079810811371
0.493498699739948,0.6471831038733994
0.4936987397479496,0.6474583215517898
0.49389877975595115,0.6477336405950838
0.49409881976395276,0.648009066966316
0.49429885977195437,0.6482846060977693
0.494498899779956,0.6485602628774793
0.4946989397879576,0.6488360416372985
0.49489897979595915,0.6491119461425567
0.49509901980396076,0.6493879795833456
0.49529905981196237,0.6496641445674447
0.495499099819964,0.6499404431149018
0.4956991398279656,0.65021687665427
0.49589917983596715,0.6504934460204923
0.49609921984396876,0.6507701514544253
0.4962992598519704,0.6510469926039755
0.496499299859972,0.6513239685268222
0.4966993398679736,0.6516010776946911
0.49689937987597516,0.6518783179991372
0.49709941988397677,0.6521556867587883
0.4972994598919784,0.6524331807279994
0.49749949989998,0.652710796106857
0.4976995399079816,0.6529885285524779
0.49789957991598316,0.6532663731915346
0.49809961992398477,0.653544324633943
0.4982996599319864,0.6538223769876452
0.498499699939988,0.6541005238744163
0.49869973994798955,0.6543787584466281
0.49889977995599116,0.6546570734048989
0.4990998199639928,0.6549354610165603
0.4992998599719944,0.6552139131348756
0.499499899979996,0.6554924212189408
0.49969993998799755,0.6557709763542058
0.49989997999599917,0.6560495692735541
0.5001000200040008,0.6563281903788811
0.5003000600120023,0.6566068297631154
0.500500100020004,0.6568854772326271
0.5007001400280056,0.6571641223299766
0.5009001800360072,0.6574427543569525
0.5011002200440088,0.6577213623978558
0.5013002600520103,0.657999935342988
0.501500300060012,0.6582784619123037
0.5017003400680136,0.6585569306791923
0.5019003800760152,0.6588353300943517
0.5021004200840168,0.6591136485097248
0.5023004600920183,0.6593918742024636
0.50250050010002,0.6596699953988965
0.5027005401080216,0.6599480002984646
0.5029005801160232,0.6602258770976033
0.5031006201240248,0.6605036140135385
0.5033006601320263,0.6607811993079709
0.503500700140028,0.6610586213106182
0.5037007401480296,0.6613358684425893
0.5039007801560312,0.6616129292395551
0.5041008201640328,0.6618897923746889
0.5043008601720343,0.6621664466813414
0.504500900180036,0.6624428811754135
0.5047009401880376,0.662719085077394
0.5049009801960392,0.6629950478340192
0.5051010202040408,0.6632707591395176
0.5053010602120424,0.6635462089563927
0.505501100220044,0.6638213875357037
0.5057011402280456,0.6640962854367936
0.5059011802360472,0.6643708935464182
0.5061012202440488,0.6646452030972287
0.5063012602520504,0.6649192056855517
0.506501300260052,0.6651928932884204
0.5067013402680536,0.6654662582798012
0.5069013802760551,0.6657392934459663
0.5071014202840568,0.6660119919999561
0.5073014602920584,0.6662843475950864
0.50750150030006,0.666556354337442
0.5077015403080616,0.6668280067973156
0.5079015803160631,0.6670993000195411
0.5081016203240648,0.6673702295326782
0.5083016603320664,0.6676407913570075
0.508501700340068,0.667910982011298
0.5087017403480696,0.668180798518314
0.5089017803560711,0.668450238409031
0.5091018203640728,0.668719299725536
0.5093018603720744,0.6689879810225932
0.509501900380076,0.6692562813678582
0.5097019403880776,0.6695242003407356
0.5099019803960791,0.669791738029871
0.5101020204040808,0.6700588950292872
0.5103020604120824,0.6703256724331655
0.510502100420084,0.6705920718292947
0.5107021404280856,0.6708580952912019
0.5109021804360871,0.6711237453689962
0.5111022204440888,0.6713890250789573
0.5113022604520904,0.6716539378919061
0.511502300460092,0.6719184877204035
0.5117023404680936,0.6721826789048272
0.5119023804760952,0.6724465161983765
0.5121024204840968,0.6727100047510721
0.5123024604920984,0.6729731500928061
0.5125025005001,0.6732359581155162
0.5127025405081016,0.6734984350545489
0.5129025805161032,0.6737605874692905
0.5131026205241048,0.6740224222231372
0.5133026605321064,0.6742839464628863
0.513502700540108,0.674545167597622
0.5137027405481096,0.6748060932771819
0.5139027805561112,0.6750667313702803
0.5141028205641128,0.6753270899423679
0.5143028605721144,0.67558717723331
0.514502900580116,0.6758470016349578
0.5147029405881176,0.6761065716686916
0.5149029805961192,0.6763658959630066
0.5151030206041208,0.6766249832312168
0.5153030606121224,0.6768838422493413
0.515503100620124,0.6771424818342406
0.5157031406281256,0.6774009108220647
0.5159031806361272,0.6776591380470673
0.5161032206441288,0.6779171723208448
0.5163032606521304,0.6781750224120453
0.5165033006601321,0.6784326970265945
0.5167033406681336,0.6786902047884791
0.5169033806761352,0.6789475542211241
0.5171034206841368,0.6792047537293949
0.5173034606921384,0.6794618115822535
0.5175035007001401,0.6797187358960904
0.5177035407081416,0.6799755346187522
0.5179035807161432,0.6802322155142805
0.5181036207241448,0.6804887861483743
0.5183036607321464,0.6807452538745815
0.518503700740148,0.6810016258212283
0.5187037407481496,0.6812579088790844
0.5189037807561512,0.6815141096897688
0.5191038207641528,0.6817702346348865
0.5193038607721544,0.682026289825898
0.519503900780156,0.6822822810947103
0.5197039407881576,0.6825382139849839
0.5199039807961592,0.6827940937441445
0.5201040208041608,0.6830499253160931
0.5203040608121624,0.6833057133346001
0.520504100820164,0.6835614621173758
0.5207041408281656,0.6838171756608041
0.5209041808361672,0.6840728576353311
0.5211042208441689,0.6843285113814968
0.5213042608521704,0.6845841399066004
0.521504300860172,0.6848397458819913
0.5217043408681736,0.6850953316409748
0.5219043808761752,0.6853508991773276
0.5221044208841769,0.6856064501444143
0.5223044608921784,0.6858619858548991
0.52250450090018,0.6861175072810477
0.5227045409081816,0.6863730150556133
0.5229045809161832,0.6866285094733056
0.5231046209241849,0.6868839904928332
0.5233046609321864,0.6871394577395229
0.523504700940188,0.6873949105085052
0.5237047409481896,0.6876503477684694
0.5239047809561912,0.687905768165979
0.5241048209641929,0.6881611700303458
0.5243048609721944,0.6884165513790581
0.524504900980196,0.6886719099237553
0.5247049409881976,0.6889272430767445
0.5249049809961992,0.6891825479580491
0.5251050210042009,0.6894378214029806
0.5253050610122024,0.6896930599702225
0.525505101020204,0.6899482599504131
0.5257051410282056,0.6902034173752136
0.5259051810362072,0.6904585280268425
0.5261052210442089,0.690713587448058
0.5263052610522104,0.6909685909525696
0.526505301060212,0.6912235336358528
0.5267053410682137,0.6914784103863418
0.5269053810762152,0.6917332158969746
0.5271054210842169,0.6919879446770585
0.5273054610922184,0.6922425910644261
0.52750550110022,0.6924971492378471
0.5277055411082217,0.6927516132296613
0.5279055811162232,0.6930059769385967
0.5281056211242249,0.6932602341427334
0.5283056611322264,0.6935143785125759
0.528505701140228,0.6937684036241931
0.5287057411482297,0.6940223029723861
0.5289057811562312,0.6942760699838431
0.5291058211642328,0.6945296980302414
0.5293058611722344,0.6947831804412579
0.529505901180236,0.6950365105174443
0.5297059411882377,0.695289681542936
0.5299059811962392,0.6955426867979513
0.5301060212042408,0.6957955195710486
0.5303060612122424,0.6960481731711099
0.530506101220244,0.6963006409390156
0.5307061412282457,0.6965529162589854
0.5309061812362472,0.6968049925695575
0.5311062212442488,0.6970568633741837
0.5313062612522504,0.6973085222514195
0.531506301260252,0.6975599628646934
0.5317063412682537,0.6978111789716405
0.5319063812762552,0.6980621644329905
0.5321064212842568,0.6983129132210029
0.5323064612922584,0.6985634194274454
0.53250650130026,0.6988136772711157
0.5327065413082617,0.699063681104908
0.5329065813162632,0.6993134254224317
0.5331066213242648,0.6995629048641887
0.5333066613322665,0.6998121142233239
0.533506701340268,0.7000610484509582
0.5337067413482697,0.7003097026611251
0.5339067813562712,0.7005580721353257
0.5341068213642728,0.7008061523267227
0.5343068613722745,0.7010539388639947
0.534506901380276,0.7013014275548735
0.5347069413882777,0.7015486143893865
0.5349069813962792,0.7017954955428293
0.5351070214042808,0.702042067378488
0.5353070614122825,0.70228832645014
0.535507101420284,0.7025342695043506
0.5357071414282857,0.7027798934825897
0.5359071814362872,0.7030251955231888
0.5361072214442888,0.7032701729631545
0.5363072614522905,0.7035148233398608
0.536507301460292,0.7037591443926281
0.5367073414682937,0.7040031340642068
0.5369073814762952,0.7042467905021745
0.5371074214842968,0.7044901120602525
0.5373074614922985,0.7047330972995483
0.5375075015003,0.7049757449897269
0.5377075415083017,0.7052180541101079
0.5379075815163032,0.7054600238506858
0.5381076215243048,0.7057016536130706
0.5383076615323065,0.7059429430113326
0.538507701540308,0.7061838918727479
0.5387077415483097,0.7064245002384248
0.5389077815563112,0.7066647683637974
0.5391078215643128,0.7069046967189692
0.5393078615723145,0.7071442859888828
0.539507901580316,0.7073835370732994
0.5397079415883177,0.7076224510865594
0.5399079815963193,0.7078610293571062
0.5401080216043208,0.7080992734267431
0.5403080616123225,0.708337185049603
0.540508101620324,0.7085747661908026
0.5407081416283256,0.7088120190247603
0.5409081816363273,0.7090489459331484
0.5411082216443288,0.7092855495024628
0.5413082616523305,0.7095218325211852
0.541508301660332,0.7097577979765175
0.5417083416683336,0.7099934490506721
0.5419083816763353,0.7102287891167008
0.5421084216843368,0.7104638217338498
0.5423084616923385,0.7106985506424284
0.54250850170034,0.7109329797581841
0.5427085417083416,0.7111671131661801
0.5429085817163433,0.71140095511417
0.5431086217243448,0.7116345100054742
0.5433086617323465,0.7118677823913588
0.543508701740348,0.7121007769629294
0.5437087417483496,0.712333498542544
0.5439087817563513,0.7125659520747658
0.5441088217643528,0.7127981426168682
0.5443088617723545,0.7130300753289155
0.544508901780356,0.7132617554634394
0.5447089417883576,0.7134931883547404
0.5449089817963593,0.7137243794078407
0.5451090218043608,0.713955334087119
0.5453090618123625,0.7141860579046624
0.545509101820364,0.714416556408368
0.5457091418283656,0.7146468351698327
0.5459091818363673,0.7148768997720664
0.5461092218443688,0.7151067557970711
0.5463092618523705,0.7153364088133227
0.546509301860372,0.715565864363197
0.5467093418683736,0.7157951279503808
0.5469093818763753,0.7160242050273068
0.5471094218843768,0.7162531009826555
0.5473094618923785,0.7164818211289598
0.5475095019003801,0.7167103706903547
0.5477095419083816,0.7169387547905074
0.5479095819163833,0.7171669784407646
0.5481096219243848,0.7173950465285532
0.5483096619323865,0.7176229638060665
0.5485097019403881,0.7178507348792678
0.5487097419483896,0.7180783641972406
0.5489097819563913,0.718305856041915
0.5491098219643928,0.7185332145181937
0.5493098619723945,0.718760443544501
0.5495099019803961,0.7189875468437779
0.5497099419883976,0.7192145279349422
0.5499099819963993,0.7194413901248276
0.5501100220044008,0.7196681365006199
0.5503100620124025,0.7198947699228035
0.5505101020204041,0.7201212930186238
0.5507101420284056,0.7203477081760813
0.5509101820364073,0.720574017538459
0.5511102220444088,0.7208002229993907
0.5513102620524104,0.721026326198475
0.5515103020604121,0.721252328517433
0.5517103420684136,0.7214782310768165
0.5519103820764153,0.7217040347332625
0.5521104220844169,0.7219297400772923
0.5523104620924184,0.7221553474316571
0.5525105021004201,0.7223808568502219
0.5527105421084216,0.7226062681173897
0.5529105821164233,0.7228315807480563
0.5531106221244249,0.7230567939880954
0.5533106621324264,0.7232819068153681
0.5535107021404281,0.7235069179412499
0.5537107421484296,0.7237318258126735
0.5539107821564313,0.7239566286146795
0.5541108221644329,0.7241813242734705
0.5543108621724344,0.7244059104599636
0.5545109021804361,0.7246303845938378
0.5547109421884376,0.7248547438480673
0.5549109821964393,0.72507898515394
0.5551110222044409,0.7253031052065538
0.5553110622124424,0.7255271004707865
0.5555111022204441,0.725750967187734
0.5557111422284456,0.7259747013816125
0.5559111822364473,0.7261982988671186
0.5561112222444489,0.726421755257243
0.5563112622524504,0.7266450659715304
0.5565113022604521,0.7268682262447818
0.5567113422684536,0.7270912311361897
0.5569113822764553,0.727314075538902
0.5571114222844569,0.7275367541900042
0.5573114622924584,0.7277592616809124
0.5575115023004601,0.7279815924681678
0.5577115423084616,0.7282037408846205
0.5579115823164633,0.7284257011509917
0.5581116223244649,0.728647467387803
0.5583116623324664,0.7288690336276539
0.5585117023404681,0.729090393827838
0.5587117423484697,0.7293115418832752
0.5589117823564713,0.7295324716397438
0.5591118223644729,0.7297531769073924
0.5593118623724744,0.7299736514745091
0.5595119023804761,0.7301938891215245
0.5597119423884777,0.7304138836352215
0.5599119823964793,0.7306336288231294
0.5601120224044809,0.7308531185280682
0.5603120624124824,0.7310723466428152
0.5605121024204841,0.7312913071248629
0.5607121424284857,0.7315099940112324
0.5609121824364873,0.7317284014333068
0.5611122224444889,0.7319465236316498
0.5613122624524904,0.7321643549707689
0.5615123024604921,0.7323818899537854
0.5617123424684937,0.7325991232369685
0.5619123824764953,0.7328160496440923
0.5621124224844969,0.7330326641805736
0.5623124624924984,0.7332489620473448
0.5625125025005001,0.7334649386544186
0.5627125425085017,0.7336805896340989
0.5629125825165032,0.7338959108537924
0.5631126225245049,0.7341108984283756
0.5633126625325064,0.7343255487320716
0.5635127025405081,0.7345398584097912
0.5637127425485097,0.734753824387893
0.5639127825565112,0.7349674438843189
0.5641128225645129,0.7351807144180613
0.5643128625725145,0.7353936338179197
0.5645129025805161,0.7356062002305058
0.5647129425885177,0.7358184121274579
0.5649129825965192,0.7360302683118254
0.5651130226045209,0.7362417679235906
0.5653130626125225,0.7364529104442914
0.5655131026205241,0.7366636957007158
0.5657131426285257,0.7368741238676384
0.5659131826365272,0.7370841954695743
0.5661132226445289,0.7372939113815276
0.5663132626525305,0.737503272828715
0.5665133026605321,0.7377122813852479
0.5667133426685337,0.7379209389717628
0.5669133826765352,0.738129247851987
0.5671134226845369,0.7383372106282402
0.5673134626925385,0.7385448302358657
0.5675135027005401,0.7387521099365987
0.5677135427085417,0.7389590533108737
0.5679135827165432,0.7391656642490887
0.5681136227245449,0.7393719469418336
0.5683136627325465,0.7395779058691101
0.5685137027405481,0.7397835457885615
0.5687137427485497,0.739988871722742
0.5689137827565512,0.7401938889454565
0.5691138227645529,0.7403986029672076
0.5693138627725545,0.7406030195197901
0.5695139027805561,0.7408071445400719
0.5697139427885577,0.7410109841530145
0.5699139827965592,0.7412145446539782
0.5701140228045609,0.7414178324903675
0.5703140628125625,0.7416208542426734
0.5705141028205641,0.7418236166049703
0.5707141428285657,0.7420261263649297
0.5709141828365673,0.7422283903834154
0.5711142228445689,0.742430415573724
0.5713142628525705,0.7426322088805398
0.5715143028605721,0.7428337772586716
0.5717143428685737,0.7430351276516418
0.5719143828765753,0.7432362669701984
0.5721144228845769,0.7434372020708191
0.5723144628925785,0.7436379397342822
0.5725145029005801,0.7438384866443708
0.5727145429085817,0.7440388493667834
0.5729145829165833,0.7442390343283205
0.5731146229245849,0.7444390477964126
0.5733146629325865,0.7446388958590621
0.5735147029405882,0.7448385844052587
0.5737147429485897,0.7450381191059369
0.5739147829565913,0.7452375053955325
0.5741148229645929,0.7454367484542024
0.5743148629725945,0.7456358531907603
0.574514902980596,0.7458348242263834
0.5747149429885977,0.7460336658791424
0.5749149829965993,0.7462323821494027
0.5751150230046009,0.7464309767061394
0.5753150630126025,0.7466294528742126
0.575515103020604,0.7468278136226357
0.5757151430286057,0.7470260615538791
0.5759151830366073,0.747224198894233
0.5761152230446089,0.7474222274852652
0.5763152630526105,0.7476201487763947
0.576515303060612,0.7478179638186025
0.5767153430686137,0.7480156732593017
0.5769153830766153,0.7482132773383765
0.5771154230846169,0.748410775885407
0.5773154630926185,0.7486081683180843
0.57751550310062,0.7488054536418232
0.5777155431086217,0.7490026304505735
0.5779155831166233,0.7491996969288299
0.5781156231246249,0.7493966508548369
0.5783156631326265,0.7495934896049794
0.5785157031406281,0.7497902101593537
0.5787157431486297,0.7499868091085018
0.5789157831566313,0.7501832826612991
0.579115823164633,0.7503796266539715
0.5793158631726345,0.75057583656023
0.5795159031806361,0.7507719075024913
0.5797159431886377,0.7509678342641667
0.5799159831966393,0.7511636113029863
0.580116023204641,0.7513592327653326
0.5803160632126425,0.751554692501549
0.5805161032206441,0.7517499840821888
0.5807161432286457,0.7519451008151693
0.5809161832366473,0.7521400357637891
0.581116223244649,0.7523347817655708
0.5813162632526505,0.7525293314518816
0.5815163032606521,0.752723677268289
0.5817163432686537,0.7529178114956018
0.5819163832766553,0.7531117262715449
0.582116423284657,0.7533054136130186
0.5823164632926585,0.7534988654388849
0.5825165033006601,0.7536920735932232
0.5827165433086617,0.7538850298690001
0.5829165833166633,0.7540777260320878
0.583116623324665,0.7542701538455713
0.5833166633326665,0.7544623050942776
0.5835167033406681,0.7546541716094611
0.5837167433486697,0.7548457452935766
0.5839167833566713,0.7550370181450689
0.584116823364673,0.7552279822831096
0.5843168633726745,0.7554186299722074
0.5845169033806761,0.7556089536466168
0.5847169433886777,0.7557989459344734
0.5849169833966793,0.7559885996815792
0.5851170234046809,0.7561779079747609
0.5853170634126825,0.7563668641647292
0.5855171034206841,0.7565554618883593
0.5857171434286857,0.7567436950903204
0.5859171834366873,0.7569315580439767
0.5861172234446889,0.7571190453714914
0.5863172634526905,0.7573061520630539
0.5865173034606921,0.757492873495167
0.5867173434686938,0.7576792054479203
0.5869173834766953,0.7578651441211852
0.5871174234846969,0.7580506861496673
0.5873174634926985,0.7582358286167553
0.5875175035007001,0.758420569067108
0.5877175435087018,0.7586049055179245
0.5879175835167033,0.7587888364688489
0.5881176235247049,0.7589723609104609
0.5883176635327065,0.7591554783313103
0.5885177035407081,0.7593381887234579
0.5887177435487098,0.7595204925864919
0.5889177835567113,0.7597023909299873
0.5891178235647129,0.7598838852743889
0.5893178635727145,0.7600649776503009
0.5895179035807161,0.7602456705961674
0.5897179435887178,0.7604259671543412
0.5899179835967193,0.7606058708655374
0.5901180236047209,0.760785385761678
0.5903180636127225,0.7609645163571369
0.5905181036207241,0.761143267638403
0.5907181436287258,0.7613216450521808
0.5909181836367273,0.7614996544919582
0.5911182236447289,0.7616773022830735
0.5913182636527305,0.7618545951663194
0.5915183036607321,0.7620315402801281
0.5917183436687338,0.7622081451413864
0.5919183836767353,0.762384417624934
0.5921184236847369,0.7625603659418039
0.5923184636927386,0.7627359986162647
0.5925185037007401,0.7629113244617391
0.5927185437087418,0.7630863525556605
0.5929185837167433,0.76326109221335
0.5931186237247449,0.7634355529609893
0.5933186637327466,0.7636097445077707
0.5935187037407481,0.7637836767173102
0.5937187437487498,0.7639573595784112
0.5939187837567513,0.7641308031752665
0.5941188237647529,0.7643040176571939
0.5943188637727546,0.7644770132079948
0.5945189037807561,0.7646498000150351
0.5947189437887578,0.7648223882381412
0.5949189837967593,0.7649947879784106
0.5951190238047609,0.765167009247034
0.5953190638127626,0.7653390619342268
0.5955191038207641,0.7655109557783688
0.5957191438287658,0.7656827003354484
0.5959191838367673,0.7658543049489107
0.5961192238447689,0.766025778720005
0.5963192638527706,0.7661971304787255
0.5965193038607721,0.7663683687554418
0.5967193438687737,0.7665395017533094
0.5969193838767753,0.7667105373215515
0.5971194238847769,0.7668814829296999
0.5973194638927786,0.7670523456428807
0.5975195039007801,0.7672231320982287
0.5977195439087817,0.7673938484825078
0.5979195839167833,0.7675645005110185
0.5981196239247849,0.7677350934078618
0.5983196639327866,0.7679056318876321
0.5985197039407881,0.7680761201386016
0.5987197439487897,0.7682465618074632
0.5989197839567914,0.768416959985682
0.5991198239647929,0.7685873171975145
0.5993198639727946,0.7687576353897383
0.5995199039807961,0.7689279159231384
0.5997199439887977,0.7690981595657849
0.5999199839967994,0.7692683664881368
0.6001200240048009,0.7694385362599954
0.6003200640128026,0.7696086678493297
0.6005201040208041,0.7697787596229888
0.6007201440288057,0.769948809349308
0.6009201840368074,0.7701188142026132
0.6011202240448089,0.7702887707696191
0.6013202640528106,0.7704586750577092
0.6015203040608121,0.7706285225050853
0.6017203440688137,0.7707983079927588
0.6019203840768154,0.7709680258583578
0.6021204240848169,0.7711376699117125
0.6023204640928186,0.7713072334521781
0.6025205041008201,0.7714767092876454
0.6027205441088217,0.771646089755186
0.6029205841168234,0.7718153667432699
0.6031206241248249,0.7719845317154905
0.6033206641328266,0.7721535757357256
0.6035207041408281,0.7723224894946537
0.6037207441488297,0.7724912633375454
0.6039207841568314,0.7726598872932442
0.6041208241648329,0.7728283511042389
0.6043208641728346,0.772996644257736
0.6045209041808361,0.7731647560176311
0.6047209441888377,0.7733326754572736
0.6049209841968394,0.7735003914929174
0.6051210242048409,0.7736678929177521
0.6053210642128426,0.7738351684363982
0.6055211042208442,0.7740022066997541
0.6057211442288457,0.7741689963400809
0.6059211842368474,0.7743355260062073
0.6061212242448489,0.7745017843987394
0.6063212642528506,0.7746677603051589
0.6065213042608522,0.7748334426346918
0.6067213442688537,0.774998820452836
0.6069213842768554,0.7751638830154326
0.6071214242848569,0.7753286198021674
0.6073214642928585,0.7754930205493968
0.6075215043008602,0.7756570752821894
0.6077215443088617,0.7758207743454788
0.6079215843168634,0.7759841084342303
0.6081216243248649,0.7761470686225218
0.6083216643328665,0.7763096463914506
0.6085217043408682,0.7764718336557738
0.6087217443488697,0.7766336227892042
0.6089217843568714,0.7767950066482796
0.6091218243648729,0.7769559785947351
0.6093218643728745,0.7771165325163097
0.6095219043808762,0.7772766628459259
0.6097219443888777,0.7774363645791856
0.6099219843968794,0.7775956332901326
0.610122024404881,0.7777544651452347
0.6103220644128825,0.7779128569155498
0.6105221044208842,0.7780708059870396
0.6107221444288857,0.7782283103690079
0.6109221844368874,0.7783853687006369
0.611122224444889,0.7785419802556127
0.6113222644528905,0.7786981449448236
0.6115223044608922,0.7788538633171324
0.6117223444688937,0.7790091365582227
0.6119223844768954,0.7791639664875248
0.612122424484897,0.7793183555532368
0.6123224644928985,0.7794723068254547
0.6125225045009002,0.7796258239874384
0.6127225445089017,0.7797789113250391
0.6129225845169034,0.7799315737143193
0.613122624524905,0.780083816607408
0.6133226645329065,0.7802356460166249
0.6135227045409082,0.7803870684969272
0.6137227445489097,0.7805380911267253
0.6139227845569114,0.7806887214871231
0.614122824564913,0.780838967639639
0.6143228645729145,0.7809888381024745
0.6145229045809162,0.7811383418253921
0.6147229445889177,0.7812874881632711
0.6149229845969194,0.7814362868484189
0.615123024604921,0.7815847479617083
0.6153230646129225,0.781732881902623
0.6155231046209242,0.7818806993582917
0.6157231446289257,0.7820282112715964
0.6159231846369274,0.782175428808441
0.616123224644929,0.7823223633242731
0.6163232646529305,0.7824690263299456
0.6165233046609322,0.7826154294570203
0.6167233446689337,0.7827615844226024
0.6169233846769354,0.7829075029938095
0.617123424684937,0.7830531969519732
0.6173234646929385,0.7831986780566751
0.6175235047009402,0.7833439580097192
0.6177235447089418,0.7834890484191466
0.6179235847169434,0.7836339607633946
0.618123624724945,0.7837787063557082
0.6183236647329465,0.7839232963089071
0.6185237047409482,0.7840677415006145
0.6187237447489498,0.7842120525390546
0.6189237847569513,0.7843562397295212
0.619123824764953,0.7845003130416215
0.6193238647729545,0.7846442820774002
0.6195239047809562,0.7847881560404414
0.6197239447889578,0.7849319437060496
0.6199239847969593,0.7850756533926067
0.620124024804961,0.7852192929341977
0.6203240648129625,0.7853628696545987
0.6205241048209642,0.785506390342712
0.6207241448289658,0.7856498612295365
0.6209241848369673,0.7857932879667491
0.621124224844969,0.7859366756069777
0.6213242648529705,0.7860800285858321
0.6215243048609722,0.786223350705763
0.6217243448689738,0.7863666451218064
0.6219243848769753,0.7865099143292711
0.622124424884977,0.786653160153416
0.6223244648929785,0.7867963837411625
0.6225245049009802,0.7869395855548751
0.6227245449089818,0.7870827653682451
0.6229245849169833,0.7872259222642943
0.623124624924985,0.7873690546355208
0.6233246649329865,0.787512160186191
0.6235247049409882,0.7876552359367839
0.6237247449489898,0.7877982782305796
0.6239247849569913,0.7879412827423811
0.624124824964993,0.7880842444893492
0.6243248649729946,0.7882271578439254
0.6245249049809962,0.7883700165488059
0.6247249449889978,0.7885128137339298
0.6249249849969993,0.7886555419354315
0.625125025005001,0.788798193116506
0.6253250650130026,0.788940758690122
0.6255251050210042,0.7890832295435228
0.6257251450290058,0.7892255960644374
0.6259251850370073,0.7893678481689251
0.626125225045009,0.7895099753307728
0.6263252650530106,0.7896519666123518
0.6265253050610122,0.7897938106968464
0.6267253450690138,0.7899354959217526
0.6269253850770153,0.7900770103135484
0.627125425085017,0.7902183416234285
0.6273254650930186,0.7903594773639979
0.6275255051010202,0.7905004048468103
0.6277255451090218,0.7906411112206405
0.6279255851170233,0.7907815835103739
0.628125625125025,0.790921808656395
0.6283256651330266,0.7910617735543599
0.6285257051410282,0.7912014650952264
0.6287257451490298,0.7913408702054296
0.6289257851570313,0.7914799758870772
0.629125825165033,0.7916187692580445
0.6293258651730346,0.7917572375918516
0.6295259051810361,0.7918953683572018
0.6297259451890378,0.792033149257063
0.6299259851970394,0.7921705682671769
0.630126025205041,0.7923076136738791
0.6303260652130426,0.7924442741111175
0.6305261052210441,0.7925805385965593
0.6307261452290458,0.7927163965666763
0.6309261852370474,0.7928518379107047
0.631126225245049,0.7929868530033743
0.6313262652530506,0.793121432736311
0.6315263052610521,0.7932555685480112
0.6317263452690538,0.7933892524523036
0.6319263852770554,0.793522477065201
0.632126425285057,0.7936552356300645
0.6323264652930586,0.7937875220409963
0.6325265053010601,0.7939193308643875
0.6327265453090618,0.7940506573585475
0.6329265853170634,0.7941814974913526
0.633126625325065,0.7943118479558484
0.6333266653330666,0.7944417061837546
0.6335267053410681,0.7945710703568191
0.6337267453490698,0.7946999394159776
0.6339267853570714,0.7948283130682806
0.634126825365073,0.7949561917915551
0.6343268653730746,0.7950835768367714
0.6345269053810761,0.7952104702281013
0.6347269453890778,0.795336874760646
0.6349269853970794,0.7954627939958333
0.635127025405081,0.7955882322544788
0.6353270654130826,0.7957131946075212
0.6355271054210841,0.7958376868644426
0.6357271454290858,0.7959617155593959
0.6359271854370874,0.7960852879350669
0.636127225445089,0.7962084119243042
0.6363272654530906,0.7963310961295619
0.6365273054610922,0.7964533498002009
0.6367273454690938,0.7965751828077096
0.6369273854770954,0.796696605618903
0.637127425485097,0.7968176292671747
0.6373274654930986,0.7969382653218768
0.6375275055011002,0.7970585258559144
0.6377275455091018,0.7971784234116434
0.6379275855171034,0.7972979709651717
0.638127625525105,0.7974171818891658
0.6383276655331066,0.7975360699142734
0.6385277055411082,0.7976546490892766
0.6387277455491098,0.7977729337400972
0.6389277855571114,0.7978909384277787
0.639127825565113,0.7980086779055766
0.6393278655731146,0.7981261670752892
0.6395279055811162,0.7982434209429671
0.6397279455891178,0.798360454574145
0.6399279855971194,0.7984772830487356
0.640128025605121,0.798593921415732
0.6403280656131226,0.79871038464787
0.6405281056211242,0.7988266875963917
0.6407281456291258,0.7989428449460645
0.6409281856371274,0.7990588711706019
0.641128225645129,0.7991747804886333
0.6413282656531306,0.7992905868203708
0.6415283056611322,0.7994063037451147
0.6417283456691338,0.7995219444597432
0.6419283856771354,0.7996375217383216
0.642128425685137,0.7997530478929673
0.6423284656931386,0.7998685347361032
0.6425285057011402,0.7999839935442211
0.6427285457091418,0.8000994350232813
0.6429285857171434,0.8002148692758583
0.643128625725145,0.8003303057701445
0.6433286657331466,0.8004457533109135
0.6435287057411482,0.8005612200125355
0.6437287457491498,0.800676713274136
0.6439287857571514,0.8007922397569751
0.644128825765153,0.8009078053641198
0.6443288657731546,0.8010234152224722
0.6445289057811562,0.8011390736672112
0.6447289457891578,0.8012547842286888
0.6449289857971594,0.8013705496218253
0.645129025805161,0.8014863717380255
0.6453290658131626,0.8016022516396413
0.6455291058211642,0.8017181895569864
0.6457291458291659,0.8018341848879108
0.6459291858371674,0.8019502361999233
0.646129225845169,0.802066341234848
0.6463292658531706,0.8021824969159945
0.6465293058611722,0.8022986993578026
0.6467293458691739,0.8024149438779278
0.6469293858771754,0.8025312250117143
0.647129425885177,0.8026475365290026
0.6473294658931786,0.8027638714532064
0.6475295059011802,0.8028802220825895
0.6477295459091819,0.8029965800136656
0.6479295859171834,0.8031129361666359
0.648129625925185,0.8032292808127777
0.6483296659331866,0.8033456036036866
0.6485297059411882,0.8034618936022736
0.6487297459491899,0.8035781393154109
0.6489297859571914,0.8036943287281173
0.649129825965193,0.8038104493391703
0.6493298659731946,0.8039264881980265
0.6495299059811962,0.8040424319429306
0.6497299459891979,0.8041582668400907
0.6499299859971994,0.8042739788237934
0.650130026005201,0.8043895535373309
0.6503300660132026,0.8045049763746135
0.6505301060212042,0.8046202325223345
0.6507301460292059,0.8047353070025591
0.6509301860372074,0.8048501847156053
0.651130226045209,0.8049648504830843
0.6513302660532106,0.8050792890909739
0.6515303060612122,0.80519348533259
0.6517303460692138,0.8053074240513312
0.6519303860772154,0.8054210901830675
0.652130426085217,0.8055344687980504
0.6523304660932187,0.8056475451422171
0.6525305061012202,0.8057603046777737
0.6527305461092218,0.805872733122935
0.6529305861172234,0.8059848164907103
0.653130626125225,0.8060965411266234
0.6533306661332267,0.8062078937452588
0.6535307061412282,0.806318861465533
0.6537307461492298,0.8064294318445913
0.6539307861572314,0.806539592910239
0.654130826165233,0.8066493331918154
0.6543308661732347,0.806758641749428
0.6545309061812362,0.806867508201472
0.6547309461892378,0.8069759227503592
0.6549309861972394,0.8070838762063905
0.655131026205241,0.8071913600097163
0.6553310662132427,0.8072983662503236
0.6555311062212442,0.8074048876860102
0.6557311462292458,0.8075109177582995
0.6559311862372474,0.8076164506062645
0.656131226245249,0.8077214810782338
0.6563312662532507,0.807826004741359
0.6565313062612522,0.8079300178890301
0.6567313462692538,0.8080335175461331
0.6569313862772554,0.8081365014721514
0.657131426285257,0.808238968162117
0.6573314662932587,0.8083409168454269
0.6575315063012602,0.80844234748255
0.6577315463092618,0.8085432607596469
0.6579315863172635,0.8086436580811438
0.658131626325265,0.8087435415602982
0.6583316663332667,0.8088429140078075
0.6585317063412682,0.8089417789185142
0.6587317463492698,0.8090401404562662
0.6589317863572715,0.8091380034370007
0.659131826365273,0.8092353733101239
0.6593318663732747,0.8093322561382582
0.6595319063812762,0.8094286585754445
0.6597319463892778,0.8095245878438808
0.6599319863972795,0.8096200517092889
0.660132026405281,0.8097150584550022
0.6603320664132827,0.8098096168548713
0.6605321064212842,0.8099037361450863
0.6607321464292858,0.8099974259950191
0.6609321864372875,0.8100906964771886
0.661132226445289,0.8101835580364538
0.6613322664532907,0.8102760214585433
0.6615323064612922,0.8103680978380252
0.6617323464692938,0.8104597985458286
0.6619323864772955,0.8105511351964201
0.662132426485297,0.8106421196147459
0.6623324664932987,0.810732763803039
0.6625325065013002,0.8108230799076042
0.6627325465093018,0.8109130801856714
0.6629325865173035,0.8110027769724303
0.663132626525305,0.8110921826483308
0.6633326665333066,0.8111813096067543
0.6635327065413082,0.8112701702221373
0.6637327465493098,0.8113587768186442
0.6639327865573115,0.8114471416394642
0.664132826565313,0.8115352768168177
0.6643328665733146,0.8116231943427458
0.6645329065813163,0.811710906040752
0.6647329465893178,0.8117984235383661
0.6649329865973195,0.8118857582406869
0.665133026605321,0.8119729213049649
0.6653330666133226,0.812059923616274
0.6655331066213243,0.8121467757643194
0.6657331466293258,0.8122334880214234
0.6659331866373275,0.812320070321727
0.666133226645329,0.8124065322416375
0.6663332666533306,0.8124928829815481
0.6665333066613323,0.8125791313488548
0.6667333466693338,0.8126652857422842
0.6669333866773355,0.8127513541375474
0.667133426685337,0.8128373440743244
0.6673334666933386,0.8129232626445877
0.6675335067013403,0.8130091164822595
0.6677335467093418,0.8130949117542003
0.6679335867173435,0.8131806541525195
0.668133626725345,0.8132663488881962
0.6683336667333466,0.8133520006859927
0.6685337067413483,0.813437613780643
0.6687337467493498,0.813523191914294
0.6689337867573515,0.8136087383351706
0.669133826765353,0.8136942557974423
0.6693338667733546,0.8137797465622554
0.6695339067813563,0.8138652123999008
0.6697339467893578,0.8139506545930808
0.6699339867973595,0.8140360739412386
0.670134026805361,0.8141214707659116
0.6703340668133626,0.8142068449170674
0.6705341068213643,0.8142921957803819
0.6707341468293658,0.8143775222854149
0.6709341868373675,0.8144628229146417
0.671134226845369,0.8145480957132926
0.6713342668533706,0.8146333382999587
0.6715343068613723,0.8147185478779136
0.6717343468693738,0.8148037212471091
0.6719343868773755,0.8148888548167936
0.6721344268853771,0.8149739446187108
0.6723344668933786,0.8150589863208285
0.6725345069013803,0.8151439752415535
0.6727345469093818,0.8152289063643843
0.6729345869173835,0.8153137743529572
0.6731346269253851,0.8153985735664392
0.6733346669333866,0.8154832980752247
0.6735347069413883,0.8155679416768893
0.6737347469493898,0.8156524979123614
0.6739347869573914,0.8157369600822639
0.6741348269653931,0.8158213212633918
0.6743348669733946,0.8159055743252781
0.6745349069813963,0.8159897119468152
0.6747349469893978,0.8160737266328907
0.6749349869973994,0.816157610731002
0.6751350270054011,0.8162413564478155
0.6753350670134026,0.8163249558656362
0.6755351070214043,0.816408400958756
0.6757351470294058,0.8164916836096502
0.6759351870374074,0.816574795624994
0.6761352270454091,0.8166577287514724
0.6763352670534106,0.816740474691355
0.6765353070614123,0.8168230251178178
0.6767353470694139,0.8169053716899843
0.6769353870774154,0.8169875060676695
0.6771354270854171,0.8170694199258075
0.6773354670934186,0.8171511049685457
0.6775355071014203,0.8172325529429909
0.6777355471094219,0.8173137556525962
0.6779355871174234,0.8173947049701725
0.6781356271254251,0.8174753928505216
0.6783356671334266,0.8175558113426764
0.6785357071414283,0.8176359526017474
0.6787357471494299,0.8177158089003654
0.6789357871574314,0.8177953726397202
0.6791358271654331,0.8178746363601934
0.6793358671734346,0.8179535927515815
0.6795359071814363,0.8180322346629133
0.6797359471894379,0.8181105551118596
0.6799359871974394,0.8181885472937414
0.6801360272054411,0.8182662045901361
0.6803360672134426,0.8183435205770906
0.6805361072214443,0.8184204890329403
0.6807361472294459,0.8184971039457463
0.6809361872374474,0.8185733595203513
0.6811362272454491,0.8186492501850633
0.6813362672534506,0.8187247705979743
0.6815363072614523,0.8187999156529192
0.6817363472694539,0.8188746804850824
0.6819363872774554,0.8189490604762597
0.6821364272854571,0.8190230512597827
0.6823364672934586,0.8190966487251092
0.6825365073014603,0.8191698490220903
0.6827365473094619,0.8192426485649166
0.6829365873174634,0.8193150440357504
0.6831366273254651,0.8193870323880488
0.6833366673334667,0.8194586108495805
0.6835367073414683,0.8195297769251424
0.6837367473494699,0.8196005283989772
0.6839367873574714,0.8196708633368933
0.6841368273654731,0.8197407800880916
0.6843368673734747,0.8198102772866962
0.6845369073814763,0.8198793538529925
0.6847369473894779,0.819948008994368
0.6849369873974794,0.8200162422059583
0.6851370274054811,0.8200840532709912
0.6853370674134827,0.8201514422608309
0.6855371074214842,0.8202184095347147
0.6857371474294859,0.8202849557391787
0.6859371874374874,0.8203510818071673
0.6861372274454891,0.8204167889568228
0.6863372674534907,0.8204820786899442
0.6865373074614922,0.8205469527901145
0.6867373474694939,0.820611413320484
0.6869373874774954,0.8206754626212057
0.6871374274854971,0.8207391033065135
0.6873374674934987,0.8208023382614358
0.6875375075015002,0.8208651706381357
0.6877375475095019,0.8209276038518725
0.6879375875175034,0.820989641576572
0.6881376275255051,0.8210512877400022
0.6883376675335067,0.821112546518544
0.6885377075415082,0.8211734223315509
0.6887377475495099,0.8212339198352896
0.6889377875575114,0.8212940439164571
0.6891378275655131,0.8213537996852649
0.6893378675735147,0.82141319246809
0.6895379075815162,0.8214722277996824
0.6897379475895179,0.82153091141493
0.6899379875975195,0.8215892492401762
0.6901380276055211,0.8216472473840875
0.6903380676135227,0.8217049121280717
0.6905381076215242,0.8217622499162466
0.6907381476295259,0.8218192673449604
0.6909381876375275,0.8218759711518661
0.6911382276455291,0.8219323682045554
0.6913382676535307,0.8219884654887569
0.6915383076615322,0.8220442700961054
0.6917383476695339,0.8220997892114909
0.6919383876775355,0.8221550300999995
0.6921384276855371,0.8222100000934548
0.6923384676935387,0.8222647065765769
0.6925385077015402,0.8223191569727726
0.6927385477095419,0.8223733587295736
0.6929385877175435,0.8224273193037462
0.6931386277255451,0.8224810461460871
0.6933386677335467,0.8225345466859346
0.6935387077415482,0.8225878283154179
0.6937387477495499,0.8226408983734701
0.6939387877575515,0.8226937641296381
0.6941388277655531,0.8227464327677175
0.6943388677735547,0.8227989113692458
0.6945389077815562,0.8228512068968917
0.6947389477895579,0.822903326177776
0.6949389877975595,0.822955275886761
0.6951390278055611,0.8230070625297545
0.6953390678135627,0.8230586924270658
0.6955391078215643,0.8231101716968615
0.6957391478295659,0.8231615062387653
0.6959391878375675,0.8232127017176495
0.696139227845569,0.8232637635476682
0.6963392678535707,0.8233146968765787
0.6965393078615723,0.8233655065704069
0.6967393478695739,0.8234161971985046
0.6969393878775755,0.8234667730190518
0.697139427885577,0.8235172379650596
0.6973394678935787,0.8235675956309236
0.6975395079015803,0.8236178492595838
0.6977395479095819,0.823668001730342
0.6979395879175835,0.8237180555473924
0.698139627925585,0.8237680128291148
0.6983396679335867,0.8238178752981831
0.6985397079415883,0.8238676442725397
0.6987397479495899,0.8239173206572835
0.6989397879575915,0.8239669049375208
0.699139827965593,0.8240163971722205
0.6993398679735947,0.8240657969891217
0.6995399079815963,0.8241151035807301
0.6997399479895979,0.8241643157014431
0.6999399879975995,0.8242134316658387
0.700140028005601,0.8242624493481601
0.7003400680136027,0.8243113661830226
0.7005401080216043,0.82436017916737
0.7007401480296059,0.8244088848637007
0.7009401880376075,0.8244574794045777
0.701140228045609,0.8245059584984405
0.7013402680536107,0.8245543174367224
0.7015403080616123,0.8246025511022774
0.7017403480696139,0.8246506539791199
0.7019403880776155,0.8246986201634658
0.702140428085617,0.8247464433760688
0.7023404680936187,0.8247941169758339
0.7025405081016203,0.8248416339746893
0.7027405481096219,0.8248889870536913
0.7029405881176235,0.8249361685803298
0.7031406281256251,0.8249831706270032
0.7033406681336267,0.8250299849906197
0.7035407081416283,0.8250766032132804
0.70374074814963,0.8251230166039969
0.7039407881576315,0.8251692162613886
0.7041408281656331,0.8252151930973003
0.7043408681736347,0.8252609378612797
0.7045409081816363,0.8253064411658472
0.704740948189638,0.8253516935124883
0.7049409881976395,0.8253966853182961
0.7051410282056411,0.8254414069431842
0.7053410682136427,0.8254858487175928
0.7055411082216443,0.8255300009706039
0.705741148229646,0.8255738540583817
0.7059411882376475,0.8256173983928483
0.7061412282456491,0.8256606244705093
0.7063412682536507,0.8257035229013348
0.7065413082616523,0.8257460844376079
0.706741348269654,0.8257883000026441
0.7069413882776555,0.8258301607192912
0.7071414282856571,0.8258716579381149
0.7073414682936587,0.825912783265179
0.7075415083016603,0.8259535285893229
0.7077415483096618,0.8259938861088499
0.7079415883176635,0.8260338483575322
0.7081416283256651,0.8260734082298443
0.7083416683336667,0.8261125590053374
0.7085417083416683,0.8261512943720698
0.7087417483496699,0.8261896084490093
0.7089417883576715,0.8262274958073297
0.7091418283656731,0.8262649514905209
0.7093418683736747,0.8263019710332435
0.7095419083816763,0.8263385504788526
0.7097419483896779,0.8263746863955284
0.7099419883976795,0.8264103758909481
0.7101420284056811,0.8264456166254452
0.7103420684136827,0.8264804068235972
0.7105421084216843,0.8265147452841971
0.7107421484296859,0.8265486313885637
0.7109421884376875,0.8265820651071495
0.7111422284456891,0.8266150470044168
0.7113422684536908,0.8266475782419485
0.7115423084616923,0.826679660579774
0.7117423484696939,0.8267112963758924
0.7119423884776955,0.8267424885839796
0.7121424284856971,0.8267732407492746
0.7123424684936988,0.8268035570026432
0.7125425085017003,0.8268334420528265
0.7127425485097019,0.8268629011768834
0.7129425885177035,0.8268919402088445
0.7131426285257051,0.8269205655266004
0.7133426685337068,0.8269487840370531
0.7135427085417083,0.8269766031595632
0.7137427485497099,0.8270040308077343
0.7139427885577115,0.8270310753695775
0.7141428285657131,0.8270577456861093
0.7143428685737148,0.8270840510284344
0.7145429085817163,0.82711000107338
0.7147429485897179,0.827135605877741
0.7149429885977195,0.8271608758512119
0.7151430286057211,0.8271858217280765
0.7153430686137228,0.8272104545377374
0.7155431086217243,0.8272347855741671
0.7157431486297259,0.8272588263643695
0.7159431886377275,0.8272825886359408
0.7161432286457291,0.8273060842838266
0.7163432686537308,0.8273293253363702
0.7165433086617323,0.8273523239207542
0.7167433486697339,0.8273750922279363
0.7169433886777355,0.827397642477186
0.7171434286857371,0.8274199868803264
0.7173434686937388,0.8274421376057927
0.7175435087017403,0.8274641067426122
0.7177435487097419,0.8274859062644209
0.7179435887177436,0.8275075479936232
0.7181436287257451,0.8275290435658078
0.7183436687337467,0.8275504043945303
0.7185437087417483,0.8275716416365718
0.7187437487497499,0.8275927661577823
0.7189437887577516,0.8276137884996194
0.7191438287657531,0.8276347188464849
0.7193438687737547,0.8276555669939665
0.7195439087817563,0.8276763423180867
0.7197439487897579,0.8276970537456565
0.7199439887977596,0.8277177097258323
0.7201440288057611,0.8277383182029695
0.7203440688137627,0.8277588865908629
0.7205441088217643,0.8277794217484576
0.7207441488297659,0.8277999299571173
0.7209441888377676,0.8278204168995227
0.7211442288457691,0.8278408876402774
0.7213442688537707,0.8278613466082868
0.7215443088617723,0.8278817975809745
0.7217443488697739,0.8279022436703941
0.7219443888777756,0.8279226873112896
0.7221444288857771,0.8279431302511489
0.7223444688937787,0.8279635735422949
0.7225445089017803,0.8279840175360463
0.7227445489097819,0.8280044618789787
0.7229445889177836,0.8280249055113073
0.7231446289257851,0.8280453466674097
0.7233446689337867,0.8280657828784966
0.7235447089417884,0.8280862109774338
0.7237447489497899,0.8281066271057148
0.7239447889577916,0.8281270267225708
0.7241448289657931,0.8281474046162044
0.7243448689737947,0.8281677549171224
0.7245449089817964,0.8281880711135396
0.7247449489897979,0.8282083460688151
0.7249449889977996,0.8282285720408802
0.7251450290058011,0.8282487407036097
0.7253450690138027,0.8282688431700775
0.7255451090218044,0.8282888700176387
0.7257451490298059,0.8283088113147681
0.7259451890378076,0.8283286566495818
0.7261452290458091,0.8283483951599622
0.7263452690538107,0.8283680155652022
0.7265453090618124,0.8283875061990764
0.7267453490698139,0.8284068550442442
0.7269453890778156,0.8284260497678855
0.7271454290858171,0.828445077758461
0.7273454690938187,0.8284639261634903
0.7275455091018204,0.8284825819282315
0.7277455491098219,0.8285010318351477
0.7279455891178236,0.8285192625440367
0.7281456291258251,0.828537260632703
0.7283456691338267,0.8285550126380437
0.7285457091418284,0.8285725050974202
0.7287457491498299,0.8285897245901885
0.7289457891578316,0.8286066577792504
0.7291458291658331,0.8286232914524992
0.7293458691738347,0.828639612564025
0.7295459091818364,0.8286556082749448
0.7297459491898379,0.8286712659937288
0.7299459891978395,0.8286865734158896
0.7301460292058412,0.8287015185629055
0.7303460692138427,0.8287160898202508
0.7305461092218444,0.8287302759744071
0.7307461492298459,0.828744066248736
0.7309461892378475,0.8287574503380927
0.7311462292458492,0.8287704184420681
0.7313462692538507,0.8287829612967497
0.7315463092618524,0.8287950702048954
0.7317463492698539,0.8288067370644232
0.7319463892778555,0.8288179543951231
0.7321464292858572,0.8288287153635028
0.7323464692938587,0.8288390138056899
0.7325465093018604,0.828848844248316
0.7327465493098619,0.8288582019273163
0.7329465893178635,0.8288670828045901
0.7331466293258652,0.8288754835824671
0.7333466693338667,0.8288834017159449
0.7335467093418684,0.8288908354226558
0.7337467493498699,0.8288977836905472
0.7339467893578715,0.8289042462832512
0.7341468293658732,0.8289102237431416
0.7343468693738747,0.8289157173920776
0.7345469093818764,0.828920729329844
0.734746949389878,0.8289252624303064
0.7349469893978795,0.8289293203353091
0.7351470294058812,0.8289329074463507
0.7353470694138827,0.8289360289140815
0.7355471094218844,0.8289386906256732
0.735747149429886,0.8289408991901207
0.7359471894378875,0.8289426619215432
0.7361472294458892,0.828943986820555
0.7363472694538907,0.8289448825537898
0.7365473094618924,0.828945358431662
0.736747349469894,0.8289454243844552
0.7369473894778955,0.8289450909368405
0.7371474294858972,0.8289443691809171
0.7373474694938987,0.8289432707478903
0.7375475095019004,0.8289418077784886
0.737747549509902,0.8289399928922367
0.7379475895179035,0.8289378391556974
0.7381476295259052,0.8289353600497981
0.7383476695339067,0.8289325694363632
0.7385477095419084,0.8289294815239676
0.73874774954991,0.8289261108332338
0.7389477895579115,0.8289224721616886
0.7391478295659132,0.8289185805482995
0.7393478695739147,0.8289144512378085
0.7395479095819164,0.8289100996449748
0.739747949589918,0.8289055413188438
0.7399479895979195,0.8289007919071492
0.7401480296059212,0.8288958671209574
0.7403480696139227,0.8288907826996569
0.7405481096219244,0.8288855543763931
0.740748149629926,0.8288801978440449
0.7409481896379275,0.8288747287218328
0.7411482296459292,0.8288691625226479
0.7413482696539307,0.8288635146211821
0.7415483096619323,0.8288578002229356
0.741748349669934,0.8288520343341788
0.7419483896779355,0.8288462317329259
0.7421484296859372,0.828840406940994
0.7423484696939388,0.8288345741971905
0.7425485097019403,0.828828747431691
0.742748549709942,0.8288229402416454
0.7429485897179435,0.8288171658680561
0.7431486297259452,0.8288114371739609
0.7433486697339468,0.8288057666239533
0.7435487097419483,0.8288001662650619
0.74374874974995,0.8287946477090095
0.7439487897579515,0.8287892221158699
0.7441488297659532,0.828783900179129
0.7443488697739548,0.8287786921121575
0.7445489097819563,0.8287736076361014
0.744748949789958,0.8287686559691816
0.7449489897979595,0.8287638458174018
0.7451490298059612,0.8287591853666545
0.7453490698139628,0.828754682276211
0.7455491098219643,0.8287503436735807
0.745749149829966,0.8287461761507213
0.7459491898379675,0.8287421857615762
0.7461492298459692,0.8287383780209177
0.7463492698539708,0.8287347579044668
0.7465493098619723,0.8287313298502628
0.746749349869974,0.8287280977612501
0.7469493898779755,0.8287250650090501
0.7471494298859772,0.8287222344388838
0.7473494698939788,0.82871960837561
0.7475495099019803,0.8287171886308381
0.747749549909982,0.8287149765110813
0.7479495899179835,0.8287129728269063
0.7481496299259852,0.828711177903041
0.7483496699339868,0.8287095915893974
0.7485497099419883,0.8287082132729664
0.74874974994999,0.8287070418905425
0.7489497899579916,0.8287060759422318
0.7491498299659932,0.8287053135057039
0.7493498699739948,0.8287047522511357
0.7495499099819963,0.8287043894568094
0.749749949989998,0.8287042220253127
0.7499499899979996,0.828704246500302
0.7501500300060012,0.8287044590837781
0.7503500700140028,0.8287048556538317
0.7505501100220043,0.8287054317828145
0.750750150030006,0.8287061827558885
0.7509501900380076,0.8287071035899106
0.7511502300460092,0.8287081890526095
0.7513502700540108,0.8287094336820088
0.7515503100620123,0.8287108318060571
0.751750350070014,0.8287123775624206
0.7519503900780156,0.8287140649183976
0.7521504300860171,0.8287158876909152
0.7523504700940188,0.8287178395665679
0.7525505101020203,0.8287199141216628
0.752750550110022,0.8287221048422292
0.7529505901180236,0.8287244051439616
0.7531506301260251,0.8287268083920587
0.7533506701340268,0.8287293079209251
0.7535507101420283,0.8287318970537049
0.75375075015003,0.8287345691216141
0.7539507901580316,0.828737317483045
0.7541508301660331,0.8287401355424108
0.7543508701740348,0.828743016768707
0.7545509101820363,0.8287459547137614
0.754750950190038,0.8287489430301488
0.7549509901980396,0.8287519754887479
0.7551510302060411,0.8287550459959173
0.7553510702140428,0.8287581486102689
0.7555511102220444,0.8287612775590211
0.755751150230046,0.8287644272539085
0.7559511902380476,0.8287675923066337
0.7561512302460491,0.8287707675438398
0.7563512702540508,0.8287739480215893
0.7565513102620524,0.82877712903933
0.756751350270054,0.828780306153333
0.7569513902780556,0.8287834751895856
0.7571514302860571,0.8287866322561239
0.7573514702940588,0.8287897737547878
0.7575515103020604,0.8287928963923821
0.757751550310062,0.8287959971912273
0.7579515903180636,0.8287990734990847
0.7581516303260651,0.8288021229984348
0.7583516703340668,0.8288051437150958
0.7585517103420684,0.8288081340261597
0.75875175035007,0.8288110926672301
0.7589517903580716,0.8288140187389408
0.7591518303660731,0.8288169117127366
0.7593518703740748,0.828819771435894
0.7595519103820764,0.828822598135762
0.759751950390078,0.8288253924232021
0.7599519903980796,0.8288281552952046
0.7601520304060811,0.8288308881366611
0.7603520704140828,0.8288335927212683
0.7605521104220844,0.8288362712115459
0.760752150430086,0.828838926157943
0.7609521904380876,0.828841560497013
0.7611522304460892,0.8288441775486397
0.7613522704540908,0.8288467810122913
0.7615523104620924,0.828849374962286
0.761752350470094,0.828851963842054
0.7619523904780956,0.8288545524573796
0.7621524304860972,0.8288571459686109
0.7623524704940988,0.8288597498818278
0.7625525105021004,0.8288623700389589
0.762752550510102,0.8288650126068452
0.7629525905181036,0.8288676840652484
0.7631526305261052,0.8288703911938035
0.7633526705341068,0.8288731410579255
0.7635527105421084,0.828875940993679
0.7637527505501099,0.8288787985916224
0.7639527905581116,0.8288817216796506
0.7641528305661132,0.8288847183048549
0.7643528705741148,0.8288877967144328
0.7645529105821164,0.8288909653356772
0.7647529505901179,0.828894232755088
0.7649529905981196,0.8288976076966453
0.7651530306061212,0.8289010989992978
0.7653530706141228,0.8289047155937161
0.7655531106221244,0.8289084664783761
0.765753150630126,0.8289123606950292
0.7659531906381276,0.8289164073036375
0.7661532306461292,0.82892061535684
0.7663532706541308,0.8289249938740363
0.7665533106621324,0.8289295518151625
0.766753350670134,0.8289342980542556
0.7669533906781356,0.8289392413528888
0.7671534306861372,0.8289443903335777
0.7673534706941388,0.828949753453251
0.7675535107021404,0.8289553389768873
0.767753550710142,0.8289611549514185
0.7679535907181436,0.828967209180002
0.7681536307261452,0.8289735091967689
0.7683536707341468,0.8289800622421499
0.7685537107421484,0.8289868752388838
0.76875375075015,0.8289939547688141
0.7689537907581516,0.8290013070505756
0.7691538307661532,0.8290089379182721
0.7693538707741548,0.8290168528012443
0.7695539107821564,0.8290250567050231
0.769753950790158,0.8290335541935624
0.7699539907981596,0.8290423493728383
0.7701540308061612,0.829051445875901
0.7703540708141629,0.8290608468494545
0.7705541108221644,0.8290705549420444
0.770754150830166,0.8290805722939141
0.7709541908381676,0.8290909005285969
0.7711542308461692,0.8291015407462962
0.7713542708541709,0.8291124935191001
0.7715543108621724,0.8291237588880743
0.771754350870174,0.8291353363622632
0.7719543908781756,0.8291472249196239
0.7721544308861772,0.8291594230099116
0.7723544708941789,0.8291719285595234
0.7725545109021804,0.8291847389783
0.772754550910182,0.8291978511682798
0.7729545909181836,0.8292112615343831
0.7731546309261852,0.8292249659970085
0.7733546709341869,0.8292389600065019
0.7735547109421884,0.8292532385594595
0.77375475095019,0.8292677962168141
0.7739547909581916,0.8292826271236482
0.7741548309661932,0.829297725030667
0.7743548709741948,0.8293130833172613
0.7745549109821964,0.829328695016079
0.774754950990198,0.8293445528390206
0.7749549909981996,0.8293606492045652
0.7751550310062012,0.8293769762663301
0.7753550710142028,0.8293935259427613
0.7755551110222044,0.8294102899478433
0.775755151030206,0.8294272598227208
0.7759551910382076,0.8294444269681098
0.7761552310462092,0.8294617826773827
0.7763552710542108,0.8294793181702018
0.7765553110622124,0.8294970246265775
0.776755351070214,0.8295148932212225
0.7769553910782157,0.8295329151580756
0.7771554310862172,0.8295510817048642
0.7773554710942188,0.8295693842275784
0.7775555111022204,0.8295878142247264
0.777755551110222,0.8296063633612436
0.7779555911182237,0.8296250235019317
0.7781556311262252,0.8296437867442995
0.7783556711342268,0.8296626454506876
0.7785557111422284,0.8296815922795557
0.77875575115023,0.8297006202158208
0.7789557911582317,0.8297197226001307
0.7791558311662332,0.8297388931569711
0.7793558711742348,0.8297581260215009
0.7795559111822364,0.8297774157650216
0.779755951190238,0.8297967574189894
0.7799559911982397,0.8298161464974843
0.7801560312062412,0.8298355790180592
0.7803560712142428,0.8298550515208961
0.7805561112222444,0.8298745610862056
0.780756151230246,0.8298941053498097
0.7809561912382477,0.8299136825168587
0.7811562312462492,0.829933291373641
0.7813562712542508,0.8299529312974449
0.7815563112622524,0.8299726022644487
0.781756351270254,0.8299923048556199
0.7819563912782557,0.8300120402606066
0.7821564312862572,0.8300318102796196
0.7823564712942588,0.8300516173233087
0.7825565113022604,0.8300714644106423
0.782756551310262,0.8300913551648099
0.7829565913182637,0.8301112938071732
0.7831566313262652,0.8301312851492981
0.7833566713342668,0.8301513345831104
0.7835567113422685,0.8301714480692176
0.78375675135027,0.8301916321234574
0.7839567913582717,0.830211893801725
0.7841568313662732,0.830232240683153
0.7843568713742748,0.8302526808517108
0.7845569113822765,0.8302732228763002
0.784756951390278,0.8302938757894351
0.7849569913982797,0.8303146490645851
0.7851570314062812,0.8303355525922773
0.7853570714142828,0.8303565966550521
0.7855571114222845,0.8303777919013668
0.785757151430286,0.8303991493185536
0.7859571914382876,0.8304206802049279
0.7861572314462892,0.8304423961411584
0.7863572714542908,0.8304643089610031
0.7865573114622925,0.8304864307215161
0.786757351470294,0.8305087736728383
0.7869573914782956,0.8305313502276761
0.7871574314862972,0.8305541729305765
0.7873574714942988,0.8305772544271074
0.7875575115023005,0.830600607433045
0.787757551510302,0.8306242447036768
0.7879575915183036,0.8306481790033167
0.7881576315263052,0.830672423075136
0.7883576715343068,0.8306969896114039
0.7885577115423085,0.8307218912242307
0.78875775155031,0.8307471404169051
0.7889577915583116,0.8307727495559092
0.7891578315663133,0.8307987308436939
0.7893578715743148,0.8308250962922927
0.7895579115823165,0.8308518576978441
0.789757951590318,0.8308790266160934
0.7899579915983196,0.8309066143389352
0.7901580316063213,0.8309346318720547
0.7903580716143228,0.830963089913721
0.7905581116223245,0.8309919988347795
0.790758151630326,0.831021368659886
0.7909581916383276,0.8310512090500191
0.7911582316463293,0.8310815292863027
0.7913582716543308,0.8311123382551653
0.7915583116623325,0.8311436444348554
0.791758351670334,0.8311754558833321
0.7919583916783356,0.8312077802275386
0.7921584316863373,0.831240624654068
0.7923584716943388,0.8312739959012182
0.7925585117023405,0.8313079002524373
0.792758551710342,0.8313423435311487
0.7929585917183436,0.8313773310969438
0.7931586317263453,0.8314128678431281
0.7933586717343468,0.8314489581955977
0.7935587117423485,0.8314856061130251
0.79375875175035,0.8315228150883254
0.7939587917583516,0.8315605881513729
0.7941588317663533,0.8315989278729338
0.7943588717743548,0.8316378363697798
0.7945589117823565,0.8316773153109431
0.794758951790358,0.8317173659250698
0.7949589917983596,0.8317579890088296
0.7951590318063613,0.8317991849363363
0.7953590718143628,0.8318409536695301
0.7955591118223645,0.8318832947694731
0.795759151830366,0.8319262074085071
0.7959591918383676,0.8319696903832218
0.7961592318463693,0.8320137421281802
0.7963592718543708,0.8320583607303461
0.7965593118623724,0.832103543944159
0.796759351870374,0.8321492892072012
0.7969593918783756,0.8321955936563982
0.7971594318863773,0.8322424541446976
0.7973594718943788,0.8322898672581671
0.7975595119023804,0.8323378293334551
0.7977595519103821,0.8323863364755525
0.7979595919183836,0.8324353845758015
0.7981596319263853,0.8324849693300891
0.7983596719343868,0.8325350862571682
0.7985597119423884,0.8325857307170477
0.7987597519503901,0.8326368979293916
0.7989597919583916,0.8326885829918709
0.7991598319663933,0.8327407808984082
0.7993598719743948,0.8327934865572582
0.7995599119823964,0.832846694808865
0.7997599519903981,0.8329004004434434
0.7999599919983996,0.8329545982182215
0.8001600320064013,0.8330092828742951
0.8003600720144028,0.8330644491530348
0.8005601120224044,0.8331200918119938
0.8007601520304061,0.833176205640263
0.8009601920384076,0.8332327854732213
0.8011602320464093,0.8332898262066311
0.8013602720544108,0.833347322810029
0.8015603120624124,0.8334052703393664
0.8017603520704141,0.833463663948851
0.8019603920784156,0.833522498901948
0.8021604320864173,0.8335817705814994
0.8023604720944189,0.8336414744989201
0.8025605121024204,0.8337016063024347
0.8027605521104221,0.8337621617843225
0.8029605921184236,0.8338231368871365
0.8031606321264253,0.8338845277088704
0.8033606721344269,0.8339463305070467
0.8035607121424284,0.8340085417017052
0.8037607521504301,0.8340711578772741
0.8039607921584316,0.8341341757833084
0.8041608321664333,0.8341975923340849
0.8043608721744349,0.8342614046070493
0.8045609121824364,0.834325609840113
0.8047609521904381,0.8343902054277972
0.8049609921984396,0.8344551889162406
0.8051610322064413,0.8345205579970709
0.8053610722144429,0.8345863105001654
0.8055611122224444,0.8346524443853157
0.8057611522304461,0.8347189577328239
0.8059611922384476,0.834785848733061
0.8061612322464493,0.8348531156750213
0.8063612722544509,0.8349207569339127
0.8065613122624524,0.8349887709578291
0.8067613522704541,0.8350571562535505
0.8069613922784556,0.8351259113715269
0.8071614322864573,0.8351950348901028
0.8073614722944589,0.8352645253990448
0.8075615123024604,0.8353343814824368
0.8077615523104621,0.8354046017010137
0.8079615923184637,0.8354751845740085
0.8081616323264652,0.8355461285605839
0.8083616723344669,0.835617432040935
0.8085617123424684,0.8356890932971401
0.8087617523504701,0.8357611104938467
0.8089617923584717,0.8358334816588784
0.8091618323664732,0.835906204663851
0.8093618723744749,0.83597927720489
0.8095619123824764,0.8360526967835359
0.8097619523904781,0.8361264606879314
0.8099619923984797,0.8362005659743816
0.8101620324064812,0.8362750094493769
0.8103620724144829,0.836349787652171
0.8105621124224844,0.8364248968380009
0.8107621524304861,0.8365003329620386
0.8109621924384877,0.8365760916641601
0.8111622324464892,0.8366521682546135
0.8113622724544909,0.8367285577006705
0.8115623124624924,0.8368052546143347
0.8117623524704941,0.8368822532411853
0.8119623924784957,0.8369595474504224
0.8121624324864972,0.8370371307261857
0.8123624724944989,0.8371149961602011
0.8125625125025004,0.8371931364458194
0.8127625525105021,0.8372715438734937
0.8129625925185037,0.8373502103277449
0.8131626325265052,0.8374291272856552
0.8133626725345069,0.837508285816925
0.8135627125425084,0.8375876765855205
0.8137627525505101,0.8376672898529389
0.8139627925585117,0.8377471154831031
0.8141628325665132,0.8378271429488996
0.8143628725745149,0.8379073613403609
0.8145629125825165,0.8379877593744917
0.8147629525905181,0.8380683254067267
0.8149629925985197,0.8381490474440074
0.8151630326065212,0.8382299131594522
0.8153630726145229,0.8383109099085913
0.8155631126225245,0.8383920247471346
0.8157631526305261,0.838473244450226
0.8159631926385277,0.8385545555331382
0.8161632326465292,0.8386359442733571
0.8163632726545309,0.8387173967339923
0.8165633126625325,0.8387988987884507
0.8167633526705341,0.838880436146305
0.8169633926785357,0.8389619943802783
0.8171634326865372,0.8390435589542679
0.8173634726945389,0.8391251152523242
0.8175635127025405,0.8392066486084951
0.8177635527105421,0.8392881443374455
0.8179635927185437,0.8393695877657565
0.8181636327265452,0.8394509642638066
0.8183636727345469,0.8395322592781347
0.8185637127425485,0.8396134583641816
0.81876375275055,0.8396945472193074
0.8189637927585517,0.8397755117159779
0.8191638327665532,0.8398563379350147
0.8193638727745549,0.8399370121988017
0.8195639127825565,0.8400175211043431
0.819763952790558,0.8400978515560658
0.8199639927985597,0.8401779907982592
0.8201640328065612,0.8402579264470534
0.8203640728145629,0.8403376465218293
0.8205641128225645,0.8404171394759643
0.820764152830566,0.8404963942268134
0.8209641928385677,0.8405754001848358
0.8211642328465693,0.840654147281771
0.8213642728545709,0.840732625997783
0.8215643128625725,0.8408108273874854
0.821764352870574,0.840888743104773
0.8219643928785757,0.8409663654263823
0.8221644328865773,0.8410436872741143
0.8223644728945789,0.8411207022356587
0.8225645129025805,0.8411974045839563
0.822764552910582,0.8412737892950521
0.8229645929185837,0.8413498520643911
0.8231646329265853,0.8414255893215157
0.8233646729345869,0.8415009982431331
0.8235647129425885,0.8415760767645221
0.82376475295059,0.8416508235892591
0.8239647929585917,0.8417252381972479
0.8241648329665933,0.8417993208510435
0.8243648729745949,0.8418730726004682
0.8245649129825965,0.8419464952855206
0.824764952990598,0.8420195915375897
0.8249649929985997,0.8420923647789872
0.8251650330066013,0.8421648192208183
0.8253650730146029,0.8422369598592192
0.8255651130226045,0.8423087924699896
0.825765153030606,0.8423803236016586
0.8259651930386077,0.8424515605670259
0.8261652330466093,0.8425225114332189
0.8263652730546109,0.8425931850103214
0.8265653130626125,0.8426635908386217
0.826765353070614,0.8427337391745402
0.8269653930786157,0.8428036409752933
0.8271654330866173,0.842873307882357
0.8273654730946189,0.8429427522037951
0.8275655131026205,0.8430119868955159
0.827765553110622,0.8430810255415271
0.8279655931186237,0.8431498823332564
0.8281656331266253,0.8432185720480073
0.828365673134627,0.8432871100266193
0.8285657131426285,0.8433555121504026
0.8287657531506301,0.843423794817415
0.8289657931586317,0.8434919749181512
0.8291658331666333,0.843560069810709
0.829365873174635,0.8436280972954995
0.8295659131826365,0.843696075589565
0.8297659531906381,0.8437640233005653
0.8299659931986397,0.8438319594004928
0.8301660332066413,0.8438999031991729
0.8303660732146428,0.8439678743176037
0.8305661132226445,0.8440358926611866
0.8307661532306461,0.8441039783928954
0.8309661932386477,0.8441721519064288
0.8311662332466493,0.8442404337993896
0.8313662732546508,0.8443088448465257
0.8315663132626525,0.8443774059730714
0.8317663532706541,0.8444461382282175
0.8319663932786557,0.8445150627587392
0.8321664332866573,0.8445842007828075
0.8323664732946588,0.8446535735640028
0.8325665133026605,0.8447232023855508
0.8327665533106621,0.8447931085247948
0.8329665933186637,0.8448633132279155
0.8331666333266653,0.8449338376849065
0.8333666733346669,0.8450047030048138
0.8335667133426685,0.8450759301912392
0.8337667533506701,0.8451475401181121
0.8339667933586717,0.8452195535057245
0.8341668333666733,0.8452919908970283
0.8343668733746749,0.845364872634189
0.8345669133826765,0.8454382188353882
0.8347669533906781,0.8455120493718673
0.8349669933986797,0.8455863838452029
0.8351670334066813,0.845661241564803
0.8353670734146829,0.8457366415256138
0.8355671134226845,0.8458126023860232
0.8357671534306861,0.8458891424459547
0.8359671934386878,0.8459662796251328
0.8361672334466893,0.8460440314415154
0.8363672734546909,0.8461224149898771
0.8365673134626925,0.846201446920536
0.8367673534706941,0.8462811434182161
0.8369673934786958,0.8463615201810331
0.8371674334866973,0.8464425923996007
0.8373674734946989,0.8465243747362526
0.8375675135027005,0.8466068813043738
0.8377675535107021,0.846690125647843
0.8379675935187038,0.8467741207205874
0.8381676335267053,0.8468588788662507
0.8383676735347069,0.8469444117979819
0.8385677135427085,0.8470307305783544
0.8387677535507101,0.8471178455994246
0.8389677935587118,0.847205766562945
0.8391678335667133,0.8472945024607499
0.8393678735747149,0.8473840615553339
0.8395679135827165,0.8474744513606451
0.8397679535907181,0.8475656786231223
0.8399679935987198,0.8476577493030037
0.8401680336067213,0.8477506685559434
0.8403680736147229,0.8478444407149707
0.8405681136227245,0.8479390692728316
0.8407681536307261,0.8480345568647591
0.8409681936387277,0.8481309052517156
0.8411682336467293,0.8482281153041591
0.8413682736547309,0.8483261869863858
0.8415683136627325,0.8484251193415063
0.8417683536707341,0.8485249104771113
0.8419683936787357,0.848625557551692
0.8421684336867373,0.8487270567618763
0.8423684736947389,0.84882940333055
0.8425685137027406,0.848932591495927
0.8427685537107421,0.8490366145016446
0.8429685937187437,0.8491414645879509
0.8431686337267453,0.8492471329840592
0.8433686737347469,0.8493536099017441
0.8435687137427486,0.849460884530252
0.8437687537507501,0.8495689450326026
0.8439687937587517,0.8496777785433549
0.8441688337667533,0.8497873711679129
0.8443688737747549,0.8498977079834431
0.8445689137827566,0.8500087730414765
0.8447689537907581,0.8501205493722667
0.8449689937987597,0.8502330189909687
0.8451690338067613,0.8503461629057083
0.8453690738147629,0.8504599611276031
0.8455691138227646,0.8505743926827918
0.8457691538307661,0.850689435626533
0.8459691938387677,0.85080506705942
0.8461692338467693,0.8509212631457611
0.8463692738547709,0.8510379991341666
0.8465693138627726,0.8511552493803796
0.8467693538707741,0.8512729873723812
0.8469693938787757,0.8513911857577972
0.8471694338867773,0.8515098163736217
0.8473694738947789,0.8516288502782752
0.8475695139027806,0.8517482577859987
0.8477695539107821,0.8518680085035867
0.8479695939187837,0.8519880713694471
0.8481696339267853,0.8521084146949776
0.8483696739347869,0.8522290062082319
0.8485697139427886,0.8523498130998489
0.8487697539507901,0.8524708020712064
0.8489697939587917,0.8525919393847539
0.8491698339667934,0.8527131909164748
0.8493698739747949,0.8528345222104163
0.8495699139827966,0.8529558985352211
0.8497699539907981,0.8530772849425869
0.8499699939987997,0.8531986463275729
0.8501700340068014,0.8533199474906652
0.8503700740148029,0.8534411532015066
0.8505701140228046,0.8535622282641878
0.8507701540308061,0.8536831375839964
0.8509701940388077,0.853803846235506
0.8511702340468094,0.8539243195318875
0.8513702740548109,0.8540445230953189
0.8515703140628126,0.8541644229283603
0.8517703540708141,0.8542839854861615
0.8519703940788157,0.8544031777493604
0.8521704340868174,0.8545219672975275
0.8523704740948189,0.8546403223830095
0.8525705141028205,0.8547582120050171
0.8527705541108221,0.8548756059838034
0.8529705941188237,0.8549924750347707
0.8531706341268254,0.8551087908423474
0.8533706741348269,0.8552245261334657
0.8535707141428285,0.8553396547504785
0.8537707541508301,0.8554541517233406
0.8539707941588317,0.8555679933408894
0.8541708341668334,0.8556811572210499
0.8543708741748349,0.8557936223797915
0.8545709141828365,0.8559053692986667
0.8547709541908382,0.8560163799907519
0.8549709941988397,0.8561266380648246
0.8551710342068414,0.8562361287875979
0.8553710742148429,0.8563448391438423
0.8555711142228445,0.8564527578942253
0.8557711542308462,0.856559875630697
0.8559711942388477,0.8566661848292565
0.8561712342468494,0.8567716798999311
0.8563712742548509,0.8568763572338104
0.8565713142628525,0.8569802152469713
0.8567713542708542,0.8570832544211426
0.8569713942788557,0.8571854773409537
0.8571714342868574,0.8572868887276259
0.8573714742948589,0.8573874954689575
0.8575715143028605,0.8574873066454726
0.8577715543108622,0.8575863335525975
0.8579715943188637,0.8576845897187442
0.8581716343268654,0.8577820909191818
0.8583716743348669,0.8578788551855836
0.8585717143428685,0.8579749028111515
0.8587717543508702,0.8580702563512187
0.8589717943588717,0.8581649406192464
0.8591718343668734,0.8582589826781406
0.8593718743748749,0.8583524118268137
0.8595719143828765,0.8584452595819422
0.8597719543908782,0.8585375596548663
0.8599719943988797,0.8586293479235977
0.8601720344068814,0.8587206623999064
0.860372074414883,0.8588115431914756
0.8605721144228845,0.8589020324591152
0.8607721544308862,0.8589921743690486
0.8609721944388877,0.8590820150402854
0.8611722344468894,0.8591716024871155
0.861372274454891,0.8592609865567684
0.8615723144628925,0.8593502188622917
0.8617723544708942,0.8594393527107156
0.8619723944788957,0.8595284430265886
0.8621724344868974,0.8596175462709693
0.862372474494899,0.8597067203559843
0.8625725145029005,0.8597960245550657
0.8627725545109022,0.8598855194089965
0.8629725945189037,0.8599752666279036
0.8631726345269053,0.8600653289893487
0.863372674534907,0.8601557702326805
0.8635727145429085,0.8602466549498191
0.8637727545509102,0.8603380484726579
0.8639727945589117,0.8604300167572745
0.8641728345669133,0.8605226262651557
0.864372874574915,0.8606159438416496
0.8645729145829165,0.8607100365918633
0.8647729545909182,0.8608049717542403
0.8649729945989197,0.8609008165720557
0.8651730346069213,0.8609976381630717
0.865373074614923,0.8610955033876114
0.8655731146229245,0.8611944787153074
0.8657731546309262,0.8612946300907938
0.8659731946389277,0.8613960227986106
0.8661732346469293,0.8614987213276004
0.866373274654931,0.8616027892350773
0.8665733146629325,0.8617082890110521
0.8667733546709342,0.8618152819428075
0.8669733946789357,0.8619238279801085
0.8671734346869373,0.8620339856013479
0.867373474694939,0.8621458116809203
0.8675735147029405,0.8622593613581222
0.8677735547109422,0.8623746879078749
0.8679735947189438,0.8624918426135696
0.8681736347269453,0.8626108746423305
0.868373674734947,0.8627318309229918
0.8685737147429485,0.8628547560270806
0.8687737547509502,0.8629796920531013
0.8689737947589518,0.8631066785144039
0.8691738347669533,0.8632357522309234
0.869373874774955,0.8633669472250693
0.8695739147829565,0.863500294622039
0.8697739547909582,0.8636358225548219
0.8699739947989598,0.8637735560741593
0.8701740348069613,0.8639135170637106
0.870374074814963,0.8640557241606741
0.8705741148229645,0.8642001926821004
0.8707741548309662,0.8643469345571233
0.8709741948389678,0.8644959582653327
0.8711742348469693,0.8646472687814886
0.871374274854971,0.8648008675267801
0.8715743148629725,0.864956752326806
0.8717743548709742,0.865114917376454
0.8719743948789758,0.8652753532118317
0.8721744348869773,0.8654380466893947
0.872374474894979,0.8656029809724021
0.8725745149029805,0.8657701355248071
0.8727745549109822,0.8659394861126896
0.8729745949189838,0.866111004813302
0.8731746349269853,0.8662846600318019
0.873374674934987,0.8664604165257109
0.8735747149429886,0.8666382354371345
0.8737747549509902,0.8668180743327525
0.8739747949589918,0.8669998872515712
0.8741748349669933,0.8671836247604124
0.874374874974995,0.8673692340170954
0.8745749149829966,0.8675566588412444
0.8747749549909981,0.8677458397926401
0.8749749949989998,0.8679367142570102
0.8751750350070013,0.8681292165391368
0.875375075015003,0.868323277963138
0.8755751150230046,0.8685188269797597
0.8757751550310061,0.8687157892804986
0.8759751950390078,0.868914087918355
0.8761752350470093,0.8691136434349929
0.876375275055011,0.8693143739940745
0.8765753150630126,0.8695161955205082
0.8767753550710141,0.8697190218453382
0.8769753950790158,0.8699227648559837
0.8771754350870173,0.8701273346515217
0.877375475095019,0.8703326397026869
0.8775755151030206,0.8705385870162541
0.8777755551110221,0.870745082303446
0.8779755951190238,0.8709520301520042
0.8781756351270253,0.8711593342015417
0.878375675135027,0.8713668973217876
0.8785757151430286,0.871574621793326
0.8787757551510301,0.8717824094904157
0.8789757951590318,0.8719901620654751
0.8791758351670333,0.8721977811348077
0.879375875175035,0.8724051684651387
0.8795759151830366,0.8726122261605257
0.8797759551910381,0.8728188568492097
0.8799759951990398,0.8730249638699644
0.8801760352070414,0.873230451457507
0.880376075215043,0.873435224926532
0.8805761152230446,0.87363919085393
0.8807761552310461,0.8738422572587655
0.8809761952390478,0.8740443337795809
0.8811762352470494,0.8742453318486139
0.881376275255051,0.8744451648625099
0.8815763152630526,0.8746437483491345
0.8817763552710541,0.8748410001300884
0.8819763952790558,0.8750368404785478
0.8821764352870574,0.8752311922720643
0.882376475295059,0.8754239811399682
0.8825765153030606,0.8756151356050418
0.8827765553110621,0.8758045872191372
0.8829765953190638,0.875992270692437
0.8831766353270654,0.8761781240160708
0.883376675335067,0.8763620885778167
0.8835767153430686,0.8765441092706449
0.8837767553510701,0.8767241345938672
0.8839767953590718,0.8769021167466919
0.8841768353670734,0.8770780117139899
0.884376875375075,0.8772517793441105
0.8845769153830766,0.8774233834185992
0.8847769553910781,0.8775927917136968
0.8849769953990798,0.8777599760535166
0.8851770354070814,0.8779249123548215
0.8853770754150829,0.8780875806633431
0.8855771154230846,0.8782479651816073
0.8857771554310861,0.8784060542882501
0.8859771954390878,0.878561840548835
0.8861772354470894,0.8787153207181936
0.8863772754550909,0.8788664957343442
0.8865773154630926,0.8790153707040522
0.8867773554710942,0.8791619548801259
0.8869773954790958,0.8793062616305488
0.8871774354870974,0.8794483083995831
0.8873774754950989,0.8795881166609808
0.8875775155031006,0.8797257118634724
0.8877775555111022,0.8798611233687065
0.8879775955191038,0.8799943843818381
0.8881776355271054,0.8801255318749753
0.8883776755351069,0.8802546065037129
0.8885777155431086,0.8803816525169866
0.8887777555511102,0.8805067176605049
0.8889777955591118,0.8806298530740228
0.8891778355671134,0.8807511131827309
0.8893778755751149,0.8808705555830505
0.8895779155831166,0.8809882409231277
0.8897779555911182,0.8811042327783332
0.8899779955991198,0.8812185975220826
0.8901780356071214,0.881331404192295
0.8903780756151229,0.8814427243538159
0.8905781156231246,0.8815526319571366
0.8907781556311262,0.8816612031937464
0.8909781956391278,0.8817685163484528
0.8911782356471294,0.8818746516490109
0.891378275655131,0.8819796911134068
0.8915783156631326,0.8820837183951308
0.8917783556711342,0.8821868186267862
0.8919783956791358,0.8822890782623694
0.8921784356871374,0.8823905849185596
0.892378475695139,0.8824914272153498
0.8925785157031406,0.8825916946163471
0.8927785557111422,0.8826914772690655
0.8929785957191438,0.8827908658455272
0.8931786357271454,0.8828899513834839
0.893378675735147,0.8829888251285567
0.8935787157431486,0.8830875783775908
0.8937787557511502,0.8831863023235076
0.8939787957591518,0.8832850879019308
0.8941788357671534,0.8833840256398497
0.894378875775155,0.8834832055065727
0.8945789157831566,0.8835827167672169
0.8947789557911582,0.8836826478389619
0.8949789957991598,0.8837830861502898
0.8951790358071614,0.883884118003418
0.895379075815163,0.883985828440123
0.8955791158231646,0.8840883011111335
0.8957791558311662,0.8841916181492725
0.8959791958391679,0.884295860046501
0.8961792358471694,0.8844011055350136
0.896379275855171,0.8845074314725234
0.8965793158631726,0.8846149127318568
0.8967793558711742,0.884723622094975
0.8969793958791757,0.8848336301515218
0.8971794358871774,0.8849450052019889
0.897379475895179,0.8850578131655826
0.8975795159031806,0.8851721174928592
0.8977795559111822,0.8852879790831947
0.8979795959191837,0.8854054562071407
0.8981796359271854,0.8855246044337115
0.898379675935187,0.8856454765626377
0.8985797159431886,0.8857681225616203
0.8987797559511902,0.8858925895086044
0.8989797959591918,0.8860189215390912
0.8991798359671934,0.8861471597984987
0.899379875975195,0.8862773423995768
0.8995799159831966,0.8864095043848793
0.8997799559911982,0.886543677694288
0.8999799959991998,0.8866798911375819
0.9001800360072014,0.886818170372043
0.900380076015203,0.8869585378850819
0.9005801160232046,0.8871010129818715
0.9007801560312062,0.8872456117779646
0.9009801960392078,0.8873923471968789
0.9011802360472094,0.8875412289726257
0.901380276055211,0.8876922636571557
0.9015803160632127,0.8878454546326973
0.9017803560712142,0.8880008021289576
0.9019803960792158,0.8881583032451591
0.9021804360872174,0.8883179519768765
0.902380476095219,0.8884797392476431
0.9025805161032207,0.8886436529452897
0.9027805561112222,0.8888096779629776
0.9029805961192238,0.8889777962448866
0.9031806361272254,0.8891479868365116
0.903380676135227,0.8893202259395235
0.9035807161432287,0.8894944869711423
0.9037807561512302,0.889670740627966
0.9039807961592318,0.8898489549541984
0.9041808361672334,0.890029095414206
0.904380876175235,0.8902111249693392
0.9045809161832367,0.8903950041589321
0.9047809561912382,0.8905806911854048
0.9049809961992398,0.8907681420033685
0.9051810362072414,0.8909573104126387
0.905381076215243,0.8911481481550432
0.9055811162232447,0.8913406050149102
0.9057811562312462,0.8915346289231055
0.9059811962392478,0.8917301660644834
0.9061812362472494,0.8919271609885998
0.906381276255251,0.8921255567235322
0.9065813162632527,0.892325294892632
0.9067813562712542,0.8925263158340315
0.9069813962792558,0.8927285587227103
0.9071814362872574,0.8929319616949181
0.907381476295259,0.8931364619747396
0.9075815163032607,0.893341996002576
0.9077815563112622,0.8935484995653035
0.9079815963192638,0.8937559079278673
0.9081816363272655,0.8939641559660509
0.908381676335267,0.894173178300158
0.9085817163432686,0.8943829094293317
0.9087817563512702,0.8945932838662312
0.9089817963592718,0.8948042362717773
0.9091818363672735,0.8950157015896743
0.909381876375275,0.8952276151804088
0.9095819163832766,0.8954399129544248
0.9097819563912782,0.895652531504168
0.9099819963992798,0.8958654082346982
0.9101820364072815,0.8960784814925566
0.910382076415283,0.8962916906925917
0.9105821164232846,0.8965049764424317
0.9107821564312862,0.89671828066431
0.9109821964392878,0.896931546713947
0.9111822364472895,0.8971447194961975
0.911382276455291,0.8973577455771832
0.9115823164632926,0.8975705732926337
0.9117823564712942,0.8977831528521732
0.9119823964792958,0.8979954364392936
0.9121824364872975,0.8982073783067722
0.912382476495299,0.8984189348673
0.9125825165033006,0.8986300647790996
0.9127825565113022,0.8988407290263255
0.9129825965193038,0.8990508909940538
0.9131826365273055,0.89926051653768
0.913382676535307,0.8994695740465659
0.9135827165433086,0.8996780345017767
0.9137827565513102,0.8998858715277865
0.9139827965593118,0.9000930614380229
0.9141828365673135,0.9002995832741568
0.914382876575315,0.9005054188390466
0.9145829165833166,0.9007105527232678
0.9147829565913183,0.9009149723251743
0.9149829965993198,0.9011186678644506
0.9151830366073215,0.9013216323891347
0.915383076615323,0.9015238617761017
0.9155831166233246,0.9017253547250161
0.9157831566313263,0.9019261127457754
0.9159831966393278,0.9021261401394816
0.9161832366473295,0.9023254439729897
0.916383276655331,0.9025240340470997
0.9165833166633326,0.9027219228584678
0.9167833566713343,0.9029191255553265
0.9169833966793358,0.9031156598871173
0.9171834366873375,0.9033115461481488
0.917383476695339,0.9035068071154054
0.9175835167033406,0.9037014679806412
0.9177835567113423,0.9038955562769078
0.9179835967193438,0.9040891017996672
0.9181836367273455,0.9042821365226589
0.918383676735347,0.9044746945086899
0.9185837167433486,0.9046668118155319
0.9187837567513503,0.904858526397112
0.9189837967593518,0.9050498780001965
0.9191838367673534,0.9052409080567658
0.919383876775355,0.9054316595722922
0.9195839167833566,0.9056221770101369
0.9197839567913583,0.9058125061722822
0.9199839967993598,0.9060026940766298
0.9201840368073614,0.9061927888310929
0.920384076815363,0.9063828395047169
0.9205841168233646,0.9065728959960734
0.9207841568313663,0.9067630088991636
0.9209841968393678,0.9069532293670894
0.9211842368473694,0.9071436089737341
0.921384276855371,0.9073341995737162
0.9215843168633726,0.9075250531608725
0.9217843568713743,0.9077162217255335
0.9219843968793758,0.9079077571108586
0.9221844368873774,0.9080997108684994
0.9223844768953791,0.9082921341138667
0.9225845169033806,0.9084850773812733
0.9227845569113823,0.9086785904792356
0.9229845969193838,0.9088727223462145
0.9231846369273854,0.9090675209070799
0.9233846769353871,0.9092630329305869
0.9235847169433886,0.909459303888153
0.9237847569513903,0.9096563778142309
0.9239847969593918,0.9098542971685665
0.9241848369673934,0.9100531027006427
0.9243848769753951,0.9102528333166026
0.9245849169833966,0.9104535259489539
0.9247849569913983,0.9106552154293486
0.9249849969993998,0.9108579343647437
0.9251850370074014,0.9110617130172367
0.9253850770154031,0.9112665791878758
0.9255851170234046,0.9114725581047445
0.9257851570314063,0.9116796723156125
0.9259851970394078,0.9118879415854474
0.9261852370474094,0.912097382799079
0.9263852770554111,0.9123080098693003
0.9265853170634126,0.9125198336506891
0.9267853570714143,0.9127328618594269
0.9269853970794159,0.9129470989993875
0.9271854370874174,0.913162546294761
0.9273854770954191,0.9133792016294696
0.9275855171034206,0.9135970594936302
0.9277855571114223,0.9138161109373002
0.9279855971194239,0.914036343531745
0.9281856371274254,0.9142577413384464
0.9283856771354271,0.9144802848860647
0.9285857171434286,0.9147039511555559
0.9287857571514303,0.9149287135736314
0.9289857971594319,0.9151545420147347
0.9291858371674334,0.9153814028116968
0.9293858771754351,0.9156092587752143
0.9295859171834366,0.9158380692222843
0.9297859571914383,0.9160677900137056
0.9299859971994399,0.9162983736007462
0.9301860372074414,0.9165297690810534
0.9303860772154431,0.9167619222638663
0.9305861172234446,0.916994775744571
0.9307861572314462,0.9172282689886162
0.9309861972394479,0.9174623384247875
0.9311862372474494,0.9176969175478129
0.9313862772554511,0.9179319370302561
0.9315863172634526,0.9181673248436195
0.9317863572714542,0.9184030063885648
0.9319863972794559,0.9186389046341279
0.9321864372874574,0.9188749402657795
0.9323864772954591,0.9191110318421585
0.9325865173034606,0.9193470959602768
0.9327865573114622,0.9195830474289661
0.9329865973194639,0.9198187994503149
0.9331866373274654,0.9200542638088063
0.9333866773354671,0.9202893510678514
0.9335867173434687,0.9205239707733756
0.9337867573514702,0.9207580316640928
0.9339867973594719,0.9209914418880746
0.9341868373674734,0.921224109225192
0.9343868773754751,0.9214559413149868
0.9345869173834767,0.9216868458894942
0.9347869573914782,0.9219167310105281
0.9349869973994799,0.9221455053109019
0.9351870374074814,0.922373078239044
0.9353870774154831,0.9225993603064461
0.9355871174234847,0.9228242633373561
0.9357871574314862,0.9230477007201157
0.9359871974394879,0.9232695876595225
0.9361872374474894,0.9234898414295828
0.9363872774554911,0.9237083816260057
0.9365873174634927,0.9239251304177821
0.9367873574714942,0.9241400127971775
0.9369873974794959,0.9243529568274647
0.9371874374874974,0.924563893887715
0.9373874774954991,0.9247727589139637
0.9375875175035007,0.9249794906360649
0.9377875575115022,0.9251840318095529
0.9379875975195039,0.9253863294418289
0.9381876375275054,0.9255863350119994
0.9383876775355071,0.9257840046836999
0.9385877175435087,0.9259792995102474
0.9387877575515102,0.9261721856314763
0.9389877975595119,0.9263626344616305
0.9391878375675135,0.9265506228676943
0.9393878775755151,0.9267361333375703
0.9395879175835167,0.9269191541375267
0.9397879575915182,0.9270996794583594
0.9399879975995199,0.9272777095497431
0.9401880376075215,0.9274532508422626
0.9403880776155231,0.9276263160566485
0.9405881176235247,0.9277969242997661
0.9407881576315262,0.9279651011469385
0.9409881976395279,0.9281308787102117
0.9411882376475295,0.9282942956922058
0.941388277655531,0.9284553974252229
0.9415883176635327,0.9286142358953229
0.9417883576715342,0.9287708697511037
0.9419883976795359,0.9289253642969659
0.9421884376875375,0.9290777914706687
0.942388477695539,0.9292282298050245
0.9425885177035407,0.9293767643736132
0.9427885577115422,0.9295234867204323
0.9429885977195439,0.9296684947734362
0.9431886377275455,0.9298118927419502
0.943388677735547,0.929953790997986
0.9435887177435487,0.9300943059415139
0.9437887577515502,0.9302335598497866
0.9439887977595519,0.9303716807108449
0.9441888377675535,0.9305088020413645
0.944388877775555,0.9306450626890441
0.9445889177835567,0.9307806066197631
0.9447889577915582,0.9309155826897756
0.9449889977995599,0.9310501444032363
0.9451890378075615,0.9311844496553885
0.945389077815563,0.9313186604617779
0.9455891178235647,0.9314529426738849
0.9457891578315663,0.9315874656816047
0.9459891978395679,0.9317224021030287
0.9461892378475695,0.9318579274620216
0.946389277855571,0.9319942198541078
0.9465893178635727,0.9321314596012246
0.9467893578715743,0.9322698288959154
0.9469893978795759,0.9324095114355799
0.9471894378875775,0.9325506920474171
0.947389477895579,0.932693556304732
0.9475895179035807,0.9328382901353041
0.9477895579115823,0.932985079422542
0.9479895979195839,0.9331341096001805
0.9481896379275855,0.9332855652412962
0.948389677935587,0.9334396296424523
0.9485897179435887,0.933596484403801
0.9487897579515903,0.9337563090060012
0.9489897979595919,0.9339192803848264
0.9491898379675935,0.9340855725043697
0.949389877975595,0.9342553559297578
0.9495899179835967,0.9344287974003214
0.9497899579915983,0.934606059404173
0.9499899979995999,0.9347872997551667
0.9501900380076015,0.9349726711732247
0.950390078015603,0.9351623208690267
0.9505901180236047,0.9353563901340693
0.9507901580316063,0.935555013937106
0.9509901980396079,0.9357583205279884
0.9511902380476095,0.9359664310499258
0.951390278055611,0.9361794591611837
0.9515903180636127,0.9363975106672366
0.9517903580716143,0.9366206831643872
0.9519903980796159,0.9368490656958526
0.9521904380876175,0.9370827384213107
0.952390478095619,0.9373217723008828
0.9525905181036207,0.9375662287945128
0.9527905581116223,0.9378161595776895
0.9529905981196238,0.9380716062744244
0.9531906381276255,0.9383326002083869
0.9533906781356271,0.9385991621730603
0.9535907181436287,0.9388713022217583
0.9537907581516303,0.939149019478308
0.9539907981596318,0.9394323019691674
0.9541908381676335,0.9397211264777124
0.9543908781756351,0.9400154584213857
0.9545909181836367,0.9403152517523568
0.9547909581916383,0.9406204488823018
0.9549909981996398,0.9409309806318624
0.9551910382076415,0.9412467662052928
0.9553910782156431,0.9415677131907583
0.9555911182236447,0.9418937175866936
0.9557911582316463,0.9422246638545705
0.9559911982396478,0.942560424998379
0.9561912382476495,0.9429008626710565
0.9563912782556511,0.9432458273080502
0.9565913182636527,0.9435951582881305
0.9567913582716543,0.9439486841215154
0.9569913982796558,0.9443062226653014
0.9571914382876575,0.944667581366131
0.9573914782956591,0.945032557529966
0.9575915183036607,0.9454009386187603
0.9577915583116623,0.9457725025737745
0.9579915983196639,0.946147018165189
0.9581916383276655,0.9465242453676179
0.9583916783356671,0.9469039357610527
0.9585917183436687,0.9472858329566924
0.9587917583516703,0.947669673047057
0.9589917983596719,0.9480551850797011
0.9591918383676735,0.9484420915537853
0.9593918783756751,0.9488301089386899
0.9595919183836767,0.9492189482137872
0.9597919583916783,0.9496083154284243
0.9599919983996799,0.9499979122811022
0.9601920384076815,0.9503874367167666
0.9603920784156831,0.9507765835410704
0.9605921184236847,0.9511650450503967
0.9607921584316863,0.95155251167638
0.9609921984396879,0.9519386726435972
0.9611922384476895,0.9523232166390474
0.9613922784556911,0.9527058324919843
0.9615923184636928,0.9530862098626202
0.9617923584716943,0.9534640399381599
0.9619923984796959,0.9538390161345945
0.9621924384876975,0.954210834802632
0.9623924784956991,0.9545791959361081
0.9625925185037008,0.9549438038811915
0.9627925585117023,0.9553043680446659
0.9629925985197039,0.9556606035995437
0.9631926385277055,0.9560122321862563
0.9633926785357071,0.9563589826076386
0.9635927185437086,0.9567005915159323
0.9637927585517103,0.9570368040900097
0.9639927985597119,0.9573673747010369
0.9641928385677135,0.9576920675647935
0.9643928785757151,0.9580106573788779
0.9645929185837167,0.9583229299430488
0.9647929585917183,0.9586286827609737
0.9649929985997199,0.958927725621681
0.9651930386077215,0.9592198811590537
0.9653930786157231,0.9595049853877308
0.9655931186237247,0.9597828882138355
0.9657931586317263,0.9600534539189925
0.9659931986397279,0.9603165616161531
0.9661932386477295,0.960572105675803
0.9663932786557311,0.9608199961211891
0.9665933186637327,0.9610601589912731
0.9667933586717343,0.9612925366701808
0.9669933986797359,0.9615170881820004
0.9671934386877376,0.9617337894498512
0.9673934786957391,0.9619426335182281
0.9675935187037407,0.9621436307377116
0.9677935587117423,0.9623368089112159
0.9679935987197439,0.9625222134010359
0.9681936387277456,0.962699907196047
0.9683936787357471,0.9628699709384977
0.9685937187437487,0.9630325029099348
0.9687937587517503,0.9631876189758932
0.9689937987597519,0.9633354524890776
0.9691938387677536,0.963476154150863
0.9693938787757551,0.96360989183104
0.9695939187837567,0.9637368503458268
0.9697939587917583,0.9638572311942741
0.9699939987997599,0.9639712522532873
0.9701940388077616,0.9640791474315891
0.9703940788157631,0.9641811662830542
0.9705941188237647,0.9642775735799379
0.9707941588317663,0.9643686488466334
0.9709941988397679,0.9644546858546819
0.9711942388477696,0.9645359920798676
0.9713942788557711,0.9646128881223296
0.9715943188637727,0.9646857070907136
0.9717943588717743,0.9647547939514933
0.9719943988797759,0.9648205048446823
0.9721944388877776,0.9648832063672541
0.9723944788957791,0.9649432748256814
0.9725945189037807,0.9650010954590951
0.9727945589117823,0.9650570616346559
0.9729945989197839,0.9651115740168127
0.9731946389277856,0.9651650397122117
0.9733946789357871,0.9652178713920951
0.9735947189437887,0.965270486394109
0.9737947589517904,0.965323305805508
0.9739947989597919,0.9653767535298245
0.9741948389677936,0.9654312553391183
0.9743948789757951,0.965487237913999
0.9745949189837967,0.9655451278736575
0.9747949589917984,0.965605350798199
0.9749949989997999,0.9656683302456106
0.9751950390078015,0.9657344867657356
0.9753950790158031,0.9658042369136629
0.9755951190238047,0.9658779922649596
0.9757951590318064,0.9659561584352003
0.9759951990398079,0.9660391341062572
0.9761952390478095,0.9661273100618207
0.9763952790558111,0.9662210682346228
0.9765953190638127,0.9663207807678229
0.9767953590718144,0.9664268090930082
0.9769953990798159,0.9665395030272297
0.9771954390878175,0.9666591998914768
0.9773954790958191,0.9667862236529499
0.9775955191038207,0.9669208840934488
0.9777955591118224,0.9670634760061505
0.9779955991198239,0.9672142784229861
0.9781956391278255,0.9673735538747714
0.9783956791358271,0.9675415476861696
0.9785957191438287,0.9677184873074971
0.9787957591518304,0.9679045816852933
0.9789957991598319,0.9681000206734987
0.9791958391678335,0.9683049744869838
0.9793958791758351,0.9685195931990844
0.9795959191838367,0.9687440062846847
0.9797959591918384,0.9689783222102967
0.9799959991998399,0.9692226280724633
0.9801960392078415,0.969476989285702
0.9803960792158432,0.9697414493210894
0.9805961192238447,0.9700160294964596
0.9807961592318464,0.970300728819072
0.9809961992398479,0.9705955238814706
0.9811962392478495,0.9709003688111265
0.9813962792558512,0.971215195274328
0.9815963192638527,0.9715399125346424
0.9817963592718544,0.9718744075661364
0.9819963992798559,0.9722185452214114
0.9821964392878575,0.9725721684543568
0.9823964792958592,0.9729350985973994
0.9825965193038607,0.9733071356928689
0.9827965593118624,0.9736880588779719
0.9829965993198639,0.974077626822712
0.9831966393278655,0.9744755782199582
0.9833966793358672,0.9748816323267201
0.9835967193438687,0.9752954895555441
0.9837967593518704,0.9757168321148062
0.9839967993598719,0.9761453246965404
0.9841968393678735,0.9765806152102967
0.9843968793758752,0.9770223355614012
0.9845969193838767,0.9774701024718427
0.9847969593918784,0.9779235183418978
0.98499699939988,0.9783821721504702
0.9851970394078815,0.9788456403920058
0.9853970794158832,0.9793134880477292
0.9855971194238847,0.979785269588836
0.9857971594318863,0.9802605300091738
0.985997199439888,0.9807388058848452
0.9861972394478895,0.9812196264580787
0.9863972794558912,0.9817025147426275
0.9865973194638927,0.9821869886478833
0.9867973594718943,0.9826725621188253
0.986997399479896,0.9831587462888639
0.9871974394878975,0.9836450506425922
0.9873974794958992,0.9841309841854169
0.9875975195039007,0.9846160566170062
0.9877975595119023,0.9850997795054757
0.987997599519904,0.9855816674592162
0.9881976395279055,0.9860612392932671
0.9883976795359072,0.9865380191871456
0.9885977195439087,0.9870115378310557
0.9887977595519103,0.9874813335574318
0.988997799559912,0.9879469534547982
0.9891978395679135,0.9884079544609786
0.9893978795759152,0.9888639044327342
0.9895979195839167,0.9893143831889768
0.9897979595919183,0.9897589835247657
0.98999799959992,0.9901973121933807
0.9901980396079215,0.9906289908538441
0.9903980796159232,0.9910536569813577
0.9905981196239247,0.9914709647382225
0.9907981596319263,0.9918805858029085
0.990998199639928,0.9922822101550627
0.9911982396479295,0.9926755468143523
0.9913982796559312,0.9930603245311691
0.9915983196639327,0.9934362924273509
0.9917983596719343,0.9938032205852039
0.991998399679936,0.9941609005832539
0.9921984396879375,0.9945091459772955
0.9923984796959392,0.9948477927254514
0.9925985197039408,0.9951766995561117
0.9927985597119423,0.9954957482777675
0.992998599719944,0.9958048440299199
0.9931986397279455,0.9961039154743939
0.9933986797359472,0.9963929149265605
0.9935987197439488,0.9966718184261225
0.9937987597519503,0.9969406257472945
0.993998799759952,0.9971993603483688
0.9941988397679535,0.9974480692608283
0.9943988797759552,0.99768682291834
0.9945989197839568,0.997915714926122
0.9947989597919583,0.9981348617713575
0.99499899979996,0.9983444024754875
0.9951990398079615,0.998544498189385
0.9953990798159632,0.9987353317325778
0.9955991198239648,0.9989171070778498
0.9957991598319663,0.999090048782708
0.995999199839968,0.9992544013693653
0.9961992398479695,0.9994104286550327
0.9963992798559712,0.9995584130344712
0.9965993198639728,0.9996986547168896
0.9967993598719743,0.9998314709194147
0.996999399879976,0.9999571950194904
0.9971994398879775,1.0000761756686831
0.9973994798959791,1.0001887758704875
0.9975995199039808,1.0002953720248338
0.9977995599119823,1.0003963529420952
0.997999599919984,1.0004921188294809
0.9981996399279855,1.0005830802527809
0.9983996799359871,1.0006696570764977
0.9985997199439888,1.0007522773854487
0.9987997599519903,1.000831376390986
0.998999799959992,1.0009073953249963
0.9991998399679936,1.000980780324882
0.9993998799759951,1.0010519813127285
0.9995999199839968,1.0011214508718667
0.9997999599919983,1.0011896431240277
1.0,1.0012570126102696


==> anc/fig2/subpl_3_series_4.csv <==
x,y
0.0,-5.63869721655149e-7
0.00040004000400040005,-1.8317291339113866e-6
0.0008000800080008001,2.3730980325340888e-7
0.0012001200120012002,4.229535955488448e-6
0.0016001600160016002,8.264140981814778e-6
0.002000200020002,9.309386504972872e-6
0.0024002400240024004,6.083631757001573e-6
0.0028002800280028,5.458212402537684e-7
0.0032003200320032004,-4.020519276225296e-6
0.0036003600360036006,-4.5687437442219585e-6
0.004000400040004,-9.818267492456116e-7
0.0044004400440044,4.630840304240512e-6
0.004800480048004801,9.685275737025389e-6
0.005200520052005201,1.121329067690956e-5
0.0056005600560056,8.860373849480744e-6
0.006000600060006001,3.2028508975684433e-6
0.006400640064006401,-2.7434387671935144e-6
0.006800680068006801,-5.712852404471825e-6
0.007200720072007201,-4.613908426155146e-6
0.007600760076007601,-5.509623397298088e-7
0.008000800080008,4.348296509940237e-6
0.0084008400840084,8.54808381181224e-6
0.0088008800880088,1.0073156401326985e-5
0.009200920092009202,8.181180073767863e-6
0.009600960096009602,4.183632643098983e-6
0.010001000100010001,-3.3842140858240943e-7
0.010401040104010401,-2.9863391484870327e-6
0.010801080108010801,-3.2801876977276226e-6
0.0112011201120112,-1.4236550834488201e-6
0.0116011601160116,2.2415828974404334e-6
0.012001200120012002,6.482218367910922e-6
0.012401240124012402,9.804151107793355e-6
0.012801280128012802,1.0421257028434168e-5
0.013201320132013201,7.566839481012132e-6
0.013601360136013601,1.9807628434970886e-6
0.014001400140014001,-4.103016560110147e-6
0.014401440144014403,-7.572017701481734e-6
0.014801480148014802,-6.318376053335122e-6
0.015201520152015202,-5.034746843220195e-7
0.015601560156015602,7.472767126544266e-6
0.016001600160016,1.3836380912773255e-5
0.016401640164016403,1.5299556243953544e-5
0.0168016801680168,1.0403623168956516e-5
0.017201720172017203,1.507562087499359e-6
0.0176017601760176,-6.693060420530014e-6
0.018001800180018002,-9.752494550976584e-6
0.018401840184018404,-6.243742641803482e-6
0.018801880188018802,1.9904900080344734e-6
0.019201920192019203,1.0641638412193372e-5
0.0196019601960196,1.5532100517100245e-5
0.020002000200020003,1.4212211166975824e-5
0.0204020402040204,7.017701643973612e-6
0.020802080208020803,-2.2776097499625086e-6
0.021202120212021204,-9.042275505889708e-6
0.021602160216021602,-9.676341450172085e-6
0.022002200220022004,-4.417128868635864e-6
0.0224022402240224,4.68685602065394e-6
0.022802280228022803,1.321371306468172e-5
0.0232023202320232,1.669287004499656e-5
0.023602360236023603,1.3395579698587123e-5
0.024002400240024004,4.409990271583841e-6
0.024402440244024402,-4.926953729557718e-6
0.024802480248024804,-9.722612246907889e-6
0.025202520252025202,-7.595525787775295e-6
0.025602560256025603,-5.474237831423062e-7
0.026002600260026005,7.460780276106679e-6
0.026402640264026403,1.3068514097895959e-5
0.026802680268026804,1.3384825437895084e-5
0.027202720272027203,8.866838913769784e-6
0.027602760276027604,1.3878991954388575e-6
0.028002800280028002,-5.2257172853866635e-6
0.028402840284028404,-7.84914627194322e-6
0.028802880288028805,-5.333583458212027e-6
0.029202920292029203,1.037986344857092e-6
0.029602960296029605,7.675327463707582e-6
0.030003000300030003,1.1892737484101024e-5
0.030403040304030404,1.213254346024012e-5
0.030803080308030802,9.131091961638721e-6
0.031203120312031204,4.051267153564603e-6
0.0316031603160316,-1.747162114769385e-6
0.032003200320032,-6.0357511624010984e-6
0.032403240324032405,-6.844906275272483e-6
0.032803280328032806,-3.2362982133743445e-6
0.0332033203320332,3.2205381245986597e-6
0.0336033603360336,9.847779016896457e-6
0.034003400340034004,1.352362898886586e-5
0.034403440344034406,1.2395932210227528e-5
0.03480348034803481,7.06400514047939e-6
0.0352035203520352,-2.702559447689823e-7
0.0356035603560356,-6.27065558904058e-6
0.036003600360036005,-8.280661392197353e-6
0.036403640364036406,-5.117678438394668e-6
0.03680368036803681,2.0831300666240837e-6
0.0372037203720372,9.964781487577234e-6
0.037603760376037604,1.5082434472412504e-5
0.038003800380038005,1.4954679337656623e-5
0.03840384038403841,9.458524951020536e-6
0.0388038803880388,6.992589150697781e-7
0.0392039203920392,-7.308595659071687e-6
0.039603960396039604,-1.030313922359416e-5
0.040004000400040006,-6.991361467940244e-6
0.04040404040404041,7.044483440118987e-7
0.0408040804080408,8.866640614061533e-6
0.041204120412041204,1.3922061449556794e-5
0.041604160416041605,1.3894818865090725e-5
0.04200420042004201,9.335506929046555e-6
0.04240424042404241,2.8175543334771347e-6
0.0428042804280428,-2.6913365424492686e-6
0.043204320432043204,-4.879599628339337e-6
0.043604360436043606,-3.4289436436733822e-6
0.04400440044004401,1.1708472924185087e-7
0.04440444044404441,3.5903507811241298e-6
0.0448044804480448,5.82549502485194e-6
0.045204520452045205,7.1326015350405e-6
0.045604560456045606,7.638363506014267e-6
0.04600460046004601,7.382532209634224e-6
0.0464046404640464,5.613493322512847e-6
0.046804680468046804,2.4203443564768667e-6
0.047204720472047206,-1.0851756697231874e-6
0.04760476047604761,-3.31932576322011e-6
0.04800480048004801,-3.13380965048099e-6
0.0484048404840484,-4.871783431080468e-7
0.048804880488048805,3.940211909407576e-6
0.049204920492049206,8.467142474464368e-6
0.04960496049604961,1.1127128473686215e-5
0.05000500050005001,1.0392949710797544e-5
0.050405040504050404,6.479939650014255e-6
0.050805080508050805,1.159289135146957e-6
0.05120512051205121,-3.2053169033534334e-6
0.05160516051605161,-4.761275178510882e-6
0.05200520052005201,-3.337954341684629e-6
0.052405240524052404,4.6686671320919637e-7
0.052805280528052806,4.904693165611734e-6
0.05320532053205321,7.907114193409642e-6
0.05360536053605361,8.38242739554032e-6
0.054005400540054004,6.836274042947704e-6
0.054405440544054405,4.822261749970469e-6
0.05480548054805481,3.1754535809759565e-6
0.05520552055205521,2.185278081382608e-6
0.05560556055605561,1.3466665180900117e-6
0.056005600560056004,3.191184473963493e-7
0.056405640564056406,-6.464940003128583e-7
0.05680568056805681,-7.757131890440139e-7
0.05720572057205721,8.764309979425455e-7
0.05760576057605761,4.02462532864134e-6
0.058005800580058005,7.321195778196843e-6
0.058405840584058406,8.696201446056762e-6
0.05880588058805881,7.399696509369225e-6
0.05920592059205921,4.319834356301955e-6
0.059605960596059604,1.0817204599763985e-6
0.060006000600060005,-9.451908178706447e-7
0.06040604060406041,-1.4704641561405496e-6
0.06080608060806081,-5.20412357270239e-7
0.06120612061206121,1.3038514846477889e-6
0.061606160616061605,3.5110314387937214e-6
0.062006200620062006,5.422658479449505e-6
0.06240624062406241,6.83778150220582e-6
0.0628062806280628,7.404863443881415e-6
0.0632063206320632,6.7180874326194795e-6
0.0636063606360636,4.754665963148386e-6
0.064006400640064,1.995546151281613e-6
0.06440644064406441,-8.197855053959646e-7
0.06480648064806481,-2.7277273659184753e-6
0.06520652065206521,-2.9010009030411288e-6
0.06560656065606561,-8.268747035133917e-7
0.06600660066006601,2.9258211195482e-6
0.0664066406640664,7.318647552288782e-6
0.0668066806680668,1.0474896188737703e-5
0.0672067206720672,1.0875913683733307e-5
0.0676067606760676,8.25119661206769e-6
0.06800680068006801,3.7969504021531653e-6
0.06840684068406841,-3.455487362427623e-7
0.06880688068806881,-3.1600049690827525e-6
0.06920692069206921,-3.968319139402432e-6
0.06960696069606961,-3.049263329363283e-6
0.07000700070007,-4.093707705460359e-7
0.0704070407040704,3.5484897569493246e-6
0.0708070807080708,8.078671254421743e-6
0.0712071207120712,1.144375617385951e-5
0.07160716071607161,1.205355485564552e-5
0.07200720072007201,9.559338848059984e-6
0.07240724072407241,4.568493373914573e-6
0.07280728072807281,-1.2053661893121626e-6
0.07320732073207321,-5.758163191635357e-6
0.07360736073607362,-7.012467299623293e-6
0.074007400740074,-4.229639694972032e-6
0.0744074407440744,1.4669864913732789e-6
0.0748074807480748,7.95667395244587e-6
0.07520752075207521,1.2558991922720364e-5
0.07560756075607561,1.3804969675561274e-5
0.07600760076007601,1.0739510416482578e-5
0.07640764076407641,4.936756995407854e-6
0.07680768076807681,-1.3110266027516193e-6
0.07720772077207722,-5.136083534855451e-6
0.0776077607760776,-5.532000586908059e-6
0.078007800780078,-2.6925409444267245e-6
0.0784078407840784,1.7670323678858901e-6
0.07880788078807881,6.006625034124524e-6
0.07920792079207921,8.803184388811447e-6
0.07960796079607961,9.857123218097452e-6
0.08000800080008001,9.502985402726205e-6
0.08040804080408041,7.842459108016453e-6
0.08080808080808081,4.751130062569109e-6
0.08120812081208122,6.383428697229188e-7
0.0816081608160816,-3.4296342866224627e-6
0.082008200820082,-5.552052093488191e-6
0.08240824082408241,-4.506995815320436e-6
0.08280828082808281,-2.3245060029597475e-8
0.08320832083208321,6.013204982474596e-6
0.08360836083608361,1.1147668620384299e-5
0.08400840084008401,1.30882416452191e-5
0.08440844084408441,1.1341172595921711e-5
0.08480848084808482,6.869547112431373e-6
0.0852085208520852,1.5096683427737179e-6
0.0856085608560856,-2.7455531032352654e-6
0.086008600860086,-4.770132037978936e-6
0.08640864086408641,-4.132213624601089e-6
0.08680868086808681,-1.4307181958189696e-6
0.08720872087208721,2.561106370958799e-6
0.08760876087608761,6.596935551959893e-6
0.08800880088008801,9.305116211423548e-6
0.08840884088408842,1.0054629432550144e-5
0.08880888088808882,8.701257004820051e-6
0.0892089208920892,6.082835036613776e-6
0.0896089608960896,2.651836928733997e-6
0.09000900090009001,-4.3712405945611765e-7
0.09040904090409041,-2.244720357133523e-6
0.09080908090809081,-2.0703535292126984e-6
0.09120912091209121,-4.4392588179759107e-7
0.09160916091609161,1.695005425961238e-6
0.09200920092009202,3.7437649865190714e-6
0.09240924092409242,5.506520677177329e-6
0.0928092809280928,7.069736262528548e-6
0.0932093209320932,7.907449285880774e-6
0.09360936093609361,7.639671212360255e-6
0.09400940094009401,6.025886966486149e-6
0.09440944094409441,3.1824532085861224e-6
0.09480948094809481,-5.636034279554725e-8
0.09520952095209521,-2.3964853183219836e-6
0.09560956095609562,-2.6254513917564615e-6
0.09600960096009602,-9.79717160363991e-7
0.09640964096409642,1.982563272315274e-6
0.0968096809680968,4.985372438724711e-6
0.09720972097209721,7.203283917560366e-6
0.09760976097609761,7.886450845283333e-6
0.09800980098009801,7.25855378102408e-6
0.09840984098409841,5.964795203296236e-6
0.09880988098809881,4.484509269944703e-6
0.09920992099209922,2.8258261687563735e-6
0.09960996099609962,2.5970569578204206e-7
0.10001000100010002,-2.4697301247433856e-6
0.1004100410041004,-3.7544917773635333e-6
0.10081008100810081,-1.9838315620177016e-6
0.10121012101210121,2.2402080245287337e-6
0.10161016101610161,6.932336701799546e-6
0.10201020102010201,9.821255772951565e-6
0.10241024102410241,9.69219223147244e-6
0.10281028102810282,7.329042990000811e-6
0.10321032103210322,4.191783405681215e-6
0.10361036103610362,1.6499222756025111e-6
0.10401040104010402,-2.3557919820449413e-7
0.10441044104410441,-1.408013045114953e-6
0.10481048104810481,-1.8935898273980678e-6
0.10521052105210521,-1.2462289608189403e-6
0.10561056105610561,8.236303438713399e-7
0.10601060106010601,3.837042682947045e-6
0.10641064106410641,6.779327640663024e-6
0.10681068106810682,8.31712056027778e-6
0.10721072107210722,8.149250908112693e-6
0.10761076107610762,6.545379882136326e-6
0.10801080108010801,4.375480186016856e-6
0.10841084108410841,2.1574478448332934e-6
0.10881088108810881,2.8463198857575644e-7
0.10921092109210921,-1.208939928817876e-6
0.10961096109610961,-2.1922761451187434e-6
0.11001100110011001,-2.083894323531843e-6
0.11041104110411042,-4.1038760882627923e-7
0.11081108110811082,2.825623122676424e-6
0.11121112111211122,6.546697446041527e-6
0.1116111611161116,9.539912397854566e-6
0.11201120112011201,1.0608908555490015e-5
0.11241124112411241,9.30540341902153e-6
0.11281128112811281,6.100982320053627e-6
0.11321132113211321,1.9192563799202977e-6
0.11361136113611361,-2.2977124917722413e-6
0.11401140114011402,-5.582054297723071e-6
0.11441144114411442,-6.6146464661881454e-6
0.11481148114811482,-4.560677220280529e-6
0.11521152115211522,5.084696801938016e-7
0.11561156115611561,7.151522152262779e-6
0.11601160116011601,1.2823475787168692e-5
0.11641164116411641,1.5085962487212945e-5
0.11681168116811681,1.3015941742522408e-5
0.11721172117211721,7.499923541015585e-6
0.11761176117611762,5.994833929823251e-7
0.11801180118011802,-5.119348452251038e-6
0.11841184118411842,-7.761216498869405e-6
0.11881188118811882,-6.891043780127282e-6
0.11921192119211921,-3.383852435062673e-6
0.11961196119611961,1.451845335495583e-6
0.12001200120012001,6.510523085201392e-6
0.12041204120412041,1.0682773284864666e-5
0.12081208120812081,1.3000293812015506e-5
0.12121212121212122,1.2701473149301368e-5
0.12161216121612162,9.745841395805699e-6
0.12201220122012202,4.7912278340611625e-6
0.12241224122412242,-8.788266165765668e-7
0.12281228122812282,-5.718906358934128e-6
0.12321232123212321,-8.268830952284922e-6
0.12361236123612361,-7.4995831730317875e-6
0.12401240124012401,-3.3799194310013547e-6
0.12441244124412441,3.1434317540601775e-6
0.12481248124812482,1.0108390615867768e-5
0.1252125212521252,1.5454804349737672e-5
0.1256125612561256,1.7272247231997495e-5
0.126012601260126,1.4380360748633692e-5
0.1264126412641264,7.24282206976401e-6
0.1268126812681268,-1.8005459540559876e-6
0.1272127212721272,-9.136192467062987e-6
0.1276127612761276,-1.2330622802245172e-5
0.128012801280128,-1.0297102841172467e-5
0.12841284128412842,-3.8385183837585934e-6
0.12881288128812882,5.2877351715274745e-6
0.12921292129212922,1.383339400552741e-5
0.12961296129612962,1.8826204791308476e-5
0.13001300130013002,1.8308587839410695e-5
0.13041304130413042,1.2681949365961342e-5
0.13081308130813082,4.078664638321183e-6
0.13121312131213123,-4.509627503562763e-6
0.13161316131613163,-1.0363568517565702e-5
0.13201320132013203,-1.1851243797433852e-5
0.1324132413241324,-8.623986040623421e-6
0.1328132813281328,-1.8226187318004516e-6
0.1332133213321332,6.649405546690912e-6
0.1336133613361336,1.4059952709866153e-5
0.134013401340134,1.8199995585790885e-5
0.1344134413441344,1.755248737994597e-5
0.1348134813481348,1.205473444787497e-5
0.1352135213521352,3.258997987004575e-6
0.13561356135613561,-5.826247329490664e-6
0.13601360136013602,-1.202217958788665e-5
0.13641364136413642,-1.2998658673352148e-5
0.13681368136813682,-8.14001548286869e-6
0.13721372137213722,8.82244782715591e-7
0.13761376137613762,1.0523082945690376e-5
0.13801380138013802,1.6657191801466853e-5
0.13841384138413843,1.7315259744465905e-5
0.13881388138813883,1.330970058179004e-5
0.13921392139213923,6.657078211361189e-6
0.13961396139613963,-3.685856296981038e-7
0.14001400140014,-5.861564188705537e-6
0.1404140414041404,-8.513139395885383e-6
0.1408140814081408,-7.931181779802232e-6
0.1412141214121412,-4.204090483045375e-6
0.1416141614161416,1.7716172502763028e-6
0.142014201420142,8.137732898635952e-6
0.1424142414241424,1.2793708774785917e-5
0.14281428142814281,1.3903405809104208e-5
0.14321432143214322,1.1057123991867202e-5
0.14361436143614362,5.515910395298418e-6
0.14401440144014402,5.951543363691414e-8
0.14441444144414442,-3.5305384825656816e-6
0.14481448144814482,-4.686108970267111e-6
0.14521452145214522,-4.497177022125265e-6
0.14561456145614562,-2.8830045767230805e-6
0.14601460146014603,9.843699294576069e-8
0.14641464146414643,4.6067917698622285e-6
0.14681468146814683,9.138483886006465e-6
0.14721472147214723,1.1871324789858306e-5
0.1476147614761476,1.070487325148528e-5
0.148014801480148,6.089597161751392e-6
0.1484148414841484,7.211019666109042e-7
0.1488148814881488,-2.542801930544014e-6
0.1492149214921492,-2.9410571478205583e-6
0.1496149614961496,-1.6395736954777362e-6
0.15001500150015,2.164365944801183e-8
0.15041504150415042,1.1891441380057488e-6
0.15081508150815082,2.3473075311669644e-6
0.15121512151215122,3.7672396659693685e-6
0.15161516151615162,5.54874626039481e-6
0.15201520152015202,6.8367567602201085e-6
0.15241524152415242,7.1467196104679775e-6
0.15281528152815282,6.155127879631239e-6
0.15321532153215323,4.218470885719583e-6
0.15361536153615363,1.6333464113310603e-6
0.15401540154015403,-9.82487891376671e-7
0.15441544154415443,-2.9303715928519214e-6
0.15481548154815483,-3.47795861273259e-6
0.1552155215521552,-2.172310609394046e-6
0.1556155615561556,1.1625611230220434e-6
0.156015601560156,5.5290466904334146e-6
0.1564156415641564,9.039989226411471e-6
0.1568156815681568,1.0287411212561715e-5
0.1572157215721572,8.833674252792245e-6
0.15761576157615761,5.248370364724364e-6
0.15801580158015802,8.577464652159694e-7
0.15841584158415842,-2.799610233014671e-6
0.15881588158815882,-4.410085415726406e-6
0.15921592159215922,-3.804209499580491e-6
0.15961596159615962,-1.3051125718338552e-6
0.16001600160016002,2.103393052427238e-6
0.16041604160416043,5.645193911746338e-6
0.16081608160816083,8.145476517854022e-6
0.16121612161216123,9.062561554279425e-6
0.16161616161616163,8.042806395339164e-6
0.16201620162016203,5.429429395839569e-6
0.16241624162416243,1.721211886754337e-6
0.1628162816281628,-1.6350332762427033e-6
0.1632163216321632,-3.2789972334579254e-6
0.1636163616361636,-2.7445257401725875e-6
0.164016401640164,-6.791270013989381e-7
0.1644164416441644,1.856802955377268e-6
0.16481648164816481,4.25583352695047e-6
0.16521652165216522,6.104813784726937e-6
0.16561656165616562,7.446561777077476e-6
0.16601660166016602,7.566269523265334e-6
0.16641664166416642,6.18370746556518e-6
0.16681668166816682,3.3220861633959098e-6
0.16721672167216722,3.8277551743515215e-7
0.16761676167616762,-1.8006043530360838e-6
0.16801680168016803,-2.1878515279322164e-6
0.16841684168416843,-8.878815271062823e-7
0.16881688168816883,1.5188443920205463e-6
0.16921692169216923,3.507052402540456e-6
0.16961696169616963,4.672511508818644e-6
0.17001700170017003,5.256009172394105e-6
0.1704170417041704,5.813709395119382e-6
0.1708170817081708,6.14475514129631e-6
0.1712171217121712,5.7419313219120305e-6
0.1716171617161716,3.9851268160834286e-6
0.172017201720172,1.1736922173044562e-6
0.17241724172417242,-1.3947399448155373e-6
0.17281728172817282,-2.1662574970632287e-6
0.17321732173217322,-1.0679572434446616e-6
0.17361736173617362,1.0053114920666184e-6
0.17401740174017402,3.0136670790964493e-6
0.17441744174417442,4.727334321580345e-6
0.17481748174817482,6.1979228320879765e-6
0.17521752175217523,7.5073895260957535e-6
0.17561756175617563,7.928097878043272e-6
0.17601760176017603,6.4085669929103695e-6
0.17641764176417643,2.810861236712814e-6
0.17681768176817683,-1.2991303834780643e-6
0.17721772177217723,-3.966618071574168e-6
0.17761776177617764,-4.087130245883364e-6
0.178017801780178,-1.8097029208102855e-6
0.1784178417841784,2.0816174369775453e-6
0.1788178817881788,6.149085136825105e-6
0.1792179217921792,8.881081850778405e-6
0.17961796179617961,9.419997911402911e-6
0.18001800180018002,7.97335051447301e-6
0.18041804180418042,5.306723501297128e-6
0.18081808180818082,2.29264906853599e-6
0.18121812181218122,-7.213747579698504e-7
0.18161816181618162,-3.2845183530472166e-6
0.18201820182018202,-4.596471681370118e-6
0.18241824182418243,-3.180904520547201e-6
0.18281828182818283,7.041727429213385e-7
0.18321832183218323,5.324687597091371e-6
0.18361836183618363,8.663075542869603e-6
0.18401840184018403,9.968106823160516e-6
0.18441844184418443,9.181491861964819e-6
0.18481848184818483,6.999553908149103e-6
0.18521852185218524,3.6980317554002884e-6
0.1856185618561856,-2.495487442799593e-7
0.186018601860186,-4.116930622272141e-6
0.1864186418641864,-6.30757604649923e-6
0.18681868186818681,-5.607487530964739e-6
0.18721872187218722,-1.717555477676047e-6
0.18761876187618762,4.037003487056268e-6
0.18801880188018802,9.731743685806316e-6
0.18841884188418842,1.3140899203858969e-5
0.18881888188818882,1.2724534109623264e-5
0.18921892189218922,8.577502935910863e-6
0.18961896189618963,2.476047130883785e-6
0.19001900190019003,-3.1901110206788985e-6
0.19041904190419043,-6.749792020740997e-6
0.19081908190819083,-7.4916148385673065e-6
0.19121912191219123,-5.69282892325107e-6
0.19161916191619163,-1.5563621840464226e-6
0.19201920192019203,4.421491079126261e-6
0.19241924192419244,1.0746185122464946e-5
0.19281928192819284,1.4673498371822746e-5
0.1932193219321932,1.4063329459995666e-5
0.1936193619361936,8.824146090449791e-6
0.19401940194019401,1.3263954634079589e-6
0.19441944194419442,-5.351701296479883e-6
0.19481948194819482,-8.894687385491151e-6
0.19521952195219522,-8.775047430048533e-6
0.19561956195619562,-5.4371174763312435e-6
0.19601960196019602,7.886806384360678e-8
0.19641964196419642,6.420010295590806e-6
0.19681968196819682,1.1719920377462056e-5
0.19721972197219723,1.4211598045418827e-5
0.19761976197619763,1.282275506077346e-5
0.19801980198019803,7.797884834750968e-6
0.19841984198419843,7.776222111094411e-7
0.19881988198819883,-5.6887350320944385e-6
0.19921992199219923,-9.322294298813594e-6
0.19961996199619964,-9.075153666673885e-6
0.20002000200020004,-5.268493327784118e-6
0.20042004200420044,8.176731612352661e-7
0.2008200820082008,7.382345134962498e-6
0.2012201220122012,1.2159283625842732e-5
0.20162016201620162,1.3617387133693648e-5
0.20202020202020202,1.1441593386354865e-5
0.20242024202420242,6.6391880012145466e-6
0.20282028202820282,7.029117480850111e-7
0.20322032203220322,-4.804064169486311e-6
0.20362036203620362,-8.614438806064939e-6
0.20402040204020402,-9.196306053130265e-6
0.20442044204420443,-5.983852776808574e-6
0.20482048204820483,1.8392927034205364e-7
0.20522052205220523,7.07232057343965e-6
0.20562056205620563,1.2421375251703282e-5
0.20602060206020603,1.4329188938830284e-5
0.20642064206420643,1.2199966974379972e-5
0.20682068206820683,6.7342016718263675e-6
0.20722072207220724,-1.5950836189382311e-7
0.20762076207620764,-6.199149251567837e-6
0.20802080208020804,-9.34638637714591e-6
0.2084208420842084,-8.765803695937047e-6
0.20882088208820881,-5.041721881648975e-6
0.20922092209220922,6.670957365256802e-7
0.20962096209620962,6.952246647928817e-6
0.21002100210021002,1.224230531124415e-5
0.21042104210421042,1.4633343264458532e-5
0.21082108210821082,1.2740532046848219e-5
0.21122112211221122,6.638392094207579e-6
0.21162116211621163,-1.2823118093613362e-6
0.21202120212021203,-7.702114068808275e-6
0.21242124212421243,-9.881465279901192e-6
0.21282128212821283,-7.774935680396333e-6
0.21322132213221323,-2.893549266524964e-6
0.21362136213621363,2.3886456377297804e-6
0.21402140214021403,7.032746600105222e-6
0.21442144214421444,1.0413748640761278e-5
0.21482148214821484,1.2227318147928212e-5
0.21522152215221524,1.1525565013090211e-5
0.2156215621562156,7.70168388224135e-6
0.21602160216021601,1.380550176496853e-6
0.21642164216421642,-5.382760795050179e-6
0.21682168216821682,-9.603229368077004e-6
0.21722172217221722,-9.491598433539195e-6
0.21762176217621762,-5.200138497210571e-6
0.21802180218021802,1.0252428495338695e-6
0.21842184218421842,7.141077364630766e-6
0.21882188218821882,1.1809290734229871e-5
0.21922192219221923,1.4246953720070676e-5
0.21962196219621963,1.3386043140509174e-5
0.22002200220022003,8.795295561289662e-6
0.22042204220422043,1.1954463453589526e-6
0.22082208220822083,-6.882175156874837e-6
0.22122212221222123,-1.2229695089738257e-5
0.22162216221622164,-1.2180557054888852e-5
0.22202220222022204,-6.59478832835958e-6
0.22242224222422244,2.518353882083324e-6
0.22282228222822284,1.1432184237741838e-5
0.2232223222322232,1.6902298035928465e-5
0.22362236223622362,1.7054721879586343e-5
0.22402240224022402,1.2162885565339399e-5
0.22442244224422442,4.09003196520652e-6
0.22482248224822482,-4.239278990902928e-6
0.22522252225222522,-1.0134102652673005e-5
0.22562256225622562,-1.171306754596535e-5
0.22602260226022602,-8.651812016827187e-6
0.22642264226422643,-2.175504367832315e-6
0.22682268226822683,5.534708592519477e-6
0.22722272227222723,1.2353420093230705e-5
0.22762276227622763,1.6159025287232343e-5
0.22802280228022803,1.5394024709181053e-5
0.22842284228422843,1.0154431279524312e-5
0.22882288228822883,2.042688950543159e-6
0.22922292229222924,-6.105898441632895e-6
0.22962296229622964,-1.1401917878739454e-5
0.23002300230023004,-1.149468382410923e-5
0.23042304230423044,-6.5980137194388e-6
0.23082308230823081,1.1249993963069471e-6
0.23122312231223122,8.441634491596073e-6
0.23162316231623162,1.3400873247138012e-5
0.23202320232023202,1.497831845687081e-5
0.23242324232423242,1.3124239402778626e-5
0.23282328232823282,7.731021274465233e-6
0.23322332233223322,8.354341171634694e-8
0.23362336233623363,-7.560241392784439e-6
0.23402340234023403,-1.2080463676344966e-5
0.23442344234423443,-1.144009597331408e-5
0.23482348234823483,-5.142509453631705e-6
0.23522352235223523,4.032361418548902e-6
0.23562356235623563,1.2125093056924996e-5
0.23602360236023603,1.559382149896038e-5
0.23642364236423644,1.414946002309403e-5
0.23682368236823684,9.19251691419709e-6
0.23722372237223724,2.9277407470884587e-6
0.23762376237623764,-3.485310878403869e-6
0.23802380238023804,-8.565554955736188e-6
0.23842384238423842,-1.073458471353983e-5
0.23882388238823882,-8.466216887631495e-6
0.23922392239223922,-2.0396591682292353e-6
0.23962396239623962,6.253503400360794e-6
0.24002400240024002,1.2920885352513123e-5
0.24042404240424042,1.5180594084063248e-5
0.24082408240824082,1.2460809048292498e-5
0.24122412241224123,6.330234785772992e-6
0.24162416241624163,-5.498758436639495e-7
0.24202420242024203,-6.0922462983836745e-6
0.24242424242424243,-9.041903991729994e-6
0.24282428242824283,-9.051762912021255e-6
0.24322432243224323,-5.748197357630103e-6
0.24362436243624364,3.6892817556477553e-7
0.24402440244024404,7.7175237893079e-6
0.24442444244424444,1.3396240550661576e-5
0.24482448244824484,1.4838147235907151e-5
0.24522452245224524,1.1079552745096866e-5
0.24562456245624564,3.7296756963955957e-6
0.24602460246024602,-3.982302508392932e-6
0.24642464246424642,-8.985170134256926e-6
0.24682468246824682,-9.890196223882874e-6
0.24722472247224722,-7.026256212877557e-6
0.24762476247624762,-1.8358308725707762e-6
0.24802480248024802,4.211651239816039e-6
0.24842484248424843,9.595398570899638e-6
0.24882488248824883,1.270682215942509e-5
0.24922492249224923,1.1968945582752077e-5
0.24962496249624963,7.358024879750014e-6
0.25002500250025,7.606745630606149e-7
0.2504250425042504,-5.119726555619097e-6
0.2508250825082508,-8.208809398335681e-6
0.2512251225122512,-7.92518278974752e-6
0.2516251625162516,-4.9267146500497905e-6
0.252025202520252,-4.6949391233064297e-7
0.2524252425242524,4.533914165910646e-6
0.2528252825282528,9.25273988988673e-6
0.2532253225322532,1.2295403000878169e-5
0.2536253625362536,1.1664747044975998e-5
0.254025402540254,6.698749899947121e-6
0.2544254425442544,-6.654867936994879e-7
0.2548254825482548,-6.941822415618137e-6
0.2552255225522552,-9.68457257793931e-6
0.2556255625562556,-8.25317672506487e-6
0.256025602560256,-3.5132238921653514e-6
0.25642564256425643,2.7640095991432467e-6
0.25682568256825683,8.25778955668155e-6
0.25722572257225723,1.1155821954683676e-5
0.25762576257625763,1.0556695671487537e-5
0.25802580258025803,7.216330097647994e-6
0.25842584258425844,2.425540546246996e-6
0.25882588258825884,-2.2774289580029805e-6
0.25922592259225924,-5.7443734292061954e-6
0.25962596259625964,-6.853173707271898e-6
0.26002600260026004,-5.348319925907452e-6
0.26042604260426044,-1.6402213743049732e-6
0.26082608260826085,3.1853984361895904e-6
0.26122612261226125,7.4798466768166705e-6
0.26162616261626165,9.472659137949035e-6
0.26202620262026205,8.57197172168811e-6
0.26242624262426245,5.712696590109978e-6
0.26282628262826285,2.3864871005752075e-6
0.26322632263226325,-9.610907024393267e-7
0.26362636263626366,-4.016831721409542e-6
0.26402640264026406,-6.041694276842646e-6
0.26442644264426446,-5.662744837903189e-6
0.2648264826482648,-2.5639007429356653e-6
0.2652265226522652,2.4894372804007414e-6
0.2656265626562656,7.669699520734818e-6
0.266026602660266,1.0952450657381041e-5
0.2664266426642664,1.0626545125347331e-5
0.2668266826682668,6.467047561464767e-6
0.2672267226722672,2.985535378918769e-7
0.2676267626762676,-4.862241636233167e-6
0.268026802680268,-6.84112831425554e-6
0.2684268426842684,-5.586770984389311e-6
0.2688268826882688,-2.3909653325826508e-6
0.2692269226922692,1.497134393679822e-6
0.2696269626962696,5.28611605402074e-6
0.27002700270027,8.09412351673866e-6
0.2704270427042704,8.963688773733214e-6
0.2708270827082708,7.343422486871809e-6
0.27122712271227123,3.6341239334214404e-6
0.27162716271627163,-9.588065243149035e-7
0.27202720272027203,-4.539198545566725e-6
0.27242724272427243,-5.610298512676026e-6
0.27282728272827284,-3.928991426288553e-6
0.27322732273227324,-5.478241303646936e-7
0.27362736273627364,3.154489768508739e-6
0.27402740274027404,6.205611461390648e-6
0.27442744274427444,7.870220231603886e-6
0.27482748274827484,7.720508548497707e-6
0.27522752275227524,5.4694310890890385e-6
0.27562756275627565,1.7307622471318673e-6
0.27602760276027605,-2.2495272714306846e-6
0.27642764276427645,-4.970537193005331e-6
0.27682768276827685,-5.4424743921865915e-6
0.27722772277227725,-3.18733714471664e-6
0.27762776277627765,1.1216513877976286e-6
0.27802780278027805,5.688662701508473e-6
0.27842784278427846,8.690243447767587e-6
0.27882788278827886,9.207090338886337e-6
0.27922792279227926,7.101990094987576e-6
0.27962796279627966,2.8013898573375773e-6
0.28002800280028,-2.58866143032499e-6
0.2804280428042804,-6.921060676318147e-6
0.2808280828082808,-7.75779090819717e-6
0.2812281228122812,-4.1947560421307095e-6
0.2816281628162816,2.0066350667480304e-6
0.282028202820282,7.717900310788561e-6
0.2824282428242824,1.0390590759273843e-5
0.2828282828282828,9.467761062947888e-6
0.2832283228322832,5.855831387263644e-6
0.2836283628362836,1.271176380129857e-6
0.284028402840284,-2.958913160128196e-6
0.2844284428442844,-5.778034651487962e-6
0.2848284828482848,-6.536519545463637e-6
0.2852285228522852,-4.668902609861192e-6
0.28562856285628563,-4.6836667774718954e-7
0.28602860286028603,5.008209555623644e-6
0.28642864286428643,9.545951567963007e-6
0.28682868286828683,1.1288491941124912e-5
0.28722872287228723,9.14645384950119e-6
0.28762876287628764,4.023011357795481e-6
0.28802880288028804,-2.155571887207941e-6
0.28842884288428844,-6.853630694719781e-6
0.28882888288828884,-8.493271270587632e-6
0.28922892289228924,-6.822499028474871e-6
0.28962896289628964,-2.7828097503013183e-6
0.29002900290029004,2.7150778637019535e-6
0.29042904290429045,8.401039657462972e-6
0.29082908290829085,1.2369824229335746e-5
0.29122912291229125,1.241296105330969e-5
0.29162916291629165,7.73407838602913e-6
0.29202920292029205,2.2168914620701585e-8
0.29242924292429245,-7.096926203820075e-6
0.29282928292829286,-1.049073473552431e-5
0.29322932293229326,-9.158751951676702e-6
0.29362936293629366,-4.346372804303611e-6
0.29402940294029406,1.6584127365826262e-6
0.29442944294429446,6.775190539126674e-6
0.29482948294829486,9.98414912781187e-6
0.2952295229522952,1.0791438505769468e-5
0.2956295629562956,8.759550297082752e-6
0.296029602960296,4.142741083817958e-6
0.2964296429642964,-1.650845182166183e-6
0.2968296829682968,-6.422896712932058e-6
0.2972297229722972,-8.561031287435128e-6
0.2976297629762976,-7.500690079320638e-6
0.298029802980298,-3.906522905688936e-6
0.2984298429842984,1.1061426614389358e-6
0.2988298829882988,5.920401673797926e-6
0.2992299229922992,9.096587788998134e-6
0.2996299629962996,9.764331277029026e-6
0.3000300030003,8.047572956998428e-6
0.30043004300430043,4.503756726448316e-6
0.30083008300830083,-8.316158697785347e-8
0.30123012301230123,-4.6601043148242205e-6
0.30163016301630163,-7.924126014635657e-6
0.30203020302030203,-8.66529477486222e-6
0.30243024302430244,-6.400152171015527e-6
0.30283028302830284,-1.5612197861725186e-6
0.30323032303230324,4.508761813154516e-6
0.30363036303630364,9.669013831870021e-6
0.30403040304030404,1.1943855747875709e-5
0.30443044304430444,1.0491338004986472e-5
0.30483048304830485,6.049217302073195e-6
0.30523052305230525,1.849233738360212e-7
0.30563056305630565,-5.3880801561267955e-6
0.30603060306030605,-9.339403886809983e-6
0.30643064306430645,-1.0554518521554979e-5
0.30683068306830685,-8.47628813660517e-6
0.30723072307230725,-3.2307553888000218e-6
0.30763076307630766,3.959272649123324e-6
0.30803080308030806,1.092319672632569e-5
0.30843084308430846,1.4839554761753027e-5
0.30883088308830886,1.3842846411427079e-5
0.30923092309230926,8.048295690399332e-6
0.30963096309630966,-1.4842525700164977e-7
0.31003100310031007,-7.766139775239322e-6
0.3104310431043104,-1.2424767589142016e-5
0.3108310831083108,-1.3252834474591912e-5
0.3112311231123112,-1.0037217723940506e-5
0.3116311631163116,-3.2743010234537184e-6
0.312031203120312,5.676783269265018e-6
0.3124312431243124,1.3740329898093151e-5
0.3128312831283128,1.7689790751340695e-5
0.3132313231323132,1.5587634406205586e-5
0.3136313631363136,8.178611046627537e-6
0.314031403140314,-1.8414693127855042e-6
0.3144314431443144,-1.0598288671143097e-5
0.31483148314831483,-1.516584382091346e-5
0.31523152315231523,-1.4576460053095097e-5
0.31563156315631563,-9.561753529979677e-6
0.31603160316031603,-1.4556171903934434e-6
0.31643164316431643,7.824132891409707e-6
0.31683168316831684,1.5389524163245127e-5
0.31723172317231724,1.834946622722433e-5
0.31763176317631764,1.52308964247172e-5
0.31803180318031804,7.18099385005333e-6
0.31843184318431844,-3.1071857422571014e-6
0.31883188318831884,-1.1967339234614238e-5
0.31923192319231924,-1.639620925178442e-5
0.31963196319631965,-1.4688352810376948e-5
0.32003200320032005,-7.937201601554422e-6
0.32043204320432045,1.2457578464353247e-6
0.32083208320832085,9.551142199276663e-6
0.32123212321232125,1.5017232731145969e-5
0.32163216321632165,1.613476900638733e-5
0.32203220322032206,1.2552333776949531e-5
0.32243224322432246,5.10553144075776e-6
0.32283228322832286,-3.503079944455756e-6
0.32323232323232326,-1.0306095186513042e-5
0.32363236323632366,-1.323981138467989e-5
0.32403240324032406,-1.170453665297333e-5
0.32443244324432446,-6.518380604919605e-6
0.32483248324832487,5.821491784741006e-7
0.32523252325232527,7.217830802874747e-6
0.3256325632563256,1.1604743616278057e-5
0.326032603260326,1.2726751429104066e-5
0.3264326432643264,1.0579292396478701e-5
0.3268326832683268,5.530381492840908e-6
0.3272327232723272,-9.228177072773125e-7
0.3276327632763276,-6.678781087510188e-6
0.328032803280328,-9.632999667830155e-6
0.3284328432843284,-9.280423591662146e-6
0.3288328832883288,-6.210432674569333e-6
0.3292329232923292,-1.633259368194473e-6
0.32963296329632963,3.3647663573999065e-6
0.33003300330033003,7.3395561150657596e-6
0.33043304330433043,9.294102660900583e-6
0.33083308330833083,8.907876999642017e-6
0.33123312331233123,6.52738761872107e-6
0.33163316331633164,2.5328980879646412e-6
0.33203320332033204,-2.0049601665295125e-6
0.33243324332433244,-5.628989522138417e-6
0.33283328332833284,-7.032480867946722e-6
0.33323332333233324,-6.136522454430748e-6
0.33363336333633364,-3.6088726034499974e-6
0.33403340334033405,-4.384341384666701e-7
0.33443344334433445,2.7657896695398865e-6
0.33483348334833485,5.163142356712225e-6
0.33523352335233525,6.296995933297023e-6
0.33563356335633565,6.053750791795709e-6
0.33603360336033605,5.017758286068874e-6
0.33643364336433645,3.172325477168725e-6
0.33683368336833686,6.380409423578648e-7
0.33723372337233726,-2.3840580798129007e-6
0.33763376337633766,-4.764484853286843e-6
0.33803380338033806,-5.848981556755284e-6
0.33843384338433846,-5.250534663048256e-6
0.33883388338833886,-3.2663370883034837e-6
0.33923392339233926,-1.627683354488152e-7
0.33963396339633967,3.1658537095469175e-6
0.34003400340034007,5.966581589023079e-6
0.34043404340434047,7.637962649076346e-6
0.3408340834083408,7.818696363820488e-6
0.3412341234123412,6.12025168192365e-6
0.3416341634163416,2.486022872977278e-6
0.342034203420342,-2.2701150042270246e-6
0.3424342434243424,-6.538192982685764e-6
0.3428342834283428,-8.754963277762817e-6
0.3432343234323432,-8.214143746437808e-6
0.3436343634363436,-5.098104835871142e-6
0.344034403440344,-3.766923306058878e-7
0.34443444344434443,4.504701996477234e-6
0.34483448344834483,8.07352445997278e-6
0.34523452345234523,9.467659635997716e-6
0.34563456345634563,8.758208355219566e-6
0.34603460346034604,6.4290331385497e-6
0.34643464346434644,2.599075349773994e-6
0.34683468346834684,-2.3680132446579627e-6
0.34723472347234724,-7.163002713306277e-6
0.34763476347634764,-1.0140613796560949e-5
0.34803480348034804,-1.016347238641524e-5
0.34843484348434844,-7.102259924895993e-6
0.34883488348834885,-1.630631208171529e-6
0.34923492349234925,4.674674129234724e-6
0.34963496349634965,9.836351584996406e-6
0.35003500350035005,1.2027225593652657e-5
0.35043504350435045,1.0953878564645692e-5
0.35083508350835085,7.259385831431819e-6
0.35123512351235125,2.1578028377711167e-6
0.35163516351635166,-3.3661221059133606e-6
0.35203520352035206,-8.045001903544957e-6
0.35243524352435246,-1.0992257672648442e-5
0.35283528352835286,-1.1346691410007992e-5
0.35323532353235326,-8.76408323735589e-6
0.35363536353635366,-3.363799522593247e-6
0.35403540354035407,3.635557076886453e-6
0.35443544354435447,1.0292318082000262e-5
0.35483548354835487,1.4122260817234222e-5
0.35523552355235527,1.3898174237830796e-5
0.3556355635563556,9.948446972718461e-6
0.356035603560356,3.8146383992410104e-6
0.3564356435643564,-3.2793647049833563e-6
0.3568356835683568,-9.835965238069733e-6
0.3572357235723572,-1.4298679255980717e-5
0.3576357635763576,-1.5064348662718885e-5
0.358035803580358,-1.160428522187229e-5
0.3584358435843584,-4.331056930706456e-6
0.35883588358835883,4.81913086819441e-6
0.35923592359235923,1.3033481079255393e-5
0.35963596359635963,1.7341772967194302e-5
0.36003600360036003,1.6398224812336215e-5
0.36043604360436043,1.0875736800808333e-5
0.36083608360836084,3.033364572802011e-6
0.36123612361236124,-4.992121821451034e-6
0.36163616361636164,-1.1533926678353179e-5
0.36203620362036204,-1.5328399161324002e-5
0.36243624362436244,-1.5525515296155312e-5
0.36283628362836284,-1.2005989624558344e-5
0.36323632363236324,-5.366692465647027e-6
0.36363636363636365,3.29304594173796e-6
0.36403640364036405,1.1888033694978928e-5
0.36443644364436445,1.7726832424624916e-5
0.36483648364836485,1.8533930663200415e-5
0.36523652365236525,1.4104104065659762e-5
0.36563656365636565,5.952945542425647e-6
0.36603660366036606,-3.5573416239387257e-6
0.36643664366436646,-1.2331728269060482e-5
0.36683668366836686,-1.831388673190215e-5
0.36723672367236726,-1.961536818170795e-5
0.36763676367636766,-1.52843468972097e-5
0.36803680368036806,-6.355594288381949e-6
0.36843684368436846,4.574535602069885e-6
0.36883688368836887,1.4264149201609344e-5
0.36923692369236927,1.9875353612169855e-5
0.36963696369636967,1.9769798825342022e-5
0.37003700370037007,1.4131147376472697e-5
0.37043704370437047,5.013200546827301e-6
0.3708370837083708,-4.870584211641438e-6
0.3712371237123712,-1.3103380440082635e-5
0.3716371637163716,-1.7934241137051998e-5
0.372037203720372,-1.8087598108645908e-5
0.3724372437243724,-1.3523393951275775e-5
0.3728372837283728,-5.481038375027003e-6
0.3732373237323732,3.80461026450174e-6
0.37363736373637363,1.1833705890834656e-5
0.37403740374037403,1.657126420639976e-5
0.37443744374437443,1.6887413666039075e-5
0.37483748374837483,1.2884031551446684e-5
0.37523752375237523,5.879536986608258e-6
0.37563756375637564,-2.0705253443720206e-6
0.37603760376037604,-9.166099823598728e-6
0.37643764376437644,-1.39767443124994e-5
0.37683768376837684,-1.524188395146675e-5
0.37723772377237724,-1.2442138353302434e-5
0.37763776377637764,-6.399922943267633e-6
0.37803780378037805,8.940966599035871e-7
0.37843784378437845,7.420009842384889e-6
0.37883788378837885,1.1548654304277539e-5
0.37923792379237925,1.2593519446130186e-5
0.37963796379637965,1.0541913375738954e-5
0.38003800380038005,6.346943679291783e-6
0.38043804380438045,1.2994631049534355e-6
0.38083808380838086,-3.259687803014444e-6
0.38123812381238126,-6.748678377604955e-6
0.38163816381638166,-8.625329492611966e-6
0.38203820382038206,-8.661227838352437e-6
0.38243824382438246,-6.851933933710308e-6
0.38283828382838286,-3.964762493396945e-6
0.38323832383238327,-7.468060461146564e-7
0.38363836383638367,2.2402048388825424e-6
0.38403840384038407,4.847224982645892e-6
0.38443844384438447,6.850455312734649e-6
0.38483848384838487,7.911165973067957e-6
0.3852385238523853,7.760937870526785e-6
0.3856385638563857,6.04712865090451e-6
0.386038603860386,2.823390166828421e-6
0.3864386438643864,-1.3958107674683085e-6
0.3868386838683868,-5.344062264128757e-6
0.3872387238723872,-8.183848200671306e-6
0.3876387638763876,-9.50485534045864e-6
0.38803880388038803,-9.259905829173132e-6
0.38843884388438843,-7.093457272150383e-6
0.38883888388838883,-3.0417921597636344e-6
0.38923892389238923,2.366042267915036e-6
0.38963896389638963,7.90425450780674e-6
0.39003900390039004,1.223425902319164e-5
0.39043904390439044,1.3967020907779126e-5
0.39083908390839084,1.2222346024298725e-5
0.39123912391239124,6.977055289375533e-6
0.39163916391639164,-2.895225923171818e-7
0.39203920392039204,-7.64270013359214e-6
0.39243924392439244,-1.3164971663148783e-5
0.39283928392839285,-1.5866960506094596e-5
0.39323932393239325,-1.4951858971545828e-5
0.39363936393639365,-1.047546033286495e-5
0.39403940394039405,-3.182726953404602e-6
0.39443944394439445,5.223914001956098e-6
0.39483948394839485,1.2850802557612395e-5
0.39523952395239526,1.7661076875730153e-5
0.39563956395639566,1.8138314755444807e-5
0.39603960396039606,1.3839020726991169e-5
0.39643964396439646,5.8557409313708675e-6
0.39683968396839686,-3.3986531644825124e-6
0.39723972397239726,-1.1511040448775045e-5
0.39763976397639766,-1.666247365228468e-5
0.39803980398039807,-1.805776632388123e-5
0.39843984398439847,-1.5652489391310143e-5
0.39883988398839887,-9.958781523378146e-6
0.39923992399239927,-1.908186721827354e-6
0.39963996399639967,6.922760545702289e-6
0.4000400040004001,1.4510978427223487e-5
0.4004400440044005,1.879939686522114e-5
0.4008400840084009,1.836238959310177e-5
0.4012401240124012,1.3061184573254225e-5
0.4016401640164016,4.588087547136022e-6
0.402040204020402,-4.428251181298748e-6
0.4024402440244024,-1.1732637303807358e-5
0.40284028402840283,-1.614511995545742e-5
0.40324032403240323,-1.7168979586673627e-5
0.40364036403640363,-1.4797856906473283e-5
0.40404040404040403,-9.584593931688534e-6
0.40444044404440443,-2.355291368411061e-6
0.40484048404840484,5.5243623019729515e-6
0.40524052405240524,1.2322761643535074e-5
0.40564056405640564,1.602963391456047e-5
0.40604060406040604,1.5773853301787044e-5
0.40644064406440644,1.186609824824214e-5
0.40684068406840684,5.791855748449315e-6
0.40724072407240725,-9.05255284094908e-7
0.40764076407640765,-7.0826763132747494e-6
0.40804080408040805,-1.1828519673434679e-5
0.40844084408440845,-1.4473516906504669e-5
0.40884088408840885,-1.4393066592011117e-5
0.40924092409240925,-1.1663979607667851e-5
0.40964096409640965,-6.531864591374781e-6
0.41004100410041006,-9.570615217002754e-9
0.41044104410441046,6.56739633375647e-6
0.41084108410841086,1.1623061779708621e-5
0.41124112411241126,1.4008804425008625e-5
0.41164116411641166,1.3394939178901222e-5
0.41204120412041206,1.0101238969162374e-5
0.41244124412441246,4.927715727798265e-6
0.41284128412841287,-1.2232106100240614e-6
0.41324132413241327,-6.988645348177114e-6
0.41364136413641367,-1.1421466698913196e-5
0.41404140414041407,-1.378232563098436e-5
0.4144414441444145,-1.3780337078023175e-5
0.4148414841484149,-1.130088045772637e-5
0.4152415241524153,-6.569589678928622e-6
0.4156415641564157,-5.632722131498902e-7
0.4160416041604161,5.463523320481389e-6
0.4164416441644164,1.0321009751734778e-5
0.4168416841684168,1.327703133252589e-5
0.4172417241724172,1.37663421362344e-5
0.41764176417641763,1.1613991167003235e-5
0.41804180418041803,7.2897841554842024e-6
0.41844184418441843,1.4112326098270067e-6
0.41884188418841883,-5.135318501880981e-6
0.41924192419241924,-1.1411130787147838e-5
0.41964196419641964,-1.604092947207758e-5
0.42004200420042004,-1.773907504054595e-5
0.42044204420442044,-1.56664419060093e-5
0.42084208420842084,-9.952496389326049e-6
0.42124212421242124,-1.8554056420427845e-6
0.42164216421642164,6.807901762079238e-6
0.42204220422042205,1.395004328405558e-5
0.42244224422442245,1.8050380184597703e-5
0.42284228422842285,1.827586091340816e-5
0.42324232423242325,1.4653352199217595e-5
0.42364236423642365,7.888698396213423e-6
0.42404240424042405,-6.943828578520606e-7
0.42444244424442445,-9.285023205657383e-6
0.42484248424842486,-1.6168935328714218e-5
0.42524252425242526,-1.9741747235818563e-5
0.42564256425642566,-1.9237431409274697e-5
0.42604260426042606,-1.4639947272604426e-5
0.42644264426442646,-7.073571919563593e-6
0.42684268426842686,1.7463649048532481e-6
0.42724272427242727,9.797719132176308e-6
0.42764276427642767,1.5365424852448184e-5
0.42804280428042807,1.74509969655956e-5
0.42844284428442847,1.5931513314609846e-5
0.42884288428842887,1.1390659689497484e-5
0.4292429242924293,5.0544694996101924e-6
0.4296429642964297,-1.7789958509928372e-6
0.4300430043004301,-8.009832448557797e-6
0.4304430443044305,-1.2743431255235471e-5
0.4308430843084309,-1.533866960454211e-5
0.4312431243124312,-1.5314835436541774e-5
0.4316431643164316,-1.2713078645532061e-5
0.43204320432043203,-7.96312306966529e-6
0.43244324432443243,-2.0115799276021473e-6
0.43284328432843283,3.9956978236110885e-6
0.43324332433243323,9.076083266335022e-6
0.43364336433643363,1.2630883125391845e-5
0.43404340434043404,1.4164129848753815e-5
0.43444344434443444,1.3440060019687117e-5
0.43484348434843484,1.0521453305545325e-5
0.43524352435243524,5.686412045763367e-6
0.43564356435643564,-5.611261913174292e-7
0.43604360436043604,-7.351820640766338e-6
0.43644364436443644,-1.3334614182736182e-5
0.43684368436843685,-1.7173248765295357e-5
0.43724372437243725,-1.7927583872867636e-5
0.43764376437643765,-1.5297804734221154e-5
0.43804380438043805,-9.671431921098872e-6
0.43844384438443845,-2.017182951369323e-6
0.43884388438843885,6.21897097141666e-6
0.43924392439243926,1.3473007556302763e-5
0.43964396439643966,1.8232602774670426e-5
0.44004400440044006,1.9278829459151714e-5
0.44044404440444046,1.6236182845713598e-5
0.44084408440844086,9.725427268875153e-6
0.44124412441244126,1.2631256631479015e-6
0.44164416441644166,-7.200980933652623e-6
0.44204420442044207,-1.4067476127171963e-5
0.44244424442444247,-1.8140554804507714e-5
0.44284428442844287,-1.894728607776397e-5
0.44324432443244327,-1.6505996933091627e-5
0.4436443644364437,-1.1376368272253412e-5
0.4440444044404441,-4.384934996159995e-6
0.4444444444444445,3.256789012029415e-6
0.4448444844484449,1.0044163876038459e-5
0.4452445244524453,1.4682495008383478e-5
0.4456445644564457,1.6319605800285686e-5
0.4460446044604461,1.4951996366974196e-5
0.4464446444644464,1.1304543168527692e-5
0.44684468446844683,6.336019160113615e-6
0.44724472447244723,7.286641948711647e-7
0.44764476447644763,-5.2406625778989024e-6
0.44804480448044803,-1.0901054702583401e-5
0.44844484448444843,-1.538963909664126e-5
0.44884488448844884,-1.764176621854574e-5
0.44924492449244924,-1.695484932781599e-5
0.44964496449644964,-1.3162005749356442e-5
0.45004500450045004,-6.837485771293839e-6
0.45044504450445044,7.080360840405753e-7
0.45084508450845084,8.065016839919892e-6
0.45124512451245125,1.3971326152995012e-5
0.45164516451645165,1.7361756498607273e-5
0.45204520452045205,1.7549018709650532e-5
0.45244524452445245,1.4469977176412296e-5
0.45284528452845285,8.923563945967272e-6
0.45324532453245325,1.8709245301617994e-6
0.45364536453645365,-5.520117945023717e-6
0.45404540454045406,-1.2072664175216685e-5
0.45444544454445446,-1.6690839177296857e-5
0.45484548454845486,-1.8673384712980523e-5
0.45524552455245526,-1.7878172645091617e-5
0.45564556455645566,-1.4256466752626817e-5
0.45604560456045606,-8.172383487298207e-6
0.45644564456445647,-4.3060267612693437e-7
0.45684568456845687,7.44498323296261e-6
0.45724572457245727,1.385157448280383e-5
0.45764576457645767,1.756721873391598e-5
0.45804580458045807,1.8019486268922025e-5
0.4584458445844585,1.542360352624339e-5
0.4588458845884589,1.0303013685208917e-5
0.4592459245924593,3.600169121653618e-6
0.4596459645964597,-3.7253075853005413e-6
0.4600460046004601,-1.0495488298484235e-5
0.4604460446044605,-1.563160047113321e-5
0.4608460846084609,-1.8305216712088956e-5
0.4612461246124613,-1.808072673925576e-5
0.46164616461646163,-1.5104512322755559e-5
0.46204620462046203,-9.929371988515179e-6
0.46244624462446243,-3.418758106804587e-6
0.46284628462846283,3.4695769798309684e-6
0.46324632463246324,9.754583140036965e-6
0.46364636463646364,1.4493944691135185e-5
0.46404640464046404,1.699480651287666e-5
0.46444644464446444,1.6755110386235117e-5
0.46484648464846484,1.3867749267260088e-5
0.46524652465246524,8.61411396085865e-6
0.46564656465646564,1.8581641688664163e-6
0.46604660466046605,-5.3884481933108574e-6
0.46644664466446645,-1.1931793648473077e-5
0.46684668466846685,-1.6830194061012715e-5
0.46724672467246725,-1.9380338804164676e-5
0.46764676467646765,-1.8985915524988295e-5
0.46804680468046805,-1.5550334628189333e-5
0.46844684468446846,-9.496396630503945e-6
0.46884688468846886,-1.9515646037526757e-6
0.46924692469246926,5.715068590206318e-6
0.46964696469646966,1.2378805474971832e-5
0.47004700470047006,1.6869156031718013e-5
0.47044704470447046,1.8698674770084578e-5
0.47084708470847086,1.7484551004087745e-5
0.47124712471247127,1.338737690811942e-5
0.47164716471647167,6.9332576303204885e-6
0.47204720472047207,-7.346352505210874e-7
0.47244724472447247,-8.134057451952836e-6
0.47284728472847287,-1.4127977403632919e-5
0.4732473247324733,-1.779008533361881e-5
0.4736473647364737,-1.892551372667528e-5
0.4740474047404741,-1.7485381282461576e-5
0.4744474447444745,-1.3719424037855754e-5
0.4748474847484749,-8.10724324759593e-6
0.4752475247524753,-1.3500366026208965e-6
0.4756475647564757,5.486183492942054e-6
0.4760476047604761,1.1426569596267866e-5
0.4764476447644765,1.552887582112472e-5
0.47684768476847683,1.7380950045275956e-5
0.47724772477247723,1.6806438559585635e-5
0.47764776477647763,1.3787172596896324e-5
0.47804780478047804,8.658802713251701e-6
0.47844784478447844,1.8734060089065085e-6
0.47884788478847884,-5.530819542048926e-6
0.47924792479247924,-1.2407152622823103e-5
0.47964796479647964,-1.752399965082585e-5
0.48004800480048004,-2.008122414853819e-5
0.48044804480448045,-1.9841826201183466e-5
0.48084808480848085,-1.6706959459295012e-5
0.48124812481248125,-1.104977795424178e-5
0.48164816481648165,-3.6709533376422243e-6
0.48204820482048205,4.3420160532881e-6
0.48244824482448245,1.1536465134992513e-5
0.48284828482848285,1.6716686253248625e-5
0.48324832483248326,1.8936003139180535e-5
0.48364836483648366,1.8119308530378797e-5
0.48404840484048406,1.4600016935678584e-5
0.48444844484448446,9.053937120612199e-6
0.48484848484848486,2.402454981786928e-6
0.48524852485248526,-4.418105896880631e-6
0.48564856485648566,-1.0406109893834614e-5
0.48604860486048607,-1.5038077556428497e-5
0.48644864486448647,-1.792451247079052e-5
0.48684868486848687,-1.868486857234397e-5
0.48724872487248727,-1.720714906122689e-5
0.4876487648764877,-1.351331862320393e-5
0.4880488048804881,-8.03502205276585e-6
0.4884488448844885,-1.3074008595459485e-6
0.4888488848884889,5.8283363378042186e-6
0.4892489248924893,1.2327357767044633e-5
0.4896489648964897,1.7149981675540493e-5
0.4900490049004901,1.943019863051565e-5
0.4904490449044905,1.8729114031473815e-5
0.4908490849084909,1.497793389398927e-5
0.4912491249124913,8.732648539316878e-6
0.4916491649164917,1.0465045908458759e-6
0.49204920492049203,-6.791864234301226e-6
0.49244924492449244,-1.3594928275628693e-5
0.49284928492849284,-1.8290874507165267e-5
0.49324932493249324,-2.0438998392297014e-5
0.49364936493649364,-1.9836117242655327e-5
0.49404940494049404,-1.6633110453551092e-5
0.49444944494449444,-1.1429180294120211e-5
0.49484948494849484,-5.02801803253794e-6
0.49524952495249525,1.5743153837510793e-6
0.49564956495649565,7.701641801832748e-6
0.49604960496049605,1.2785144570787166e-5
0.49644964496449645,1.633867283806767e-5
0.49684968496849685,1.789785281713918e-5
0.49724972497249725,1.7079154283811127e-5
0.49764976497649765,1.3912829193080123e-5
0.49804980498049806,8.684012789278439e-6
0.49844984498449846,2.0674916750562655e-6
0.49884988498849886,-5.107466299419938e-6
0.49924992499249926,-1.200549097662984e-5
0.49964996499649966,-1.7577647394351192e-5
0.5000500050005,-2.0969413056348696e-5
0.5004500450045004,-2.1489239670963167e-5
0.5008500850085008,-1.8881699250739015e-5
0.5012501250125012,-1.3632100084592924e-5
0.5016501650165016,-6.6066959144572834e-6
0.502050205020502,9.504263563941961e-7
0.5024502450245024,8.04697781459085e-6
0.5028502850285028,1.3771047627175736e-5
0.5032503250325032,1.736662339865691e-5
0.5036503650365036,1.8504598071011902e-5
0.504050405040504,1.7128540736544018e-5
0.5044504450445044,1.373972122314937e-5
0.5048504850485048,8.832444188755506e-6
0.5052505250525052,2.906502082344886e-6
0.5056505650565056,-3.4162006771476516e-6
0.506050605060506,-9.643280511617558e-6
0.5064506450645064,-1.5033702165767604e-5
0.5068506850685068,-1.891349288687949e-5
0.5072507250725072,-2.0681835852076613e-5
0.5076507650765076,-1.995493517242819e-5
0.508050805080508,-1.6748024829926766e-5
0.5084508450845084,-1.1226766700483948e-5
0.5088508850885088,-4.048612168516819e-6
0.5092509250925092,3.7755889505663998e-6
0.5096509650965096,1.1042357396989777e-5
0.51005100510051,1.6593455573948868e-5
0.5104510451045104,1.9610486811455496e-5
0.5108510851085108,1.9688699691017275e-5
0.5112511251125113,1.7070037787836334e-5
0.5116511651165117,1.2301238252687696e-5
0.512051205120512,6.192483861910958e-6
0.5124512451245125,-3.957795710052281e-7
0.5128512851285129,-6.775340762099624e-6
0.5132513251325133,-1.230550008265996e-5
0.5136513651365137,-1.6626536464309227e-5
0.5140514051405141,-1.929808030065594e-5
0.5144514451445145,-2.003119385976526e-5
0.5148514851485149,-1.862338111996431e-5
0.5152515251525153,-1.5131524607414626e-5
0.5156515651565157,-9.754091883057425e-6
0.5160516051605161,-3.034036893445613e-6
0.5164516451645165,4.184850078414737e-6
0.5168516851685169,1.1062498947472799e-5
0.5172517251725173,1.6586550933228583e-5
0.5176517651765177,1.987363641953177e-5
0.5180518051805181,2.037993693004836e-5
0.5184518451845185,1.8060836817407333e-5
0.5188518851885189,1.3316424304798957e-5
0.5192519251925193,6.809218821568486e-6
0.5196519651965197,-4.466809173098163e-7
0.5200520052005201,-7.434540314404936e-6
0.5204520452045205,-1.3340284310436878e-5
0.5208520852085209,-1.74886596702728e-5
0.5212521252125213,-1.9655244137661843e-5
0.5216521652165217,-1.980481697561043e-5
0.5220522052205221,-1.809090804719138e-5
0.5224522452245225,-1.4717312147888295e-5
0.5228522852285229,-9.96581998993773e-6
0.5232523252325233,-4.147830781980888e-6
0.5236523652365237,2.3403079837114316e-6
0.5240524052405241,8.941928825140222e-6
0.5244524452445245,1.481646352846644e-5
0.5248524852485249,1.9055603319134695e-5
0.5252525252525253,2.0887521006623944e-5
0.5256525652565257,1.9837107592124426e-5
0.5260526052605261,1.5962100435057414e-5
0.5264526452645265,9.804249013672939e-6
0.5268526852685269,2.4473383367640267e-6
0.5272527252725273,-5.037542276403739e-6
0.5276527652765277,-1.1646433684148194e-5
0.5280528052805281,-1.6588370490511206e-5
0.5284528452845285,-1.9478259697808253e-5
0.5288528852885289,-2.0295064504988192e-5
0.5292529252925293,-1.9205195068344727e-5
0.5296529652965296,-1.6512702840254523e-5
0.53005300530053,-1.2434842318581607e-5
0.5304530453045304,-7.246882628486606e-6
0.5308530853085308,-1.2187818689279872e-6
0.5312531253125312,5.129571008455347e-6
0.5316531653165316,1.1222108873082393e-5
0.532053205320532,1.637851907093646e-5
0.5324532453245324,1.9831747456705573e-5
0.5328532853285328,2.0970179985174697e-5
0.5332533253325332,1.929618557569568e-5
0.5336533653365336,1.4884650482743789e-5
0.534053405340534,8.39269299254819e-6
0.5344534453445344,8.611993204399315e-7
0.5348534853485348,-6.585163323552523e-6
0.5352535253525352,-1.299029755136294e-5
0.5356535653565356,-1.764392479192134e-5
0.536053605360536,-2.0193990798167416e-5
0.5364536453645364,-2.0648120396565828e-5
0.5368536853685368,-1.932179796682032e-5
0.5372537253725372,-1.653447930308194e-5
0.5376537653765376,-1.2487566627222835e-5
0.538053805380538,-7.34513609257359e-6
0.5384538453845384,-1.3637306886249423e-6
0.5388538853885388,5.0066649359692406e-6
0.5392539253925392,1.1187675835300226e-5
0.5396539653965396,1.63748753429227e-5
0.54005400540054,1.9850653655117956e-5
0.5404540454045405,2.0995543961704888e-5
0.5408540854085409,1.952161093604632e-5
0.5412541254125413,1.5509109549033395e-5
0.5416541654165417,9.511035383547028e-6
0.5420542054205421,2.434051458805042e-6
0.5424542454245425,-4.81585962755493e-6
0.5428542854285429,-1.1317177758735086e-5
0.5432543254325433,-1.6503916176191513e-5
0.5436543654365437,-1.9892844142083144e-5
0.5440544054405441,-2.1217609858820152e-5
0.5444544454445445,-2.0665300830002842e-5
0.5448544854485449,-1.8407004650833336e-5
0.5452545254525453,-1.4793445315020026e-5
0.5456545654565457,-9.986745823781229e-6
0.5460546054605461,-4.182027243226916e-6
0.5464546454645465,2.198352645171875e-6
0.5468546854685469,8.59382313767032e-6
0.5472547254725473,1.4166809651411372e-5
0.5476547654765477,1.8353766224304957e-5
0.5480548054805481,2.059659434905381e-5
0.5484548454845485,2.050504371695072e-5
0.5488548854885489,1.8060754498255838e-5
0.5492549254925493,1.3430984859119643e-5
0.5496549654965497,7.270823717014929e-6
0.5500550055005501,3.4912812899023926e-7
0.5504550455045505,-6.561257905463025e-6
0.5508550855085509,-1.2664896679670523e-5
0.5512551255125513,-1.7504326116191127e-5
0.5516551655165517,-2.0623510024908587e-5
0.5520552055205521,-2.183406843239699e-5
0.5524552455245525,-2.111671891710798e-5
0.5528552855285529,-1.852256001702579e-5
0.5532553255325533,-1.4523136175059737e-5
0.5536553655365537,-9.395706228848555e-6
0.5540554055405541,-3.536365061812541e-6
0.5544554455445545,2.6053281820259677e-6
0.5548554855485549,8.642007542414287e-6
0.5552555255525553,1.4016991004117685e-5
0.5556555655565557,1.8231840011567746e-5
0.5560556055605561,2.0602426152316333e-5
0.5564556455645565,2.078285641340938e-5
0.5568556855685569,1.8706275762447877e-5
0.5572557255725573,1.4503546200639317e-5
0.5576557655765577,8.688940903112119e-6
0.5580558055805581,1.8514488313026156e-6
0.5584558455845585,-5.168419651507827e-6
0.5588558855885589,-1.1507402090549235e-5
0.5592559255925593,-1.6578587189813865e-5
0.5596559655965597,-1.99471731080203e-5
0.56005600560056,-2.1607037785448258e-5
0.5604560456045604,-2.148154791395407e-5
0.5608560856085608,-1.976379595899913e-5
0.5612561256125612,-1.6580497834456365e-5
0.5616561656165616,-1.2107359169399867e-5
0.562056205620562,-6.674340379902999e-6
0.5624562456245624,-5.383380614343292e-7
0.5628562856285628,5.740785648744584e-6
0.5632563256325632,1.1631016383684134e-5
0.5636563656365636,1.6535625727592818e-5
0.564056405640564,1.9918629348580907e-5
0.5644564456445644,2.1368666136112324e-5
0.5648564856485648,2.056210804171621e-5
0.5652565256525652,1.7624584775666197e-5
0.5656565656565656,1.2862216521219993e-5
0.566056605660566,6.8113772764555325e-6
0.5664566456645664,2.1733658503442221e-7
0.5668566856685668,-6.288344447685779e-6
0.5672567256725672,-1.2136994182149197e-5
0.5676567656765676,-1.688874566727061e-5
0.568056805680568,-2.0175722423548814e-5
0.5684568456845684,-2.1850402148915204e-5
0.5688568856885688,-2.1810838912422748e-5
0.5692569256925692,-2.0138671304403832e-5
0.5696569656965697,-1.692131249048101e-5
0.57005700570057,-1.2442324047456932e-5
0.5704570457045705,-6.92614616581988e-6
0.5708570857085709,-8.143780388658595e-7
0.5712571257125713,5.438097128163122e-6
0.5716571657165717,1.126668893855487e-5
0.5720572057205721,1.616717663174838e-5
0.5724572457245725,1.9650752668853855e-5
0.5728572857285729,2.135757250898429e-5
0.5732573257325733,2.1118025306493537e-5
0.5736573657365737,1.8898859068999796e-5
0.5740574057405741,1.4847804330503367e-5
0.5744574457445745,9.347158903244557e-6
0.5748574857485749,2.9748216564817742e-6
0.5752575257525753,-3.5791743672186627e-6
0.5756575657565757,-9.713286238555163e-6
0.5760576057605761,-1.4906005628256835e-5
0.5764576457645765,-1.8810979073080603e-5
0.5768576857685769,-2.124471100378722e-5
0.5772577257725773,-2.214960480936834e-5
0.5776577657765777,-2.153054652462294e-5
0.5780578057805781,-1.937553860348329e-5
0.5784578457845785,-1.5823036955409098e-5
0.5788578857885789,-1.1068811159142822e-5
0.5792579257925793,-5.4128562380073575e-6
0.5796579657965797,7.213723612342626e-7
0.5800580058005801,6.950698347246709e-6
0.5804580458045805,1.2664787654659282e-5
0.5808580858085809,1.7324028958709548e-5
0.5812581258125813,2.0460119931869913e-5
0.5816581658165817,2.1754052353439857e-5
0.5820582058205821,2.120561560353673e-5
0.5824582458245825,1.8817532207171528e-5
0.5828582858285829,1.4828387331911053e-5
0.5832583258325833,9.614675531482986e-6
0.5836583658365837,3.591433391569865e-6
0.5840584058405841,-2.6093555904882493e-6
0.5844584458445845,-8.599503042661105e-6
0.5848584858485849,-1.3971768871107182e-5
0.5852585258525853,-1.8247947907445994e-5
0.5856585658565857,-2.1193266742020045e-5
0.5860586058605861,-2.2598868902129476e-5
0.5864586458645865,-2.247325147358703e-5
0.5868586858685869,-2.081344690593734e-5
0.5872587258725873,-1.7632468709616322e-5
0.5876587658765877,-1.3273556951659549e-5
0.5880588058805881,-8.020147808318612e-6
0.5884588458845885,-2.1136880187233587e-6
0.5888588858885889,3.9730954150551945e-6
0.5892589258925893,9.806887759256089e-6
0.5896589658965897,1.4823018220699868e-5
0.5900590059005901,1.875002437451423e-5
0.5904590459045904,2.128144218391248e-5
0.5908590859085908,2.2103230711473243e-5
0.5912591259125912,2.111137406818342e-5
0.5916591659165916,1.8302863011160353e-5
0.592059205920592,1.4094827479327332e-5
0.5924592459245924,8.823283660613912e-6
0.5928592859285928,2.936745998577406e-6
0.5932593259325932,-3.221592692698172e-6
0.5936593659365936,-9.13147740197462e-6
0.594059405940594,-1.434966324853626e-5
0.5944594459445944,-1.8541474059885488e-5
0.5948594859485948,-2.1439649726756604e-5
0.5952595259525952,-2.2943054693358444e-5
0.5956595659565956,-2.2967954171143612e-5
0.596059605960596,-2.1498331428004835e-5
0.5964596459645964,-1.8746377038442175e-5
0.5968596859685968,-1.4839549766249016e-5
0.5972597259725972,-9.953728921596738e-6
0.5976597659765976,-4.305496023926381e-6
0.598059805980598,1.7746505779070443e-6
0.5984598459845984,7.6276462064317485e-6
0.5988598859885989,1.2979814909941378e-5
0.5992599259925993,1.742864015125134e-5
0.5996599659965997,2.060493152394871e-5
0.6000600060006,2.231947803088552e-5
0.6004600460046005,2.2198752618440842e-5
0.6008600860086009,2.040417578130782e-5
0.6012601260126013,1.7123139304603407e-5
0.6016601660166017,1.2667201057664501e-5
0.6020602060206021,7.376095513711434e-6
0.6024602460246025,1.5852182079778565e-6
0.6028602860286029,-4.2568493406891506e-6
0.6032603260326033,-9.855830369942531e-6
0.6036603660366037,-1.4898524176576444e-5
0.6040604060406041,-1.901640394072479e-5
0.6044604460446045,-2.1901075343749854e-5
0.6048604860486049,-2.343519105377223e-5
0.6052605260526053,-2.362275947104253e-5
0.6056605660566057,-2.2457149077392824e-5
0.6060606060606061,-1.991501674808438e-5
0.6064606460646065,-1.6151518532458997e-5
0.6068606860686069,-1.147752027949589e-5
0.6072607260726073,-6.0776227050196585e-6
0.6076607660766077,-2.82441957460966e-7
0.6080608060806081,5.533282427222508e-6
0.6084608460846085,1.1132249542078476e-5
0.6088608860886089,1.5908718810464517e-5
0.6092609260926093,1.954667624110007e-5
0.6096609660966097,2.1809830146157783e-5
0.6100610061006101,2.260123163061456e-5
0.6104610461046105,2.1927389600218117e-5
0.6108610861086109,1.9733927250603633e-5
0.6112611261126113,1.6246300525379898e-5
0.6116611661166117,1.1699677839344114e-5
0.6120612061206121,6.434316405595775e-6
0.6124612461246125,8.006371531865675e-7
0.6128612861286129,-4.946341292028089e-6
0.6132613261326133,-1.041469967663633e-5
0.6136613661366137,-1.529675126013541e-5
0.6140614061406141,-1.9306235279709094e-5
0.6144614461446145,-2.222082333699915e-5
0.6148614861486149,-2.3859522437608138e-5
0.6152615261526153,-2.430023437410833e-5
0.6156615661566157,-2.339432426290422e-5
0.6160616061606161,-2.124480903883952e-5
0.6164616461646165,-1.7993951073602688e-5
0.6168616861686169,-1.3683042609402563e-5
0.6172617261726173,-8.686715146921653e-6
0.6176617661766177,-3.0944238610108865e-6
0.6180618061806181,2.673216490500785e-6
0.6184618461846185,8.222930777040949e-6
0.6188618861886189,1.3296508665217033e-5
0.6192619261926193,1.7497464333826596e-5
0.6196619661966197,2.073291829304824e-5
0.6200620062006201,2.2659302421346172e-5
0.6204620462046204,2.3123150890397293e-5
0.6208620862086208,2.214770920394571e-5
0.6212621262126212,1.9743212113954023e-5
0.6216621662166216,1.6250252034499812e-5
0.622062206220622,1.1893541955243503e-5
0.6224622462246224,6.814883663663895e-6
0.6228622862286228,1.3615079597351087e-6
0.6232623262326232,-4.19626448031063e-6
0.6236623662366236,-9.58654658733682e-6
0.624062406240624,-1.439559747418162e-5
0.6244624462446244,-1.8500840866991775e-5
0.6248624862486248,-2.168247466124984e-5
0.6252625262526252,-2.3827697338690834e-5
0.6256625662566256,-2.487595174754942e-5
0.626062606260626,-2.4639779164281617e-5
0.6264626462646264,-2.335353836296905e-5
0.6268626862686268,-2.0903611662320687e-5
0.6272627262726272,-1.7319062014742315e-5
0.6276627662766276,-1.2926090153131398e-5
0.628062806280628,-7.858846695102395e-6
0.6284628462846285,-2.417894021805589e-6
0.6288628862886289,3.206006812028761e-6
0.6292629262926293,8.732981070763701e-6
0.6296629662966297,1.3702098497381243e-5
0.6300630063006301,1.7908179389208856e-5
0.6304630463046305,2.1011001316906253e-5
0.6308630863086309,2.287199292075326e-5
0.6312631263126313,2.358465415014388e-5
0.6316631663166317,2.2969781152570867e-5
0.6320632063206321,2.1109227187982027e-5
0.6324632463246325,1.8174651622099303e-5
0.6328632863286329,1.4351414722779676e-5
0.6332633263326333,9.8404028703869e-6
0.6336633663366337,4.766832074787342e-6
0.6340634063406341,-5.418420726543971e-7
0.6344634463446345,-5.800294262336969e-6
0.6348634863486349,-1.0765537912044154e-5
0.6352635263526353,-1.533048991353425e-5
0.6356635663566357,-1.9294669280467414e-5
0.6360636063606361,-2.235926785168485e-5
0.6364636463646365,-2.4519216428958712e-5
0.6368636863686369,-2.559390985867882e-5
0.6372637263726373,-2.5636285784613744e-5
0.6376637663766377,-2.4609860958729746e-5
0.6380638063806381,-2.2416266374059024e-5
0.6384638463846385,-1.9266579891485947e-5
0.6388638863886389,-1.522473608331354e-5
0.6392639263926393,-1.0493868500910386e-5
0.6396639663966397,-5.255114911978387e-6
0.6400640064006401,2.2163531879226817e-7
0.6404640464046405,5.611506380232001e-6
0.6408640864086409,1.063074751977977e-5
0.6412641264126413,1.5058413559643213e-5
0.6416641664166417,1.8798940188441415e-5
0.6420642064206421,2.171062088773823e-5
0.6424642464246425,2.356612340209674e-5
0.6428642864286429,2.4261432857192178e-5
0.6432643264326433,2.3843354617469892e-5
0.6436643664366437,2.2293693463376618e-5
0.6440644064406441,1.9695125271362857e-5
0.6444644464446445,1.622916605720226e-5
0.6448644864486449,1.2037380501733752e-5
0.6452645264526453,7.464973575371792e-6
0.6456645664566457,2.566934573955404e-6
0.6460646064606461,-2.533031362300653e-6
0.6464646464646465,-7.507642452581065e-6
0.6468646864686469,-1.220930719181279e-5
0.6472647264726473,-1.6528719444242057e-5
0.6476647664766477,-2.019898025820699e-5
0.6480648064806481,-2.319115369955882e-5
0.6484648464846485,-2.53148852209506e-5
0.6488648864886489,-2.6443939439513287e-5
0.6492649264926493,-2.6644387166763206e-5
0.6496649664966497,-2.58233518831974e-5
0.6500650065006501,-2.4045717566589797e-5
0.6504650465046505,-2.130889037604833e-5
0.6508650865086508,-1.7742317409807917e-5
0.6512651265126512,-1.354292099253751e-5
0.6516651665166516,-8.86348683049043e-6
0.652065206520652,-3.8565739026164e-6
0.6524652465246524,1.34823229391845e-6
0.6528652865286528,6.501604099068414e-6
0.6532653265326532,1.1368361844538155e-5
0.6536653665366536,1.5715571620722457e-5
0.654065406540654,1.9385555511786112e-5
0.6544654465446544,2.217111685948181e-5
0.6548654865486548,2.401892025433172e-5
0.6552655265526552,2.496971772214529e-5
0.6556655665566556,2.4991326058959595e-5
0.656065606560656,2.4128815548779547e-5
0.6564656465646564,2.2325155057345558e-5
0.6568656865686568,1.9633548700825898e-5
0.6572657265726572,1.6168905829699876e-5
0.6576657665766577,1.2086378088083105e-5
0.658065806580658,7.613195886685409e-6
0.6584658465846585,2.912831579382491e-6
0.6588658865886589,-1.9032845973987467e-6
0.6592659265926593,-6.625488849859584e-6
0.6596659665966597,-1.1110652459206394e-5
0.6600660066006601,-1.5273818368660708e-5
0.6604660466046605,-1.899671877972353e-5
0.6608660866086609,-2.2198564849806868e-5
0.6612661266126613,-2.4826769062763487e-5
0.6616661666166617,-2.670578119101652e-5
0.6620662066206621,-2.777289493005597e-5
0.6624662466246625,-2.7916780262843277e-5
0.6628662866286629,-2.7101195486795016e-5
0.6632663266326633,-2.54044611150972e-5
0.6636663666366637,-2.285585426323178e-5
0.6640664066406641,-1.962248725911886e-5
0.6644664466446645,-1.5750282203380594e-5
0.6648664866486649,-1.1459316570872069e-5
0.6652665266526653,-6.838542562670469e-6
0.6656665666566657,-2.0276422329212895e-6
0.6660666066606661,2.828702541646244e-6
0.6664666466646665,7.58091257646587e-6
0.6668666866686669,1.2046628959899719e-5
0.6672667266726673,1.611492549061233e-5
0.6676667666766677,1.9656522272731847e-5
0.6680668066806681,2.2572391156189253e-5
0.6684668466846685,2.478434571162591e-5
0.6688668866886689,2.614478734208614e-5
0.6692669266926693,2.663639201991308e-5
0.6696669666966697,2.6249959851953886e-5
0.6700670067006701,2.501502524959731e-5
0.6704670467046705,2.3122163198191492e-5
0.6708670867086709,2.057849902104003e-5
0.6712671267126713,1.7508331122462195e-5
0.6716671667166717,1.3979966115296172e-5
0.6720672067206721,1.001664955133097e-5
0.6724672467246725,5.767514070664781e-6
0.6728672867286729,1.3779651982515073e-6
0.6732673267326733,-3.0888687733154896e-6
0.6736673667366737,-7.4465771522091995e-6
0.6740674067406741,-1.1727904788705334e-5
0.6744674467446745,-1.5835206139097613e-5
0.6748674867486749,-1.9523196257115183e-5
0.6752675267526753,-2.277636752409662e-5
0.6756675667566757,-2.545223401134722e-5
0.6760676067606761,-2.747130682517751e-5
0.6764676467646765,-2.87959884225919e-5
0.6768676867686769,-2.931783236453933e-5
0.6772677267726773,-2.9161780724068498e-5
0.6776677667766777,-2.837001446479026e-5
0.6780678067806781,-2.688855136365187e-5
0.6784678467846785,-2.4762862496530147e-5
0.6788678867886789,-2.2012768343876443e-5
0.6792679267926793,-1.8678951095502105e-5
0.6796679667966797,-1.4914490413187043e-5
0.6800680068006801,-1.0774254442597053e-5
0.6804680468046805,-6.413046462427907e-6
0.6808680868086809,-1.8790164943716103e-6
0.6812681268126812,2.7443268695304113e-6
0.6816681668166816,7.192781464437914e-6
0.682068206820682,1.148347970217345e-5
0.6824682468246824,1.541255479239889e-5
0.6828682868286828,1.89323309255085e-5
0.6832683268326832,2.194070652664082e-5
0.6836683668366836,2.438175835139944e-5
0.684068406840684,2.631620595608397e-5
0.6844684468446844,2.7633239882224325e-5
0.6848684868486848,2.829101301288217e-5
0.6852685268526852,2.827903718510827e-5
0.6856685668566856,2.7612303657276183e-5
0.686068606860686,2.6451556343398686e-5
0.6864686468646864,2.4788785459584073e-5
0.6868686868686869,2.2568720396826114e-5
0.6872687268726873,1.9963556209978695e-5
0.6876687668766877,1.6938700209134794e-5
0.688068806880688,1.3546813171699812e-5
0.6884688468846885,9.838079440604997e-6
0.6888688868886889,5.834260696668814e-6
0.6892689268926893,1.7532152908894538e-6
0.6896689668966897,-2.4057980022029746e-6
0.6900690069006901,-6.490931107466791e-6
0.6904690469046905,-1.045977522276531e-5
0.6908690869086909,-1.4215783704363272e-5
0.6912691269126913,-1.776010028370356e-5
0.6916691669166917,-2.110242233771542e-5
0.6920692069206921,-2.4044512879212165e-5
0.6924692469246925,-2.6579497842293964e-5
0.6928692869286929,-2.869807283356618e-5
0.6932693269326933,-3.039882036787178e-5
0.6936693669366937,-3.154851635289724e-5
0.6940694069406941,-3.2184984029015595e-5
0.6944694469446945,-3.22772072028632e-5
0.6948694869486949,-3.166654644670697e-5
0.6952695269526953,-3.0406938841542885e-5
0.6956695669566957,-2.8568938679668365e-5
0.6960696069606961,-2.6340000668867436e-5
0.6964696469646965,-2.3834599845368176e-5
0.6968696869686969,-2.0998032780494835e-5
0.6972697269726973,-1.784649264649496e-5
0.6976697669766977,-1.4320262033379327e-5
0.6980698069806981,-1.0470947876317638e-5
0.6984698469846985,-6.417123190799456e-6
0.6988698869886989,-2.24598289966238e-6
0.6992699269926993,1.860153654886787e-6
0.6996699669966997,5.851564411685217e-6
0.7000700070007001,9.585575755449716e-6
0.7004700470047005,1.3054011019919542e-5
0.7008700870087009,1.6317416473982105e-5
0.7012701270127013,1.936830009968693e-5
0.7016701670167017,2.2243320040082892e-5
0.7020702070207021,2.4966467576020834e-5
0.7024702470247025,2.729110811294788e-5
0.7028702870287029,2.9140914278885655e-5
0.7032703270327033,3.0426948125578113e-5
0.7036703670367037,3.123330497784016e-5
0.7040704070407041,3.1629778657643604e-5
0.7044704470447045,3.1569602132297536e-5
0.7048704870487049,3.105618689905332e-5
0.7052705270527053,3.0304097945355046e-5
0.7056705670567057,2.92462442587349e-5
0.7060706070607061,2.7847872658193218e-5
0.7064706470647065,2.6258510755716724e-5
0.7068706870687069,2.434313529334209e-5
0.7072707270727073,2.2197821771541282e-5
0.7076707670767077,1.966268030609286e-5
0.7080708070807081,1.6698237006340655e-5
0.7084708470847085,1.3567664843200378e-5
0.7088708870887089,1.0188518131531987e-5
0.7092709270927093,6.712741893094565e-6
0.7096709670967097,3.280689848089713e-6
0.7100710071007101,-2.5673321368824276e-7
0.7104710471047105,-3.716051608537718e-6
0.7108710871087109,-7.206142498911161e-6
0.7112711271127112,-1.074172624793146e-5
0.7116711671167116,-1.4208704652657334e-5
0.712071207120712,-1.7617061289360025e-5
0.7124712471247124,-2.0900695820974535e-5
0.7128712871287128,-2.3944279267551494e-5
0.7132713271327132,-2.667478678103352e-5
0.7136713671367136,-2.9043227812719508e-5
0.714071407140714,-3.1073116445123894e-5
0.7144714471447144,-3.2895167990709684e-5
0.7148714871487148,-3.4492230396893087e-5
0.7152715271527152,-3.583180407804032e-5
0.7156715671567156,-3.700957371191582e-5
0.716071607160716,-3.7829562519658966e-5
0.7164716471647165,-3.828430008537276e-5
0.7168716871687169,-3.841621158112707e-5
0.7172717271727173,-3.8136985062164896e-5
0.7176717671767177,-3.748735346845167e-5
0.7180718071807181,-3.638844701339683e-5
0.7184718471847185,-3.512352347301295e-5
0.7188718871887189,-3.3778536487949484e-5
0.7192719271927193,-3.224200069884553e-5
0.7196719671967197,-3.058921894835698e-5
0.7200720072007201,-2.8551101872248408e-5
0.7204720472047205,-2.6078488748443318e-5
0.7208720872087209,-2.331419374501653e-5
0.7212721272127213,-2.0236363737075047e-5
0.7216721672167217,-1.712576091403295e-5
0.7220722072207221,-1.4135280847149545e-5
0.7224722472247225,-1.1137657560056358e-5
0.7228722872287229,-8.29515897690647e-6
0.7232723272327233,-5.366500368725324e-6
0.7236723672367237,-2.5077362510173007e-6
0.7240724072407241,1.8231728948769899e-7
0.7244724472447245,3.054568762816956e-6
0.7248724872487249,5.8623456483386516e-6
0.7252725272527253,8.730962546860122e-6
0.7256725672567257,1.1607046743328242e-5
0.7260726072607261,1.441111319430699e-5
0.7264726472647265,1.7215459178571146e-5
0.7268726872687269,1.9943782746223437e-5
0.7272727272727273,2.245872650749603e-5
0.7276727672767277,2.486752198979647e-5
0.7280728072807281,2.728810363680778e-5
0.7284728472847285,2.9460612959636423e-5
0.7288728872887289,3.157074011564398e-5
0.7292729272927293,3.3567430253289565e-5
0.7296729672967297,3.52193761443409e-5
0.7300730073007301,3.6542532835692754e-5
0.7304730473047305,3.757383780378376e-5
0.7308730873087309,3.8417279911301394e-5
0.7312731273127313,3.928260235336323e-5
0.7316731673167317,4.0127565887754235e-5
0.7320732073207321,4.1020701557314965e-5
0.7324732473247325,4.2006840114794386e-5
0.7328732873287329,4.2971930719198914e-5
0.7332733273327333,4.3944650985394684e-5
0.7336733673367337,4.478951281838839e-5
0.7340734073407341,4.5465074134581895e-5
0.7344734473447345,4.59282951738027e-5
0.7348734873487349,4.598159023594395e-5
0.7352735273527353,4.5630808017560476e-5
0.7356735673567357,4.507621996233113e-5
0.7360736073607361,4.438257814226576e-5
0.7364736473647365,4.371615368120585e-5
0.7368736873687369,4.317684046747927e-5
0.7372737273727373,4.2665785372347775e-5
0.7376737673767377,4.209684892214627e-5
0.7380738073807381,4.154738498535204e-5
0.7384738473847385,4.0825297117019765e-5
0.7388738873887389,3.9845800864496406e-5
0.7392739273927393,3.8785839017979606e-5
0.7396739673967397,3.755630835616808e-5
0.7400740074007401,3.611863061123155e-5
0.7404740474047405,3.4821083418429266e-5
0.7408740874087409,3.345562403533897e-5
0.7412741274127413,3.2127919607410904e-5
0.7416741674167416,3.090164342353652e-5
0.742074207420742,2.9397077391163373e-5
0.7424742474247424,2.792638193105379e-5
0.7428742874287428,2.6219334954169504e-5
0.7432743274327432,2.4151346396800166e-5
0.7436743674367436,2.2023014093291993e-5
0.744074407440744,1.9649110759412114e-5
0.7444744474447444,1.734857102231313e-5
0.7448744874487448,1.5217668830669329e-5
0.7452745274527453,1.3309884451445653e-5
0.7456745674567457,1.1568636384490238e-5
0.746074607460746,1.029248819009454e-5
0.7464746474647465,9.32014139359838e-6
0.7468746874687469,8.411385508888536e-6
0.7472747274727473,7.626837006086129e-6
0.7476747674767477,6.595353003235882e-6
0.7480748074807481,5.423246841135265e-6
0.7484748474847485,3.957560214457034e-6
0.7488748874887489,2.375102166357612e-6
0.7492749274927493,9.235392215700688e-7
0.7496749674967497,-5.522825092807437e-7
0.7500750075007501,-1.7672765639797916e-6
0.7504750475047505,-2.8741208603910717e-6
0.7508750875087509,-4.131114331618058e-6
0.7512751275127513,-5.293372144943298e-6
0.7516751675167517,-6.550284393752603e-6
0.7520752075207521,-8.072538547287955e-6
0.7524752475247525,-9.39419053930246e-6
0.7528752875287529,-1.0941242106987659e-5
0.7532753275327533,-1.2517818465507258e-5
0.7536753675367537,-1.3752731545357832e-5
0.7540754075407541,-1.5032250797714086e-5
0.7544754475447545,-1.6277066039210863e-5
0.7548754875487549,-1.745981430945065e-5
0.7552755275527553,-1.8829949104209875e-5
0.7556755675567557,-2.0075012464232378e-5
0.7560756075607561,-2.1380381451940877e-5
0.7564756475647565,-2.3078952873512026e-5
0.7568756875687569,-2.4629298411210643e-5
0.7572757275727573,-2.666879986484849e-5
0.7576757675767577,-2.90239408512194e-5
0.7580758075807581,-3.172450891081313e-5
0.7584758475847585,-3.473267127226953e-5
0.7588758875887589,-3.7553105141169274e-5
0.7592759275927593,-4.0682800133667874e-5
0.7596759675967597,-4.3900036066885084e-5
0.7600760076007601,-4.711172987659218e-5
0.7604760476047605,-5.0652101958675866e-5
0.7608760876087609,-5.430040670950653e-5
0.7612761276127613,-5.805642224546159e-5
0.7616761676167617,-6.156179836150355e-5
0.7620762076207621,-6.561931741461136e-5
0.7624762476247625,-6.965420186250126e-5
0.7628762876287629,-7.298904961719477e-5
0.7632763276327633,-7.733986133925952e-5
0.7636763676367637,-8.07762854609928e-5
0.7640764076407641,-8.509304367410042e-5
0.7644764476447645,-8.953947210246782e-5
0.7648764876487649,-9.377074687511033e-5
0.7652765276527653,-9.896461139424773e-5
0.7656765676567657,-0.00010368986742126385
0.7660766076607661,-0.00010900436125982349
0.7664766476647665,-0.00011319398585996066
0.7668766876687669,-0.00011711571019026867
0.7672767276727673,-0.0001214309821424564
0.7676767676767677,-0.0001256432835402832
0.7680768076807681,-0.00013088042278763812
0.7684768476847685,-0.0001359809279242452
0.7688768876887689,-0.00014116631345900688
0.7692769276927693,-0.00014742073577422854
0.7696769676967697,-0.00015350388936077874
0.7700770077007701,-0.00016052050619555502
0.7704770477047705,-0.00016685564791368845
0.770877087708771,-0.00017365983366049442
0.7712771277127713,-0.0001809875877738787
0.7716771677167716,-0.00018786963241054777
0.772077207720772,-0.00019592948666166676
0.7724772477247724,-0.0002034859362487762
0.7728772877287728,-0.00021025882730404954
0.7732773277327732,-0.00021654141715762854
0.7736773677367736,-0.00022240554268715407
0.774077407740774,-0.00022857951131005638
0.7744774477447744,-0.00023289088710795602
0.7748774877487749,-0.0002380623663707504
0.7752775277527753,-0.0002421973939044919
0.7756775677567757,-0.0002469934019444231
0.7760776077607761,-0.0002509483558922887
0.7764776477647765,-0.0002538738857706946
0.7768776877687769,-0.0002589284263940228
0.7772777277727773,-0.0002633057748241685
0.7776777677767777,-0.00026688926049567296
0.7780778077807781,-0.0002731155632280935
0.7784778477847785,-0.00027747426587937385
0.7788778877887789,-0.000281389805529747
0.7792779277927793,-0.00028796982767373414
0.7796779677967797,-0.00029325288091619495
0.7800780078007801,-0.0002998152202720872
0.7804780478047805,-0.0003028179903570849
0.7808780878087809,-0.0003048102588275592
0.7812781278127813,-0.0003062329878900649
0.7816781678167817,-0.00030406781377473324
0.7820782078207821,-0.0003052862301975712
0.7824782478247825,-0.0003079639761672526
0.7828782878287829,-0.0003117385712841647
0.7832783278327833,-0.0003148974038090224
0.7836783678367837,-0.00031500605470791143
0.7840784078407841,-0.00031480838415143264
0.7844784478447845,-0.00031256407964652677
0.7848784878487849,-0.0003126244988232163
0.7852785278527853,-0.00031138909930752967
0.7856785678567857,-0.0003103878349139111
0.7860786078607861,-0.0003143486363081094
0.7864786478647865,-0.00031775352294022285
0.7868786878687869,-0.0003171934050143488
0.7872787278727873,-0.00031884088923320175
0.7876787678767877,-0.00031938980091580915
0.7880788078807881,-0.0003194713962712259
0.7884788478847885,-0.00032344017948776616
0.7888788878887889,-0.00032727859613201904
0.7892789278927893,-0.00033292920727778785
0.7896789678967897,-0.0003402666074960037
0.7900790079007901,-0.00034909685171907734
0.7904790479047905,-0.0003581667730276905
0.7908790879087909,-0.0003702920243626173
0.7912791279127913,-0.00038170709382867596
0.7916791679167917,-0.00039704594921960434
0.7920792079207921,-0.00041074901066895375
0.7924792479247925,-0.000416621906671244
0.7928792879287929,-0.00042433199896507734
0.7932793279327933,-0.0004268976111493905
0.7936793679367937,-0.0004321726638526757
0.7940794079407941,-0.0004386790193487422
0.7944794479447945,-0.00044430774991860433
0.7948794879487949,-0.00045282338944965805
0.7952795279527953,-0.00045591537106992597
0.7956795679567957,-0.0004567241224649188
0.7960796079607961,-0.0004578187027828029
0.7964796479647965,-0.0004547609352567872
0.7968796879687969,-0.00045511538089329506
0.7972797279727973,-0.0004565795070474721
0.7976797679767977,-0.00045737934336725905
0.7980798079807981,-0.0004612382480310706
0.7984798479847985,-0.00046519628639876687
0.7988798879887989,-0.00047159964655890674
0.7992799279927993,-0.0004803300542650102
0.7996799679967997,-0.0004874439836048128
0.8000800080008001,-0.0004967192933134079
0.8004800480048005,-0.0005159162985455268
0.800880088008801,-0.0005363464881758817
0.8012801280128014,-0.0005514390307895523
0.8016801680168018,-0.0005702905256064206
0.802080208020802,-0.0005838077648231688
0.8024802480248024,-0.0005945792310279308
0.8028802880288028,-0.0006085661975823164
0.8032803280328032,-0.0006236390336088471
0.8036803680368036,-0.0006347929131030328
0.804080408040804,-0.0006442484586955677
0.8044804480448045,-0.0006576403571544598
0.8048804880488049,-0.0006715546236196468
0.8052805280528053,-0.0006855577205445162
0.8056805680568057,-0.0006937432564089463
0.8060806080608061,-0.0006946763298863456
0.8064806480648065,-0.0006913352462311895
0.8068806880688069,-0.0006922174520458957
0.8072807280728073,-0.0006969910095180054
0.8076807680768077,-0.0007026058601591889
0.8080808080808081,-0.0007107120871262529
0.8084808480848085,-0.0007130243325994545
0.8088808880888089,-0.0007174080789440762
0.8092809280928093,-0.0007300704375161615
0.8096809680968097,-0.0007541251954806261
0.8100810081008101,-0.0007952461360742347
0.8104810481048105,-0.0008449711265110238
0.8108810881088109,-0.0009028407437173258
0.8112811281128113,-0.0009598406440280149
0.8116811681168117,-0.0010148200986336564
0.8120812081208121,-0.0010706607830728576
0.8124812481248125,-0.0011287999034506613
0.8128812881288129,-0.001179031684932913
0.8132813281328133,-0.001223526645802303
0.8136813681368137,-0.0012600672347276298
0.8140814081408141,-0.0012834883281128973
0.8144814481448145,-0.0012982253292383172
0.8148814881488149,-0.0013002093879400656
0.8152815281528153,-0.0012916446439992513
0.8156815681568157,-0.001273974617010426
0.8160816081608161,-0.001246179807247061
0.8164816481648165,-0.0012142695598842124
0.8168816881688169,-0.0011751813999121286
0.8172817281728173,-0.001128527806232127
0.8176817681768177,-0.001073200704238414
0.8180818081808181,-0.0010128691467980178
0.8184818481848185,-0.0009440623094596756
0.8188818881888189,-0.0008700083596769048
0.8192819281928193,-0.0008057963747414576
0.8196819681968197,-0.0007441236306157395
0.8200820082008201,-0.0006943670154825055
0.8204820482048205,-0.0006563234036953136
0.8208820882088209,-0.0006312532875408505
0.8212821282128213,-0.0006183365877990843
0.8216821682168217,-0.0006123957717715789
0.8220822082208221,-0.0006216390063467914
0.8224822482248225,-0.000645718003592588
0.8228822882288229,-0.0006830119858591832
0.8232823282328233,-0.0007355917219478425
0.8236823682368237,-0.0008008333351473274
0.8240824082408241,-0.0008742421983110871
0.8244824482448245,-0.0009460782420584735
0.8248824882488249,-0.001017083067616248
0.8252825282528253,-0.001088214019667022
0.8256825682568257,-0.0011554267522505823
0.8260826082608261,-0.0012258037151892387
0.8264826482648265,-0.0012968629452886349
0.8268826882688269,-0.0013689726210953101
0.8272827282728273,-0.0014340456138565716
0.8276827682768277,-0.0014876283349789798
0.8280828082808281,-0.00152543867245572
0.8284828482848285,-0.0015544571929184403
0.828882888288829,-0.0015658804888509792
0.8292829282928293,-0.0015644543866379368
0.8296829682968297,-0.0015572107832993454
0.8300830083008301,-0.001528207479751853
0.8304830483048306,-0.0014838120556119327
0.830883088308831,-0.0014205216332363602
0.8312831283128314,-0.0013498057514896578
0.8316831683168318,-0.0012826524347648305
0.8320832083208322,-0.0012155163195919638
0.8324832483248324,-0.001143431413716034
0.8328832883288328,-0.0010721438526472005
0.8332833283328333,-0.0009950662689971745
0.8336833683368337,-0.0009204206935809756
0.834083408340834,-0.0008519260169631837
0.8344834483448345,-0.0007882309717731351
0.8348834883488349,-0.0007380714432279889
0.8352835283528353,-0.0006994780083055263
0.8356835683568357,-0.0006741485881082698
0.8360836083608361,-0.0006622956752597997
0.8364836483648365,-0.0006648897437103451
0.8368836883688369,-0.0006879101563254941
0.8372837283728373,-0.0007306230159588312
0.8376837683768377,-0.0007865253414619799
0.8380838083808381,-0.0008460398255863699
0.8384838483848385,-0.0009095830002572303
0.8388838883888389,-0.0009749032837843008
0.8392839283928393,-0.0010337020114780382
0.8396839683968397,-0.0010986795908125013
0.8400840084008401,-0.001171383028026024
0.8404840484048405,-0.0012444283332481432
0.8408840884088409,-0.0013130356896954298
0.8412841284128413,-0.0013673662615424909
0.8416841684168417,-0.0014140020561166367
0.8420842084208421,-0.0014449108949692868
0.8424842484248425,-0.001463113093653795
0.8428842884288429,-0.0014723833687688426
0.8432843284328433,-0.0014604975746380644
0.8436843684368437,-0.0014390011844530592
0.8440844084408441,-0.001408655090030797
0.8444844484448445,-0.0013622799473226033
0.8448844884488449,-0.0013065802067777077
0.8452845284528453,-0.0012373194677984811
0.8456845684568457,-0.0011543934377171439
0.8460846084608461,-0.001069537016922778
0.8464846484648465,-0.0009823326932967835
0.8468846884688469,-0.0008932617396170406
0.8472847284728473,-0.0008117146885245341
0.8476847684768477,-0.0007314266936455094
0.8480848084808481,-0.0006612455377824067
0.8484848484848485,-0.0006013306810579433
0.8488848884888489,-0.0005544332259005413
0.8492849284928493,-0.0005216481138907714
0.8496849684968497,-0.0004981797690054024
0.8500850085008501,-0.000496299439996406
0.8504850485048505,-0.0005208254092071429
0.8508850885088509,-0.0005649300323016526
0.8512851285128513,-0.0006416807829583426
0.8516851685168517,-0.0007302900381816191
0.8520852085208521,-0.0008269394344682657
0.8524852485248525,-0.0009370797595509017
0.8528852885288529,-0.0010343856083992464
0.8532853285328533,-0.0011265392953613007
0.8536853685368537,-0.0012093665122871466
0.8540854085408541,-0.0012761215143455018
0.8544854485448545,-0.0013305436834270823
0.8548854885488549,-0.0013636775495324271
0.8552855285528553,-0.0013781397285777264
0.8556855685568557,-0.0013710902860781526
0.8560856085608561,-0.001338903988427148
0.8564856485648565,-0.0012889985924201541
0.8568856885688569,-0.0012190314866965257
0.8572857285728573,-0.0011341155893574983
0.8576857685768577,-0.001047302021470825
0.8580858085808581,-0.0009559349227841185
0.8584858485848585,-0.0008691447066160873
0.858885888588859,-0.0007911508634292352
0.8592859285928593,-0.0007199794751077127
0.8596859685968598,-0.0006623567197780733
0.8600860086008602,-0.0006150206907983014
0.8604860486048606,-0.0005783989270693457
0.860886088608861,-0.0005577824264914599
0.8612861286128614,-0.000548991543379701
0.8616861686168618,-0.0005525435951615199
0.8620862086208622,-0.0005640397725951429
0.8624862486248625,-0.0005875106950869735
0.8628862886288629,-0.0006125660380747466
0.8632863286328633,-0.0006484734491766786
0.8636863686368637,-0.0006989594907647056
0.8640864086408641,-0.0007535097280979564
0.8644864486448645,-0.0008120834363496976
0.8648864886488649,-0.000874030679333504
0.8652865286528653,-0.0009370598140776565
0.8656865686568657,-0.0009903828361375044
0.8660866086608661,-0.001036926069056976
0.8664866486648665,-0.0010756201525230213
0.8668866886688669,-0.0010964290522090525
0.8672867286728673,-0.0011039559679847377
0.8676867686768677,-0.001101928544657016
0.8680868086808681,-0.0010814781157194031
0.8684868486848685,-0.001052839358725327
0.8688868886888689,-0.001013453786824825
0.8692869286928693,-0.0009594418752020828
0.8696869686968697,-0.0009003097331600207
0.8700870087008701,-0.0008436347546723622
0.8704870487048705,-0.000786800349851069
0.8708870887088709,-0.0007334109955914048
0.8712871287128713,-0.0006876616740864039
0.8716871687168717,-0.0006463348071025221
0.8720872087208721,-0.0006081020279387617
0.8724872487248725,-0.0005783908303379215
0.8728872887288729,-0.0005503723430021756
0.8732873287328733,-0.0005321344156566377
0.8736873687368737,-0.000525962022370291
0.8740874087408741,-0.0005271927800386544
0.8744874487448745,-0.0005369661063167053
0.8748874887488749,-0.0005506193302934614
0.8752875287528753,-0.0005714248121832244
0.8756875687568757,-0.0006008906919873769
0.8760876087608761,-0.0006269572215463481
0.8764876487648765,-0.0006545360466258254
0.8768876887688769,-0.0006799656438562229
0.8772877287728773,-0.0007124955669879363
0.8776877687768777,-0.0007456146604177816
0.8780878087808781,-0.0007779532238343101
0.8784878487848785,-0.000808542748935992
0.8788878887888789,-0.0008314186985603766
0.8792879287928793,-0.0008517621070038839
0.8796879687968797,-0.0008666786001606253
0.8800880088008801,-0.0008738281913614476
0.8804880488048805,-0.0008699977720046104
0.8808880888088809,-0.0008512545600631027
0.8812881288128813,-0.0008181429557967412
0.8816881688168817,-0.0007756807565814372
0.8820882088208821,-0.000728336844963956
0.8824882488248825,-0.0006620683179437703
0.8828882888288829,-0.0005876988887004164
0.8832883288328833,-0.0005246473807343777
0.8836883688368837,-0.000461331212098709
0.8840884088408841,-0.00040128740671552254
0.8844884488448845,-0.000348214712368039
0.8848884888488849,-0.00030041437358330203
0.8852885288528853,-0.00026683838697874607
0.8856885688568857,-0.0002451524480882872
0.8860886088608861,-0.00024310024038542988
0.8864886488648865,-0.00025431660942110135
0.8868886888688869,-0.0002799653219821008
0.8872887288728873,-0.0003242316480130125
0.8876887688768877,-0.0003813020636531661
0.8880888088808881,-0.0004498126711972861
0.8884888488848885,-0.0005227818421850716
0.888888888888889,-0.0005914820264442955
0.8892889288928894,-0.0006548114279658623
0.8896889688968898,-0.0007069758696468531
0.8900890089008902,-0.0007474142483427093
0.8904890489048906,-0.0007706263022414506
0.890889088908891,-0.0007823644425470344
0.8912891289128914,-0.0007730248264384565
0.8916891689168918,-0.0007375367788612086
0.8920892089208922,-0.0006875499049840417
0.8924892489248926,-0.0006238098712557927
0.8928892889288929,-0.0005420609488737405
0.8932893289328933,-0.00045825970822283013
0.8936893689368937,-0.0003686076521111914
0.8940894089408941,-0.0002759844529006128
0.8944894489448945,-0.0001881687202048843
0.8948894889488949,-0.00011054049300263102
0.8952895289528953,-5.4285384420482696e-5
0.8956895689568957,-1.3732939015520529e-5
0.8960896089608961,6.906957048802287e-6
0.8964896489648965,7.262491118376069e-6
0.8968896889688969,-6.159229587077153e-6
0.8972897289728973,-4.279041399316008e-5
0.8976897689768977,-9.713118890430916e-5
0.8980898089808981,-0.00016064916836372456
0.8984898489848985,-0.00023165547064912806
0.8988898889888989,-0.0002998185475462656
0.8992899289928993,-0.0003788481807210642
0.8996899689968997,-0.00045558393240199835
0.9000900090009001,-0.0005287172580498989
0.9004900490049005,-0.0005881993644327177
0.9008900890089009,-0.0006241330102554343
0.9012901290129013,-0.0006458910795632267
0.9016901690169017,-0.0006345480083752575
0.9020902090209021,-0.0006002388587781626
0.9024902490249025,-0.0005353669908447212
0.9028902890289029,-0.0004420735037607426
0.9032903290329033,-0.0003328210608000426
0.9036903690369037,-0.00021418670369949266
0.9040904090409041,-9.702491184951367e-5
0.9044904490449045,1.8317647419885397e-5
0.9048904890489049,0.00012110368975321029
0.9052905290529053,0.00020316692283009474
0.9056905690569057,0.0002598075314251269
0.9060906090609061,0.0003024937179723075
0.9064906490649065,0.0003060054522479594
0.9068906890689069,0.0002846714449151466
0.9072907290729073,0.00023300343523141587
0.9076907690769077,0.00015126188848432753
0.9080908090809081,5.380978193580965e-5
0.9084908490849085,-6.559868715308448e-5
0.9088908890889089,-0.00018594168878149908
0.9092909290929093,-0.00030414198896133726
0.9096909690969097,-0.0004091039496328386
0.9100910091009101,-0.0004933288778052325
0.9104910491049105,-0.0005491636423408941
0.9108910891089109,-0.0005698511364355952
0.9112911291129113,-0.000557151832547037
0.9116911691169117,-0.0005102482975463396
0.9120912091209121,-0.0004325771822323854
0.9124912491249125,-0.0003282790423450588
0.9128912891289129,-0.0002029014514252081
0.9132913291329133,-7.082585976034284e-5
0.9136913691369137,6.756058297102685e-5
0.9140914091409141,0.00020280700452027234
0.9144914491449145,0.0003183095870807062
0.9148914891489149,0.00041393135992362495
0.9152915291529153,0.0004770329181841837
0.9156915691569157,0.0005043832927944525
0.9160916091609161,0.0004874875760190467
0.9164916491649165,0.0004254971771826266
0.916891689168917,0.0003326180396307499
0.9172917291729173,0.00020786238317899164
0.9176917691769177,6.697311448042309e-5
0.9180918091809182,-8.54136618426149e-5
0.9184918491849186,-0.00023826646196928314
0.918891889188919,-0.0003728405703475879
0.9192919291929194,-0.0004896880700557549
0.9196919691969198,-0.000571932238368239
0.9200920092009202,-0.0006160593413625515
0.9204920492049206,-0.000617964723746034
0.920892089208921,-0.0005759910248893385
0.9212921292129214,-0.0005040224652815284
0.9216921692169218,-0.00039510837177958447
0.9220922092209222,-0.00026338311478626975
0.9224922492249226,-0.00012135971482932217
0.922892289228923,3.254007704941997e-5
0.9232923292329233,0.0001798747623591168
0.9236923692369237,0.0003061399681469623
0.9240924092409241,0.00040018673259495374
0.9244924492449245,0.0004598830466195636
0.9248924892489249,0.00047922315301246465
0.9252925292529253,0.00045192757205855805
0.9256925692569257,0.00038505025860505193
0.9260926092609261,0.00028131756255272977
0.9264926492649265,0.00014442950432677626
0.9268926892689269,-1.463131826323627e-5
0.9272927292729273,-0.00017847756812128246
0.9276927692769277,-0.00034061332736853855
0.9280928092809281,-0.0004954616932507094
0.9284928492849285,-0.0006277320503376982
0.9288928892889289,-0.0007317059513543833
0.9292929292929293,-0.0007963285547666898
0.9296929692969297,-0.0007977946620869869
0.9300930093009301,-0.0007607144224112683
0.9304930493049305,-0.0006773678944798633
0.9308930893089309,-0.0005476000805037795
0.9312931293129313,-0.0003856023174590162
0.9316931693169317,-0.00021444734591366532
0.9320932093209321,-3.560889908091336e-5
0.9324932493249325,0.00012450111575340594
0.9328932893289329,0.00025273280140111765
0.9332933293329333,0.0003467257950145741
0.9336933693369337,0.0003929645833316009
0.9340934093409341,0.0003886302507146999
0.9344934493449345,0.0003424350185262104
0.9348934893489349,0.00024646694623556287
0.9352935293529353,0.00011074892950252435
0.9356935693569357,-4.8895582889924016e-5
0.9360936093609361,-0.0002157004153087172
0.9364936493649365,-0.0003740523891012093
0.9368936893689369,-0.0005269481259779774
0.9372937293729373,-0.0006448675072175947
0.9376937693769377,-0.0007281381032621659
0.9380938093809381,-0.0007648716419373092
0.9384938493849385,-0.0007590084462150148
0.9388938893889389,-0.0007156087158222413
0.9392939293929393,-0.0006540106312172833
0.9396939693969397,-0.0005735558258499196
0.9400940094009401,-0.00046622953581212934
0.9404940494049405,-0.00034047440591100653
0.9408940894089409,-0.00021373061091772838
0.9412941294129413,-0.00010058996725126335
0.9416941694169417,-1.2038853433482544e-5
0.9420942094209421,3.45518964572078e-5
0.9424942494249425,4.8506990247443316e-5
0.9428942894289429,3.67322999362818e-5
0.9432943294329433,-1.5775696668329786e-5
0.9436943694369437,-8.960938887458969e-5
0.9440944094409441,-0.0001819481993544092
0.9444944494449445,-0.00028833533898686703
0.9448944894489449,-0.0003845970146185984
0.9452945294529453,-0.0004726092259742798
0.9456945694569457,-0.0005429236567397189
0.9460946094609461,-0.0005920511316439558
0.9464946494649465,-0.0006163363701661984
0.946894689468947,-0.0006230875374027833
0.9472947294729473,-0.0006003922529109473
0.9476947694769478,-0.000561552364746587
0.9480948094809482,-0.0005161436749132609
0.9484948494849486,-0.0004650484123011889
0.948894889488949,-0.00041862835921607777
0.9492949294929494,-0.0003775419286744519
0.9496949694969498,-0.00034864395857545083
0.9500950095009502,-0.0003368363850111411
0.9504950495049506,-0.000336767172288005
0.950895089508951,-0.0003426598934641589
0.9512951295129514,-0.00034962261250673365
0.9516951695169518,-0.0003485854507212227
0.9520952095209522,-0.0003381186530151681
0.9524952495249526,-0.0003374998405989982
0.952895289528953,-0.0003511905119564507
0.9532953295329533,-0.00037083308614607735
0.9536953695369537,-0.00038337826675505227
0.9540954095409541,-0.0003922532800957057
0.9544954495449545,-0.00039466402950369406
0.9548954895489549,-0.00040126035752974243
0.9552955295529553,-0.00041117404253926404
0.9556955695569557,-0.0004287054277457014
0.9560956095609561,-0.0004448123518518976
0.9564956495649565,-0.00046148147974259257
0.9568956895689569,-0.000497091139566308
0.9572957295729573,-0.000535574971156999
0.9576957695769577,-0.0005710639799614836
0.9580958095809581,-0.0005927414859449032
0.9584958495849585,-0.0006073039175865658
0.9588958895889589,-0.0006059301139177686
0.9592959295929593,-0.0006091908963100356
0.9596959695969597,-0.0006182310340577535
0.9600960096009601,-0.0006211844389492904
0.9604960496049605,-0.0006263667858587285
0.9608960896089609,-0.0006229933905061158
0.9612961296129613,-0.0006013256504633635
0.9616961696169617,-0.0005543847716068528
0.9620962096209621,-0.0004915393462642803
0.9624962496249625,-0.00041919091744016534
0.9628962896289629,-0.0003384655359306432
0.9632963296329633,-0.000257992601378515
0.9636963696369637,-0.0001889860513914765
0.9640964096409641,-0.00012844610807802304
0.9644964496449645,-7.969500032098398e-5
0.9648964896489649,-5.68011918442024e-5
0.9652965296529653,-6.416833652919673e-5
0.9656965696569657,-0.00010236516581341171
0.9660966096609661,-0.00016396839181070932
0.9664966496649665,-0.00024910567329086697
0.9668966896689669,-0.0003518272733826211
0.9672967296729673,-0.0004757226378573065
0.9676967696769677,-0.000618639653130526
0.9680968096809681,-0.0007429025773599551
0.9684968496849685,-0.0008256077159552455
0.9688968896889689,-0.000823317283833308
0.9692969296929693,-0.0007451912814534778
0.9696969696969697,-0.0006050065526471138
0.9700970097009701,-0.0004205779413096744
0.9704970497049705,-0.00022234504439708203
0.9708970897089709,-1.551848010752921e-5
0.9712971297129713,0.00017790715363788512
0.9716971697169717,0.0003481132518876051
0.9720972097209721,0.0004927395672467416
0.9724972497249725,0.0005854316522754532
0.9728972897289729,0.0006264125074403881
0.9732973297329733,0.0006003786316312598
0.9736973697369737,0.0005079073531921718
0.9740974097409741,0.0003576695471163016
0.9744974497449745,0.0001477049866654978
0.9748974897489749,-7.230683608763777e-5
0.9752975297529753,-0.0002750810600240794
0.9756975697569757,-0.00044982556354300485
0.9760976097609761,-0.0005629086015380147
0.9764976497649765,-0.0006141687971102094
0.976897689768977,-0.0005988851219529412
0.9772977297729774,-0.0005410643519989933
0.9776977697769778,-0.00042835637427410256
0.9780978097809782,-0.0002712737091234152
0.9784978497849786,-0.00010172952368012189
0.978897889788979,8.010580108239185e-5
0.9792979297929794,0.00023117556613727608
0.9796979697969798,0.000351756791837049
0.9800980098009802,0.00043407136308165617
0.9804980498049806,0.0004690260453655837
0.980898089808981,0.000462405824049994
0.9812981298129814,0.000394916494165759
0.9816981698169818,0.0002778303028401763
0.9820982098209822,0.00012031888970887028
0.9824982498249826,-4.042953433608387e-5
0.982898289828983,-0.00018119435501978698
0.9832983298329834,-0.0003043334402328124
0.9836983698369837,-0.00039570315951464874
0.9840984098409841,-0.00043027663456307597
0.9844984498449845,-0.00041067897182386903
0.9848984898489849,-0.00036212422543305256
0.9852985298529853,-0.00030258089388210396
0.9856985698569857,-0.00024253184734959743
0.9860986098609861,-0.00019727739938563138
0.9864986498649865,-0.00017091690997336761
0.9868986898689869,-0.00015586022261712684
0.9872987298729873,-0.00017066077735874985
0.9876987698769877,-0.0002244896817276687
0.9880988098809881,-0.0003042632752764396
0.9884988498849885,-0.0004069975608580467
0.9888988898889889,-0.0005115921256133305
0.9892989298929893,-0.0006112434772254649
0.9896989698969897,-0.0006969532424494496
0.9900990099009901,-0.0007714099272239927
0.9904990499049905,-0.0008123236657138211
0.9908990899089909,-0.0007986376088448266
0.9912991299129913,-0.0007048170762889716
0.9916991699169917,-0.0005518575887225319
0.9920992099209921,-0.0003723357462336596
0.9924992499249925,-0.00019551911927148669
0.9928992899289929,-5.27733719080381e-5
0.9932993299329933,5.016875797544951e-5
0.9936993699369937,9.55989262979573e-5
0.9940994099409941,7.416290873285547e-5
0.9944994499449945,-1.1418592573170239e-5
0.9948994899489949,-0.00017227483059020776
0.9952995299529953,-0.0003853518406597145
0.9956995699569957,-0.0006202681253003883
0.9960996099609961,-0.0008435788024314939
0.9964996499649965,-0.0010406518264848008
0.9968996899689969,-0.0011970791548059356
0.9972997299729973,-0.0013099730060523174
0.9976997699769977,-0.0013760280759103627
0.9980998099809981,-0.0013860209827024628
0.9984998499849985,-0.0013202749327607677
0.9988998899889989,-0.0011647410812166137
0.9992999299929993,-0.0009308974599444575
0.9996999699969997,-0.0006576580441125246


==> anc/fig2/subpl_3_series_5.csv <==
x,y
0.0,-0.0002206495803488025
0.00020004000800160032,-0.00044259975763315127
0.00040008001600320064,-0.0006658395595778298
0.000600120024004801,-0.0008903566609858496
0.0008001600320064013,-0.0011161373823520805
0.0010002000400080016,-0.0013431666893065736
0.001200240048009602,-0.0015714281929333728
0.0014002800560112022,-0.001800904151011851
0.0016003200640128026,-0.0020315754702284043
0.0018003600720144029,-0.0022634217094070685
0.002000400080016003,-0.0024964210838078335
0.0022004400880176033,-0.0027305504705416195
0.002400480096019204,-0.0029657854151505488
0.002600520104020804,-0.0032021001394017838
0.0028005601120224045,-0.0034394675503423454
0.0030006001200240046,-0.0036778592506614017
0.003200640128025605,-0.003917245550405256
0.0034006801360272052,-0.004157595480088791
0.0036007201440288058,-0.0043988768052454115
0.003800760152030406,-0.004641056042455682
0.004000800160032006,-0.0048840984768926425
0.004200840168033607,-0.005127968181419665
0.004400880176035207,-0.005372628037274164
0.004600920184036807,-0.005618039756367855
0.004800960192038408,-0.005864163905231687
0.005001000200040008,-0.0061109599306305076
0.005201040208041608,-0.0063583861868697165
0.0054010802160432084,-0.006606399964813025
0.005601120224044809,-0.006854957522627316
0.005801160232046409,-0.007104014118267344
0.006001200240048009,-0.007353524043709795
0.00620124024804961,-0.007603440660942735
0.00640128025605121,-0.007853716439713228
0.00660132026405281,-0.008104302997032319
0.0068013602720544105,-0.008355151138433183
0.007001400280056011,-0.008606210900974631
0.0072014402880576115,-0.008857431597978598
0.007401480296059211,-0.009108761865486679
0.007601520304060812,-0.009360149710417038
0.007801560312062412,-0.009611542560399396
0.008001600320064013,-0.00986288731526204
0.008201640328065612,-0.010114130400141027
0.008401680336067214,-0.010365217820177889
0.008601720344068814,-0.010616095216768344
0.008801760352070413,-0.01086670792532058
0.009001800360072015,-0.011117001034477584
0.009201840368073614,-0.011366919446754142
0.009401880376075214,-0.011616407940534909
0.009601920384076815,-0.011865411233375806
0.009801960392078415,-0.01211387404654686
0.010002000400080016,-0.012361741170750284
0.010202040408081616,-0.012608957532943287
0.010402080416083216,-0.01285546826419079
0.010602120424084817,-0.013101218768468752
0.010802160432086417,-0.013346154792334489
0.011002200440088017,-0.01359022249537582
0.011202240448089618,-0.013833368521346515
0.011402280456091218,-0.014075540069891073
0.011602320464092817,-0.014316684968757383
0.011802360472094419,-0.014556751746391624
0.012002400480096018,-0.014795689704805281
0.01220244048809762,-0.01503344899260017
0.01240248049609922,-0.015269980678033137
0.012602520504100819,-0.015505236821998284
0.01280256051210242,-0.015739170550800728
0.01300260052010402,-0.015971736128592488
0.01320264052810562,-0.016202889029337607
0.013402680536107221,-0.016432586008170734
0.013602720544108821,-0.016660785172010473
0.013802760552110422,-0.016887446049286475
0.014002800560112022,-0.017112529658637046
0.014202840568113622,-0.017335998576432404
0.014402880576115223,-0.017557817002977323
0.014602920584116823,-0.017777950827246005
0.014802960592118422,-0.01799636769000157
0.015003000600120024,-0.01821303704515256
0.015203040608121624,-0.018427930219199286
0.015403080616123223,-0.01864102046862387
0.015603120624124825,-0.018852283035079277
0.015803160632126424,-0.019061695198234592
0.016003200640128026,-0.019269236326136367
0.016203240648129624,-0.01947488792294875
0.016403280656131225,-0.01967863367393878
0.016603320664132826,-0.01988045948757707
0.016803360672134428,-0.0200803535346287
0.017003400680136026,-0.02027830628411415
0.017203440688137627,-0.02047431053602535
0.01740348069613923,-0.020668361450688042
0.017603520704140826,-0.020860456574667594
0.017803560712142428,-0.02105059586312235
0.01800360072014403,-0.02123878169851534
0.018203640728145627,-0.0214250189056026
0.01840368073614723,-0.02160931476262394
0.01860372074414883,-0.021791679008629702
0.018803760752150428,-0.02197212384688532
0.01900380076015203,-0.02215066394430342
0.01920384076815363,-0.022327316426861876
0.01940388077615523,-0.02250210087097442
0.01960392078415683,-0.0226750392907892
0.01980396079215843,-0.02284615612139907
0.020004000800160033,-0.023015478197956157
0.02020404080816163,-0.023183034730691745
0.020404080816163232,-0.023348857275851006
0.020604120824164834,-0.023512979702560853
0.02080416083216643,-0.02367543815565721
0.021004200840168033,-0.023836271014506628
0.021204240848169634,-0.023995518847865095
0.021404280856171232,-0.024153224364825133
0.021604320864172834,-0.024309432361910056
0.021804360872174435,-0.024464189666382037
0.022004400880176033,-0.02461754507583829
0.022204440888177635,-0.024769549294177084
0.022404480896179236,-0.024920254864022568
0.022604520904180834,-0.02506971609570463
0.022804560912182435,-0.02521798899289687
0.023004600920184037,-0.02536513117502266
0.023204640928185635,-0.025511201796545972
0.023404680936187236,-0.025656261463270116
0.023604720944188837,-0.025800372145773968
0.02380476095219044,-0.02594359709012143
0.024004800960192037,-0.026086000725986123
0.024204840968193638,-0.026227648572338925
0.02440488097619524,-0.026368607140852186
0.024604920984196837,-0.026508943837179583
0.02480496099219844,-0.026648726860276438
0.02500500100020004,-0.026788025099930255
0.025205041008201638,-0.0269269080326765
0.02540508101620324,-0.02706544561627934
0.02560512102420484,-0.027203708182961694
0.02580516103220644,-0.027341766331573286
0.02600520104020804,-0.027479690818889412
0.026205241048209642,-0.027617552450236758
0.02640528105621124,-0.02775542196964622
0.02660532106421284,-0.027893369949735368
0.026805361072214443,-0.028031466681525955
0.02700540108021604,-0.028169782064404104
0.027205441088217642,-0.028308385496432206
0.027405481096219243,-0.02844734576522308
0.027605521104220845,-0.02858673093958733
0.027805561112222443,-0.028726608262165096
0.028005601120224044,-0.028867044043252837
0.028205641128225645,-0.029008103556034823
0.028405681136227243,-0.029149850933427097
0.028605721144228845,-0.02929234906673964
0.028805761152230446,-0.029435659506359256
0.029005801160232044,-0.029579842364652276
0.029205841168233646,-0.029724956221281844
0.029405881176235247,-0.02987105803112963
0.029605921184236845,-0.030018203035006463
0.029805961192238446,-0.030166444673330156
0.030006001200240048,-0.030315834502942035
0.030206041208241646,-0.030466422117226635
0.030406081216243247,-0.03061825506969105
0.03060612122424485,-0.030771378801152195
0.030806161232246446,-0.030925836570671633
0.031006201240248048,-0.031081669390368206
0.03120624124824965,-0.031238915964229605
0.03140628125625125,-0.031397612631033814
0.03160632126425285,-0.03155779331148147
0.031806361272254446,-0.031719489459629976
0.03200640128025605,-0.03188273001870946
0.03220644128825765,-0.032047541381390536
0.03240648129625925,-0.03221394735456271
0.03260652130426085,-0.032381969128672104
0.03280656131226245,-0.03255162525165622
0.033006601320264055,-0.03272293160750324
0.03320664132826565,-0.03289590139945271
0.03340668133626725,-0.03307054513784445
0.033606721344268856,-0.033246870632612315
0.033806761352270454,-0.0334248829904097
0.03400680136027205,-0.03360458461634423
0.034206841368273656,-0.033785975220289435
0.034406881376275254,-0.03396905182773255
0.03460692138427685,-0.0341538087951087
0.03480696139227846,-0.03434023782956326
0.035007001400280055,-0.03452832801307611
0.03520704140828165,-0.03471806583087376
0.03540708141628326,-0.03490943520404768
0.035607121424284856,-0.03510241752629002
0.035807161432286454,-0.03529699170465114
0.03600720144028806,-0.0354931342042162
0.036207241448289657,-0.03569081909659253
0.036407281456291254,-0.03589001811209249
0.03660732146429286,-0.036090700695491355
0.03680736147229446,-0.036292834065233634
0.037007401480296055,-0.03649638327595618
0.03720744148829766,-0.036701311284191095
0.03740748149629926,-0.036907579017106326
0.037607521504300856,-0.03711514544413748
0.03780756151230246,-0.03732396765135933
0.03800760152030406,-0.03753400091844164
0.03820764152830566,-0.03774519879802934
0.03840768153630726,-0.037957513197383566
0.03860772154430886,-0.038170894462116176
0.03880776155231046,-0.038385291461847035
0.03900780156031206,-0.03860065167761024
0.03920784156831366,-0.038816921290832446
0.03940788157631526,-0.039034045273704125
0.03960792158431686,-0.03925196748076212
0.03980796159231846,-0.039470630741500284
0.040008001600320066,-0.03968997695382319
0.040208041608321664,-0.039909947178157074
0.04040808161632326,-0.04013048173203142
0.04060812162432487,-0.04035152028494442
0.040808161632326465,-0.04057300195332586
0.04100820164032806,-0.040794865395411835
0.04120824164832967,-0.0410170489058469
0.041408281656331265,-0.04123949050983123
0.04160832166433286,-0.04146212805663282
0.04180836167233447,-0.04168489931228762
0.042008401680336066,-0.041907742051314104
0.042208441688337664,-0.04213059414727297
0.04240848169633927,-0.04235339366200718
0.04260852170434087,-0.04257607893340303
0.042808561712342465,-0.04279858866151842
0.04300860172034407,-0.04302086199293112
0.04320864172834567,-0.04324283860316632
0.043408681736347265,-0.043464458777070294
0.04360872174434887,-0.04368566348700448
0.04380876175235047,-0.04390639446874264
0.044008801760352066,-0.04412659429496199
0.04420884176835367,-0.04434620644622804
0.04440888177635527,-0.044565175379382135
0.04460892178435687,-0.044783446593249614
0.04480896179235847,-0.045000966691596124
0.04500900180036007,-0.04521768344326924
0.04520904180836167,-0.04543354583947184
0.04540908181636327,-0.0456485041481235
0.04560912182436487,-0.045862509965275695
0.04580916183236647,-0.04607551626355583
0.04600920184036807,-0.04628747743762442
0.04620924184836967,-0.04649834934663896
0.04640928185637127,-0.04670808935372638
0.046609321864372874,-0.04691665636247479
0.04680936187237447,-0.04712401085046314
0.04700940188037607,-0.04733011489985507
0.047209441888377675,-0.047534932225090455
0.04740948189637927,-0.047738428197715274
0.04760952190438088,-0.04794056986839617
0.047809561912382476,-0.04814132598617253
0.048009601920384073,-0.04834066701500368
0.04820964192838568,-0.048538565147674004
0.048409681936387276,-0.04873499431712264
0.048609721944388874,-0.048929930205268646
0.04880976195239048,-0.04912335024940525
0.04900980196039208,-0.04931523364623987
0.049209841968393675,-0.04950556135365867
0.04940988197639528,-0.04969431609029625
0.04960992198439688,-0.04988148233299239
0.049809961992398476,-0.05006704631221871
0.05001000200040008,-0.05025099600555853
0.05021004200840168,-0.0504333211293237
0.050410082016403276,-0.050614013128391686
0.05061012202440488,-0.05079306516434606
0.05081016203240648,-0.050970472102002895
0.05101020204040808,-0.05114623049440449
0.05121024204840968,-0.05132033856636119
0.05141028205641128,-0.051492796196620505
0.05161032206441288,-0.05166360489874185
0.05181036207241448,-0.05183276780075344
0.05201040208041608,-0.052000289623666866
0.05221044208841768,-0.05216617665892311
0.052410482096419284,-0.05233043674484219
0.05261052210442088,-0.052493079242147495
0.05281056211242248,-0.05265411500863387
0.053010602120424084,-0.052813556373047126
0.05321064212842568,-0.052971417108241076
0.05341068213642728,-0.05312771240367667
0.053610722144428885,-0.05328245883732584
0.05381076215243048,-0.05343567434704141
0.05401080216043208,-0.053587378201452124
0.054210842168433686,-0.053737590970440445
0.054410882176435284,-0.05388633449525845
0.05461092218443689,-0.05403363185833527
0.05481096219243849,-0.05417950735282678
0.055011002200440084,-0.05432398645195646
0.05521104220844169,-0.054467095778192816
0.05541108221644329,-0.05460886307230646
0.055611122224444885,-0.05474931716234652
0.05581116223244649,-0.054888487932572325
0.05601120224044809,-0.05502640629237321
0.056211242248449686,-0.05516310414520465
0.05641128225645129,-0.05529861435756508
0.05661132226445289,-0.05543297072803305
0.05681136227245449,-0.05556620795637973
0.05701140228045609,-0.05569836161276659
0.05721144228845769,-0.055829468107033146
0.05741148229645929,-0.05595956465807418
0.05761152230446089,-0.05608868926330042
0.05781156231246249,-0.05621688066817121
0.05801160232046409,-0.05634417833578228
0.05821164232846569,-0.05647062241648598
0.05841168233646729,-0.056596253717516344
0.05861172234446889,-0.05672111367258596
0.058811762352470494,-0.05684524431141677
0.05901180236047209,-0.056968688229162394
0.05921184236847369,-0.05709148855567506
0.059411882376475295,-0.057213688924566686
0.05961192238447689,-0.05733533344201029
0.05981196239247849,-0.05745646665522487
0.060012002400480095,-0.05757713352058509
0.06021204240848169,-0.0576973793712952
0.06041208241648329,-0.057817249884565984
0.060612122424484896,-0.05793679104823321
0.060812162432486494,-0.05805604912675648
0.06101220244048809,-0.05817507062653875
0.0612122424484897,-0.05829390226050875
0.061412282456491295,-0.0584125909119108
0.06161232246449289,-0.05853118359725029
0.0618123624724945,-0.058649727428346676
0.062012402480496095,-0.05876826957345048
0.0622124424884977,-0.05888685721738604
0.0624124824964993,-0.059005537520687046
0.0626125225045009,-0.059124357577698156
0.0628125625125025,-0.059243364373622445
0.0630126025205041,-0.059362604740501035
0.0632126425285057,-0.05948212531211827
0.0634126825365073,-0.0596019724778331
0.06361272254450889,-0.05972219233534454
0.0638127625525105,-0.05984283064240625
0.0640128025605121,-0.05996393276751304
0.0642128425685137,-0.060085543639588665
0.0644128825765153,-0.06020770769671219
0.0646129225845169,-0.06033046883392654
0.0648129625925185,-0.060453870350179864
0.0650130026005201,-0.06057795489445681
0.0652130426085217,-0.06070276441116305
0.0654130826165233,-0.060828340084832365
0.0656131226245249,-0.060954722284231155
0.0658131626325265,-0.061081950505940716
0.06601320264052811,-0.06121006331750274
0.06621324264852971,-0.06133909830021797
0.0664132826565313,-0.06146909199169291
0.0666133226645329,-0.06160007982823322
0.0668133626725345,-0.061732096087186994
0.0670134026805361,-0.06186517382934422
0.06721344268853771,-0.06199934484150299
0.06741348269653931,-0.06213463957931599
0.06761352270454091,-0.06227108711053414
0.0678135627125425,-0.06240871505876747
0.0680136027205441,-0.0625475495478862
0.0682136427285457,-0.06268761514718772
0.06841368273654731,-0.06282893481745827
0.06861372274454891,-0.06297152985806018
0.06881376275255051,-0.06311541985517846
0.0690138027605521,-0.06326062263136284
0.0692138427685537,-0.06340715419650286
0.0694138827765553,-0.06355502870037677
0.06961392278455691,-0.06370425838691549
0.06981396279255851,-0.06385485355032526
0.07001400280056011,-0.06400682249321352
0.07021404280856171,-0.06416017148686312
0.0704140828165633,-0.06431490473380114
0.0706141228245649,-0.06447102433280782
0.07081416283256652,-0.06462853024651155
0.07101420284056811,-0.06478742027171411
0.07121424284856971,-0.06494769001258949
0.07141428285657131,-0.06510933285689752
0.07161432286457291,-0.06527233995535023
0.0718143628725745,-0.06543670020426648
0.07201440288057612,-0.06560240023164549
0.07221444288857772,-0.065769424386786
0.07241448289657931,-0.06593775473357154
0.07261452290458091,-0.06610737104753717
0.07281456291258251,-0.0662782508168254
0.07301460292058412,-0.06645036924713206
0.07321464292858572,-0.06662369927073467
0.07341468293658732,-0.06679821155968685
0.07361472294458891,-0.06697387454325353
0.07381476295259051,-0.06715065442965126
0.07401480296059211,-0.06732851523214774
0.07421484296859372,-0.06750741879956397
0.07441488297659532,-0.06768732485121105
0.07461492298459692,-0.06786819101628203
0.07481496299259852,-0.06804997287770717
0.07501500300060011,-0.06823262402046947
0.07521504300860171,-0.06841609608436414
0.07541508301660332,-0.06860033882117424
0.07561512302460492,-0.06878530015622147
0.07581516303260652,-0.06897092625423935
0.07601520304060812,-0.06915716158950322
0.07621524304860972,-0.06934394902013952
0.07641528305661131,-0.06953122986652464
0.07661532306461293,-0.06971894399367179
0.07681536307261452,-0.0699070298974927
0.07701540308061612,-0.07009542479480972
0.07721544308861772,-0.07028406471698274
0.07741548309661932,-0.0704728846070048
0.07761552310462091,-0.0706618184199098
0.07781556311262253,-0.07085079922632595
0.07801560312062412,-0.07103975931899872
0.07821564312862572,-0.07122863032209853
0.07841568313662732,-0.0714173433031188
0.07861572314462892,-0.07160582888716269
0.07881576315263052,-0.0717940173734079
0.07901580316063213,-0.0719818388535326
0.07921584316863373,-0.07216922333187745
0.07941588317663532,-0.07235610084711297
0.07961592318463692,-0.07254240159517479
0.07981596319263852,-0.07272805605322397
0.08001600320064013,-0.0729129951043842
0.08021604320864173,-0.07309715016300289
0.08041608321664333,-0.0732804533001788
0.08061612322464493,-0.07346283736929517
0.08081616323264652,-0.07364423613129356
0.08101620324064812,-0.07382458437942115
0.08121624324864973,-0.07400381806318135
0.08141628325665133,-0.0741818744112161
0.08161632326465293,-0.07435869205284665
0.08181636327265453,-0.07453421113799866
0.08201640328065612,-0.07470837345523779
0.08221644328865772,-0.07488112254764133
0.08241648329665933,-0.07505240382623359
0.08261652330466093,-0.07522216468071317
0.08281656331266253,-0.0753903545872037
0.08301660332066413,-0.07555692521276147
0.08321664332866573,-0.07572183051637822
0.08341668333666732,-0.07588502684622073
0.08361672334466894,-0.07604647303285515
0.08381676335267053,-0.07620613047820914
0.08401680336067213,-0.07636396324003222
0.08421684336867373,-0.07651993811162255
0.08441688337667533,-0.07667402469659634
0.08461692338467693,-0.07682619547848599
0.08481696339267854,-0.07697642588496313
0.08501700340068014,-0.07712469434649377
0.08521704340868173,-0.0772709823492446
0.08541708341668333,-0.07741527448207257
0.08561712342468493,-0.07755755847744322
0.08581716343268653,-0.07769782524613733
0.08601720344068814,-0.07783606890562102
0.08621724344868974,-0.07797228680196969
0.08641728345669134,-0.07810647952525274
0.08661732346469293,-0.0782386509183028
0.08681736347269453,-0.07836880807881068
0.08701740348069613,-0.07849696135470498
0.08721744348869774,-0.07862312433279317
0.08741748349669934,-0.07874731382065958
0.08761752350470094,-0.07886954982183393
0.08781756351270253,-0.07898985550426266
0.08801760352070413,-0.07910825716213334
0.08821764352870574,-0.07922478417112125
0.08841768353670734,-0.07933946893714454
0.08861772354470894,-0.07945234683873235
0.08881776355271054,-0.07956345616312718
0.08901780356071214,-0.07967283803625938
0.08921784356871373,-0.07978053634674773
0.08941788357671535,-0.07988659766409498
0.08961792358471694,-0.07999107115126207
0.08981796359271854,-0.08009400847181798
0.09001800360072014,-0.0801954636918753
0.09021804360872174,-0.0802954931770335
0.09041808361672334,-0.08039415548456251
0.09061812362472495,-0.08049151125106992
0.09081816363272655,-0.08058762307590375
0.09101820364072814,-0.08068255540055141
0.09121824364872974,-0.08077637438430298
0.09141828365673134,-0.08086914777645313
0.09161832366473294,-0.08096094478532254
0.09181836367273455,-0.0810518359443843
0.09201840368073615,-0.08114189297578547
0.09221844368873774,-0.0812311886515579
0.09241848369673934,-0.08131979665281541
0.09261852370474094,-0.08140779142723778
0.09281856371274254,-0.08149524804514391
0.09301860372074415,-0.0815822420544584
0.09321864372874575,-0.08166884933487796
0.09341868373674735,-0.0817551459515447
0.09361872374474894,-0.08184120800853473
0.09381876375275054,-0.08192711150247084
0.09401880376075214,-0.08201293217656885
0.09421884376875375,-0.08209874537542675
0.09441888377675535,-0.08218462590086578
0.09461892378475695,-0.0822706478691323
0.09481896379275855,-0.08235688456976725
0.09501900380076014,-0.08244340832644992
0.09521904380876176,-0.08253029036011932
0.09541908381676335,-0.08261760065467502
0.09561912382476495,-0.08270540782555533
0.09581916383276655,-0.08279377899148677
0.09601920384076815,-0.08288277964969443
0.09621924384876974,-0.08297247355485665
0.09641928385677136,-0.08306292260208088
0.09661932386477295,-0.0831541867141703
0.09681936387277455,-0.08324632373344157
0.09701940388077615,-0.08333938931834477
0.09721944388877775,-0.08343343684512536
0.09741948389677935,-0.0835285173147561
0.09761952390478096,-0.08362467926535377
0.09781956391278256,-0.08372196869028112
0.09801960392078415,-0.0838204289621195
0.09821964392878575,-0.08392010076268107
0.09841968393678735,-0.08402102201921222
0.09861972394478895,-0.0841232278469222
0.09881976395279056,-0.08422675049795181
0.09901980396079216,-0.0843316193168776
0.09921984396879376,-0.0844378607028277
0.09941988397679535,-0.08454549807826434
0.09961992398479695,-0.08465455186446857
0.09981996399279855,-0.08476503946374164
0.10002000400080016,-0.08487697524831703
0.10022004400880176,-0.08499037055595764
0.10042008401680336,-0.08510523369219195
0.10062012402480495,-0.08522156993912418
0.10082016403280655,-0.08533938157073453
0.10102020404080815,-0.08545866787456771
0.10122024404880976,-0.08557942517969058
0.10142028405681136,-0.0857016468907836
0.10162032406481296,-0.08582532352821538
0.10182036407281456,-0.08595044277393515
0.10202040408081615,-0.08607698952300488
0.10222044408881777,-0.08620494594058048
0.10242048409681936,-0.08633429152414011
0.10262052410482096,-0.08646500317074778
0.10282056411282256,-0.08659705524913117
0.10302060412082416,-0.0867304196763444
0.10322064412882576,-0.08686506599877937
0.10342068413682737,-0.08700096147728287
0.10362072414482897,-0.08713807117613134
0.10382076415283056,-0.0872763580556103
0.10402080416083216,-0.0874157830679412
0.10422084416883376,-0.08755630525629576
0.10442088417683536,-0.08769788185663423
0.10462092418483697,-0.08784046840210241
0.10482096419283857,-0.08798401882971998
0.10502100420084017,-0.08812848558909168
0.10522104420884176,-0.08827381975287206
0.10542108421684336,-0.08841997112871346
0.10562112422484496,-0.0885668883724274
0.10582116423284657,-0.08871451910208947
0.10602120424084817,-0.08886281001281836
0.10622124424884977,-0.08901170699196109
0.10642128425685136,-0.08916115523441742
0.10662132426485296,-0.08931109935783882
0.10682136427285456,-0.08946148351743957
0.10702140428085617,-0.08961225152016002
0.10722144428885777,-0.08976334693792631
0.10742148429685937,-0.08991471321975392
0.10762152430486097,-0.09006629380244757
0.10782156431286256,-0.0902180322196549
0.10802160432086416,-0.09036987220903739
0.10822164432886577,-0.09052175781732835
0.10842168433686737,-0.090673633503055
0.10862172434486897,-0.09082544423670952
0.10882176435287057,-0.0909771355981627
0.10902180436087217,-0.0911286538711228
0.10922184436887378,-0.09127994613445192
0.10942188437687538,-0.09143096035016333
0.10962192438487697,-0.09158164544793346
0.10982196439287857,-0.09173195140597443
0.11002200440088017,-0.09188182932812491
0.11022204440888177,-0.09203123151702972
0.11042208441688338,-0.0921801115432913
0.11062212442488498,-0.09232842431049008
0.11082216443288657,-0.09247612611598353
0.11102220444088817,-0.092623174707408
0.11122224444888977,-0.09276952933482126
0.11142228445689137,-0.09291515079843765
0.11162232446489298,-0.09306000149192137
0.11182236447289458,-0.09320404544121824
0.11202240448089618,-0.09334724833891897
0.11222244448889777,-0.09348957757416193
0.11242248449689937,-0.09363100225809554
0.11262252450490097,-0.09377149324493489
0.11282256451290258,-0.09391102314865882
0.11302260452090418,-0.09404956635540712
0.11322264452890578,-0.09418709903164926
0.11342268453690738,-0.0943235991282072
0.11362272454490897,-0.0944590463802267
0.11382276455291057,-0.09459342230320159
0.11402280456091218,-0.09472671018516579
0.11422284456891378,-0.09485889507517697
0.11442288457691538,-0.09498996376822486
0.11462292458491698,-0.09511990478670485
0.11482296459291857,-0.09524870835860619
0.11502300460092017,-0.09537636639256915
0.11522304460892178,-0.09550287244997341
0.11542308461692338,-0.09562822171422412
0.11562312462492498,-0.09575241095740755
0.11582316463292658,-0.09587543850449184
0.11602320464092818,-0.09599730419525208
0.11622324464892979,-0.09611800934410111
0.11642328465693139,-0.09623755669800993
0.11662332466493298,-0.09635595039270252
0.11682336467293458,-0.09647319590731054
0.11702340468093618,-0.09658930001767342
0.11722344468893778,-0.09670427074846889
0.11742348469693939,-0.09681811732435738
0.11762352470494099,-0.09693085012032233
0.11782356471294259,-0.0970424806113859
0.11802360472094418,-0.09715302132187657
0.11822364472894578,-0.09726248577442213
0.11842368473694738,-0.09737088843883748
0.11862372474494899,-0.0974782446810721
0.11882376475295059,-0.09758457071237808
0.11902380476095219,-0.09768988353885347
0.11922384476895379,-0.09779420091151084
0.11942388477695538,-0.0978975412770148
0.11962392478495698,-0.09799992372922547
0.11982396479295859,-0.09810136796167881
0.12002400480096019,-0.09820189422112698
0.12022404480896179,-0.09830152326225469
0.12042408481696339,-0.09840027630367962
0.12062412482496498,-0.09849817498533656
0.12082416483296658,-0.09859524132733648
0.1210242048409682,-0.09869149769038275
0.12122424484896979,-0.09878696673781756
0.12142428485697139,-0.09888167139936177
0.12162432486497299,-0.09897563483660166
0.12182436487297459,-0.09906888041026657
0.12202440488097618,-0.09916143164933003
0.1222244448889778,-0.09925331222195752
0.1224244848969794,-0.0993445459083133
0.12262452490498099,-0.09943515657522799
0.12282456491298259,-0.09952516815271853
0.12302460492098419,-0.09961460461234155
0.12322464492898579,-0.09970348994735173
0.1234246849369874,-0.09979184815462602
0.123624724944989,-0.0998797032183063
0.12382476495299059,-0.09996707909510374
0.12402480496099219,-0.10005399970119974
0.12422484496899379,-0.10014048890067113
0.1244248849769954,-0.10022657049536007
0.124624924984997,-0.10031226821610315
0.1248249649929986,-0.10039760571522885
0.1250250050010002,-0.10048260656022814
0.1252250450090018,-0.10056729422849935
0.1254250850170034,-0.10065169210306557
0.125625125025005,-0.10073582346916153
0.1258251650330066,-0.10081971151158531
0.1260252050410082,-0.10090337931271028
0.1262252450490098,-0.10098684985105305
0.1264252850570114,-0.10107014600029454
0.126625325065013,-0.10115329052865249
0.1268253650730146,-0.10123630609850662
0.1270254050810162,-0.1013192152661793
0.12722544508901779,-0.10140204048177834
0.1274254850970194,-0.10148480408901042
0.127625525105021,-0.10156752832487789
0.1278255651130226,-0.10165023531917378
0.1280256051210242,-0.10173294709369346
0.1282256451290258,-0.10181568556108374
0.1284256851370274,-0.10189847252325342
0.128625725145029,-0.10198132966927109
0.1288257651530306,-0.1020642785726788
0.1290258051610322,-0.10214734068815179
0.1292258451690338,-0.10223053734743656
0.1294258851770354,-0.10231388975450091
0.129625925185037,-0.10239741897983144
0.1298259651930386,-0.1024811459538157
0.1300260052010402,-0.10256509145914722
0.1302260452090418,-0.10264927612219427
0.1304260852170434,-0.10273372040327508
0.130626125225045,-0.10281844458578435
0.1308261652330466,-0.10290346876411999
0.13102620524104822,-0.1029888128303614
0.1312262452490498,-0.10307449645965634
0.1314262852570514,-0.10316053909427716
0.131626325265053,-0.10324695992631452
0.1318263652730546,-0.10333377787898251
0.13202640528105622,-0.10342101158651701
0.1322264452890578,-0.1035086793726583
0.13242648529705942,-0.10359679922771756
0.132626525305061,-0.10368538878423718
0.1328265653130626,-0.1037744652912665
0.1330266053210642,-0.1038640455872847
0.1332266453290658,-0.10395414607181577
0.13342668533706742,-0.10404478267579188
0.133626725345069,-0.10413597083073436
0.13382676535307061,-0.10422772543683344
0.1340268053610722,-0.10432006083002085
0.1342268453690738,-0.10441299074814038
0.13442688537707542,-0.10450652829633375
0.134626925385077,-0.10460068591176896
0.13482696539307862,-0.10469547532784913
0.1350270054010802,-0.1047909075380475
0.13522704540908181,-0.10488699275952329
0.1354270854170834,-0.10498374039667897
0.135627125425085,-0.10508115900482476
0.13582716543308662,-0.10517925625412064
0.1360272054410882,-0.10527803889396872
0.13622724544908982,-0.10537751271802945
0.1364272854570914,-0.10547768253003643
0.136627325465093,-0.10557855211058202
0.13682736547309463,-0.10568012418504401
0.1370274054810962,-0.10578240039282037
0.13722744548909782,-0.10588538125803354
0.1374274854970994,-0.10598906616186078
0.13762752550510102,-0.10609345331664086
0.1378275655131026,-0.10619853974189924
0.1380276055211042,-0.10630432124242802
0.13822764552910582,-0.10641079238854678
0.1384276855371074,-0.10651794649866424
0.13862772554510902,-0.10662577562425013
0.1388277655531106,-0.10673427053731943
0.13902780556111222,-0.10684342072052157
0.13922784556911383,-0.10695321435991904
0.1394278855771154,-0.10706363834053108
0.13962792558511702,-0.10717467824470972
0.1398279655931186,-0.10728631835340749
0.14002800560112022,-0.10739854165038817
0.14022804560912183,-0.10751132982942366
0.14042808561712342,-0.10762466330451353
0.14062812562512503,-0.10773852122315544
0.1408281656331266,-0.10785288148268818
0.14102820564112822,-0.10796772074972147
0.1412282456491298,-0.1080830144826607
0.14142828565713142,-0.10819873695732632
0.14162832566513303,-0.10831486129566263
0.14182836567313462,-0.10843135949752232
0.14202840568113623,-0.10854820247550703
0.1422284456891378,-0.108665360092837
0.14242848569713942,-0.10878280120421584
0.14262852570514103,-0.1089004936996487
0.14282856571314262,-0.10901840455116556
0.14302860572114423,-0.10913649986239314
0.14322864572914581,-0.1092547449209112
0.14342868573714743,-0.10937310425332118
0.143628725745149,-0.10949154168294718
0.14382876575315062,-0.10961002039008036
0.14402880576115223,-0.10972850297467007
0.14422884576915382,-0.10984695152135601
0.14442888577715543,-0.10996532766672694
0.14462892578515701,-0.11008359266868309
0.14482896579315863,-0.1102017074777702
0.14502900580116024,-0.11031963281034438
0.14522904580916182,-0.11043732922341878
0.14542908581716343,-0.11055475719103319
0.14562912582516502,-0.11067187718198046
0.14582916583316663,-0.11078864973871473
0.14602920584116824,-0.11090503555725838
0.14622924584916983,-0.11102099556791711
0.14642928585717144,-0.11113649101660554
0.14662932586517302,-0.11125148354657828
0.14682936587317463,-0.11136593528035615
0.14702940588117622,-0.11147980890163087
0.14722944588917783,-0.11159306773692676
0.14742948589717944,-0.11170567583679483
0.14762952590518102,-0.11181759805630978
0.14782956591318264,-0.11192880013463963
0.14802960592118422,-0.11203924877345561
0.14822964592918583,-0.11214891171394924
0.14842968593718744,-0.11225775781222522
0.14862972594518903,-0.11236575711283966
0.14882976595319064,-0.11247288092025641
0.14902980596119222,-0.11257910186799819
0.14922984596919384,-0.11268439398527455
0.14942988597719542,-0.11278873276087437
0.14962992598519703,-0.11289209520411814
0.14982996599319864,-0.11299445990267354
0.15003000600120023,-0.11309580707704678
0.15023004600920184,-0.11319611863157213
0.15043008601720342,-0.11329537820173297
0.15063012602520504,-0.11339357119765903
0.15083016603320665,-0.11349068484365678
0.15103020604120823,-0.11358670821364172
0.15123024604920984,-0.1136816322623555
0.15143028605721143,-0.11377544985226243
0.15163032606521304,-0.11386815577603475
0.15183036607321462,-0.11395974677454851
0.15203040608121624,-0.11405022155032594
0.15223044608921785,-0.11413958077637337
0.15243048609721943,-0.11422782710037716
0.15263052610522104,-0.11431496514423331
0.15283056611322263,-0.11440100149889923
0.15303060612122424,-0.11448594471456869
0.15323064612922585,-0.11456980528618423
0.15343068613722743,-0.11465259563431213
0.15363072614522905,-0.11473433008141841
0.15383076615323063,-0.11481502482359537
0.15403080616123224,-0.11489469789779935
0.15423084616923385,-0.11497336914467278
0.15443088617723544,-0.1150510601670339
0.15463092618523705,-0.11512779428412889
0.15483096619323863,-0.11520359648175213
0.15503100620124025,-0.11527849335835112
0.15523104620924183,-0.11535251306724335
0.15543108621724344,-0.11542568525508284
0.15563112622524505,-0.11549804099672492
0.15583116623324664,-0.11556961272664795
0.15603120624124825,-0.11564043416710061
0.15623124624924983,-0.11571054025315415
0.15643128625725145,-0.11577996705484725
0.15663132626525306,-0.1158487516966217
0.15683136627325464,-0.11591693227425491
0.15703140628125625,-0.11598454776950418
0.15723144628925784,-0.11605163796268439
0.15743148629725945,-0.11611824334340895
0.15763152630526103,-0.11618440501972836
0.15783156631326264,-0.11625016462590754
0.15803160632126426,-0.11631556422908619
0.15823164632926584,-0.11638064623507081
0.15843168633726745,-0.11644545329350843
0.15863172634526904,-0.11651002820269443
0.15883176635327065,-0.11657441381426631
0.15903180636127226,-0.11663865293803538
0.15923184636927384,-0.11670278824720601
0.15943188637727546,-0.11676686218423027
0.15963192638527704,-0.11683091686754149
0.15983196639327865,-0.11689499399940717
0.16003200640128026,-0.11695913477513585
0.16023204640928185,-0.11702337979386734
0.16043208641728346,-0.11708776897117014
0.16063212642528504,-0.11715234145366278
0.16083216643328666,-0.11721713553586934
0.16103220644128824,-0.11728218857951238
0.16123224644928985,-0.11734753693543934
0.16143228645729146,-0.11741321586837092
0.16163232646529305,-0.11747925948465265
0.16183236647329466,-0.11754570066318347
0.16203240648129624,-0.11761257098968715
0.16223244648929785,-0.11767990069448545
0.16243248649729947,-0.11774771859392347
0.16263252650530105,-0.11781605203559034
0.16283256651330266,-0.11788492684747004
0.16303260652130425,-0.11795436729114903
0.16323264652930586,-0.11802439601919827
0.16343268653730744,-0.11809503403683898
0.16363272654530905,-0.11816630066799061
0.16383276655331067,-0.11823821352579089
0.16403280656131225,-0.1183107884876654
0.16423284656931386,-0.11838403967501343
0.16443288657731545,-0.1184579794375648
0.16463292658531706,-0.11853261834244833
0.16483296659331867,-0.11860796516799942
0.16503300660132025,-0.1186840269023193
0.16523304660932187,-0.11876080874658343
0.16543308661732345,-0.11883831412307996
0.16563312662532506,-0.11891654468794302
0.16583316663332665,-0.11899550034852872
0.16603320664132826,-0.1190751792853638
0.16623324664932987,-0.11915557797858023
0.16643328665733145,-0.11923669123873104
0.16663332666533306,-0.11931851224186586
0.16683336667333465,-0.11940103256872742
0.16703340668133626,-0.11948424224791468
0.16723344668933787,-0.11956812980284212
0.16743348669733946,-0.1196526823023106
0.16763352670534107,-0.11973788541449182
0.16783356671334265,-0.11982372346411588
0.16803360672134426,-0.11991017949264088
0.16823364672934588,-0.11999723532117434
0.16843368673734746,-0.12008487161590735
0.16863372674534907,-0.12017306795581773
0.16883376675335066,-0.12026180290239193
0.16903380676135227,-0.12035105407111385
0.16923384676935385,-0.12044079820446564
0.16943388677735546,-0.12053101124618676
0.16963392678535708,-0.1206216684165377
0.16983396679335866,-0.12071274428831788
0.17003400680136027,-0.12080421286339026
0.17023404680936186,-0.12089604764947035
0.17043408681736347,-0.12098822173694262
0.17063412682536508,-0.12108070787547323
0.17083416683336666,-0.12117347855019517
0.17103420684136827,-0.121266506057249
0.17123424684936986,-0.12135976257847006
0.17143428685737147,-0.1214532202550207
0.17163432686537305,-0.12154685125977391
0.17183436687337467,-0.12164062786826327
0.17203440688137628,-0.12173452252802117
0.17223444688937786,-0.12182850792613578
0.17243448689737947,-0.12192255705486482
0.17263452690538106,-0.12201664327515126
0.17283456691338267,-0.12211074037789446
0.17303460692138428,-0.12220482264283654
0.17323464692938587,-0.122298864894932
0.17343468693738748,-0.12239284255807492
0.17363472694538906,-0.12248673170606612
0.17383476695339067,-0.12258050911070895
0.17403480696139226,-0.12267415228693071
0.17423484696939387,-0.12276763953483359
0.17443488697739548,-0.12286094997858654
0.17463492698539707,-0.12295406360207849
0.17483496699339868,-0.12304696128126039
0.17503500700140026,-0.123139624813113
0.17523504700940187,-0.12323203694118604
0.17543508701740348,-0.12332418137766392
0.17563512702540507,-0.12341604282192298
0.17583516703340668,-0.12350760697555521
0.17603520704140826,-0.12359886055384477
0.17623524704940988,-0.12368979129369373
0.1764352870574115,-0.12378038795800568
0.17663532706541307,-0.12387064033654716
0.17683536707341468,-0.12396053924331893
0.17703540708141627,-0.12405007651048189
0.17723544708941788,-0.12413924497889393
0.17743548709741946,-0.12422803848532797
0.17763552710542108,-0.12431645184645262
0.1778355671134227,-0.12440448083967098
0.17803560712142427,-0.12449212218092434
0.17823564712942588,-0.12457937349958104
0.17843568713742747,-0.12466623331054211
0.17863572714542908,-0.12475270098370699
0.1788357671534307,-0.12483877671095468
0.17903580716143228,-0.12492446147080535
0.1792358471694339,-0.12500975699093808
0.17943588717743547,-0.1250946657087497
0.17963592718543708,-0.12517919073014755
0.17983596719343867,-0.1252633357867772
0.18003600720144028,-0.12534710519189168
0.1802360472094419,-0.12543050379507525
0.18043608721744347,-0.125513536936037
0.1806361272254451,-0.12559621039769486
0.18083616723344667,-0.1256785303587693
0.18103620724144828,-0.12576050334610894
0.1812362472494499,-0.12584213618696644
0.18143628725745148,-0.12592343596144312
0.1816363272654531,-0.12600440995531437
0.18183636727345467,-0.12608506561344496
0.1820364072814563,-0.126165410493995
0.1822364472894579,-0.12624545222361142
0.18243648729745948,-0.12632519845378995
0.1826365273054611,-0.12640465681858346
0.18283656731346268,-0.12648383489382217
0.1830366073214643,-0.12656274015800018
0.18323664732946587,-0.12664137995497024
0.18343668733746749,-0.12671976145857802
0.1836367273454691,-0.12679789163935307
0.18383676735347068,-0.12687577723336255
0.1840368073614723,-0.12695342471332055
0.18423684736947388,-0.12703084026203332
0.1844368873774755,-0.12710802974824897
0.1846369273854771,-0.12718499870496838
0.18483696739347868,-0.12726175231026196
0.1850370074014803,-0.12733829537062652
0.18523704740948188,-0.12741463230690625
0.1854370874174835,-0.12749076714279065
0.18563712742548508,-0.12756670349589416
0.1858371674334867,-0.12764244457141236
0.1860372074414883,-0.1277179931583411
0.18623724744948988,-0.12779335162823702
0.1864372874574915,-0.12786852193649018
0.18663732746549308,-0.12794350562607074
0.1868373674734947,-0.12801830383370616
0.1870374074814963,-0.12809291729843647
0.1872374474894979,-0.1281673463724883
0.1874374874974995,-0.1282415910344019
0.18763752750550108,-0.1283156509043368
0.1878375675135027,-0.12838952526147596
0.18803760752150428,-0.1284632130634395
0.1882376475295059,-0.12853671296761277
0.1884376875375075,-0.12861002335428556
0.1886377275455091,-0.128683142351492
0.1888377675535107,-0.12875606786143343
0.18903780756151228,-0.1288287975883596
0.1892378475695139,-0.1289013290677764
0.1894378875775155,-0.12897365969684232
0.1896379275855171,-0.12904578676580902
0.1898379675935187,-0.12911770749035756
0.1900380076015203,-0.12918941904467474
0.1902380476095219,-0.12926091859511246
0.1904380876175235,-0.12933220333426804
0.1906381276255251,-0.12940327051532172
0.1908381676335267,-0.1294741174864666
0.1910382076415283,-0.12954474172526545
0.1912382476495299,-0.1296151408727693
0.1914382876575315,-0.12968531276723438
0.1916383276655331,-0.12975525547727695
0.1918383676735347,-0.129824967334308
0.1920384076815363,-0.12989444696409408
0.1922384476895379,-0.12996369331729649
0.1924384876975395,-0.13003270569884476
0.1926385277055411,-0.13010148379600772
0.1928385677135427,-0.13017002770503164
0.1930386077215443,-0.13023833795622086
0.1932386477295459,-0.13030641553734515
0.1934386877375475,-0.1303742619152636
0.1936387277455491,-0.13044187905566312
0.1938387677535507,-0.13050926944081698
0.1940388077615523,-0.13057643608527647
0.1942388477695539,-0.13064338254941585
0.1944388877775555,-0.13071011295075885
0.1946389277855571,-0.13077663197302258
0.1948389677935587,-0.13084294487282172
0.1950390078015603,-0.13090905748398496
0.19523904780956192,-0.13097497621944254
0.1954390878175635,-0.1310407080706523
0.1956391278255651,-0.13110626060454084
0.1958391678335667,-0.1311716419579439
0.1960392078415683,-0.13123686082954086
0.19623924784956992,-0.13130192646928654
0.1964392878575715,-0.13136684866535442
0.19663932786557312,-0.13143163772861588
0.1968393678735747,-0.13149630447468985
0.1970394078815763,-0.13156086020361035
0.1972394478895779,-0.1316253166771692
0.1974394878975795,-0.13168968609400414
0.19763952790558112,-0.1317539810625136
0.1978395679135827,-0.13181821457169196
0.19803960792158432,-0.1318823999599903
0.1982396479295859,-0.13194655088231896
0.1984396879375875,-0.13201068127532004
0.19863972794558912,-0.1320748053210469
0.1988397679535907,-0.13213893740919863
0.19903980796159232,-0.13220309209806555
0.1992398479695939,-0.132267284074349
0.19943988797759551,-0.13233152811202675
0.1996399279855971,-0.1323958390304384
0.1998399679935987,-0.13246023165177154
0.20004000800160032,-0.1325247207581305
0.2002400480096019,-0.132589321048371
0.20044008801760352,-0.13265404709488504
0.2006401280256051,-0.13271891330051763
0.20084016803360671,-0.13278393385579526
0.20104020804160833,-0.13284912269664167
0.2012402480496099,-0.13291449346275225
0.20144028805761152,-0.13298005945679114
0.2016403280656131,-0.13304583360457037
0.20184036807361472,-0.13311182841636102
0.2020404080816163,-0.13317805594947907
0.2022404480896179,-0.1332445277722807
0.20244048809761953,-0.13331125492969176
0.2026405281056211,-0.13337824791038777
0.20284056811362272,-0.13344551661573176
0.2030406081216243,-0.13351307033056786
0.20324064812962592,-0.13358091769595942
0.20344068813762753,-0.13364906668395155
0.2036407281456291,-0.13371752457442992
0.20384076815363072,-0.13378629793413838
0.2040408081616323,-0.1338553925979101
0.20424084816963392,-0.13392481365215952
0.20444088817763553,-0.13399456542067417
0.20464092818563712,-0.13406465145273824
0.20484096819363873,-0.13413507451361323
0.2050410082016403,-0.1342058365773935
0.20524104820964192,-0.13427693882224784
0.2054410882176435,-0.13434838162805238
0.20564112822564512,-0.13442016457641243
0.20584116823364673,-0.134492286453066
0.20604120824164832,-0.13456474525265372
0.20624124824964993,-0.13463753818583518
0.2064412882576515,-0.1347106616887237
0.20664132826565312,-0.1347841114346064
0.20684136827365474,-0.13485788234790963
0.20704140828165632,-0.13493196862036239
0.20724144828965793,-0.13500636372930544
0.20744148829765952,-0.1350810604580855
0.20764152830566113,-0.13515605091846816
0.2078415683136627,-0.1352313265749963
0.20804160832166432,-0.13530687827121357
0.20824164832966593,-0.13538269625766602
0.20844168833766752,-0.13545877022158828
0.20864172834566913,-0.13553508931817404
0.20884176835367071,-0.13561164220332325
0.20904180836167233,-0.13568841706775317
0.20924184836967394,-0.13576540167235296
0.20944188837767552,-0.13584258338465638
0.20964192838567713,-0.1359199492163006
0.20984196839367872,-0.1359974858613341
0.21004200840168033,-0.13607517973523162
0.21024204840968191,-0.13615301701446958
0.21044208841768353,-0.13623098367651076
0.21064212842568514,-0.1363090655400448
0.21084216843368672,-0.13638724830532703
0.21104220844168833,-0.13646551759445777
0.21124224844968992,-0.13654385899144117
0.21144228845769153,-0.13662225808186457
0.21164232846569314,-0.13670070049203842
0.21184236847369473,-0.1367791719274397
0.21204240848169634,-0.136857658210304
0.21224244848969792,-0.13693614531621529
0.21244248849769953,-0.13701461940954776
0.21264252850570114,-0.13709306687762027
0.21284256851370273,-0.13717147436342986
0.21304260852170434,-0.13724982879684045
0.21324264852970592,-0.13732811742411086
0.21344268853770754,-0.13740632783565632
0.21364272854570912,-0.13748444799194837
0.21384276855371073,-0.13756246624746932
0.21404280856171234,-0.13764037137264942
0.21424284856971393,-0.137718152573726
0.21444288857771554,-0.13779579951047782
0.21464292858571712,-0.13787330231179934
0.21484296859371874,-0.1379506515890915
0.21504300860172035,-0.13802783844745928
0.21524304860972193,-0.13810485449471677
0.21544308861772354,-0.1381816918482126
0.21564312862572513,-0.13825834313949872
0.21584316863372674,-0.13833480151687683
0.21604320864172832,-0.13841106064586417
0.21624324864972994,-0.1384871147076312
0.21644328865773155,-0.13856295839546934
0.21664332866573313,-0.13863858690935577
0.21684336867373474,-0.13871399594868644
0.21704340868173633,-0.13878918170325577
0.21724344868973794,-0.138864140842564
0.21744348869773955,-0.13893887050353906
0.21764352870574113,-0.1390133682767613
0.21784356871374275,-0.13908763219128392
0.21804360872174433,-0.13916166069814268
0.21824364872974594,-0.13923545265265166
0.21844368873774755,-0.13930900729558357
0.21864372874574914,-0.1393823242333334
0.21884376875375075,-0.13945540341716767
0.21904380876175233,-0.1395282451216612
0.21924384876975395,-0.1396008499224259
0.21944388877775553,-0.13967321867323657
0.21964392878575714,-0.13974535248266054
0.21984396879375875,-0.13981725269029957
0.22004400880176034,-0.13988892084275273
0.22024404880976195,-0.1399603586694113
0.22044408881776353,-0.14003156805819655
0.22064412882576515,-0.14010255103135325
0.22084416883376676,-0.14017330972141123
0.22104420884176834,-0.14024384634742748
0.22124424884976995,-0.14031416319162154
0.22144428885777154,-0.1403842625765153
0.22164432886577315,-0.14045414684268692
0.22184436887377473,-0.14052381832724697
0.22204440888177635,-0.140593279343141
0.22224444888977796,-0.14066253215938018
0.22244448889777954,-0.14073157898229693
0.22264452890578115,-0.1408004219379173
0.22284456891378274,-0.14086906305553684
0.22304460892178435,-0.14093750425257956
0.22324464892978596,-0.14100574732081378
0.22344468893778754,-0.1410737939139903
0.22364472894578916,-0.14114164553696174
0.22384476895379074,-0.1412093035363326
0.22404480896179235,-0.14127676909268277
0.22424484896979394,-0.14134404321439736
0.22444488897779555,-0.14141112673312878
0.22464492898579716,-0.14147802030090723
0.22484496899379874,-0.14154472438890928
0.22504500900180036,-0.14161123928788405
0.22524504900980194,-0.1416775651102312
0.22544508901780355,-0.14174370179371518
0.22564512902580516,-0.14180964910679525
0.22584516903380675,-0.14187540665554194
0.22604520904180836,-0.14194097389210608
0.22624524904980994,-0.1420063501246993
0.22644528905781156,-0.14207153452903926
0.22664532906581317,-0.14213652616120784
0.22684536907381475,-0.14220132397186494
0.22704540908181636,-0.14226592682175526
0.22724544908981795,-0.14233033349844113
0.22744548909781956,-0.14239454273418894
0.22764552910582114,-0.14245855322493312
0.22784556911382275,-0.14252236365023513
0.22804560912182437,-0.14258597269415338
0.22824564912982595,-0.14264937906693187
0.22844568913782756,-0.14271258152741445
0.22864572914582915,-0.14277557890608464
0.22884576915383076,-0.14283837012862882
0.22904580916183237,-0.14290095423991506
0.22924584916983395,-0.14296333042827752
0.22944588917783557,-0.14302549804999226
0.22964592918583715,-0.14308745665382736
0.22984596919383876,-0.1431492060055487
0.23004600920184035,-0.14321074611225926
0.23024604920984196,-0.14327207724645016
0.23044608921784357,-0.14333319996964022
0.23064612922584515,-0.14339411515548087
0.23084616923384677,-0.14345482401220466
0.23104620924184835,-0.1435153281042973
0.23124624924984996,-0.1435756293732754
0.23144628925785157,-0.14363573015745612
0.23164632926585316,-0.14369563321060846
0.23184636927385477,-0.1437553417193818
0.23204640928185635,-0.14381485931941246
0.23224644928985796,-0.14387419011001593
0.23244648929785958,-0.14393333866737895
0.23264652930586116,-0.14399231005617408
0.23284656931386277,-0.14405110983952635
0.23304660932186436,-0.14410974408727067
0.23324664932986597,-0.14416821938244712
0.23344668933786755,-0.14422654282598923
0.23364672934586916,-0.1442847220395702
0.23384676935387078,-0.14434276516657943
0.23404680936187236,-0.1444006808712109
0.23424684936987397,-0.1444584783356535
0.23444688937787556,-0.14451616725537972
0.23464692938587717,-0.1445737578325391
0.23484696939387878,-0.14463126076746802
0.23504700940188036,-0.14468868724833525
0.23524704940988198,-0.14474604893894885
0.23544708941788356,-0.14480335796475596
0.23564712942588517,-0.14486062689707244
0.23584716943388676,-0.14491786873558482
0.23604720944188837,-0.14497509688917143
0.23624724944988998,-0.14503232515509373
0.23644728945789156,-0.14508956769661402
0.23664732946589317,-0.1451468390190981
0.23684736947389476,-0.14520415394466582
0.23704740948189637,-0.14526152758545535
0.23724744948989798,-0.1453189753155705
0.23744748949789957,-0.14537651274178265
0.23764752950590118,-0.14543415567306195
0.23784756951390276,-0.14549192008901518
0.23804760952190437,-0.14554982210730966
0.23824764952990596,-0.14560787795016517
0.23844768953790757,-0.1456661039099983
0.23864772954590918,-0.14572451631430514
0.23884776955391077,-0.14578313148987077
0.23904780956191238,-0.14584196572639552
0.23924784956991396,-0.14590103523963033
0.23944788957791557,-0.14596035613411384
0.23964792958591719,-0.1460199443656075
0.23984796959391877,-0.1460798157033237
0.24004800960192038,-0.14613998569204575
0.24024804960992197,-0.14620046961423738
0.24044808961792358,-0.14626128245224196
0.2406481296259252,-0.14632243885067103
0.24084816963392677,-0.14638395307908342
0.24104820964192838,-0.1464458389950552
0.24124824964992997,-0.14650811000774194
0.24144828965793158,-0.14657077904203358
0.24164832966593316,-0.1466338585034025
0.24184836967393478,-0.14669736024354346
0.2420484096819364,-0.14676129552690456
0.24224844968993797,-0.14682567499820517
0.24244848969793958,-0.1468905086510361
0.24264852970594117,-0.14695580579763454
0.24284856971394278,-0.1470215750399239
0.2430486097219444,-0.147087824241905
0.24324864972994598,-0.14715456050348244
0.2434486897379476,-0.14722179013580522
0.24364872974594917,-0.14728951863819634
0.24384876975395078,-0.14735775067674167
0.24404880976195237,-0.14742649006460268
0.24424884976995398,-0.14749573974411162
0.2444488897779556,-0.14756550177070238
0.24464892978595718,-0.14763577729872346
0.2448489697939588,-0.1477065665691727
0.24504900980196037,-0.1477778688993865
0.24524904980996198,-0.14784968267471
0.2454490898179636,-0.1479220053421666
0.24564912982596518,-0.14799483340613923
0.2458491698339668,-0.14806816242606774
0.24604920984196837,-0.14814198701616163
0.24624924984997,-0.14821630084711934
0.24644928985797157,-0.1482910966498403
0.24664932986597318,-0.14836636622110985
0.2468493698739748,-0.14844210043123257
0.24704940988197638,-0.14851828923358334
0.247249449889978,-0.1485949216760436
0.24744948989797957,-0.1486719859142845
0.24764952990598119,-0.1487494692268565
0.2478495699139828,-0.14882735803204333
0.24804960992198438,-0.14890563790643369
0.248249649929986,-0.14898429360516535
0.24844968993798758,-0.14906330908379278
0.2486497299459892,-0.1491426675217297
0.2488497699539908,-0.14922235134721712
0.24904980996199239,-0.14930234226376637
0.249249849969994,-0.14938262127802698
0.24944988997799558,-0.149463168729028
0.2496499299859972,-0.14954396431874223
0.24984996999399878,-0.14962498714392053
0.2500500100020004,-0.1497062157291441
0.250250050010002,-0.14978762806104146
0.2504500900180036,-0.1498692016236149
0.25065013002600517,-0.1499509134346211
0.2508501700340068,-0.15003274008294845
0.2510502100420084,-0.15011465776693128
0.25125025005001,-0.15019664233354107
0.2514502900580116,-0.15027866931839085
0.2516503300660132,-0.15036071398648804
0.2518503700740148,-0.1504427513736687
0.2520504100820164,-0.15052475632864432
0.252250450090018,-0.15060670355558992
0.2524504900980196,-0.15068856765720154
0.2526505301060212,-0.15077032317814867
0.2528505701140228,-0.1508519446488471
0.2530506101220244,-0.1509334066294765
0.253250650130026,-0.15101468375416605
0.25345069013802757,-0.15109575077527287
0.2536507301460292,-0.15117658260767664
0.2538507701540308,-0.15125715437301557
0.2540508101620324,-0.15133744144378986
0.254250850170034,-0.1514174194872594
0.25445089017803557,-0.15149706450906428
0.2546509301860372,-0.151576352896499
0.2548509701940388,-0.15165526146137176
0.2550510102020404,-0.1517337674823828
0.255251050210042,-0.15181184874695766
0.2554510902180436,-0.15188948359247226
0.2556511302260452,-0.1519666509468084
0.2558511702340468,-0.15204333036817994
0.2560512102420484,-0.15211950208417035
0.25625125025005,-0.1521951470299236
0.2564512902580516,-0.15227024688543053
0.2566513302660532,-0.15234478411185326
0.2568513702740548,-0.1524187419868302
0.2570514102820564,-0.15249210463870397
0.257251450290058,-0.15256485707961442
0.2574514902980596,-0.15263698523739766
0.2576515303060612,-0.15270847598623302
0.2578515703140628,-0.15277931717597776
0.2580516103220644,-0.15284949766013017
0.25825165033006603,-0.1529190073223609
0.2584516903380676,-0.15298783710155273
0.2586517303460692,-0.15305597901528914
0.2588517703540708,-0.15312342618173275
0.2590518103620724,-0.15319017283983616
0.259251850370074,-0.1532562143678286
0.2594518903780756,-0.15332154729992442
0.2596519303860772,-0.15338616934120108
0.2598519703940788,-0.15345007938059835
0.2600520104020804,-0.15351327750199145
0.260252050410082,-0.1535757649932975
0.2604520904180836,-0.15363754435357496
0.2606521304260852,-0.1536986192980832
0.2608521704340868,-0.15375899476127092
0.26105221044208843,-0.15381867689766845
0.26125225045009,-0.1538776730806624
0.2614522904580916,-0.15393599189913612
0.2616523304660932,-0.1539936431519633
0.2618523704740948,-0.1540506378403474
0.26205241048209643,-0.15410698815800264
0.262252450490098,-0.15416270747917693
0.2624524904980996,-0.15421781034452095
0.2626525305061012,-0.15427231244481082
0.2628525705141028,-0.15432623060253575
0.26305261052210444,-0.15437958275136474
0.263252650530106,-0.15443238791350958
0.2634526905381076,-0.15448466617500464
0.2636527305461092,-0.1545364386589264
0.2638527705541108,-0.154587727496578
0.26405281056211244,-0.1546385557966678
0.264252850570114,-0.15468894761251267
0.2644528905781156,-0.1547389279072996
0.2646529305861172,-0.15478852251744296
0.26485297059411883,-0.15483775811407605
0.2650530106021204,-0.1548866621627204
0.265253050610122,-0.15493526288117845
0.2654530906181236,-0.154983589195699
0.2656531306261252,-0.15503167069546844
0.26585317063412683,-0.1550795375854852
0.2660532106421284,-0.15512722063787732
0.26625325065013,-0.15517475114172968
0.2664532906581316,-0.15522216085148888
0.2666533306661332,-0.15526948193402096
0.26685337067413484,-0.15531674691439976
0.2670534106821364,-0.15536398862050932
0.267253450690138,-0.1554112401265477
0.2674534906981396,-0.15545853469552534
0.26765353070614123,-0.1555059057208541
0.26785357071414284,-0.15555338666712915
0.2680536107221444,-0.1556010110102089
0.268253650730146,-0.15564881217670404
0.2684536907381476,-0.15569682348298897
0.26865373074614923,-0.15574507807385407
0.26885377075415084,-0.15579360886092092
0.2690538107621524,-0.15584244846094492
0.269253850770154,-0.15589162913413407
0.2694538907781556,-0.15594118272261476
0.26965393078615724,-0.155991140589178
0.26985397079415885,-0.156041533556442
0.2700540108021604,-0.15609239184656798
0.270254050810162,-0.15614374502166847
0.27045409081816363,-0.15619562192504738
0.27065413082616524,-0.15624805062341188
0.2708541708341668,-0.15630105835019614
0.2710542108421684,-0.15635467145013646
0.27125425085017,-0.15640891532523615
0.27145429085817163,-0.1564638143822572
0.27165433086617324,-0.15651939198187304
0.2718543708741748,-0.15657567038961517
0.2720544108821764,-0.15663267072874187
0.272254450890178,-0.1566904129351544
0.27245449089817964,-0.15674891571448124
0.27265453090618125,-0.15680819650144687
0.2728545709141828,-0.15686827142163512
0.2730546109221844,-0.1569291552557525
0.273254650930186,-0.15699086140648977
0.27345469093818764,-0.15705340186807468
0.27365473094618925,-0.1571167871986004
0.2738547709541908,-0.15718102649520843
0.2740548109621924,-0.15724612737219634
0.27425485097019403,-0.15731209594211423
0.27445489097819564,-0.15737893679990472
0.27465493098619725,-0.157446653010135
0.2748549709941988,-0.15751524609736134
0.2750550110022004,-0.15758471603965774
0.27525505101020203,-0.15765506126533418
0.27545509101820365,-0.15772627865286196
0.2756551310262052,-0.15779836353401516
0.2758551710342068,-0.15787130970023183
0.2760552110422084,-0.15794510941218912
0.27625525105021004,-0.15801975341258145
0.27645529105821165,-0.15809523094208267
0.2766553310662132,-0.15817152975846613
0.2768553710742148,-0.15824863615885124
0.27705541108221643,-0.15832653500503638
0.27725545109021804,-0.15840520975187275
0.27745549109821965,-0.15848464247862676
0.2776555311062212,-0.15856481392327146
0.2778555711142228,-0.15864570351964125
0.27805561112222443,-0.15872728943737732
0.27825565113022604,-0.15880954862458443
0.27845569113822766,-0.1588924568531129
0.2786557311462292,-0.15897598876637328
0.2788557711542308,-0.1590601179295837
0.27905581116223244,-0.1591448168823441
0.27925585117023405,-0.1592300571934245
0.27945589117823566,-0.15931580951764746
0.2796559311862372,-0.15940204365473998
0.27985597119423883,-0.15948872861002256
0.28005601120224044,-0.1595758326567982
0.28025605121024205,-0.15966332340029835
0.28045609121824366,-0.15975116784303783
0.2806561312262452,-0.15983933245142595
0.28085617123424683,-0.15992778322347706
0.28105621124224844,-0.16001648575746003
0.28125625125025006,-0.16010540532132278
0.2814562912582516,-0.1601945069227259
0.2816563312662532,-0.16028375537951695
0.28185637127425484,-0.1603731153904762
0.28205641128225645,-0.16046255160616296
0.28225645129025806,-0.16055202869969235
0.2824564912982596,-0.16064151143727187
0.2826565313062612,-0.16073096474832904
0.28285657131426284,-0.16082035379506116
0.28305661132226445,-0.16090964404124228
0.28325665133026606,-0.1609988013201227
0.2834566913382676,-0.1610877919012606
0.28365673134626923,-0.1611765825561276
0.28385677135427084,-0.16126514062233444
0.28405681136227245,-0.16135343406632568
0.28425685137027407,-0.16144143154439788
0.2844568913782756,-0.16152910246189922
0.28465693138627723,-0.1616164170304733
0.28485697139427885,-0.16170334632321606
0.28505701140228046,-0.16178986232761905
0.28525705141028207,-0.16187593799617808
0.2854570914182836,-0.1619615472945539
0.28565713142628524,-0.16204666524717526
0.28585717143428685,-0.16213126798018462
0.28605721144228846,-0.16221533276163103
0.2862572514502901,-0.16229883803882447
0.28645729145829163,-0.16238176347277272
0.28665733146629324,-0.16246408996963013
0.28685737147429485,-0.16254579970909652
0.28705741148229647,-0.16262687616971433
0.287257451490298,-0.16270730415101933
0.28745749149829963,-0.16278706979251242
0.28765753150630125,-0.16286616058942785
0.28785757151430286,-0.16294456540528462
0.28805761152230447,-0.16302227448121745
0.288257651530306,-0.16309927944209396
0.28845769153830764,-0.16317557329943547
0.28865773154630925,-0.16325115045116834
0.28885777155431086,-0.1633260066782435
0.28905781156231247,-0.16340013913817128
0.28925785157031403,-0.16347354635552772
0.28945789157831564,-0.16354622820949882
0.28965793158631725,-0.1636181859185364
0.28985797159431886,-0.16368942202220815
0.2900580116023205,-0.1637599403603322
0.29025805161032203,-0.163829746049493
0.29045809161832364,-0.16389884545704136
0.29065813162632526,-0.16396724617268832
0.29085817163432687,-0.16403495697780632
0.2910582116423285,-0.16410198781255625
0.29125825165033004,-0.16416834974096248
0.29145829165833165,-0.1642340549140613
0.29165833166633326,-0.16429911653125065
0.29185837167433487,-0.16436354879997123
0.2920584116823365,-0.16442736689385085
0.29225845169033804,-0.1644905869094446
0.29245849169833965,-0.1645532258217054
0.29265853170634126,-0.1646153014383182
0.2928585717143429,-0.16467683235303343
0.29305861172234443,-0.16473783789813345
0.29325865173034604,-0.1647983380961672
0.29345869173834765,-0.16485835361108592
0.29365873174634927,-0.16491790569891462
0.2938587717543509,-0.16497701615809116
0.29405881176235243,-0.1650357072796045
0.29425885177035405,-0.1650940017970642
0.29445889177835566,-0.16515192283682917
0.29465893178635727,-0.1652094938683249
0.2948589717943589,-0.1652667386546751
0.29505901180236044,-0.16532368120377272
0.29525905181036205,-0.1653803457199125
0.29545909181836366,-0.1654367565561053
0.2956591318263653,-0.16549293816719085
0.2958591718343669,-0.16554891506386377
0.29605921184236844,-0.1656047117677221
0.29625925185037005,-0.1656603527674456
0.29645929185837167,-0.16571586247620543
0.2966593318663733,-0.16577126519040217
0.2968593718743749,-0.16582658504982437
0.29705941188237645,-0.16588184599931324
0.29725945189037806,-0.16593707175201428
0.29745949189837967,-0.16599228575428834
0.2976595319063813,-0.16604751115234978
0.2978595719143829,-0.16610277076069035
0.29805961192238445,-0.16615808703234156
0.29825965193038606,-0.16621348203101896
0.2984596919383877,-0.16626897740518556
0.2986597319463893,-0.16632459436406163
0.29885977195439084,-0.1663803536556018
0.29905981196239245,-0.1664362755464505
0.29925985197039406,-0.16649237980387915
0.2994598919783957,-0.1665486856797006
0.2996599319863973,-0.16660521189614735
0.29985997199439884,-0.16666197663369173
0.30006001200240046,-0.1667189975207798
0.30026005201040207,-0.16677629162544072
0.3004600920184037,-0.16683387544872774
0.3006601320264053,-0.1668917649199381
0.30086017203440685,-0.16694997539355302
0.30106021204240846,-0.16700852164783217
0.30126025205041007,-0.1670674178849902
0.3014602920584117,-0.16712667773287734
0.3016603320664133,-0.16718631424808073
0.30186037207441485,-0.16724633992035748
0.30206041208241646,-0.16730676667830693
0.3022604520904181,-0.1673676058961844
0.3024604920984197,-0.16742886840175625
0.3026605321064213,-0.1674905644850927
0.30286057211442285,-0.167552703908193
0.30306061212242447,-0.16761529591533492
0.3032606521304261,-0.16767834924404165
0.3034606921384277,-0.16774187213655586
0.30366073214642925,-0.16780587235171399
0.30386077215443086,-0.16787035717711268
0.30406081216243247,-0.1679353334414619
0.3042608521704341,-0.1680008075270211
0.3044608921784357,-0.16806678538201766
0.30466093218643725,-0.1681332725329502
0.30486097219443886,-0.16820027409668312
0.3050610122024405,-0.16826779479224302
0.3052610522104421,-0.1683358389522326
0.3054610922184437,-0.16840441053378236
0.30566113222644525,-0.16847351312896558
0.30586117223444687,-0.16854314997460884
0.3060612122424485,-0.1686133239614343
0.3062612522504501,-0.16868403764247736
0.3064612922584517,-0.1687552932407287
0.30666133226645326,-0.16882709265595514
0.30686137227445487,-0.168899437470661
0.3070614122824565,-0.16897232895515607
0.3072614522904581,-0.16904576807170305
0.3074614922984597,-0.16911975547772284
0.30766153230646126,-0.16919429152804108
0.3078615723144629,-0.16926937627616567
0.3080616123224645,-0.16934500947458922
0.3082616523304661,-0.16942119057411673
0.3084616923384677,-0.16949791872222306
0.30866173234646926,-0.16957519276044963
0.3088617723544709,-0.16965301122085608
0.3090618123624725,-0.1697313723215454
0.3092618523704741,-0.16981027396128814
0.30946189237847566,-0.1698897137132745
0.30966193238647727,-0.16996968881802918
0.3098619723944789,-0.17005019617552783
0.3100620124024805,-0.1701312323365601
0.3102620524104821,-0.17021279349338836
0.31046209241848366,-0.17029487546975614
0.31066213242648527,-0.170377473710307
0.3108621724344869,-0.17046058326947688
0.3110622124424885,-0.17054419879993069
0.3112622524504901,-0.17062831454061722
0.31146229245849166,-0.17071292430452145
0.3116623324664933,-0.17079802146619855
0.3118623724744949,-0.1708835989491776
0.3120624124824965,-0.17096964921332736
0.3122624524904981,-0.17105616424228054
0.31246249249849967,-0.17114313553101582
0.3126625325065013,-0.17123055407370014
0.3128625725145029,-0.1713184103518963
0.3130626125225045,-0.17140669432324274
0.3132626525305061,-0.17149539541071387
0.31346269253850767,-0.17158450249256996
0.3136627325465093,-0.1716740038931061
0.3138627725545109,-0.17176388737430942
0.3140628125625125,-0.1718541401285325
0.3142628525705141,-0.1719447487722896
0.3144628925785157,-0.1720356993412802
0.3146629325865173,-0.17212697728674142
0.3148629725945189,-0.17221856747322795
0.3150630126025205,-0.17231045417791413
0.31526305261052207,-0.1724026210915085
0.3154630926185237,-0.17249505132086596
0.3156631326265253,-0.17258772739337866
0.3158631726345269,-0.1726806312632197
0.3160632126425285,-0.17277374431950795
0.31626325265053007,-0.1728670473964567
0.3164632926585317,-0.1729605207855607
0.3166633326665333,-0.1730541442498699
0.3168633726745349,-0.1731478970403903
0.3170634126825365,-0.17324175791464447
0.3172634526905381,-0.17333570515741617
0.3174634926985397,-0.17342971660369533
0.3176635327065413,-0.17352376966383043
0.3178635727145429,-0.17361784135088693
0.3180636127225445,-0.1737119083102009
0.3182636527305461,-0.1738059468511079
0.3184636927385477,-0.17389993298081718
0.3186637327465493,-0.17399384244039257
0.3188637727545509,-0.17408765074279017
0.3190638127625525,-0.1741813332128953
0.3192638527705541,-0.17427486502948913
0.3194638927785557,-0.1743682212690675
0.3196639327865573,-0.17446137695142422
0.3198639727945589,-0.1745543070869015
0.3200640128025605,-0.17464698672520187
0.3202640528105621,-0.17473939100564614
0.3204640928185637,-0.1748314952087547
0.3206641328265653,-0.17492327480902087
0.3208641728345669,-0.17501470552873724
0.3210642128425685,-0.17510576339273035
0.3212642528505701,-0.17519642478385122
0.3214642928585717,-0.17528666649906482
0.3216643328665733,-0.17537646580597624
0.3218643728745749,-0.17546580049962662
0.3220644128825765,-0.1755546489593891
0.3222644528905781,-0.1756429902057916
0.3224644928985797,-0.1757308039570913
0.3226645329065813,-0.17581807068542443
0.3228645729145829,-0.1759047716723535
0.3230646129225845,-0.17599088906363472
0.3232646529305861,-0.17607640592302826
0.3234646929385877,-0.17616130628497523
0.3236647329465893,-0.17624557520596668
0.32386477295459093,-0.17632919881443193
0.3240648129625925,-0.1764121643589763
0.3242648529705941,-0.17649446025480114
0.3244648929785957,-0.1765760761281423
0.3246649329865973,-0.17665700285856667
0.32486497299459893,-0.17673723261897212
0.3250650130026005,-0.17681675891313794
0.3252650530106021,-0.17689557661068095
0.3254650930186037,-0.1769736819792748
0.3256651330266053,-0.17705107271399761
0.3258651730346069,-0.17712774796367853
0.3260652130426085,-0.17720370835411964
0.3262652530506101,-0.17727895600807714
0.3264652930586117,-0.17735349456189312
0.32666533306661333,-0.17742732917867587
0.3268653730746149,-0.1775004665579363
0.3270654130826165,-0.17757291494159555
0.3272654530906181,-0.17764468411628828
0.3274654930986197,-0.17771578541189603
0.32766553310662133,-0.17778623169625474
0.3278655731146229,-0.17785603736599062
0.3280656131226245,-0.17792521833345065
0.3282656531306261,-0.17799379200970378
0.3284656931386277,-0.178061777283602
0.32866573314662934,-0.17812919449690096
0.3288657731546309,-0.17819606541545369
0.3290658131626325,-0.17826241319650177
0.3292658531706341,-0.17832826235210247
0.3294658931786357,-0.1783936387087417
0.32966593318663734,-0.1784585693631966
0.3298659731946389,-0.17852308263472336
0.3300660132026405,-0.1785872080136592
0.3302660532106421,-0.17865097610653938
0.33046609321864373,-0.17871441857784273
0.33066613322664534,-0.17877756808849146
0.3308661732346469,-0.17884045823124176
0.3310662132426485,-0.17890312346311427
0.3312662532506501,-0.17896559903502365
0.33146629325865173,-0.17902792091877698
0.3316663332666533,-0.1790901257316212
0.3318663732746549,-0.17915225065852897
0.3320664132826565,-0.17921433337242104
0.3322664532906581,-0.17927641195253233
0.33246649329865974,-0.1793385248011357
0.3326665333066613,-0.17940071055884538
0.3328665733146629,-0.1794630080187277
0.3330666133226645,-0.1795254560394536
0.33326665333066613,-0.17958809345773105
0.33346669333866774,-0.1796509590002611
0.3336667333466693,-0.17971409119546408
0.3338667733546709,-0.17977752828522556
0.3340668133626725,-0.1798413081369133
0.33426685337067413,-0.17990546815591812
0.33446689337867574,-0.17997004519897097
0.3346669333866773,-0.1800350754884884
0.3348669733946789,-0.18010059452819693
0.3350670134026805,-0.18016663702028446
0.33526705341068214,-0.18023323678432263
0.33546709341868375,-0.1803004266782009
0.3356671334266853,-0.18036823852130696
0.3358671734346869,-0.18043670302018144
0.33606721344268853,-0.1805058496968697
0.33626725345069014,-0.1805757068201828
0.33646729345869175,-0.1806463013400736
0.3366673334666933,-0.1807176588253218
0.3368673734746949,-0.18078980340471423
0.33706741348269653,-0.1808627577118929
0.33726745349069814,-0.18093654283403393
0.3374674934986997,-0.18101117826450697
0.3376675335067013,-0.18108668185965285
0.3378675735147029,-0.18116306979980412
0.33806761352270454,-0.18124035655465925
0.33826765353070615,-0.18131855485310897
0.3384676935387077,-0.1813976756575975
0.3386677335467093,-0.18147772814309007
0.3388677735547109,-0.18155871968070153
0.33906781356271254,-0.18164065582602953
0.33926785357071415,-0.18172354031221954
0.3394678935787157,-0.18180737504777691
0.3396679335867173,-0.18189216011912648
0.33986797359471893,-0.18197789379790724
0.34006801360272054,-0.1820645725529757
0.34026805361072215,-0.18215219106707906
0.3404680936187237,-0.18224074225814546
0.3406681336267253,-0.18233021730512652
0.34086817363472693,-0.18242060567831417
0.34106821364272855,-0.18251189517404176
0.34126825365073016,-0.18260407195366696
0.3414682936587317,-0.18269712058672222
0.3416683336667333,-0.18279102409810605
0.34186837367473494,-0.18288576401917808
0.34206841368273655,-0.18298132044260826
0.34226845369073816,-0.18307767208081982
0.3424684936987397,-0.18317479632785577
0.34266853370674133,-0.18327266932448674
0.34286857371474294,-0.18337126602636883
0.34306861372274455,-0.1834705602750506
0.3432686537307461,-0.1835705248716178
0.3434686937387477,-0.18367113165275778
0.34366873374674933,-0.18377235156901497
0.34386877375475094,-0.18387415476500318
0.34406881376275256,-0.18397651066133258
0.3442688537707541,-0.18407938803800306
0.3444688937787557,-0.18418275511901094
0.34466893378675734,-0.18428657965791073
0.34486897379475895,-0.18439082902407025
0.34506901380276056,-0.1844954702893551
0.3452690538107621,-0.18460047031497578
0.34546909381876373,-0.18470579583823127
0.34566913382676534,-0.18481141355888148
0.34586917383476695,-0.18491729022488407
0.34606921384276856,-0.18502339271723206
0.3462692538507701,-0.18512968813363195
0.34646929385877173,-0.18523614387076756
0.34666933386677334,-0.18534272770489904
0.34686937387477496,-0.18544940787055247
0.34706941388277657,-0.18555615313706403
0.3472694538907781,-0.18566293288274888
0.34746949389877974,-0.18576971716647567
0.34766953390678135,-0.18587647679643554
0.34786957391478296,-0.18598318339590592
0.3480696139227845,-0.1860898094658204
0.3482696539307861,-0.1861963284439673
0.34846969393878774,-0.18630271476065186
0.34866973394678935,-0.18640894389067042
0.34886977395479096,-0.18651499240145736
0.3490698139627925,-0.18662083799728033
0.34926985397079413,-0.1867264595593723
0.34946989397879574,-0.18683183718190416
0.34966993398679735,-0.18693695220371626
0.34986997399479897,-0.1870417872357417
0.3500700140028005,-0.18714632618406976
0.35027005401080213,-0.1872505542686131
0.35047009401880375,-0.18735445803735698
0.35067013402680536,-0.18745802537618533
0.35087017403480697,-0.18756124551429215
0.3510702140428085,-0.18766410902520353
0.35127025405081014,-0.18776660782344962
0.35147029405881175,-0.18786873515694114
0.35167033406681336,-0.18797048559511959
0.351870374074815,-0.18807185501296445
0.35207041408281653,-0.18817284057095568
0.35227045409081814,-0.1882734406911013
0.35247049409881975,-0.18837365502915526
0.35267053410682137,-0.1884734844431621
0.352870574114823,-0.18857293095847677
0.35307061412282453,-0.18867199772942037
0.35327065413082614,-0.18877068899774263
0.35347069413882776,-0.1888690100480716
0.35367073414682937,-0.18896696716054165
0.3538707741548309,-0.18906456756079817
0.35407081416283254,-0.18916181936758603
0.35427085417083415,-0.18925873153813508
0.35447089417883576,-0.18935531381156293
0.35467093418683737,-0.18945157665051998
0.35487097419483893,-0.18954753118130663
0.35507101420284054,-0.18964318913269587
0.35527105421084215,-0.18973856277369783
0.35547109421884376,-0.18983366485050474
0.3556711342268454,-0.18992850852285528
0.35587117423484693,-0.19002310730005967
0.35607121424284854,-0.19011747497692422
0.35627125425085016,-0.19021162556981458
0.35647129425885177,-0.19030557325309477
0.3566713342668534,-0.19039933229617623
0.35687137427485494,-0.19049291700140808
0.35707141428285655,-0.19058634164303592
0.35727145429085816,-0.1906796204074513
0.35747149429885977,-0.1907727673349494
0.3576715343068614,-0.190865796263206
0.35787157431486294,-0.19095872077267756
0.35807161432286455,-0.19105155413412206
0.35827165433086616,-0.191144309258429
0.3584716943388678,-0.191236998648939
0.3586717343468694,-0.19132963435642353
0.35887177435487094,-0.1914222279368862
0.35907181436287255,-0.1915147904123352
0.35927185437087417,-0.1916073322346663
0.3594718943788758,-0.19169986325278376
0.35967193438687733,-0.19179239268307408
0.35987197439487895,-0.19188492908333482
0.36007201440288056,-0.19197748033024797
0.36027205441088217,-0.1920700536004722
0.3604720944188838,-0.1921626553554163
0.36067213442688534,-0.1922552913297405
0.36087217443488695,-0.19234796652361807
0.36107221444288856,-0.1924406851987745
0.3612722544508902,-0.1925334508783081
0.3614722944588918,-0.1926262663502788
0.36167233446689334,-0.19271913367503907
0.36187237447489495,-0.19281205419626457
0.36207241448289657,-0.19290502855562913
0.3622724544908982,-0.19299805671105244
0.3624724944988998,-0.19309113795843638
0.36267253450690135,-0.19318427095679175
0.36287257451490296,-0.19327745375664346
0.36307261452290457,-0.19337068383159017
0.3632726545309062,-0.1934639581128818
0.3634726945389078,-0.1935572730268671
0.36367273454690935,-0.19365062453515147
0.36387277455491096,-0.1937440081772967
0.3640728145629126,-0.193837419115882
0.3642728545709142,-0.19393085218373995
0.3644728945789158,-0.1940243019331692
0.36467293458691735,-0.1941177626869214
0.36487297459491896,-0.1942112285907508
0.3650730146029206,-0.19430469366730999
0.3652730546109222,-0.19439815187116957
0.36547309461892374,-0.1944915971447354
0.36567313462692536,-0.19458502347483259
0.36587317463492697,-0.19467842494972284
0.3660732146429286,-0.19477179581632015
0.3662732546509302,-0.19486513053736676
0.36647329465893175,-0.1949584238483325
0.36667333466693336,-0.19505167081379943
0.36687337467493497,-0.1951448668830955
0.3670734146829366,-0.1952380079449423
0.3672734546909382,-0.19533109038088484
0.36747349469893975,-0.19542411111727442
0.36767353470694136,-0.1955170676755808
0.367873574714943,-0.19560995822081365
0.3680736147229446,-0.19570278160784116
0.3682736547309462,-0.1957955374253985
0.36847369473894775,-0.19588822603758832
0.36867373474694937,-0.1959808486226827
0.368873774754951,-0.19607340720904612
0.3690738147629526,-0.19616590470800882
0.3692738547709542,-0.19625834494353067
0.36947389477895576,-0.196350732678507
0.36967393478695737,-0.19644307363758123
0.369873974794959,-0.19653537452633968
0.3700740148029606,-0.19662764304677968
0.3702740548109622,-0.19671988790895442
0.37047409481896376,-0.19681211883871208
0.3706741348269654,-0.19690434658146203
0.370874174834967,-0.1969965829019156
0.3710742148429686,-0.19708884057976261
0.37127425485097015,-0.19718113340126162
0.37147429485897177,-0.19727347614673546
0.3716743348669734,-0.19736588457397958
0.371874374874975,-0.19745837539760422
0.3720744148829766,-0.19755096626434865
0.37227445489097816,-0.19764367572441666
0.37247449489897977,-0.1977365231988999
0.3726745349069814,-0.19782952894336714
0.372874574914983,-0.1979227140077125
0.3730746149229846,-0.19801610019236712
0.37327465493098616,-0.19810971000099334
0.3734746949389878,-0.19820356658979016
0.3736747349469894,-0.19829769371355227
0.373874774954991,-0.1983921156686351
0.3740748149629926,-0.19848685723298892
0.37427485497099416,-0.1985819436034354
0.3744748949789958,-0.19867740033036912
0.3746749349869974,-0.19877325325007625
0.374874974994999,-0.19886952841487004
0.3750750150030006,-0.1989662520212514
0.37527505501100217,-0.1990634503363103
0.3754750950190038,-0.19916114962258943
0.3756751350270054,-0.1992593760616398
0.375875175035007,-0.19935815567650073
0.37607521504300856,-0.1994575142533447
0.37627525505101017,-0.19955747726252954
0.3764752950590118,-0.19965806977930545
0.3766753350670134,-0.19975931640442707
0.376875375075015,-0.19986124118492243
0.37707541508301656,-0.19996386753527395
0.3772754550910182,-0.20006721815926465
0.3774754950990198,-0.2001713149727461
0.3776755351070214,-0.20027617902758077
0.377875575115023,-0.2003818304370118
0.37807561512302457,-0.20048828830270954
0.3782756551310262,-0.20059557064374173
0.3784756951390278,-0.20070369432770885
0.3786757351470294,-0.2008126750042819
0.378875775155031,-0.20092252704137314
0.37907581516303257,-0.20103326346416395
0.3792758551710342,-0.20114489589720577
0.3794758951790358,-0.2012574345098011
0.3796759351870374,-0.20137088796486352
0.379875975195039,-0.2014852633714433
0.3800760152030406,-0.20160056624109618
0.3802760552110422,-0.20171680044826013
0.3804760952190438,-0.20183396819479316
0.3806761352270454,-0.20195206997881196
0.380876175235047,-0.20207110456795835
0.3810762152430486,-0.2021910689772059
0.3812762552510502,-0.20231195845130628
0.3814762952590518,-0.202433766451958
0.3816763352670534,-0.20255648464976833
0.38187637527505497,-0.20268010292106153
0.3820764152830566,-0.20280460934957256
0.3822764552910582,-0.20292999023305092
0.3824764952990598,-0.2030562300947816
0.3826765353070614,-0.20318331170001738
0.382876575315063,-0.20331121607730007
0.3830766153230646,-0.2034399225446334
0.3832766553310662,-0.2035694087404557
0.3834766953390678,-0.20369965065934506
0.3836767353470694,-0.20383062269237656
0.383876775355071,-0.2039622976720352
0.3840768153630726,-0.2040946469215762
0.3842768553710742,-0.20422764030870952
0.3844768953790758,-0.20436124630347316
0.3846769353870774,-0.20449543204014736
0.384876975395079,-0.204630163383049
0.3850770154030806,-0.20476540499603516
0.3852770554110822,-0.20490112041553285
0.3854770954190838,-0.20503727212690193
0.3856771354270854,-0.20517382164392867
0.385877175435087,-0.20531072959123814
0.3860772154430886,-0.20544795578940503
0.3862772554510902,-0.20558545934253525
0.3864772954590918,-0.20572319872808334
0.38667733546709343,-0.2058611318886643
0.386877375475095,-0.2059992163256139
0.3870774154830966,-0.20613740919404525
0.3872774554910982,-0.2062756673991472
0.3874774954990998,-0.20641394769346594
0.3876775355071014,-0.2065522067749087
0.387877575515103,-0.20669040138520817
0.3880776155231046,-0.2068284884085836
0.3882776555311062,-0.20696642497033635
0.3884776955391078,-0.20710416853511765
0.3886777355471094,-0.20724167700460738
0.388877775555111,-0.2073789088143459
0.3890778155631126,-0.20751582302946375
0.3892778555711142,-0.20765237943905723
0.38947789557911583,-0.20778853864896268
0.3896779355871174,-0.20792426217268767
0.389877975595119,-0.20805951252026206
0.3900780156031206,-0.2081942532847793
0.3902780556111222,-0.20832844922640464
0.39047809561912383,-0.20846206635363415
0.3906781356271254,-0.2085950720015975
0.390878175635127,-0.208727434907205
0.3910782156431286,-0.20885912528094908
0.3912782556511302,-0.20899011487517966
0.39147829565913184,-0.20912037704868291
0.3916783356671334,-0.20924988682740436
0.391878375675135,-0.20937862096116605
0.3920784156831366,-0.20950655797624146
0.39227845569113823,-0.20963367822366133
0.39247849569913984,-0.2097599639231373
0.3926785357071414,-0.20988539920250146
0.392878575715143,-0.21000997013257303
0.3930786157231446,-0.21013366475737702
0.39327865573114623,-0.21025647311965165
0.3934786957391478,-0.21037838728159555
0.3936787357471494,-0.21049940134081915
0.393878775755151,-0.21061951144147828
0.3940788157631526,-0.2107387157805815
0.39427885577115424,-0.2108570146094764
0.3944788957791558,-0.21097441023053437
0.3946789357871574,-0.21109090698906588
0.394878975795159,-0.21120651126051243
0.3950790158031606,-0.21132123143297443
0.39527905581116224,-0.21143507788514668
0.3954790958191638,-0.21154806295974643
0.3956791358271654,-0.21166020093253096
0.395879175835167,-0.21177150797701272
0.39607921584316863,-0.21188200212499275
0.39627925585117024,-0.21199170322304256
0.3964792958591718,-0.212100632885076
0.3966793358671734,-0.2122088144411612
0.396879375875175,-0.21231627288273314
0.39707941588317663,-0.2124230348043745
0.39727945589117825,-0.2125291283423404
0.3974794958991798,-0.2126345831100112
0.3976795359071814,-0.2127394301304616
0.397879575915183,-0.21284370176634182
0.39807961592318464,-0.21294743164727123
0.3982796559311862,-0.2130506545949486
0.3984796959391878,-0.21315340654618753
0.3986797359471894,-0.21325572447408886
0.39887977595519103,-0.213357646307563
0.39907981596319264,-0.21345921084941888
0.3992798559711942,-0.21356045769323562
0.3994798959791958,-0.2136614271392348
0.3996799359871974,-0.21376216010937077
0.39987997599519903,-0.21386269806185562
0.40008001600320064,-0.21396308290533572
0.4002800560112022,-0.21406335691293288
0.4004800960192038,-0.21416356263636332
0.4006801360272054,-0.21426374282034383
0.40088017603520704,-0.21436394031749095
0.40108021604320865,-0.21446419800391697
0.4012802560512102,-0.2145645586957206
0.4014802960592118,-0.21466506506656668
0.40168033606721343,-0.21476575956654353
0.40188037607521504,-0.2148666843424823
0.40208041608321665,-0.2149678811599136
0.4022804560912182,-0.21506939132683445
0.4024804960992198,-0.21517125561944722
0.40268053610722143,-0.21527351421002802
0.40288057611522304,-0.21537620659707274
0.40308061612322466,-0.21547937153786
0.4032806561312262,-0.2155830469835635
0.4034806961392278,-0.21568727001703514
0.40368073614722944,-0.215792076793372
0.40388077615523105,-0.21589750248337078
0.4040808161632326,-0.2160035812199621
0.4042808561712342,-0.216110346047708
0.4044808961792358,-0.2162178288754354
0.40468093618723744,-0.21632606043206667
0.40488097619523905,-0.21643507022569997
0.4050810162032406,-0.21654488650597858
0.4052810562112422,-0.21665553622978073
0.40548109621924383,-0.21676704503024807
0.40568113622724544,-0.21687943718916314
0.40588117623524705,-0.21699273561267352
0.4060812162432486,-0.21710696181035177
0.4062812562512502,-0.2172221358775705
0.40648129625925183,-0.21733827648116083
0.40668133626725345,-0.21745540084831555
0.40688137627525506,-0.21757352475868813
0.4070814162832566,-0.21769266253963016
0.4072814562912582,-0.21781282706450306
0.40748149629925984,-0.21793402975399107
0.40768153630726145,-0.21805628058033688
0.40788157631526306,-0.2181795880744132
0.4080816163232646,-0.2183039593355388
0.40828165633126623,-0.21842940004394146
0.40848169633926784,-0.21855591447576478
0.40868173634726945,-0.21868350552051252
0.40888177635527106,-0.2188121747008177
0.4090818163632726,-0.2189419221944231
0.40928185637127423,-0.21907274685825376
0.40948189637927584,-0.21920464625446073
0.40968193638727746,-0.21933761667831347
0.409881976395279,-0.21947165318781445
0.4100820164032806,-0.21960674963491045
0.41028205641128224,-0.21974289869817215
0.41048209641928385,-0.21988009191681337
0.41068213642728546,-0.22001831972592142
0.410882176435287,-0.22015757149276943
0.41108221644328863,-0.22029783555408253
0.41128225645129024,-0.22043909925412958
0.41148229645929185,-0.22058134898351445
0.41168233646729346,-0.22072457021854114
0.411882376475295,-0.2208687475610297
0.41208241648329663,-0.22101386477846113
0.41228245649129824,-0.2211599048443333
0.41248249649929986,-0.22130684997861044
0.41268253650730147,-0.2214546816881551
0.412882576515303,-0.22160338080703146
0.41308261652330464,-0.22175292753657505
0.41328265653130625,-0.2219033014851277
0.41348269653930786,-0.22205448170733932
0.41368273654730947,-0.22220644674294554
0.413882776555311,-0.2223591746549322
0.41408281656331264,-0.22251264306700558
0.41428285657131425,-0.22266682920029093
0.41448289657931586,-0.22282170990918826
0.4146829365873175,-0.22297726171632098
0.41488297659531903,-0.22313346084651692
0.41508301660332064,-0.2232902832597707
0.41528305661132225,-0.22344770468313968
0.41548309661932387,-0.22360570064153415
0.4156831366273254,-0.22376424648736884
0.41588317663532703,-0.22392331742904817
0.41608321664332865,-0.2240828885582656
0.41628325665133026,-0.22424293487610378
0.41648329665933187,-0.2244034313179279
0.4166833366673334,-0.22456435277707198
0.41688337667533504,-0.22472567412732355
0.41708341668333665,-0.22488737024421906
0.41728345669133826,-0.22504941602516707
0.4174834966993399,-0.22521178640842351
0.41768353670734143,-0.22537445639094772
0.41788357671534304,-0.22553740104517378
0.41808361672334465,-0.22570059553473634
0.41828365673134627,-0.2258640151291954
0.4184836967393479,-0.22602763521780797
0.41868373674734943,-0.22619143132239944
0.41888377675535104,-0.2263553791093908
0.41908381676335266,-0.22651945440104088
0.41928385677135427,-0.22668363318596624
0.4194838967793559,-0.22684789162900396
0.41968393678735744,-0.22701220608048378
0.41988397679535905,-0.22717655308497928
0.42008401680336066,-0.2273409093896076
0.42028405681136227,-0.22750525195194987
0.42048409681936383,-0.22766955794766322
0.42068413682736544,-0.227833804777857
0.42088417683536705,-0.227997970076305
0.42108421684336866,-0.22816203171656418
0.4212842568513703,-0.22832596781907086
0.42148429685937183,-0.2284897567582827
0.42168433686737344,-0.22865337716993345
0.42188437687537506,-0.22881680795846576
0.42208441688337667,-0.22898002830470413
0.4222844568913783,-0.22914301767382822
0.42248449689937984,-0.22930575582370297
0.42268453690738145,-0.22946822281361876
0.42288457691538306,-0.22963039901349172
0.42308461692338467,-0.22979226511356995
0.4232846569313863,-0.22995380213468708
0.42348469693938784,-0.2301149914391012
0.42368473694738945,-0.230275814741952
0.42388477695539106,-0.23043625412336435
0.4240848169633927,-0.23059629204122198
0.4242848569713943,-0.23075591134463014
0.42448489697939584,-0.23091509528808085
0.42468493698739745,-0.23107382754632938
0.42488497699539907,-0.23123209222998578
0.4250850170034007,-0.23138987390181956
0.4252850570114023,-0.23154715759377134
0.42548509701940385,-0.23170392882465937
0.42568513702740546,-0.23186017361856437
0.42588517703540707,-0.23201587852387065
0.4260852170434087,-0.23217103063293673
0.42628525705141024,-0.2323256176023642
0.42648529705941185,-0.2324796276738277
0.42668533706741346,-0.2326330496954255
0.4268853770754151,-0.23278587314350502
0.4270854170834167,-0.2329380881449125
0.42728545709141824,-0.23308968549961367
0.42748549709941985,-0.23324065670362598
0.42768553710742147,-0.2333909939722002
0.4278855771154231,-0.2335406902631854
0.4280856171234247,-0.2336897393005073
0.42828565713142625,-0.23383813559768638
0.42848569713942786,-0.23398587448132013
0.42868573714742947,-0.2341329521144484
0.4288857771554311,-0.234279365519721
0.4290858171634327,-0.2344251126022815
0.42928585717143425,-0.23457019217228026
0.42948589717943586,-0.23471460396692734
0.42968593718743747,-0.23485834867199387
0.4298859771954391,-0.2350014279426692
0.4300860172034407,-0.23514384442367933
0.43028605721144225,-0.23528560176857236
0.43048609721944386,-0.23542670465807441
0.4306861372274455,-0.23556715881742082
0.4308861772354471,-0.235706971032566
0.4310862172434487,-0.23584614916517718
0.43128625725145026,-0.2359847021663167
0.43148629725945187,-0.2361226400887197
0.4316863372674535,-0.23625997409757515
0.4318863772754551,-0.23639671647972013
0.43208641728345665,-0.23653288065115988
0.43228645729145826,-0.23666848116282846
0.43248649729945987,-0.2368035337045088
0.4326865373074615,-0.23693805510683358
0.4328865773154631,-0.2370720633412927
0.43308661732346465,-0.2372055775181781
0.43328665733146626,-0.23733861788240002
0.4334866973394679,-0.23747120580711492
0.4336867373474695,-0.2376033637851111
0.4338867773554711,-0.2377351154179015
0.43408681736347265,-0.23786648540248198
0.43428685737147427,-0.237997499515718
0.4344868973794759,-0.238128184596329
0.4346869373874775,-0.2382585685244473
0.4348869773954791,-0.23838868019873494
0.43508701740348066,-0.23851854951104803
0.43528705741148227,-0.23864820731864717
0.4354870974194839,-0.23877768541395702
0.4356871374274855,-0.2389070164918886
0.4358871774354871,-0.2390362341147417
0.43608721744348866,-0.23916537267471513
0.4362872574514903,-0.23929446735405763
0.4364872974594919,-0.2394235540829004
0.4366873374674935,-0.23955266949481901
0.4368873774754951,-0.2396818508801796
0.43708741748349667,-0.2398111361373304
0.4372874574914983,-0.23994056372170758
0.4374874974994999,-0.24007017259292934
0.4376875375075015,-0.24020000215996
0.43788757751550306,-0.2403300922244306
0.43808761752350467,-0.24046048292220937
0.4382876575315063,-0.2405912146633209
0.4384876975395079,-0.240722328070318
0.4386877375475095,-0.2408538639152156
0.43888777755551106,-0.24098586305510153
0.4390878175635127,-0.2411183663665424
0.4392878575715143,-0.2412514146789096
0.4394878975795159,-0.2413850487067515
0.4396879375875175,-0.24151930898134527
0.43988797759551906,-0.2416542357815625
0.4400880176035207,-0.24178986906418803
0.4402880576115223,-0.24192624839383384
0.4404880976195239,-0.24206341287259253
0.4406881376275255,-0.24220140106957774
0.44088817763552707,-0.24234025095050105
0.4410882176435287,-0.2424799998074357
0.4412882576515303,-0.24262068418892116
0.4414882976595319,-0.24276233983056122
0.4416883376675335,-0.2429050015862711
0.44188837767553507,-0.24304870336032797
0.4420884176835367,-0.24319347804038044
0.4422884576915383,-0.24333935743157184
0.4424884976995399,-0.24348637219193067
0.44268853770754146,-0.2436345517691816
0.4428885777155431,-0.24378392433912813
0.4430886177235447,-0.24393451674575586
0.4432886577315463,-0.24408635444320342
0.4434886977395479,-0.24423946143974473
0.44368873774754947,-0.24439386024392318
0.4438887777555511,-0.24454957181297463
0.4440888177635527,-0.244706615503672
0.4442888577715543,-0.24486500902571934
0.4444888977795559,-0.2450247683978183
0.44468893778755747,-0.24518590790652595
0.4448889777955591,-0.24534844006801404
0.4450890178035607,-0.24551237559283756
0.4452890578115623,-0.24567772335381072
0.4454890978195639,-0.24584449035708394
0.4456891378275655,-0.24601268171650686
0.4458891778355671,-0.24618230063135632
0.4460892178435687,-0.24635334836749959
0.4462892578515703,-0.2465258242420563
0.4464892978595719,-0.2466997256116134
0.4466893378675735,-0.24687504786404096
0.4468893778755751,-0.24705178441394654
0.4470894178835767,-0.24722992670179872
0.4472894578915783,-0.2474094641967416
0.4474894978995799,-0.2475903844031131
0.4476895379075815,-0.24777267287067234
0.4478895779155831,-0.2479563132085318
0.4480896179235847,-0.248141287102782
0.4482896579315863,-0.24832757433778793
0.4484896979395879,-0.2485151528211284
0.4486897379475895,-0.2487039986121399
0.4488897779555911,-0.24889408595402068
0.4490898179635927,-0.2490853873094401
0.4492898579715943,-0.24927787339959287
0.4494898979795959,-0.24947151324662792
0.4496899379875975,-0.24966627421937596
0.4498899779955991,-0.24986212208229147
0.4500900180036007,-0.25005902104751765
0.4502900580116023,-0.25025693382997705
0.4504900980196039,-0.25045582170538216
0.4506901380276055,-0.2506556445710566
0.4508901780356071,-0.2508563610094482
0.4510902180436087,-0.25105792835421215
0.4512902580516103,-0.2512603027587351
0.4514902980596119,-0.2514634392669675
0.4516903380676135,-0.2516672918864242
0.4518903780756151,-0.25187181366321126
0.4520904180836167,-0.25207695675893094
0.45229045809161833,-0.252282672529313
0.4524904980996199,-0.25248891160441816
0.4526905381076215,-0.2526956239702538
0.4528905781156231,-0.25290275905164195
0.4530906181236247,-0.2531102657961748
0.45329065813162633,-0.25331809275909134
0.4534906981396279,-0.2535261881889077
0.4536907381476295,-0.25373450011363125
0.4538907781556311,-0.25394297642738795
0.4540908181636327,-0.25415156497729163
0.4542908581716343,-0.25436021365038314
0.4544908981796359,-0.2545688704604685
0.4546909381876375,-0.2547774836346842
0.4548909781956391,-0.25498600169961994
0.45509101820364073,-0.25519437356682834
0.4552910582116423,-0.2554025486175566
0.4554910982196439,-0.2556104767865316
0.4556911382276455,-0.25581810864463805
0.4558911782356471,-0.2560253954803271
0.45609121824364873,-0.2562322893795992
0.4562912582516503,-0.25643874330440797
0.4564912982596519,-0.2566447111693334
0.4566913382676535,-0.25685014791638017
0.4568913782756551,-0.25705500958775884
0.45709141828365674,-0.25725925339651373
0.4572914582916583,-0.25746283779486656
0.4574914982996599,-0.25766572254014874
0.4576915383076615,-0.2578678687582039
0.45789157831566313,-0.25806923900414475
0.45809161832366474,-0.2582697973203576
0.4582916583316663,-0.25846950929165213
0.4584916983396679,-0.2586683420974627
0.4586917383476695,-0.25886626456101225
0.45889177835567113,-0.259063247195359
0.45909181836367274,-0.2592592622462518
0.4592918583716743,-0.2594542837317285
0.4594918983796759,-0.25964828747839835
0.4596919383876775,-0.25984125115435797
0.45989197839567914,-0.2600331542986969
0.4600920184036807,-0.2602239783475584
0.4602920584116823,-0.2604137066567266
0.4604920984196839,-0.2606023245207208
0.4606921384276855,-0.2607898191883845
0.46089217843568714,-0.26097617987496524
0.4610922184436887,-0.26116139777068814
0.4612922584516903,-0.2613454660458343
0.4614922984596919,-0.2615283798523427
0.46169233846769353,-0.2617101363219609
0.46189237847569514,-0.26189073456097883
0.4620924184836967,-0.2620701756415846
0.4622924584916983,-0.2622484625898899
0.4624924984996999,-0.2624256003706794
0.46269253850770153,-0.2626015958689431
0.46289257851570315,-0.2627764578682594
0.4630926185237047,-0.2629501970261006
0.4632926585317063,-0.2631228258461388
0.4634926985397079,-0.2632943586476365
0.46369273854770954,-0.26346481153201007
0.46389277855571115,-0.26363420234665924
0.4640928185637127,-0.2638025506461617
0.4642928585717143,-0.26396987765093416
0.46449289857971593,-0.264136206203466
0.46469293858771754,-0.264301560722236
0.46489297859571915,-0.2644659671534242
0.4650930186037207,-0.2646294529205353
0.4652930586117223,-0.2647920468720519
0.46549309861972393,-0.2649537792272382
0.46569313862772554,-0.26511468152021733
0.4658931786357271,-0.2652747865424464
0.4660932186437287,-0.26543412828371454
0.4662932586517303,-0.26559274187179227
0.46649329865973194,-0.26575066351085763
0.46669333866773355,-0.2659079304188295
0.4668933786757351,-0.26606458076373396
0.4670934186837367,-0.2662206535992341
0.46729345869173833,-0.2663761887994497
0.46749349869973994,-0.2665312269931948
0.46769353870774155,-0.2666858094977591
0.4678935787157431,-0.2668399782523589
0.4680936187237447,-0.2669937757513817
0.46829365873174633,-0.26714724497754727
0.46849369873974794,-0.26730042933510423
0.46869373874774956,-0.267453372583184
0.4688937787557511,-0.2676061187694252
0.4690938187637527,-0.26775871216398567
0.46929385877175434,-0.2679111971940513
0.46949389877975595,-0.2680636183789523
0.46969393878775756,-0.2682160202659907
0.4698939787957591,-0.26836844736708354
0.4700940188037607,-0.2685209440963197
0.47029405881176234,-0.26867355470852616
0.47049409881976395,-0.2688263232389351
0.4706941388277655,-0.2689792934440416
0.4708941788357671,-0.2691325087437332
0.47109421884376873,-0.269286012164773
0.47129425885177034,-0.2694398462857115
0.47149429885977195,-0.26959405318329666
0.4716943388677735,-0.2697486743804502
0.4718943788757751,-0.26990375079587053
0.47209441888377673,-0.2700593226953203
0.47229445889177835,-0.27021542964464873
0.47249449889977996,-0.27037211046459836
0.4726945389077815,-0.2705294031874351
0.4728945789157831,-0.2706873450154413
0.47309461892378474,-0.27084597228130236
0.47329465893178635,-0.2710053204104142
0.47349469893978796,-0.27116542388513354
0.4736947389477895,-0.2713263162109878
0.47389477895579113,-0.27148802988485676
0.47409481896379274,-0.27165059636513317
0.47429485897179435,-0.2718140460438647
0.47449489897979596,-0.27197840822087516
0.4746949389877975,-0.2721437110798577
0.47489497899579913,-0.2723099816664297
0.47509501900380074,-0.2724772458681338
0.47529505901180236,-0.27264552839636524
0.47549509901980397,-0.2728148527702025
0.4756951390278055,-0.27298524130211543
0.47589517903580714,-0.2731567150855191
0.47609521904380875,-0.2733292939841405
0.47629525905181036,-0.2735029966231622
0.4764952990598119,-0.2736778403821024
0.47669533906781353,-0.2738538413893914
0.47689537907581514,-0.274031014518598
0.47709541908381675,-0.2742093733862626
0.47729545909181836,-0.2743889303512863
0.4774954990998199,-0.27456969651582874
0.47769553910782153,-0.27475168172766246
0.47789557911582314,-0.27493489458393205
0.47809561912382476,-0.275119342436266
0.47829565913182637,-0.2753050313971869
0.4784956991398279,-0.2754919663477664
0.47869573914782954,-0.2756801509464707
0.47889577915583115,-0.27586958763914216
0.47909581916383276,-0.27606027767006286
0.47929585917183437,-0.2762522210940467
0.4794958991798359,-0.2764454167895053
0.47969593918783754,-0.276639862472437
0.47989597919583915,-0.276835554711284
0.48009601920384076,-0.27703248894260957
0.4802960592118424,-0.27723065948754216
0.48049609921984393,-0.27743005956893985
0.48069613922784554,-0.27763068132922497
0.48089617923584715,-0.27783251584884405
0.48109621924384877,-0.27803555316530704
0.4812962592518504,-0.2782397822927622
0.48149629925985193,-0.2784451912420644
0.48169633926785355,-0.27865176704129685
0.48189637927585516,-0.27885949575670643
0.48209641928385677,-0.27906836251401645
0.4822964592918583,-0.27927835152008024
0.48249649929985994,-0.27948944608484383
0.48269653930786155,-0.2797016286435837
0.48289657931586316,-0.27991488077939153
0.4830966193238648,-0.2801291832458769
0.48329665933186633,-0.2803445159900627
0.48349669933986794,-0.28056085817544896
0.48369673934786955,-0.28077818820522116
0.48389677935587116,-0.28099648374558617
0.4840968193638728,-0.2812157217492143
0.48429685937187433,-0.2814358784787727
0.48449689937987594,-0.2816569295305354
0.48469693938787756,-0.2818788498580567
0.48489697939587917,-0.2821016137958987
0.4850970194038808,-0.2823251950834018
0.48529705941188234,-0.28254956688849364
0.48549709941988395,-0.28277470183152886
0.48569713942788556,-0.28300057200915774
0.48589717943588717,-0.2832271490182202
0.4860972194438888,-0.28345440397966604
0.48629725945189034,-0.28368230756250157
0.48649729945989195,-0.283910830007765
0.48669733946789356,-0.2841399411525352
0.4868973794758952,-0.2843696104539774
0.4870974194838968,-0.2845998070134332
0.48729745949189834,-0.28483049960056095
0.48749749949989996,-0.28506165667753525
0.48769753950790157,-0.28529324642331355
0.4878975795159032,-0.2855252367579796
0.48809761952390474,-0.2857575953671737
0.48829765953190635,-0.28599028972661955
0.48849769953990796,-0.28622328712675854
0.48869773954790957,-0.2864565546975022
0.4888977795559112,-0.28669005943311243
0.48909781956391274,-0.28692376821722154
0.48929785957191435,-0.287157647848
0.48949789957991596,-0.2873916650634836
0.4896979395879176,-0.28762578656706717
0.4898979795959192,-0.2878599790531742
0.49009801960392074,-0.2880942092331096
0.49029805961192235,-0.28832844386110135
0.49049809961992397,-0.2885626497605369
0.4906981396279256,-0.28879679385039747
0.4908981796359272,-0.28903084317189376
0.49109821964392875,-0.28926476491530384
0.49129825965193036,-0.28949852644701213
0.49149829965993197,-0.28973209533674843
0.4916983396679336,-0.28996543938502184
0.4918983796759352,-0.29019852665074497
0.49209841968393675,-0.29043132547904016
0.49229845969193836,-0.2906638045292178
0.49249849969994,-0.29089593280291637
0.4926985397079416,-0.29112767967238906
0.49289857971594314,-0.2913590149089219
0.49309861972394475,-0.2915899087113657
0.49329865973194637,-0.2918203317347615
0.493498699739948,-0.2920502551190379
0.4936987397479496,-0.292279650517755
0.49389877975595115,-0.2925084901268703
0.49409881976395276,-0.29273674671349714
0.49429885977195437,-0.29296439364462534
0.494498899779956,-0.29319140491577267
0.4946989397879576,-0.2934177551795323
0.49489897979595915,-0.2936434197739797
0.49509901980396076,-0.2938683747509032
0.49529905981196237,-0.2940925969038167
0.495499099819964,-0.29431606379571446
0.4956991398279656,-0.2945387537865255
0.49589917983596715,-0.29476064606022456
0.49609921984396876,-0.2949817206515524
0.4962992598519704,-0.29520195847230213
0.496499299859972,-0.2954213413371213
0.4966993398679736,-0.2956398519887849
0.49689937987597516,-0.2958574741228872
0.49709941988397677,-0.2960741924119056
0.4972994598919784,-0.29628999252858507
0.49749949989998,-0.2965048611685934
0.4976995399079816,-0.29671878607239727
0.49789957991598316,-0.2969317560463075
0.49809961992398477,-0.29714376098264467
0.4982996599319864,-0.297354791878974
0.498499699939988,-0.2975648408563599
0.49869973994798955,-0.29777390117659175
0.49889977995599116,-0.2979819672583316
0.4990998199639928,-0.2981890346921373
0.4992998599719944,-0.29839510025431376
0.499499899979996,-0.2986001619195466
0.49969993998799755,-0.2988042188722757
0.49989997999599917,-0.2990072715167641
0.5001000200040008,-0.299209321485822
0.5003000600120023,-0.29941037164814666
0.500500100020004,-0.2996104261142396
0.5007001400280056,-0.29980949024086634
0.5009001800360072,-0.3000075706340246
0.5011002200440088,-0.3002046751503894
0.5013002600520103,-0.3004008128972052
0.501500300060012,-0.30059599423060035
0.5017003400680136,-0.3007902307522964
0.5019003800760152,-0.30098353530469346
0.5021004200840168,-0.3011759219643102
0.5023004600920183,-0.3013674060335635
0.50250050010002,-0.30155800403087385
0.5027005401080216,-0.3017477336790857
0.5029005801160232,-0.3019366138921956
0.5031006201240248,-0.302124664760383
0.5033006601320263,-0.3023119075333429
0.503500700140028,-0.3024983646019218
0.5037007401480296,-0.3026840594780619
0.5039007801560312,-0.30286901677306166
0.5041008201640328,-0.30305326217416506
0.5043008601720343,-0.30323682241949335
0.504500900180036,-0.3034197252713377
0.5047009401880376,-0.30360199948783556
0.5049009801960392,-0.30378367479305385
0.5051010202040408,-0.3039647818455088
0.5053010602120424,-0.3041453522051534
0.505501100220044,-0.3043254182988674
0.5057011402280456,-0.3045050133844893
0.5059011802360472,-0.3046841715134305
0.5061012202440488,-0.3048629274919172
0.5063012602520504,-0.3050413168409085
0.506501300260052,-0.30521937575474195
0.5067013402680536,-0.3053971410585592
0.5069013802760551,-0.30557465016457164
0.5071014202840568,-0.3057519410272239
0.5073014602920584,-0.3059290520973191
0.50750150030006,-0.3061060222751715
0.5077015403080616,-0.30628289086285443
0.5079015803160631,-0.3064596975156135
0.5081016203240648,-0.3066364821925193
0.5083016603320664,-0.3068132851064327
0.508501700340068,-0.30699014667336094
0.5087017403480696,-0.30716710746128306
0.5089017803560711,-0.30734420813852403
0.5091018203640728,-0.3075214894217605
0.5093018603720744,-0.3076989920237404
0.509501900380076,-0.30787675660080094
0.5097019403880776,-0.3080548237002695
0.5099019803960791,-0.30823323370783334
0.5101020204040808,-0.30841202679496466
0.5103020604120824,-0.3085912428664858
0.510502100420084,-0.3087709215083634
0.5107021404280856,-0.30895110193581504
0.5109021804360871,-0.3091318229418172
0.5111022204440888,-0.309313122846097
0.5113022604520904,-0.3094950394446947
0.511502300460092,-0.30967760996017885
0.5117023404680936,-0.30986087099259774
0.5119023804760952,-0.31004485847124774
0.5121024204840968,-0.3102296076073382
0.5123024604920984,-0.31041515284763027
0.5125025005001,-0.31060152782912726
0.5127025405081016,-0.3107887653348881
0.5129025805161032,-0.31097689725103783
0.5131026205241048,-0.31116595452504314
0.5133026605321064,-0.3113559671253203
0.513502700540108,-0.31154696400224013
0.5137027405481096,-0.3117389730505902
0.5139027805561112,-0.3119320210735551
0.5141028205641128,-0.31212613374826836
0.5143028605721144,-0.31232133559298936
0.514502900580116,-0.3125176499359557
0.5147029405881176,-0.31271509888595583
0.5149029805961192,-0.3129137033046656
0.5151030206041208,-0.31311348278078877
0.5153030606121224,-0.3133144556060366
0.515503100620124,-0.3135166387529811
0.5157031406281256,-0.3137200478548088
0.5159031806361272,-0.3139246971870038
0.5161032206441288,-0.3141305996509796
0.5163032606521304,-0.31433776675968095
0.5165033006601321,-0.3145462086251688
0.5167033406681336,-0.31475593394820234
0.5169033806761352,-0.31496695000982394
0.5171034206841368,-0.3151792626649537
0.5173034606921384,-0.3153928763379938
0.5175035007001401,-0.31560779402044004
0.5177035407081416,-0.31582401727049636
0.5179035807161432,-0.3160415462146809
0.5181036207241448,-0.3162603795514133
0.5183036607321464,-0.316480514556566
0.518503700740148,-0.3167019470909608
0.5187037407481496,-0.3169246716097883
0.5189037807561512,-0.31714868117392514
0.5191038207641528,-0.3173739674631187
0.5193038607721544,-0.31760052079101037
0.519503900780156,-0.3178283301219597
0.5197039407881576,-0.3180573830896339
0.5199039807961592,-0.31828766601732134
0.5201040208041608,-0.3185191639399265
0.5203040608121624,-0.3187518606276001
0.520504100820164,-0.31898573861095575
0.5207041408281656,-0.31922077920782427
0.5209041808361672,-0.31945696255149014
0.5211042208441689,-0.3196942676203566
0.5213042608521704,-0.31993267226898103
0.521504300860172,-0.32017215326042264
0.5217043408681736,-0.3204126862998394
0.5219043808761752,-0.3206542460692732
0.5221044208841769,-0.3208968062635582
0.5223044608921784,-0.32114033962728594
0.52250450090018,-0.32138481799276153
0.5227045409081816,-0.32163021231888156
0.5229045809161832,-0.3218764927308658
0.5231046209241849,-0.3221236285607715
0.5233046609321864,-0.3223715883887206
0.523504700940188,-0.32262034008476964
0.5237047409481896,-0.32286985085134934
0.5239047809561912,-0.32312008726620356
0.5241048209641929,-0.32337101532575674
0.5243048609721944,-0.3236226004888373
0.524504900980196,-0.3238748077206871
0.5247049409881976,-0.3241276015371871
0.5249049809961992,-0.3243809460492276
0.5251050210042009,-0.3246348050071575
0.5253050610122024,-0.32488914184524076
0.525505101020204,-0.32514391972605716
0.5257051410282056,-0.32539910158477897
0.5259051810362072,-0.32565465017326173
0.5261052210442089,-0.3259105281038843
0.5263052610522104,-0.3261666978930798
0.526505301060212,-0.3264231220044956
0.5267053410682137,-0.3266797628917278
0.5269053810762152,-0.32693658304057227
0.5271054210842169,-0.32719354501074094
0.5273054610922184,-0.327450611476991
0.52750550110022,-0.32770774526961854
0.5277055411082217,-0.3279649094142694
0.5279055811162232,-0.328222067171024
0.5281056211242249,-0.32847918207271193
0.5283056611322264,-0.3287362179624196
0.528505701140228,-0.32899313903015054
0.5287057411482297,-0.32924990984860614
0.5289057811562312,-0.3295064954080532
0.5291058211642328,-0.32976286115024833
0.5293058611722344,-0.3300189730013926
0.529505901180236,-0.3302747974040908
0.5297059411882377,-0.3305303013482929
0.5299059811962392,-0.3307854524011975
0.5301060212042408,-0.33104021873609946
0.5303060612122424,-0.3312945691601668
0.530506101220244,-0.33154847314113267
0.5307061412282457,-0.33180190083289174
0.5309061812362472,-0.3320548230999928
0.5311062212442488,-0.33230721154102033
0.5313062612522504,-0.33255903851086
0.531506301260252,-0.3328102771418465
0.5317063412682537,-0.33306090136379174
0.5319063812762552,-0.33331088592289526
0.5321064212842568,-0.3335602063995395
0.5323064612922584,-0.33380883922497423
0.53250650130026,-0.3340567616968962
0.5327065413082617,-0.3343039519939317
0.5329065813162632,-0.3345503891890315
0.5331066213242648,-0.3347960532617874
0.5333066613322665,-0.335040925109683
0.533506701340268,-0.3352849865582912
0.5337067413482697,-0.3355282203704322
0.5339067813562712,-0.3357706102543069
0.5341068213642728,-0.33601214087062126
0.5343068613722745,-0.3362527978387194
0.534506901380276,-0.3364925677417408
0.5347069413882777,-0.33673143813082157
0.5349069813962792,-0.33696939752835775
0.5351070214042808,-0.33720643543034945
0.5353070614122825,-0.33744254230784565
0.535507101420284,-0.33767770960751065
0.5357071414282857,-0.3379119297513308
0.5359071814362872,-0.33814519613548305
0.5361072214442888,-0.3383775031283868
0.5363072614522905,-0.3386088460679575
0.536507301460292,-0.33883922125808563
0.5367073414682937,-0.3390686259643598
0.5369073814762952,-0.33929705840905644
0.5371074214842968,-0.33952451776541515
0.5373074614922985,-0.33975100415122184
0.5375075015003,-0.33997651862171874
0.5377075415083017,-0.340201063161862
0.5379075815163032,-0.34042464067794687
0.5381076215243048,-0.3406472549886193
0.5383076615323065,-0.34086891081529397
0.538507701540308,-0.3410896137719964
0.5387077415483097,-0.3413093703546491
0.5389077815563112,-0.34152818792981776
0.5391078215643128,-0.3417460747229375
0.5393078615723145,-0.34196303980603304
0.539507901580316,-0.34217909308495276
0.5397079415883177,-0.3423942452861305
0.5399079815963193,-0.3426085079428911
0.5401080216043208,-0.3428218933813157
0.5403080616123225,-0.3430344147056804
0.540508101620324,-0.3432460857834832
0.5407081416283256,-0.3434569212300722
0.5409081816363273,-0.34366693639288864
0.5411082216443288,-0.3438761473353372
0.5413082616523305,-0.34408457082029614
0.541508301660332,-0.3442922242932779
0.5417083416683336,-0.3444991258652531
0.5419083816763353,-0.34470529429514707
0.5421084216843368,-0.34491074897202056
0.5423084616923385,-0.3451155098969433
0.54250850170034,-0.34531959766457165
0.5427085417083416,-0.3455230334444376
0.5429085817163433,-0.34572583896195996
0.5431086217243448,-0.34592803647918413
0.5433086617323465,-0.3461296487752611
0.543508701740348,-0.3463306991266708
0.5437087417483496,-0.3465312112872007
0.5439087817563513,-0.3467312094676843
0.5441088217643528,-0.34693071831550837
0.5443088617723545,-0.3471297628938962
0.544508901780356,-0.34732836866097294
0.5447089417883576,-0.34752656144862104
0.5449089817963593,-0.34772436744113205
0.5451090218043608,-0.34792181315366233
0.5453090618123625,-0.3481189254104992
0.545509101820364,-0.3483157313231444
0.5457091418283656,-0.3485122582682235
0.5459091818363673,-0.34870853386522627
0.5461092218443688,-0.34890458595408813
0.5463092618523705,-0.34910044257261863
0.546509301860372,-0.3492961319337858
0.5467093418683736,-0.34949168240286504
0.5469093818763753,-0.34968712247446104
0.5471094218843768,-0.3498824807494122
0.5473094618923785,-0.3500777859115869
0.5475095019003801,-0.350273066704582
0.5477095419083816,-0.35046835190833525
0.5479095819163833,-0.35066367031566037
0.5481096219243848,-0.35085905070872003
0.5483096619323865,-0.3510545218354467
0.5485097019403881,-0.35125011238592485
0.5487097419483896,-0.35144585096875025
0.5489097819563913,-0.35164176608737824
0.5491098219643928,-0.351837886116478
0.5493098619723945,-0.35203423927830807
0.5495099019803961,-0.3522308536191304
0.5497099419883976,-0.3524277569856792
0.5499099819963993,-0.3526249770017039
0.5501100220044008,-0.35282254104460475
0.5503100620124025,-0.3530204762221798
0.5505101020204041,-0.3532188093495055
0.5507101420284056,-0.35341756692596926
0.5509101820364073,-0.35361677511247763
0.5511102220444088,-0.3538164597088618
0.5513102620524104,-0.35401664613150186
0.5515103020604121,-0.35421735939119614
0.5517103420684136,-0.35441862407129543
0.5519103820764153,-0.3546204643061297
0.5521104220844169,-0.35482290375975095
0.5523104620924184,-0.35502596560501565
0.5525105021004201,-0.3552296725030344
0.5527105421084216,-0.35543404658301214
0.5529105821164233,-0.3556391094225064
0.5531106221244249,-0.3558448820281269
0.5533106621324264,-0.3560513848167043
0.5535107021404281,-0.35625863759695175
0.5537107421484296,-0.35646665955164625
0.5539107821564313,-0.35667546922035354
0.5541108221644329,-0.3568850844827215
0.5543108621724344,-0.3570955225423669
0.5545109021804361,-0.35730679991137937
0.5547109421884376,-0.35751893239546473
0.5549109821964393,-0.35773193507975165
0.5551110222044409,-0.35794582231528327
0.5553110622124424,-0.3581606077062139
0.5555111022204441,-0.3583763040977327
0.5557111422284456,-0.35859292356473205
0.5559111822364473,-0.3588104774012409
0.5561112222444489,-0.35902897611063767
0.5563112622524504,-0.35924842939666224
0.5565113022604521,-0.35946884615523933
0.5567113422684536,-0.35969023446712856
0.5569113822764553,-0.35991260159141314
0.5571114222844569,-0.3601359539598392
0.5573114622924584,-0.3603602971720146
0.5575115023004601,-0.3605856359914773
0.5577115423084616,-0.3608119743426389
0.5579115823164633,-0.3610393153086101
0.5581116223244649,-0.36126766112991304
0.5583116623324664,-0.36149701320408123
0.5585117023404681,-0.3617273720861513
0.5587117423484697,-0.3619587374900441
0.5589117823564713,-0.3621911082908358
0.5591118223644729,-0.36242448252791404
0.5593118623724744,-0.3626588574090164
0.5595119023804761,-0.3628942293151446
0.5597119423884777,-0.3631305938063467
0.5599119823964793,-0.36336794562836006
0.5601120224044809,-0.3636062787201031
0.5603120624124824,-0.36384558622200613
0.5605121024204841,-0.3640858604851678
0.5607121424284857,-0.3643270930813221
0.5609121824364873,-0.3645692748136025
0.5611122224444889,-0.3648123957280852
0.5613122624524904,-0.3650564451260939
0.5615123024604921,-0.36530141157724727
0.5617123424684937,-0.36554728293322913
0.5619123824764953,-0.3657940463422598
0.5621124224844969,-0.3660416882642471
0.5623124624924984,-0.3662901944865926
0.5625125025005001,-0.36653955014063
0.5627125425085017,-0.3667897397186701
0.5629125825165032,-0.36704074709162726
0.5631126225245049,-0.3672925555271993
0.5633126625325064,-0.3675451477085746
0.5635127025405081,-0.3677985057536387
0.5637127425485097,-0.36805261123465005
0.5639127825565112,-0.36830744519835806
0.5641128225645129,-0.36856298818653166
0.5643128625725145,-0.36881922025687
0.5645129025805161,-0.3690761210042637
0.5647129425885177,-0.36933366958237696
0.5649129825965192,-0.3695918447255184
0.5651130226045209,-0.3698506247707706
0.5653130626125225,-0.3701099876803471
0.5655131026205241,-0.37036991106414463
0.5657131426285257,-0.370630372202461
0.5659131826365272,-0.37089134806884605
0.5661132226445289,-0.371152815353056
0.5663132626525305,-0.37141475048407974
0.5665133026605321,-0.37167712965320754
0.5667133426685337,-0.3719399288371113
0.5669133826765352,-0.3722031238209078
0.5671134226845369,-0.37246669022117507
0.5673134626925385,-0.37273060350889464
0.5675135027005401,-0.3729948390322898
0.5677135427085417,-0.37325937203953563
0.5679135827165432,-0.37352417770131163
0.5681136227245449,-0.3737892311331731
0.5683136627325465,-0.3740545074177155
0.5685137027405481,-0.37431998162650926
0.5687137427485497,-0.37458562884178015
0.5689137827565512,-0.3748514241778149
0.5691138227645529,-0.37511734280207076
0.5693138627725545,-0.37538335995596794
0.5695139027805561,-0.3756494509753481
0.5697139427885577,-0.3759155913105793
0.5699139827965592,-0.37618175654629227
0.5701140228045609,-0.37644792242073133
0.5703140628125625,-0.37671406484470643
0.5705141028205641,-0.376980159920133
0.5707141428285657,-0.37724618395814785
0.5709141828365673,-0.37751211349679
0.5711142228445689,-0.37777792531823684
0.5713142628525705,-0.3780435964655877
0.5715143028605721,-0.3783091042591873
0.5717143428685737,-0.37857442631248206
0.5719143828765753,-0.37883954054740654
0.5721144228845769,-0.3791044252092932
0.5723144628925785,-0.3793690588813051
0.5725145029005801,-0.3796334204983882
0.5727145429085817,-0.3798974893607432
0.5729145829165833,-0.3801612451468171
0.5731146229245849,-0.3804246679258148
0.5733146629325865,-0.38068773816973417
0.5735147029405882,-0.3809504367649258
0.5737147429485897,-0.38121274502318236
0.5739147829565913,-0.3814746446923613
0.5741148229645929,-0.38173611796654605
0.5743148629725945,-0.3819971474957515
0.574514902980596,-0.38225771639518
0.5747149429885977,-0.38251780825403503
0.5749149829965993,-0.3827774071438992
0.5751150230046009,-0.3830364976266846
0.5753150630126025,-0.38329506476216446
0.575515103020604,-0.383553094115093
0.5757151430286057,-0.3838105717619226
0.5759151830366073,-0.38406748429712867
0.5761152230446089,-0.3843238188391486
0.5763152630526105,-0.3845795630359461
0.576515303060612,-0.38483470507020867
0.5767153430686137,-0.3850892336641881
0.5769153830766153,-0.3853431380841929
0.5771154230846169,-0.3855964081447408
0.5773154630926185,-0.38584903421238137
0.57751550310062,-0.3861010072091965
0.5777155431086217,-0.38635231861598696
0.5779155831166233,-0.38660296047515336
0.5781156231246249,-0.3868529253932794
0.5783156631326265,-0.38710220654342464
0.5785157031406281,-0.38735079766713243
0.5787157431486297,-0.38759869307616224
0.5789157831566313,-0.3878458876539498
0.579115823164633,-0.3880923768568018
0.5793158631726345,-0.38833815671483074
0.5795159031806361,-0.3885832238326325
0.5797159431886377,-0.38882757538971363
0.5799159831966393,-0.38907120914066884
0.580116023204641,-0.3893141234151137
0.5803160632126425,-0.38955631711737343
0.5805161032206441,-0.38979778972593127
0.5807161432286457,-0.39003854129263515
0.5809161832366473,-0.3902785724416662
0.581116223244649,-0.3905178843682663
0.5813162632526505,-0.3907564788372265
0.5815163032606521,-0.3909943581811335
0.5817163432686537,-0.3912315252983743
0.5819163832766553,-0.3914679836508945
0.582116423284657,-0.3917037372617109
0.5823164632926585,-0.39193879071217175
0.5825165033006601,-0.3921731491389644
0.5827165433086617,-0.39240681823086376
0.5829165833166633,-0.39263980422521894
0.583116623324665,-0.39287211390417287
0.5833166633326665,-0.393103754590609
0.5835167033406681,-0.39333473414382153
0.5837167433486697,-0.39356506095490207
0.5839167833566713,-0.3937947439418374
0.584116823364673,-0.39402379254431275
0.5843168633726745,-0.39425221671821453
0.5845169033806761,-0.39448002692982576
0.5847169433886777,-0.3947072341497085
0.5849169833966793,-0.39493384984626767
0.5851170234046809,-0.39515988597898954
0.5853170634126825,-0.3953853549913484
0.5855171034206841,-0.39561026980337755
0.5857171434286857,-0.39583464380389766
0.5859171834366873,-0.39605849084239697
0.5861172234446889,-0.3962818252205602
0.5863172634526905,-0.3965046616834395
0.5865173034606921,-0.396727015410265
0.5867173434686938,-0.3969489020048905
0.5869173834766953,-0.397170337485872
0.5871174234846969,-0.3973913382761746
0.5873174634926985,-0.3976119211925092
0.5875175035007001,-0.3978321034342942
0.5877175435087018,-0.3980519025722443
0.5879175835167033,-0.3982713365365851
0.5881176235247049,-0.3984904236048953
0.5883176635327065,-0.39870918238957753
0.5885177035407081,-0.3989276318249615
0.5887177435487098,-0.3991457911540417
0.5889177835567113,-0.3993636799148548
0.5891178235647129,-0.3995813179265024
0.5893178635727145,-0.3997987252748241
0.5895179035807161,-0.40001592229772953
0.5897179435887178,-0.4002329295701966
0.5899179835967193,-0.4004497678889452
0.5901180236047209,-0.4006664582567966
0.5903180636127225,-0.40088302186672997
0.5905181036207241,-0.40109948008564766
0.5907181436287258,-0.401315854437862
0.5909181836367273,-0.40153216658831825
0.5911182236447289,-0.40174843832556917
0.5913182636527305,-0.40196469154451514
0.5915183036607321,-0.40218094822892847
0.5917183436687338,-0.4023972304337796
0.5919183836767353,-0.4026135602673824
0.5921184236847369,-0.402829959873379
0.5923184636927386,-0.4030464514125851
0.5925185037007401,-0.4032630570447141
0.5927185437087418,-0.4034797989100052
0.5929185837167433,-0.40369669911077544
0.5931186237247449,-0.4039137796929195
0.5933186637327466,-0.4041310626273808
0.5935187037407481,-0.40434856979161876
0.5937187437487498,-0.4045663229510953
0.5939187837567513,-0.4047843437408073
0.5941188237647529,-0.4050026536468896
0.5943188637727546,-0.40522127398831476
0.5945189037807561,-0.40544022589871453
0.5947189437887578,-0.405659530308351
0.5949189837967593,-0.40587920792626164
0.5951190238047609,-0.40609927922260686
0.5953190638127626,-0.4063197644112442
0.5955191038207641,-0.4065406834325568
0.5957191438287658,-0.4067620559365617
0.5959191838367673,-0.406983901266324
0.5961192238447689,-0.4072062384417021
0.5963192638527706,-0.40742908614344986
0.5965193038607721,-0.4076524626976986
0.5967193438687737,-0.40787638606084653
0.5969193838767753,-0.4081008738048746
0.5971194238847769,-0.408325943103116
0.5973194638927786,-0.4085516107164989
0.5975195039007801,-0.4087778929802844
0.5977195439087817,-0.4090048057913204
0.5979195839167833,-0.40923236459583134
0.5981196239247849,-0.4094605843777611
0.5983196639327866,-0.4096894796476886
0.5985197039407881,-0.40991906443232984
0.5987197439487897,-0.41014935226464455
0.5989197839567914,-0.4103803561745589
0.5991198239647929,-0.4106120886803186
0.5993198639727946,-0.41084456178048323
0.5995199039807961,-0.4110777869465716
0.5997199439887977,-0.4113117751163675
0.5999199839967994,-0.41154653668789204
0.6001200240048009,-0.41178208151404905
0.6003200640128026,-0.41201841889794794
0.6005201040208041,-0.4122555575889054
0.6007201440288057,-0.4124935057791289
0.6009201840368074,-0.4127322711010806
0.6011202240448089,-0.4129718606255191
0.6013202640528106,-0.4132122808602179
0.6015203040608121,-0.41345353774935223
0.6017203440688137,-0.413695636673551
0.6019203840768154,-0.4139385824506036
0.6021204240848169,-0.41418237933681235
0.6023204640928186,-0.41442703102898076
0.6025205041008201,-0.4146725406670235
0.6027205441088217,-0.41491891083718535
0.6029205841168234,-0.41516614357585324
0.6031206241248249,-0.41541424037394536
0.6033206641328266,-0.4156632021818592
0.6035207041408281,-0.4159130294149595
0.6037207441488297,-0.41616372195958623
0.6039207841568314,-0.41641527917956134
0.6041208241648329,-0.4166676999231721
0.6043208641728346,-0.4169209825306075
0.6045209041808361,-0.4171751248418252
0.6047209441888377,-0.41743012420482195
0.6049209841968394,-0.4176859774842853
0.6051210242048409,-0.41794268107059773
0.6053210642128426,-0.4182002308891682
0.6055211042208442,-0.41845862241006504
0.6057211442288457,-0.418717850657922
0.6059211842368474,-0.41897791022209013
0.6061212242448489,-0.41923879526700925
0.6063212642528506,-0.4195004995427708
0.6065213042608522,-0.41976301639584546
0.6067213442688537,-0.42002633877994733
0.6069213842768554,-0.4202904592670101
0.6071214242848569,-0.4205553700582461
0.6073214642928585,-0.42082106299526545
0.6075215043008602,-0.4210875295712268
0.6077215443088617,-0.4213547609419982
0.6079215843168634,-0.42162274793730153
0.6081216243248649,-0.4218914810718196
0.6083216643328665,-0.42216095055624203
0.6085217043408682,-0.4224311463082303
0.6087217443488697,-0.4227020579632806
0.6089217843568714,-0.422973674885466
0.6091218243648729,-0.42324598617804077
0.6093218643728745,-0.4235189806938886
0.6095219043808762,-0.4237926470458016
0.6097219443888777,-0.42406697361657325
0.6099219843968794,-0.42434194856889573
0.610122024404881,-0.4246175598550481
0.6103220644128825,-0.424893795226366
0.6105221044208842,-0.4251706422424849
0.6107221444288857,-0.4254480882803495
0.6109221844368874,-0.4257261205429833
0.611122224444889,-0.42600472606801465
0.6113222644528905,-0.42628389173595715
0.6115223044608922,-0.42656360427824125
0.6117223444688937,-0.4268438502849994
0.6119223844768954,-0.4271246162126041
0.612122424484897,-0.4274058883909632
0.6123224644928985,-0.4276876530305764
0.6125225045009002,-0.4279698962293569
0.6127225445089017,-0.42825260397922693
0.6129225845169034,-0.42853576217249373
0.613122624524905,-0.4288193566080146
0.6133226645329065,-0.42910337299716245
0.6135227045409082,-0.42938779696960083
0.6137227445489097,-0.4296726140788829
0.6139227845569114,-0.42995780980788456
0.614122824564913,-0.4302433695740868
0.6143228645729145,-0.43052927873472235
0.6145229045809162,-0.430815522591799
0.6147229445889177,-0.4311020863970183
0.6149229845969194,-0.4313889553566026
0.615123024604921,-0.43167611463604993
0.6153230646129225,-0.4319635493648308
0.6155231046209242,-0.43225124464104525
0.6157231446289257,-0.43253918553605775
0.6159231846369274,-0.4328273570991255
0.616123224644929,-0.43311574436203903
0.6163232646529305,-0.4334043323437914
0.6165233046609322,-0.43369310605529265
0.6167233446689337,-0.43398205050414673
0.6169233846769354,-0.43427115069950706
0.617123424684937,-0.4345603916570267
0.6173234646929385,-0.4348497584039174
0.6175235047009402,-0.4351392359841344
0.6177235447089418,-0.4354288094636991
0.6179235847169434,-0.4357184639361744
0.618123624724945,-0.43600818452830437
0.6183236647329465,-0.4362979564058309
0.6185237047409482,-0.4365877647794971
0.6187237447489498,-0.4368775949112489
0.6189237847569513,-0.4371674321206412
0.619123824764953,-0.43745726179145994
0.6193238647729545,-0.43774706937856267
0.6195239047809562,-0.4380368404149465
0.6197239447889578,-0.43832656051904517
0.6199239847969593,-0.43861621540226015
0.620124024804961,-0.43890579087672604
0.6203240648129625,-0.4391952728633115
0.6205241048209642,-0.4394846473998548
0.6207241448289658,-0.43977390064963084
0.6209241848369673,-0.44006301891004773
0.621124224844969,-0.4403519886215661
0.6213242648529705,-0.4406407963768362
0.6215243048609722,-0.440929428930044
0.6217243448689738,-0.441217873206459
0.6219243848769753,-0.44150611631217107
0.622124424884977,-0.4417941455440063
0.6223244648929785,-0.4420819483996089
0.6225245049009802,-0.4423695125876739
0.6227245449089818,-0.4426568260383155
0.6229245849169833,-0.4429438769135562
0.623124624924985,-0.4432306536179152
0.6233246649329865,-0.44351714480908155
0.6235247049409882,-0.4438033394086485
0.6237247449489898,-0.4440892266128904
0.6239247849569913,-0.44437479590355927
0.624124824964993,-0.44466003705867874
0.6243248649729946,-0.44494494016331126
0.6245249049809962,-0.4452294956202759
0.6247249449889978,-0.44551369416078984
0.6249249849969993,-0.4457975268550095
0.625125025005001,-0.4460809851224456
0.6253250650130026,-0.4463640607422245
0.6255251050210042,-0.4466467458631711
0.6257251450290058,-0.4469290330136851
0.6259251850370073,-0.44721091511138467
0.626125225045009,-0.4474923854724895
0.6263252650530106,-0.4477734378209183
0.6265253050610122,-0.4480540662970717
0.6267253450690138,-0.4483342654662765
0.6269253850770153,-0.448614030326864
0.627125425085017,-0.4488933563178559
0.6273254650930186,-0.44917223932623573
0.6275255051010202,-0.4494506756937787
0.6277255451090218,-0.44972866222341723
0.6279255851170233,-0.4500061961851197
0.628125625125025,-0.4502832753212611
0.6283256651330266,-0.4505598978514629
0.6285257051410282,-0.4508360624768847
0.6287257451490298,-0.45111176838394723
0.6289257851570313,-0.4513870152474712
0.629125825165033,-0.4516618032332141
0.6293258651730346,-0.45193613299979196
0.6295259051810361,-0.45221000569997283
0.6297259451890378,-0.45248342298132915
0.6299259851970394,-0.452756386986241
0.630126025205041,-0.45302890035123977
0.6303260652130426,-0.45330096620568816
0.6305261052210441,-0.4535725881697886
0.6307261452290458,-0.45384377035192003
0.6309261852370474,-0.4541145173452984
0.631126225245049,-0.45438483422396486
0.6313262652530506,-0.4546547265381007
0.6315263052610521,-0.454924200308675
0.6317263452690538,-0.45519326202143007
0.6319263852770554,-0.4554619186202137
0.632126425285057,-0.4557301774996654
0.6323264652930586,-0.4559980464972705
0.6325265053010601,-0.4562655338847939
0.6327265453090618,-0.456532648359109
0.6329265853170634,-0.4567993990324377
0.633126625325065,-0.4570657954220212
0.6333266653330666,-0.45733184743923994
0.6335267053410681,-0.4575975653782059
0.6337267453490698,-0.4578629599038493
0.6339267853570714,-0.4581280420395247
0.634126825365073,-0.4583928231541625
0.6343268653730746,-0.45865731494899387
0.6345269053810761,-0.4589215294438757
0.6347269453890778,-0.45918547896324874
0.6349269853970794,-0.4594491761217562
0.635127025405081,-0.4597126338095576
0.6353270654130826,-0.45997586517736905
0.6355271054210841,-0.46023888362126414
0.6357271454290858,-0.4605017027672699
0.6359271854370874,-0.4607643364557925
0.636127225445089,-0.4610267987259083
0.6363272654530906,-0.4612891037995559
0.6365273054610922,-0.4615512660656663
0.6367273454690938,-0.46181330006426524
0.6369273854770954,-0.46207522047058674
0.637127425485097,-0.4623370420792319
0.6373274654930986,-0.4625987797884108
0.6375275055011002,-0.46286044858430186
0.6377275455091018,-0.4631220635255646
0.6379275855171034,-0.46338363972804125
0.638127625525105,-0.46364519234968016
0.6383276655331066,-0.46390673657571585
0.6385277055411082,-0.4641682876041367
0.6387277455491098,-0.4644298606314733
0.6389277855571114,-0.46469147083893697
0.639127825565113,-0.4649531333789384
0.6393278655731146,-0.4652148633620133
0.6395279055811162,-0.4654766758441834
0.6397279455891178,-0.4657385858147757
0.6399279855971194,-0.46600060818472516
0.640128025605121,-0.46626275777538195
0.6403280656131226,-0.46652504930784283
0.6405281056211242,-0.46678749739282577
0.6407281456291258,-0.4670501165211032
0.6409281856371274,-0.46731292105450867
0.641128225645129,-0.4675759252175291
0.6413282656531306,-0.46783914308949254
0.6415283056611322,-0.4681025885973594
0.6417283456691338,-0.46836627550912346
0.6419283856771354,-0.46863021742782596
0.642128425685137,-0.46889442778618395
0.6423284656931386,-0.4691589198418322
0.6425285057011402,-0.4694237066731761
0.6427285457091418,-0.469688801175849
0.6429285857171434,-0.4699542160597678
0.643128625725145,-0.4702199638467757
0.6433286657331466,-0.4704860568688609
0.6435287057411482,-0.4707525072669364
0.6437287457491498,-0.4710193269901657
0.6439287857571514,-0.47128652779581404
0.644128825765153,-0.4715541212496076
0.6443288657731546,-0.4718221187265749
0.6445289057811562,-0.47209053141234963
0.6447289457891578,-0.47235937030490605
0.6449289857971594,-0.47262864621670153
0.645129025805161,-0.47289836977719557
0.6453290658131626,-0.4731685514357147
0.6455291058211642,-0.4734392014646326
0.6457291458291659,-0.4737103299628295
0.6459291858371674,-0.47398194685939987
0.646129225845169,-0.47425406191756936
0.6463292658531706,-0.474526684738788
0.6465293058611722,-0.4747998247669599
0.6467293458691739,-0.4750734912927751
0.6469293858771754,-0.4753476934581021
0.647129425885177,-0.4756224402604068
0.6473294658931786,-0.47589774055715584
0.6475295059011802,-0.4761736030701703
0.6477295459091819,-0.4764500363898877
0.6479295859171834,-0.47672704897949875
0.648129625925185,-0.47700464917891905
0.6483296659331866,-0.47728284520856135
0.6485297059411882,-0.47756164517287203
0.6487297459491899,-0.4778410570635983
0.6489297859571914,-0.47812108876275256
0.649129825965193,-0.4784017480452427
0.6493298659731946,-0.47868304258113736
0.6495299059811962,-0.47896497993753806
0.6497299459891979,-0.4792475675800315
0.6499299859971994,-0.47953081287369637
0.650130026005201,-0.4798147230836425
0.6503300660132026,-0.4800993053750605
0.6505301060212042,-0.4803845668127644
0.6507301460292059,-0.48067051436020997
0.6509301860372074,-0.4809571548779752
0.651130226045209,-0.4812444951216919
0.6513302660532106,-0.4815325417394184
0.6515303060612122,-0.4818213012684487
0.6517303460692138,-0.4821107801315528
0.6519303860772154,-0.48240098463264847
0.652130426085217,-0.4826919209519059
0.6523304660932187,-0.48298359514028955
0.6525305061012202,-0.4832760131135452
0.6527305461092218,-0.4835691806456409
0.6529305861172234,-0.4838631033616768
0.653130626125225,-0.48415778673027665
0.6533306661332267,-0.48445323605548113
0.6535307061412282,-0.48474945646816336
0.6537307461492298,-0.4850464529169884
0.6539307861572314,-0.4853442301589453
0.654130826165233,-0.48564279274947614
0.6543308661732347,-0.4859421450322363
0.6545309061812362,-0.4862422911285153
0.6547309461892378,-0.48654323492635515
0.6549309861972394,-0.4868449800694016
0.655131026205241,-0.48714752994552696
0.6553310662132427,-0.4874508876752656
0.6555311062212442,-0.48775505610010217
0.6557311462292458,-0.4880600377706567
0.6559311862372474,-0.4883658349348111
0.656131226245249,-0.4886724495258219
0.6563312662532507,-0.48897988315046537
0.6565313062612522,-0.48928813707726304
0.6567313462692538,-0.4895972122248343
0.6569313862772554,-0.48990710915042435
0.657131426285257,-0.4902178280386556
0.6573314662932587,-0.4905293686905517
0.6575315063012602,-0.49084173051288016
0.6577315463092618,-0.4911549125078637
0.6579315863172635,-0.49146891326330544
0.658131626325265,-0.4917837309431756
0.6583316663332667,-0.4920993632787053
0.6585317063412682,-0.4924158075600302
0.6587317463492698,-0.49273306062843036
0.6589317863572715,-0.49305111886920466
0.659131826365273,-0.4933699782052228
0.6593318663732747,-0.4936896340911914
0.6595319063812762,-0.4940100815086718
0.6597319463892778,-0.4943313149618842
0.6599319863972795,-0.4946533284743295
0.660132026405281,-0.4949761155862594
0.6603320664132827,-0.4952996693530232
0.6605321064212842,-0.49562398234431404
0.6607321464292858,-0.49594904664433903
0.6609321864372875,-0.49627485385293185
0.661132226445289,-0.49660139508762363
0.6613322664532907,-0.49692866098668764
0.6615323064612922,-0.49725664171316664
0.6617323464692938,-0.4975853269598906
0.6619323864772955,-0.497914705955491
0.662132426485297,-0.4982447674714098
0.6623324664932987,-0.49857549982990396
0.6625325065013002,-0.49890689091303814
0.6627325465093018,-0.4992389281726586
0.6629325865173035,-0.49957159864133516
0.663132626525305,-0.4999048889442579
0.6633326665333066,-0.5002387853120683
0.6635327065413082,-0.500573273594606
0.6637327465493098,-0.5009083392755449
0.6639327865573115,-0.5012439674878924
0.664132826565313,-0.5015801430303202
0.6643328665733146,-0.5019168503842946
0.6645329065813163,-0.5022540737319701
0.6647329465893178,-0.5025917969748069
0.6649329865973195,-0.5029300037528719
0.665133026605321,-0.5032686774647781
0.6653330666133226,-0.5036078012882195
0.6655331066213243,-0.5039473582010493
0.6657331466293258,-0.504287331002854
0.6659331866373275,-0.5046277023369712
0.666133226645329,-0.5049684547128956
0.6663332666533306,-0.5053095705290216
0.6665333066613323,-0.5056510320956596
0.6667333466693338,-0.5059928216582775
0.6669333866773355,-0.5063349214208988
0.667133426685337,-0.5066773135696053
0.6673334666933386,-0.5070199802960816
0.6675335067013403,-0.5073629038211395
0.6677335467093418,-0.5077060664181645
0.6679335867173435,-0.5080494504364232
0.668133626725345,-0.5083930383241686
0.6683336667333466,-0.5087368126514873
0.6685337067413483,-0.5090807561328267
0.6687337467493498,-0.5094248516491446
0.6689337867573515,-0.5097690822696237
0.669133826765353,-0.5101134312728939
0.6693338667733546,-0.51045788216771
0.6695339067813563,-0.5108024187130284
0.6697339467893578,-0.5111470249374337
0.6699339867973595,-0.5114916851578647
0.670134026805361,-0.511836383997593
0.6703340668133626,-0.5121811064034081
0.6705341068213643,-0.5125258376619677
0.6707341468293658,-0.5128705634152729
0.6709341868373675,-0.5132152696752292
0.671134226845369,-0.5135599428372617
0.6713342668533706,-0.5139045696929507
0.6715343068613723,-0.5142491374416611
0.6717343468693738,-0.5145936337011385
0.6719343868773755,-0.5149380465170521
0.6721344268853771,-0.5152823643714631
0.6723344668933786,-0.5156265761902077
0.6725345069013803,-0.5159706713491777
0.6727345469093818,-0.5163146396794953
0.6729345869173835,-0.5166584714715734
0.6731346269253851,-0.5170021574780644
0.6733346669333866,-0.5173456889156958
0.6735347069413883,-0.5176890574660008
0.6737347469493898,-0.5180322552749546
0.6739347869573914,-0.5183752749515259
0.6741348269653931,-0.518718109565163
0.6743348669733946,-0.5190607526422332
0.6745349069813963,-0.5194031981614388
0.6747349469893978,-0.5197454405482353
0.6749349869973994,-0.5200874746682834
0.6751350270054011,-0.5204292958199641
0.6753350670134026,-0.5207708997259959
0.6755351070214043,-0.5211122825241892
0.6757351470294058,-0.5214534407573816
0.6759351870374074,-0.5217943713625955
0.6761352270454091,-0.5221350716594642
0.6763352670534106,-0.5224755393379754
0.6765353070614123,-0.5228157724455822
0.6767353470694139,-0.5231557693737316
0.6769353870774154,-0.5234955288438667
0.6771354270854171,-0.5238350498929557
0.6773354670934186,-0.5241743318586052
0.6775355071014203,-0.5245133743638157
0.6777355471094219,-0.5248521773014361
0.6779355871174234,-0.5251907408183776
0.6781356271254251,-0.525529065299647
0.6783356671334266,-0.5258671513522581
0.6785357071414283,-0.5262049997890819
0.6787357471494299,-0.5265426116126949
0.6789357871574314,-0.5268799879992873
0.6791358271654331,-0.5272171302826861
0.6793358671734346,-0.5275540399385554
0.6795359071814363,-0.527890718568828
0.6797359471894379,-0.5282271678864267
0.6799359871974394,-0.5285633897003297
0.6801360272054411,-0.5288993859010316
0.6803360672134426,-0.529235158446454
0.6805361072214443,-0.5295707093483544
0.6807361472294459,-0.5299060406592799
0.6809361872374474,-0.5302411544601131
0.6811362272454491,-0.5305760528482512
0.6813362672534506,-0.5309107379264608
0.6815363072614523,-0.5312452117924438
0.6817363472694539,-0.5315794765291513
0.6819363872774554,-0.5319135341958763
0.6821364272854571,-0.5322473868201552
0.6823364672934586,-0.5325810363905024
0.6825365073014603,-0.5329144848500025
0.6827365473094619,-0.533247734090777
0.6829365873174634,-0.5335807859493447
0.6831366273254651,-0.5339136422028842
0.6833366673334667,-0.5342463045664111
0.6835367073414683,-0.534578774690873
0.6837367473494699,-0.5349110541621653
0.6839367873574714,-0.5352431445010661
0.6841368273654731,-0.5355750471640848
0.6843368673734747,-0.5359067635452157
0.6845369073814763,-0.5362382949785853
0.6847369473894779,-0.5365696427419769
0.6849369873974794,-0.5369008080612129
0.6851370274054811,-0.5372317921153751
0.6853370674134827,-0.5375625960428346
0.6855371074214842,-0.5378932209480647
0.6857371474294859,-0.5382236679092034
0.6859371874374874,-0.5385539379863331
0.6861372274454891,-0.538884032230438
0.6863372674534907,-0.5392139516929999
0.6865373074614922,-0.5395436974361905
0.6867373474694939,-0.5398732705436134
0.6869373874774954,-0.5402026721315507
0.6871374274854971,-0.5405319033606627
0.6873374674934987,-0.5408609654480918
0.6875375075015002,-0.5411898596799157
0.6877375475095019,-0.5415185874238966
0.6879375875175034,-0.5418471501424705
0.6881376275255051,-0.5421755494059198
0.6883376675335067,-0.5425037869056715
0.6885377075415082,-0.5428318644676617
0.6887377475495099,-0.5431597840657103
0.6889377875575114,-0.543487547834842
0.6891378275655131,-0.5438151580844994
0.6893378675735147,-0.5441426173115858
0.6895379075815162,-0.5444699282132794
0.6897379475895179,-0.5447970936995636
0.6899379875975195,-0.5451241169054103
0.6901380276055211,-0.5454510012025665
0.6903380676135227,-0.5457777502108848
0.6905381076215242,-0.5461043678091447
0.6907381476295259,-0.5464308581453138
0.6909381876375275,-0.5467572256461983
0.6911382276455291,-0.5470834750264333
0.6913382676535307,-0.5474096112967681
0.6915383076615322,-0.5477356397716029
0.6917383476695339,-0.5480615660757335
0.6919383876775355,-0.5483873961502689
0.6921384276855371,-0.5487131362576821
0.6923384676935387,-0.549038792985965
0.6925385077015402,-0.549364373251854
0.6927385477095419,-0.5496898843031038
0.6929385877175435,-0.5500153337197811
0.6931386277255451,-0.5503407294145634
0.6933386677335467,-0.5506660796320229
0.6935387077415482,-0.5509913929468844
0.6937387477495499,-0.551316678261246
0.6939387877575515,-0.5516419448007599
0.6941388277655531,-0.5519672021097677
0.6943388677735547,-0.5522924600453951
0.6945389077815562,-0.5526177287706082
0.6947389477895579,-0.552943018746243
0.6949389877975595,-0.5532683407220194
0.6951390278055611,-0.5535937057265549
0.6953390678135627,-0.5539191250564008
0.6955391078215643,-0.55424461026412
0.6957391478295659,-0.5545701731454367
0.6959391878375675,-0.5548958257254853
0.696139227845569,-0.5552215802441941
0.6963392678535707,-0.5555474491408366
0.6965393078615723,-0.5558734450377939
0.6967393478695739,-0.5561995807235662
0.6969393878775755,-0.5565258691350822
0.697139427885577,-0.5568523233393494
0.6973394678935787,-0.5571789565144989
0.6975395079015803,-0.5575057819302746
0.6977395479095819,-0.557832812928021
0.6979395879175835,-0.5581600629002265
0.698139627925585,-0.5584875452696771
0.6983396679335867,-0.5588152734682839
0.6985397079415883,-0.559143260915639
0.6987397479495899,-0.5594715209973664
0.6989397879575915,-0.5598000670433263
0.699139827965593,-0.560128912305736
0.6993398679735947,-0.5604580699372737
0.6995399079815963,-0.5607875529692218
0.6997399479895979,-0.5611173742897213
0.6999399879975995,-0.5614475466221923
0.700140028005601,-0.5617780825039886
0.7003400680136027,-0.562108994265345
0.7005401080216043,-0.5624402940086791
0.7007401480296059,-0.5627719935883081
0.7009401880376075,-0.5631041045906369
0.701140228045609,-0.5634366383148759
0.7013402680536107,-0.5637696057543431
0.7015403080616123,-0.5641030175784034
0.7017403480696139,-0.5644368841150957
0.7019403880776155,-0.5647712153344979
0.702140428085617,-0.5651060208328741
0.7023404680936187,-0.5654413098176494
0.7025405081016203,-0.5657770910932522
0.7027405481096219,-0.5661133730478622
0.7029405881176235,-0.5664501636410991
0.7031406281256251,-0.5667874703926838
0.7033406681336267,-0.5671253003721008
0.7035407081416283,-0.5674636601892875
0.70374074814963,-0.5678025559863704
0.7039407881576315,-0.5681419934304697
0.7041408281656331,-0.5684819777075839
0.7043408681736347,-0.568822513517568
0.7045409081816363,-0.5691636050702119
0.704740948189638,-0.5695052560824229
0.7049409881976395,-0.5698474697765132
0.7051410282056411,-0.5701902488795896
0.7053410682136427,-0.5705335956240368
0.7055411082216443,-0.5708775117490864
0.705741148229646,-0.5712219985034555
0.7059411882376475,-0.571567056649039
0.7061412282456491,-0.5719126864656348
0.7063412682536507,-0.5722588877566765
0.7065413082616523,-0.5726056598559495
0.706741348269654,-0.5729530016352551
0.7069413882776555,-0.5733009115129961
0.7071414282856571,-0.5736493874636421
0.7073414682936587,-0.5739984270280384
0.7075415083016603,-0.5743480273245166
0.7077415483096618,-0.5746981850607648
0.7079415883176635,-0.5750488965464081
0.7081416283256651,-0.5754001577062551
0.7083416683336667,-0.5757519640941584
0.7085417083416683,-0.5761043109074382
0.7087417483496699,-0.5764571930018166
0.7089417883576715,-0.5768106049068078
0.7091418283656731,-0.5771645408415085
0.7093418683736747,-0.5775189947307335
0.7095419083816763,-0.577873960221439
0.7097419483896779,-0.5782294306993755
0.7099419883976795,-0.5785853993059145
0.7101420284056811,-0.57894185895499
0.7103420684136827,-0.5792988023500973
0.7105421084216843,-0.579656222001294
0.7107421484296859,-0.580014110242143
0.7109421884376875,-0.5803724592465467
0.7111422284456891,-0.5807312610454135
0.7113422684536908,-0.5810905075431047
0.7115423084616923,-0.5814501905336107
0.7117423484696939,-0.5818103017164045
0.7119423884776955,-0.582170832711924
0.7121424284856971,-0.5825317750766366
0.7123424684936988,-0.5828931203176404
0.7125425085017003,-0.5832548599067615
0.7127425485097019,-0.5836169852941041
0.7129425885177035,-0.5839794879210181
0.7131426285257051,-0.5843423592324475
0.7133426685337068,-0.5847055906886303
0.7135427085417083,-0.585069173776114
0.7137427485497099,-0.5854331000180693
0.7139427885577115,-0.5857973609838694
0.7141428285657131,-0.5861619482979208
0.7143428685737148,-0.5865268536477264
0.7145429085817163,-0.5868920687911653
0.7147429485897179,-0.5872575855629809
0.7149429885977195,-0.5876233958804691
0.7151430286057211,-0.5879894917483609
0.7153430686137228,-0.5883558652629013
0.7155431086217243,-0.5887225086151233
0.7157431486297259,-0.5890894140933258
0.7159431886377275,-0.589456574084762
0.7161432286457291,-0.5898239810765504
0.7163432686537308,-0.5901916276558242
0.7165433086617323,-0.5905595065091366
0.7167433486697339,-0.5909276104211416
0.7169433886777355,-0.5912959322725763
0.7171434286857371,-0.5916644650375685
0.7173434686937388,-0.5920332017803003
0.7175435087017403,-0.5924021356510576
0.7177435487097419,-0.5927712598817009
0.7179435887177436,-0.5931405677805914
0.7181436287257451,-0.5935100527270116
0.7183436687337467,-0.5938797081651184
0.7185437087417483,-0.5942495275974731
0.7187437487497499,-0.5946195045781879
0.7189437887577516,-0.5949896327057345
0.7191438287657531,-0.5953599056154615
0.7193438687737547,-0.5957303169718643
0.7195439087817563,-0.5961008604606572
0.7197439487897579,-0.5964715297806937
0.7199439887977596,-0.5968423186357837
0.7201440288057611,-0.5972132207264566
0.7203440688137627,-0.5975842297417172
0.7205441088217643,-0.5979553393508446
0.7207441488297659,-0.598326543195279
0.7209441888377676,-0.5986978348806469
0.7211442288457691,-0.5990692079689683
0.7213442688537707,-0.5994406559710933
0.7215443088617723,-0.5998121723394112
0.7217443488697739,-0.6001837504608764
0.7219443888777756,-0.6005553836503912
0.7221444288857771,-0.6009270651445874
0.7223444688937787,-0.6012987880960425
0.7225445089017803,-0.6016705455679688
0.7227445489097819,-0.6020423305294089
0.7229445889177836,-0.6024141358509685
0.7231446289257851,-0.6027859543011183
0.7233446689337867,-0.6031577785430895
0.7235447089417884,-0.6035296011323903
0.7237447489497899,-0.6039014145149626
0.7239447889577916,-0.6042732110260003
0.7241448289657931,-0.6046449828894447
0.7243448689737947,-0.6050167222181702
0.7245449089817964,-0.6053884210148717
0.7247449489897979,-0.6057600711736608
0.7249449889977996,-0.606131664482376
0.7251450290058011,-0.606503192625608
0.7253450690138027,-0.6068746471884396
0.7255451090218044,-0.6072460196608949
0.7257451490298059,-0.6076173014430911
0.7259451890378076,-0.6079884838510834
0.7261452290458091,-0.6083595581233878
0.7263452690538107,-0.6087305154281695
0.7265453090618124,-0.609101346871073
0.7267453490698139,-0.6094720435036781
0.7269453890778156,-0.6098425963325538
0.7271454290858171,-0.6102129963288848
0.7273454690938187,-0.6105832344386429
0.7275455091018204,-0.6109533015932698
0.7277455491098219,-0.6113231887208396
0.7279455891178236,-0.6116928867576658
0.7281456291258251,-0.6120623866603139
0.7283456691338267,-0.6124316794179818
0.7285457091418284,-0.6128007560652078
0.7287457491498299,-0.6131696076948627
0.7289457891578316,-0.6135382254713841
0.7291458291658331,-0.6139066006442082
0.7293458691738347,-0.6142747245613536
0.7295459091818364,-0.6146425886831103
0.7297459491898379,-0.6150101845957904
0.7299459891978395,-0.61537750402549
0.7301460292058412,-0.6157445388518169
0.7303460692138427,-0.6161112811215381
0.7305461092218444,-0.6164777230620979
0.7307461492298459,-0.6168438570949626
0.7309461892378475,-0.6172096758487438
0.7311462292458492,-0.6175751721720568
0.7313462692538507,-0.6179403391460692
0.7315463092618524,-0.6183051700966955
0.7317463492698539,-0.6186696586063984
0.7319463892778555,-0.619033798525554
0.7321464292858572,-0.6193975839833422
0.7323464692938587,-0.6197610093981277
0.7325465093018604,-0.6201240694872922
0.7327465493098619,-0.620486759276488
0.7329465893178635,-0.6208490741082808
0.7331466293258652,-0.6212110096501514
0.7333466693338667,-0.6215725619018323
0.7335467093418684,-0.6219337272019525
0.7337467493498699,-0.6222945022339716
0.7339467893578715,-0.6226548840313822
0.7341468293658732,-0.6230148699821645
0.7343468693738747,-0.623374457832482
0.7345469093818764,-0.623733645689605
0.734746949389878,-0.6240924320240542
0.7349469893978795,-0.6244508156709627
0.7351470294058812,-0.6248087958306493
0.7353470694138827,-0.6251663720684082
0.7355471094218844,-0.6255235443135165
0.735747149429886,-0.625880312857467
0.7359471894378875,-0.6262366783514342
0.7361472294458892,-0.6265926418029876
0.7363472694538907,-0.6269482045720655
0.7365473094618924,-0.6273033683662269
0.736747349469894,-0.6276581352352023
0.7369473894778955,-0.6280125075647645
0.7371474294858972,-0.6283664880699458
0.7373474694938987,-0.628720079787627
0.7375475095019004,-0.6290732860685286
0.737747549509902,-0.6294261105686351
0.7379475895179035,-0.6297785572400851
0.7381476295259052,-0.6301306303215632
0.7383476695339067,-0.6304823343282286
0.7385477095419084,-0.6308336740412199
0.73874774954991,-0.6311846544967745
0.7389477895579115,-0.6315352809750037
0.7391478295659132,-0.6318855589883628
0.7393478695739147,-0.6322354942698629
0.7395479095819164,-0.632585092761061
0.739747949589918,-0.6329343605998776
0.7399479895979195,-0.633283304108281
0.7401480296059212,-0.6336319297798846
0.7403480696139227,-0.6339802442674991
0.7405481096219244,-0.6343282543706846
0.740748149629926,-0.6346759670233428
0.7409481896379275,-0.6350233892813952
0.7411482296459292,-0.6353705283105848
0.7413482696539307,-0.6357173913744454
0.7415483096619323,-0.6360639858224758
0.741748349669934,-0.6364103190785575
0.7419483896779355,-0.6367563986296532
0.7421484296859372,-0.6371022320148206
0.7423484696939388,-0.637447826814576
0.7425485097019403,-0.6377931906406384
0.742748549709942,-0.638138331126084
0.7429485897179435,-0.6384832559159396
0.7431486297259452,-0.6388279726582393
0.7433486697339468,-0.6391724889955692
0.7435487097419483,-0.6395168125571187
0.74374874974995,-0.6398609509512596
0.7439487897579515,-0.640204911758667
0.7441488297659532,-0.6405487025259957
0.7443488697739548,-0.6408923307601238
0.7445489097819563,-0.6412358039229709
0.744748949789958,-0.6415791294268964
0.7449489897979595,-0.6419223146306814
0.7451490298059612,-0.6422653668360931
0.7453490698139628,-0.6426082932850311
0.7455491098219643,-0.6429511011572482
0.745749149829966,-0.6432937975686401
0.7459491898379675,-0.6436363895700923
0.7461492298459692,-0.6439788841468714
0.7463492698539708,-0.6443212882185473
0.7465493098619723,-0.644663608639425
0.746749349869974,-0.6450058521994706
0.7469493898779755,-0.6453480256257067
0.7471494298859772,-0.6456901355840514
0.7473494698939788,-0.6460321886815801
0.7475495099019803,-0.6463741914691756
0.747749549909982,-0.6467161504445427
0.7479495899179835,-0.6470580720555499
0.7481496299259852,-0.6473999627038718
0.7483496699339868,-0.6477418287488925
0.7485497099419883,-0.6480836765118386
0.74874974994999,-0.648425512280103
0.7489497899579916,-0.6487673423117246
0.7491498299659932,-0.6491091728399836
0.7493498699739948,-0.6494510100780775
0.7495499099819963,-0.6497928602238356
0.749749949989998,-0.6501347294644365
0.7499499899979996,-0.6504766239810877
0.7501500300060012,-0.6508185499536303
0.7503500700140028,-0.6511605135650291
0.7505501100220043,-0.651502521005713
0.750750150030006,-0.6518445784777261
0.7509501900380076,-0.6521866921986559
0.7511502300460092,-0.6525288684053014
0.7513502700540108,-0.6528711133570507
0.7515503100620123,-0.6532134333389307
0.751750350070014,-0.6535558346643038
0.7519503900780156,-0.6538983236771783
0.7521504300860171,-0.654240906754106
0.7523504700940188,-0.6545835903056425
0.7525505101020203,-0.654926380777346
0.752750550110022,-0.6552692846502922
0.7529505901180236,-0.6556123084410885
0.7531506301260251,-0.6559554587013678
0.7533506701340268,-0.6562987420167509
0.7535507101420283,-0.6566421650052607
0.75375075015003,-0.6569857343151851
0.7539507901580316,-0.6573294566223764
0.7541508301660331,-0.6576733386269848
0.7543508701740348,-0.6580173870496266
0.7545509101820363,-0.6583616086269848
0.754750950190038,-0.6587060101068485
0.7549509901980396,-0.6590505982425969
0.7551510302060411,-0.6593953797871367
0.7553510702140428,-0.6597403614863055
0.7555511102220444,-0.6600855500717554
0.755751150230046,-0.6604309522533343
0.7559511902380476,-0.6607765747109825
0.7561512302460491,-0.6611224240861706
0.7563512702540508,-0.6614685069728983
0.7565513102620524,-0.6618148299082833
0.756751350270054,-0.6621613993627704
0.7569513902780556,-0.6625082217299864
0.7571514302860571,-0.6628553033162805
0.7573514702940588,-0.6632026503299785
0.7575515103020604,-0.6635502688703895
0.757751550310062,-0.6638981649166036
0.7579515903180636,-0.664246344316118
0.7581516303260651,-0.6645948127733312
0.7583516703340668,-0.6649435758379494
0.7585517103420684,-0.6652926388933427
0.75875175035007,-0.6656420071448981
0.7589517903580716,-0.6659916856084096
0.7591518303660731,-0.666341679098551
0.7593518703740748,-0.6666919922174729
0.7595519103820764,-0.6670426293435698
0.759751950390078,-0.6673935946204598
0.7599519903980796,-0.6677448919462194
0.7601520304060811,-0.6680965249629177
0.7603520704140828,-0.668448497046489
0.7605521104220844,-0.6688008112969874
0.760752150430086,-0.6691534705292626
0.7609521904380876,-0.6695064772640925
0.7611522304460892,-0.6698598337198143
0.7613522704540908,-0.6702135418044853
0.7615523104620924,-0.6705676031086099
0.761752350470094,-0.6709220188984624
0.7619523904780956,-0.671276790110038
0.7621524304860972,-0.6716319173436558
0.7623524704940988,-0.6719874008592428
0.7625525105021004,-0.67234324057232
0.762752550510102,-0.6726994360507094
0.7629525905181036,-0.6730559865119836
0.7631526305261052,-0.6734128908216688
0.7633526705341068,-0.6737701474922166
0.7635527105421084,-0.6741277546827518
0.7637527505501099,-0.6744857101996046
0.7639527905581116,-0.6748440114976294
0.7641528305661132,-0.6752026556823125
0.7643528705741148,-0.6755616395126647
0.7645529105821164,-0.6759209594048947
0.7647529505901179,-0.676280611436856
0.7649529905981196,-0.6766405913532543
0.7651530306061212,-0.6770008945716031
0.7653530706141228,-0.6773615161889102
0.7655531106221244,-0.6777224509890769
0.765753150630126,-0.678083693450985
0.7659531906381276,-0.6784452377572494
0.7661532306461292,-0.6788070778036086
0.7663532706541308,-0.679169207208923
0.7665533106621324,-0.6795316193257481
0.766753350670134,-0.6798943072514518
0.7669533906781356,-0.6802572638398345
0.7671534306861372,-0.6806204817132204
0.7673534706941388,-0.6809839532749744
0.7675535107021404,-0.6813476707224069
0.767753550710142,-0.6817116260600228
0.7679535907181436,-0.6820758111130714
0.7681536307261452,-0.6824402175413511
0.7683536707341468,-0.682804836853224
0.7685537107421484,-0.6831696604197948
0.76875375075015,-0.6835346794892052
0.7689537907581516,-0.6838998852009986
0.7691538307661532,-0.6842652686005071
0.7693538707741548,-0.6846308206532135
0.7695539107821564,-0.6849965322590413
0.769753950790158,-0.6853623942665295
0.7699539907981596,-0.6857283974868403
0.7701540308061612,-0.6860945327075636
0.7703540708141629,-0.686460790706267
0.7705541108221644,-0.6868271622637536
0.770754150830166,-0.6871936381769871
0.7709541908381676,-0.6875602092716416
0.7711542308461692,-0.6879268664142429
0.7713542708541709,-0.6882936005238631
0.7715543108621724,-0.6886604025833367
0.771754350870174,-0.6890272636499675
0.7719543908781756,-0.6893941748656962
0.7721544308861772,-0.6897611274667046
0.7723544708941789,-0.6901281127924317
0.7725545109021804,-0.690495122293981
0.772754550910182,-0.6908621475419024
0.7729545909181836,-0.6912291802333319
0.7731546309261852,-0.6915962121984787
0.7733546709341869,-0.6919632354064484
0.7735547109421884,-0.6923302419704003
0.77375475095019,-0.6926972241520299
0.7739547909581916,-0.6930641743653829
0.7741548309661932,-0.693431085179999
0.7743548709741948,-0.6937979493233934
0.7745549109821964,-0.6941647596828874
0.774754950990198,-0.6945315093067942
0.7749549909981996,-0.6948981914049824
0.7751550310062012,-0.6952647993488288
0.7753550710142028,-0.6956313266705836
0.7755551110222044,-0.6959977670621722
0.775755151030206,-0.6963641143734565
0.7759551910382076,-0.696730362609985
0.7761552310462092,-0.6970965059302634
0.7763552710542108,-0.6974625386425755
0.7765553110622124,-0.6978284552013896
0.776755351070214,-0.6981942502033882
0.7769553910782157,-0.6985599183831559
0.7771554310862172,-0.6989254546085653
0.7773554710942188,-0.6992908538759044
0.7775555111022204,-0.6996561113047807
0.777755551110222,-0.7000212221328501
0.7779555911182237,-0.7003861817104098
0.7781556311262252,-0.7007509854948999
0.7783556711342268,-0.7011156290453557
0.7785557111422284,-0.701480108016856
0.77875575115023,-0.7018444181550083
0.7789557911582317,-0.7022085552905153
0.7791558311662332,-0.702572515333863
0.7793558711742348,-0.7029362942701736
0.7795559111822364,-0.70329988815426
0.779755951190238,-0.7036632931059246
0.7799559911982397,-0.7040265053055347
0.7801560312062412,-0.7043895209899149
0.7803560712142428,-0.7047523364485865
0.7805561112222444,-0.7051149480203861
0.780756151230246,-0.7054773520904944
0.7809561912382477,-0.7058395450878998
0.7811562312462492,-0.7062015234833221
0.7813562712542508,-0.7065632837876185
0.7815563112622524,-0.7069248225506899
0.781756351270254,-0.7072861363609033
0.7819563912782557,-0.7076472218450449
0.7821564312862572,-0.7080080756688101
0.7823564712942588,-0.7083686945378429
0.7825565113022604,-0.7087290751993207
0.782756551310262,-0.7090892144440927
0.7829565913182637,-0.7094491091093609
0.7831566313262652,-0.7098087560819044
0.7833566713342668,-0.710168152301832
0.7835567113422685,-0.7105272947668534
0.78375675135027,-0.7108861805370512
0.7839567913582717,-0.7112448067401347
0.7841568313662732,-0.711603170577154
0.7843568713742748,-0.7119612693286481
0.7845569113822765,-0.7123191003611977
0.784756951390278,-0.7126766611343545
0.7849569913982797,-0.7130339492079105
0.7851570314062812,-0.7133909622494718
0.7853570714142828,-0.7137476980422996
0.7855571114222845,-0.7141041544933757
0.785757151430286,-0.7144603296416504
0.7859571914382876,-0.7148162216664294
0.7861572314462892,-0.7151718288958522
0.7863572714542908,-0.7155271498154142
0.7865573114622925,-0.7158821830764859
0.786757351470294,-0.7162369275047773
0.7869573914782956,-0.716591382108698
0.7871574314862972,-0.7169455460875642
0.7873574714942988,-0.7172994188395979
0.7875575115023005,-0.7176529999696717
0.787757551510302,-0.7180062892967456
0.7879575915183036,-0.7183592868609476
0.7881576315263052,-0.7187119929302491
0.7883576715343068,-0.7190644080066853
0.7885577115423085,-0.7194165328320765
0.78875775155031,-0.7197683683932046
0.7889577915583116,-0.7201199159263991
0.7891578315663133,-0.720471176921496
0.7893578715743148,-0.7208221531251264
0.7895579115823165,-0.7211728465433018
0.789757951590318,-0.72152325944326
0.7899579915983196,-0.7218733943545423
0.7901580316063213,-0.7222232540692746
0.7903580716143228,-0.7225728416416269
0.7905581116223245,-0.7229221603864322
0.790758151630326,-0.7232712138769443
0.7909581916383276,-0.7236200059417253
0.7911582316463293,-0.7239685406606493
0.7913582716543308,-0.7243168223600185
0.7915583116623325,-0.7246648556067896
0.791758351670334,-0.7250126452019112
0.7919583916783356,-0.7253601961727817
0.7921584316863373,-0.7257075137648348
0.7923584716943388,-0.7260546034322697
0.7925585117023405,-0.7264014708279428
0.792758551710342,-0.7267481217924459
0.7929585917183436,-0.7270945623423951
0.7931586317263453,-0.7274407986579637
0.7933586717343468,-0.7277868370696919
0.7935587117423485,-0.7281326840446127
0.79375875175035,-0.7284783461717355
0.7939587917583516,-0.7288238301469325
0.7941588317663533,-0.7291691427572793
0.7943588717743548,-0.7295142908648955
0.7945589117823565,-0.729859281390348
0.794758951790358,-0.7302041212956671
0.7949589917983596,-0.7305488175670413
0.7951590318063613,-0.7308933771972475
0.7953590718143628,-0.7312378071678851
0.7955591118223645,-0.7315821144314776
0.795759151830366,-0.7319263058935075
0.7959591918383676,-0.732270388394457
0.7961592318463693,-0.7326143686919181
0.7963592718543708,-0.7329582534428463
0.7965593118623724,-0.733302049186024
0.796759351870374,-0.7336457623248064
0.7969593918783756,-0.7339893991102158
0.7971594318863773,-0.7343329656244548
0.7973594718943788,-0.7346764677649062
0.7975595119023804,-0.7350199112286816
0.7977595519103821,-0.7353633014977886
0.7979595919183836,-0.7357066438249736
0.7981596319263853,-0.7360499432203031
0.7983596719343868,-0.7363932044385387
0.7985597119423884,-0.7367364319673622
0.7987597519503901,-0.7370796300164992
0.7989597919583916,-0.7374228025077919
0.7991598319663933,-0.7377659530662617
0.7993598719743948,-0.7381090850122051
0.7995599119823964,-0.7384522013543551
0.7997599519903981,-0.7387953047841436
0.7999599919983996,-0.7391383976710881
0.8001600320064013,-0.7394814820593285
0.8003600720144028,-0.7398245596653272
0.8005601120224044,-0.7401676318767506
0.8007601520304061,-0.7405106997525343
0.8009601920384076,-0.7408537640241379
0.8011602320464093,-0.7411968250979852
0.8013602720544108,-0.7415398830590814
0.8015603120624124,-0.7418829376757963
0.8017603520704141,-0.7422259884057918
0.8019603920784156,-0.742569034403074
0.8021604320864173,-0.7429120745261377
0.8023604720944189,-0.7432551073471738
0.8025605121024204,-0.7435981311622959
0.8027605521104221,-0.743941144002749
0.8029605921184236,-0.7442841436470489
0.8031606321264253,-0.7446271276339992
0.8033606721344269,-0.7449700932765347
0.8035607121424284,-0.7453130376763256
0.8037607521504301,-0.7456559577390824
0.8039607921584316,-0.7459988501904922
0.8041608321664333,-0.746341711592718
0.8043608721744349,-0.7466845383613852
0.8045609121824364,-0.747027326782983
0.8047609521904381,-0.7473700730325994
0.8049609921984396,-0.7477127731919135
0.8051610322064413,-0.7480554232673611
0.8053610722144429,-0.7483980192083937
0.8055611122224444,-0.7487405569257468
0.8057611522304461,-0.7490830323096347
0.8059611922384476,-0.7494254412477885
0.8061612322464493,-0.7497677796432551
0.8063612722544509,-0.7501100434318746
0.8065613122624524,-0.7504522285993556
0.8067613522704541,-0.7507943311978709
0.8069613922784556,-0.751136347362094
0.8071614322864573,-0.7514782733246039
0.8073614722944589,-0.7518201054305852
0.8075615123024604,-0.7521618401517556
0.8077615523104621,-0.7525034740994543
0.8079615923184637,-0.7528450040368306
0.8081616323264652,-0.7531864268900755
0.8083616723344669,-0.7535277397586411
0.8085617123424684,-0.7538689399244027
0.8087617523504701,-0.7542100248597173
0.8089617923584717,-0.7545509922343409
0.8091618323664732,-0.7548918399211721
0.8093618723744749,-0.7552325660007948
0.8095619123824764,-0.755573168764797
0.8097619523904781,-0.7559136467178501
0.8099619923984797,-0.7562539985785411
0.8101620324064812,-0.7565942232789507
0.8103620724144829,-0.756934319962981
0.8105621124224844,-0.7572742879834424
0.8107621524304861,-0.7576141268979129
0.8109621924384877,-0.7579538364633888
0.8111622324464892,-0.7582934166297592
0.8113622724544909,-0.7586328675321302
0.8115623124624924,-0.7589721894820417
0.8117623524704941,-0.7593113829576197
0.8119623924784957,-0.759650448592714
0.8121624324864972,-0.7599893871650751
0.8123624724944989,-0.7603281995836332
0.8125625125025004,-0.76066688687494
0.8127625525105021,-0.761005450168847
0.8129625925185037,-0.7613438906834904
0.8131626325265052,-0.761682209709662
0.8133626725345069,-0.7620204085946465
0.8135627125425084,-0.7623584887256081
0.8137627525505101,-0.7626964515126162
0.8139627925585117,-0.7630342983713958
0.8141628325665132,-0.7633720307058951
0.8143628725745149,-0.7637096498907656
0.8145629125825165,-0.7640471572538419
0.8147629525905181,-0.7643845540587225
0.8149629925985197,-0.764721841487541
0.8151630326065212,-0.7650590206240231
0.8153630726145229,-0.7653960924369241
0.8155631126225245,-0.7657330577639356
0.8157631526305261,-0.7660699172961544
0.8159631926385277,-0.7664066715632006
0.8161632326465292,-0.7667433209190695
0.8163632726545309,-0.7670798655288
0.8165633126625325,-0.7674163053560388
0.8167633526705341,-0.7677526401515744
0.8169633926785357,-0.7680888694429118
0.8171634326865372,-0.7684249925249527
0.8173634726945389,-0.7687610084518436
0.8175635127025405,-0.7690969160300452
0.8177635527105421,-0.7694327138126735
0.8179635927185437,-0.7697684000951575
0.8181636327265452,-0.7701039729122459
0.8183636727345469,-0.7704394300364007
0.8185637127425485,-0.7707747689775959
0.81876375275055,-0.7711099869845397
0.8189637927585517,-0.7714450810473328
0.8191638327665532,-0.7717800479015628
0.8193638727745549,-0.7721148840338314
0.8195639127825565,-0.7724495856887043
0.819763952790558,-0.7727841488770624
0.8199639927985597,-0.773118569385831
0.8201640328065612,-0.7734528427890528
0.8203640728145629,-0.7737869644602637
0.8205641128225645,-0.7741209295861271
0.820764152830566,-0.7744547331812695
0.8209641928385677,-0.7747883701042608
0.8211642328465693,-0.7751218350746711
0.8213642728545709,-0.7754551226911304
0.8215643128625725,-0.775788227450316
0.821764352870574,-0.7761211437667828
0.8219643928785757,-0.7764538659935478
0.8221644328865773,-0.7767863884433368
0.8223644728945789,-0.777118705410396
0.8225645129025805,-0.7774508111927672
0.822764552910582,-0.7777827001149245
0.8229645929185837,-0.7781143665506642
0.8231646329265853,-0.7784458049461395
0.8233646729345869,-0.778777009842929
0.8235647129425885,-0.7791079759010293
0.82376475295059,-0.7794386979216572
0.8239647929585917,-0.7797691708697481
0.8241648329665933,-0.7800993898960431
0.8243648729745949,-0.7804293503586484
0.8245649129825965,-0.7807590478439601
0.824764952990598,-0.7810884781868492
0.8249649929985997,-0.7814176374899968
0.8251650330066013,-0.7817465221422829
0.8253650730146029,-0.7820751288361284
0.8255651130226045,-0.782403454583698
0.825765153030606,-0.7827314967318735
0.8259651930386077,-0.7830592529759159
0.8261652330466093,-0.7833867213717368
0.8263652730546109,-0.783713900346706
0.8265653130626125,-0.7840407887089327
0.826765353070614,-0.7843673856549593
0.8269653930786157,-0.7846936907758157
0.8271654330866173,-0.7850197040613911
0.8273654730946189,-0.7853454259030859
0.8275655131026205,-0.785670857094716
0.827765553110622,-0.7859959988316474
0.8279655931186237,-0.7863208527081502
0.8281656331266253,-0.7866454207129672
0.828365673134627,-0.786969705223102
0.8285657131426285,-0.7872937089958401
0.8287657531506301,-0.787617435159023
0.8289657931586317,-0.7879408871996085
0.8291658331666333,-0.7882640689505491
0.829365873174635,-0.7885869845760436
0.8295659131826365,-0.7889096385552083
0.8297659531906381,-0.7892320356642348
0.8299659931986397,-0.789554180957103
0.8301660332066413,-0.7898760797449245
0.8303660732146428,-0.7901977375740038
0.8305661132226445,-0.7905191602027033
0.8307661532306461,-0.7908403535772119
0.8309661932386477,-0.7911613238063188
0.8311662332466493,-0.7914820771352967
0.8313662732546508,-0.7918026199190121
0.8315663132626525,-0.7921229585943725
0.8317663532706541,-0.7924430996522358
0.8319663932786557,-0.7927630496088999
0.8321664332866573,-0.7930828149773026
0.8323664732946588,-0.7934024022380546
0.8325665133026605,-0.793721817810437
0.8327665533106621,-0.7940410680234906
0.8329665933186637,-0.7943601590873273
0.8331666333266653,-0.7946790970647907
0.8333666733346669,-0.7949978878435943
0.8335667133426685,-0.7953165371090617
0.8337667533506701,-0.7956350503175923
0.8339667933586717,-0.7959534326709706
0.8341668333666733,-0.7962716890916373
0.8343668733746749,-0.7965898241990317
0.8345669133826765,-0.7969078422871139
0.8347669533906781,-0.7972257473031668
0.8349669933986797,-0.7975435428279743
0.8351670334066813,-0.7978612320574647
0.8353670734146829,-0.798178817785901
0.8355671134226845,-0.7984963023906946
0.8357671534306861,-0.7988136878189076
0.8359671934386878,-0.7991309755755065
0.8361672334466893,-0.7994481667134143
0.8363672734546909,-0.7997652618254079
0.8365673134626925,-0.8000822610378916
0.8367673534706941,-0.8003991640065735
0.8369673934786958,-0.8007159699140608
0.8371674334866973,-0.8010326774693786
0.8373674734946989,-0.801349284909414
0.8375675135027005,-0.8016657900022695
0.8377675535107021,-0.8019821900525088
0.8379675935187038,-0.8022984819082638
0.8381676335267053,-0.8026146619701635
0.8383676735347069,-0.8029307262020406
0.8385677135427085,-0.803246670143358
0.8387677535507101,-0.8035624889232929
0.8389677935587118,-0.8038781772764059
0.8391678335667133,-0.8041937295598194
0.8393678735747149,-0.804509139771817
0.8395679135827165,-0.804824401571772
0.8397679535907181,-0.8051395083013091
0.8399679935987198,-0.8054544530065928
0.8401680336067213,-0.8057692284616361
0.8403680736147229,-0.8060838271925159
0.8405681136227245,-0.8063982415023765
0.8407681536307261,-0.8067124634971039
0.8409681936387277,-0.8070264851115477
0.8411682336467293,-0.8073402981361631
0.8413682736547309,-0.8076538942439524
0.8415683136627325,-0.8079672650175744
0.8417683536707341,-0.8082804019765002
0.8419683936787357,-0.8085932966040859
0.8421684336867373,-0.8089059403744396
0.8423684736947389,-0.8092183247789628
0.8425685137027406,-0.8095304413524418
0.8427685537107421,-0.8098422816985777
0.8429685937187437,-0.8101538375148415
0.8431686337267453,-0.810465100616544
0.8433686737347469,-0.8107760629600216
0.8435687137427486,-0.8110867166648394
0.8437687537507501,-0.8113970540349196
0.8439687937587517,-0.8117070675785121
0.8441688337667533,-0.8120167500269297
0.8443688737747549,-0.8123260943519778
0.8445689137827566,-0.8126350937820147
0.8447689537907581,-0.812943741816591
0.8449689937987597,-0.8132520322396193
0.8451690338067613,-0.8135599591310367
0.8453690738147629,-0.813867516876934
0.8455691138227646,-0.8141747001781259
0.8457691538307661,-0.8144815040571565
0.8459691938387677,-0.8147879238637321
0.8461692338467693,-0.815093955278591
0.8463692738547709,-0.8153995943158223
0.8465693138627726,-0.8157048373236587
0.8467693538707741,-0.8160096809837734
0.8469693938787757,-0.8163141223091201
0.8471694338867773,-0.8166181586403665
0.8473694738947789,-0.8169217876409707
0.8475695139027806,-0.8172250072909686
0.8477695539107821,-0.8175278158795348
0.8479695939187837,-0.8178302119963962
0.8481696339267853,-0.818132194522176
0.8483696739347869,-0.8184337626177558
0.8485697139427886,-0.8187349157127444
0.8487697539507901,-0.8190356534931487
0.8489697939587917,-0.8193359758883442
0.8491698339667934,-0.8196358830574473
0.8493698739747949,-0.8199353753751895
0.8495699139827966,-0.8202344534174015
0.8497699539907981,-0.8205331179462108
0.8499699939987997,-0.8208313698950587
0.8501700340068014,-0.8211292103536437
0.8503700740148029,-0.8214266405528945
0.8505701140228046,-0.8217236618500752
0.8507701540308061,-0.8220202757141251
0.8509701940388077,-0.8223164837113284
0.8511702340468094,-0.8226122874914101
0.8513702740548109,-0.8229076887741467
0.8515703140628126,-0.8232026893365774
0.8517703540708141,-0.8234972910008966
0.8519703940788157,-0.8237914956231026
0.8521704340868174,-0.824085305082469
0.8523704740948189,-0.8243787212719043
0.8525705141028205,-0.8246717460892515
0.8527705541108221,-0.8249643814295787
0.8529705941188237,-0.8252566291784988
0.8531706341268254,-0.8255484912065529
0.8533706741348269,-0.8258399693646821
0.8535707141428285,-0.8261310654808044
0.8537707541508301,-0.8264217813575065
0.8539707941588317,-0.8267121187708498
0.8541708341668334,-0.8270020794702861
0.8543708741748349,-0.8272916651796655
0.8545709141828365,-0.827580877599314
0.8547709541908382,-0.8278697184091524
0.8549709941988397,-0.8281581892728146
0.8551710342068414,-0.8284462918427233
0.8553710742148429,-0.8287340277660701
0.8555711142228445,-0.8290213986916395
0.8557711542308462,-0.8293084062774164
0.8559711942388477,-0.8295950521989024
0.8561712342468494,-0.8298813381580681
0.8563712742548509,-0.8301672658928618
0.8565713142628525,-0.8304528371871885
0.8567713542708542,-0.8307380538812739
0.8569713942788557,-0.8310229178823219
0.8571714342868574,-0.8313074311753732
0.8573714742948589,-0.8315915958342719
0.8575715143028605,-0.8318754140326429
0.8577715543108622,-0.8321588880547865
0.8579715943188637,-0.832442020306395
0.8581716343268654,-0.8327248133249945
0.8583716743348669,-0.8330072697900243
0.8585717143428685,-0.8332893925324589
0.8587717543508702,-0.8335711845438886
0.8589717943588717,-0.8338526489849725
0.8591718343668734,-0.8341337891931864
0.8593718743748749,-0.8344146086897892
0.8595719143828765,-0.8346951111859373
0.8597719543908782,-0.8349753005878849
0.8599719943988797,-0.83525518100121
0.8601720344068814,-0.8355347567340146
0.860372074414883,-0.8358140322990562
0.8605721144228845,-0.8360930124147699
0.8607721544308862,-0.8363717020051544
0.8609721944388877,-0.8366501061984968
0.8611722344468894,-0.8369282303249221
0.861372274454891,-0.8372060799127623
0.8615723144628925,-0.8374836606837452
0.8617723544708942,-0.8377609785470117
0.8619723944788957,-0.8380380395919813
0.8621724344868974,-0.8383148500800892
0.862372474494899,-0.8385914164354289
0.8625725145029005,-0.8388677452343404
0.8627725545109022,-0.8391438431939934
0.8629725945189037,-0.8394197171600182
0.8631726345269053,-0.8396953740932471
0.863372674534907,-0.8399708210556349
0.8635727145429085,-0.8402460651954284
0.8637727545509102,-0.8405211137316679
0.8639727945589117,-0.8407959739381005
0.8641728345669133,-0.8410706531265955
0.864372874574915,-0.8413451586301502
0.8645729145829165,-0.8416194977855826
0.8647729545909182,-0.8418936779160053
0.8649729945989197,-0.8421677063131796
0.8651730346069213,-0.8424415902198489
0.865373074614923,-0.84271533681215
0.8655731146229245,-0.8429889531822006
0.8657731546309262,-0.8432624463209621
0.8659731946389277,-0.8435358231014729
0.8661732346469293,-0.8438090902625448
0.866373274654931,-0.8440822543930152
0.8665733146629325,-0.8443553219166396
0.8667733546709342,-0.8446282990777088
0.8669733946789357,-0.8449011919274658
0.8671734346869373,-0.845174006311399
0.867373474694939,-0.8454467478574722
0.8675735147029405,-0.8457194219653563
0.8677735547109422,-0.8459920337967131
0.8679735947189438,-0.8462645882665781
0.8681736347269453,-0.8465370900358801
0.868373674734947,-0.8468095435051284
0.8685737147429485,-0.847081952809291
0.8687737547509502,-0.8473543218138777
0.8689737947589518,-0.8476266541122343
0.8691738347669533,-0.8478989530240462
0.869373874774955,-0.8481712215950419
0.8695739147829565,-0.8484434625978767
0.8697739547909582,-0.8487156785341722
0.8699739947989598,-0.8489878716376749
0.8701740348069613,-0.8492600438784954
0.870374074814963,-0.8495321969683772
0.8705741148229645,-0.8498043323669391
0.8707741548309662,-0.8500764512888306
0.8709741948389678,-0.8503485547117318
0.8711742348469693,-0.8506206433851229
0.871374274854971,-0.8508927178397461
0.8715743148629725,-0.8511647783976777
0.8717743548709742,-0.8514368251829214
0.8719743948789758,-0.8517088581324368
0.8721744348869773,-0.8519808770075081
0.872374474894979,-0.8522528814053625
0.8725745149029805,-0.852524870770941
0.8727745549109822,-0.8527968444087297
0.8729745949189838,-0.8530688014945567
0.8731746349269853,-0.8533407410872612
0.873374674934987,-0.8536126621401445
0.8735747149429886,-0.853884563512116
0.8737747549509902,-0.8541564439784473
0.8739747949589918,-0.8544283022410568
0.8741748349669933,-0.8547001369382448
0.874374874974995,-0.8549719466538127
0.8745749149829966,-0.8552437299254989
0.8747749549909981,-0.8555154852526727
0.8749749949989998,-0.8557872111032366
0.8751750350070013,-0.8560589059196901
0.875375075015003,-0.8563305681243212
0.8755751150230046,-0.8566021961234916
0.8757751550310061,-0.8568737883110026
0.8759751950390078,-0.8571453430705209
0.8761752350470093,-0.8574168587770667
0.876375275055011,-0.8576883337975657
0.8765753150630126,-0.8579597664904788
0.8767753550710141,-0.8582311552045303
0.8769753950790158,-0.8585024982765679
0.8771754350870173,-0.8587737940285847
0.877375475095019,-0.8590450407639594
0.8775755151030206,-0.8593162367629583
0.8777755551110221,-0.8595873802775642
0.8779755951190238,-0.8598584695256986
0.8781756351270253,-0.8601295026849084
0.878375675135027,-0.860400477885597
0.8785757151430286,-0.8606713932038808
0.8787757551510301,-0.8609422466541611
0.8789757951590318,-0.8612130361815007
0.8791758351670333,-0.8614837596538976
0.879375875175035,-0.8617544148545556
0.8795759151830366,-0.8620249994742428
0.8797759551910381,-0.8622955111038404
0.8799759951990398,-0.862565947227176
0.8801760352070414,-0.8628363052142383
0.880376075215043,-0.8631065823148656
0.8805761152230446,-0.8633767756530006
0.8807761552310461,-0.8636468822215975
0.8809761952390478,-0.8639168988782655
0.8811762352470494,-0.8641868223417255
0.881376275255051,-0.864456649189153
0.8815763152630526,-0.8647263758544721
0.8817763552710541,-0.8649959986276599
0.8819763952790558,-0.8652655136551108
0.8821764352870574,-0.8655349169411057
0.882376475295059,-0.8658042043504186
0.8825765153030606,-0.8660733716120843
0.8827765553110621,-0.8663424143243474
0.8829765953190638,-0.8666113279607948
0.8831766353270654,-0.866880107877669
0.883376675335067,-0.86714874932235
0.8835767153430686,-0.8674172474429815
0.8837767553510701,-0.8676855972992088
0.8839767953590718,-0.8679537938739849
0.8841768353670734,-0.8682218320863919
0.884376875375075,-0.8684897068054196
0.8845769153830766,-0.8687574128646249
0.8847769553910781,-0.8690249450775993
0.8849769953990798,-0.8692922982541522
0.8851770354070814,-0.8695594672171212
0.8853770754150829,-0.869826446819703
0.8855771154230846,-0.8700932319632029
0.8857771554310861,-0.8703598176150864
0.8859771954390878,-0.8706261988272204
0.8861772354470894,-0.8708923707541787
0.8863772754550909,-0.8711583286714942
0.8865773154630926,-0.8714240679937277
0.8867773554710942,-0.8716895842922305
0.8869773954790958,-0.8719548733124731
0.8871774354870974,-0.8722199309908165
0.8873774754950989,-0.8724847534706022
0.8875775155031006,-0.8727493371174393
0.8877775555111022,-0.8730136785335755
0.8879775955191038,-0.8732777745712377
0.8881776355271054,-0.8735416223448369
0.8883776755351069,-0.8738052192419381
0.8885777155431086,-0.8740685629329036
0.8887777555511102,-0.8743316513791242
0.8889777955591118,-0.8745944828397642
0.8891778355671134,-0.874857055876954
0.8893778755751149,-0.8751193693593748
0.8895779155831166,-0.8753814224641899
0.8897779555911182,-0.8756432146772883
0.8899779955991198,-0.8759047457918189
0.8901780356071214,-0.8761660159050031
0.8903780756151229,-0.8764270254132274
0.8905781156231246,-0.8766877750054288
0.8907781556311262,-0.8769482656547962
0.8909781956391278,-0.877208498608828
0.8911782356471294,-0.8774684753777902
0.891378275655131,-0.8777281977216385
0.8915783156631326,-0.8779876676354731
0.8917783556711342,-0.8782468873336107
0.8919783956791358,-0.8785058592323619
0.8921784356871374,-0.8787645859316202
0.892378475695139,-0.8790230701953703
0.8925785157031406,-0.8792813149312356
0.8927785557111422,-0.8795393231691915
0.8929785957191438,-0.8797970980395764
0.8931786357271454,-0.8800546427505404
0.893378675735147,-0.8803119605650732
0.8935787157431486,-0.8805690547777596
0.8937787557511502,-0.8808259286914091
0.8939787957591518,-0.881082585593715
0.8941788357671534,-0.8813390287340892
0.894378875775155,-0.8815952613008273
0.8945789157831566,-0.8818512863987499
0.8947789557911582,-0.8821071070274688
0.8949789957991598,-0.882362726060417
0.8951790358071614,-0.8826181462247829
0.895379075815163,-0.8828733700824767
0.8955791158231646,-0.8831284000122561
0.8957791558311662,-0.8833832381931251
0.8959791958391679,-0.8836378865891148
0.8961792358471694,-0.8838923469355446
0.896379275855171,-0.8841466207268506
0.8965793158631726,-0.884400709206059
0.8967793558711742,-0.8846546133559701
0.8969793958791757,-0.884908333892106
0.8971794358871774,-0.8851618712574633
0.897379475895179,-0.8854152256191004
0.8975795159031806,-0.8856683968665748
0.8977795559111822,-0.8859213846122329
0.8979795959191837,-0.8861741881933436
0.8981796359271854,-0.8864268066760526
0.898379675935187,-0.8866792388611209
0.8985797159431886,-0.8869314832914028
0.8987797559511902,-0.8871835382610016
0.8989797959591918,-0.8874354018260333
0.8991798359671934,-0.8876870718169162
0.899379875975195,-0.8879385458520952
0.8995799159831966,-0.8881898213530992
0.8997799559911982,-0.8884408955608223
0.8999799959991998,-0.8886917655529096
0.9001800360072014,-0.888942428262127
0.900380076015203,-0.8891928804955797
0.9005801160232046,-0.8894431189546488
0.9007801560312062,-0.8896931402555066
0.9009801960392078,-0.889942940950066
0.9011802360472094,-0.890192517547227
0.901380276055211,-0.8904418665342719
0.9015803160632127,-0.8906909843982703
0.9017803560712142,-0.8909398676473518
0.9019803960792158,-0.8911885128317089
0.9021804360872174,-0.8914369165641982
0.902380476095219,-0.891685075540409
0.9025805161032207,-0.8919329865580771
0.9027805561112222,-0.8921806465357313
0.9029805961192238,-0.8924280525304601
0.9031806361272254,-0.8926752017547025
0.903380676135227,-0.8929220915919718
0.9035807161432287,-0.8931687196114317
0.9037807561512302,-0.8934150835812575
0.9039807961592318,-0.893661181480719
0.9041808361672334,-0.8939070115109425
0.904380876175235,-0.8941525721043129
0.9045809161832367,-0.8943978619324913
0.9047809561912382,-0.894642879913039
0.9049809961992398,-0.8948876252146409
0.9051810362072414,-0.8951320972609444
0.905381076215243,-0.8953762957330331
0.9055811162232447,-0.8956202205705672
0.9057811562312462,-0.8958638719716363
0.9059811962392478,-0.8961072503913758
0.9061812362472494,-0.8963503565394094
0.906381276255251,-0.8965931913761903
0.9065813162632527,-0.8968357561083189
0.9067813562712542,-0.8970780521829236
0.9069813962792558,-0.8973200812811971
0.9071814362872574,-0.8975618453111853
0.907381476295259,-0.8978033463999304
0.9075815163032607,-0.8980445868850748
0.9077815563112622,-0.8982855693060297
0.9079815963192638,-0.8985262963948208
0.9081816363272655,-0.8987667710667167
0.908381676335267,-0.8990069964107471
0.9085817163432686,-0.8992469756802188
0.9087817563512702,-0.8994867122833297
0.9089817963592718,-0.8997262097739804
0.9091818363672735,-0.8999654718428756
0.909381876375275,-0.9002045023090053
0.9095819163832766,-0.9004433051115842
0.9097819563912782,-0.9006818843025258
0.9099819963992798,-0.9009202440395141
0.9101820364072815,-0.9011583885797325
0.910382076415283,-0.9013963222742956
0.9105821164232846,-0.9016340495634241
0.9107821564312862,-0.9018715749723898
0.9109821964392878,-0.9021089031082483
0.9111822364472895,-0.9023460386573712
0.911382276455291,-0.9025829863837681
0.9115823164632926,-0.902819751128194
0.9117823564712942,-0.9030563378080136
0.9119823964792958,-0.9032927514177918
0.9121824364872975,-0.903528997030568
0.912382476495299,-0.9037650797997638
0.9125825165033006,-0.904001004961665
0.9127825565113022,-0.9042367778384074
0.9129825965193038,-0.9044724038413958
0.9131826365273055,-0.904707888475074
0.913382676535307,-0.9049432373409572
0.9135827165433086,-0.9051784561418388
0.9137827565513102,-0.9054135506860761
0.9139827965593118,-0.9056485268918553
0.9141828365673135,-0.9058833907913395
0.914382876575315,-0.9061181485345967
0.9145829165833166,-0.9063528063932116
0.9147829565913183,-0.9065873707634788
0.9149829965993198,-0.9068218481690855
0.9151830366073215,-0.9070562452631872
0.915383076615323,-0.9072905688297906
0.9155831166233246,-0.90752482578436
0.9157831566313263,-0.9077590231735682
0.9159831966393278,-0.9079931681741256
0.9161832366473295,-0.9082272680906203
0.916383276655331,-0.9084613303523186
0.9165833166633326,-0.9086953625088796
0.9167833566713343,-0.908929372224947
0.9169833966793358,-0.9091633672735935
0.9171834366873375,-0.9093973555286023
0.917383476695339,-0.9096313449555791
0.9175835167033406,-0.9098653436019009
0.9177835567113423,-0.910099359585518
0.9179835967193438,-0.9103334010826358
0.9181836367273455,-0.910567476314311
0.918383676735347,-0.9108015935320142
0.9185837167433486,-0.9110357610022093
0.9187837567513503,-0.9112699869900244
0.9189837967593518,-0.9115042797420787
0.9191838367673534,-0.9117386474685603
0.919383876775355,-0.9119730983246348
0.9195839167833566,-0.9122076403912907
0.9197839567913583,-0.9124422816557192
0.9199839967993598,-0.9126770299913398
0.9201840368073614,-0.9129118931375817
0.920384076815363,-0.9131468786795394
0.9205841168233646,-0.9133819940276163
0.9207841568313663,-0.9136172463972783
0.9209841968393678,-0.9138526427890326
0.9211842368473694,-0.9140881899687523
0.921384276855371,-0.9143238944484611
0.9215843168633726,-0.9145597624676877
0.9217843568713743,-0.9147957999755045
0.9219843968793758,-0.9150320126133489
0.9221844368873774,-0.9152684056987276
0.9223844768953791,-0.9155049842098939
0.9225845169033806,-0.9157417527715834
0.9227845569113823,-0.9159787156418833
0.9229845969193838,-0.9162158767003017
0.9231846369273854,-0.9164532394370973
0.9233846769353871,-0.9166908069439157
0.9235847169433886,-0.9169285819057731
0.9237847569513903,-0.9171665665944154
0.9239847969593918,-0.9174047628630705
0.9241848369673934,-0.9176431721426017
0.9243848769753951,-0.9178817954390625
0.9245849169833966,-0.9181206333326372
0.9247849569913983,-0.9183596859779473
0.9249849969993998,-0.918598953105692
0.9251850370074014,-0.9188384340255803
0.9253850770154031,-0.919078127630508
0.9255851170234046,-0.9193180324019206
0.9257851570314063,-0.9195581464162982
0.9259851970394078,-0.91979846735269
0.9261852370474094,-0.9200389925012245
0.9263852770554111,-0.9202797187725087
0.9265853170634126,-0.920520642707835
0.9267853570714143,-0.9207617604901024
0.9269853970794159,-0.921003067955364
0.9271854370874174,-0.9212445606049044
0.9273854770954191,-0.9214862336177556
0.9275855171034206,-0.9217280818635578
0.9277855571114223,-0.9219700999156737
0.9279855971194239,-0.922212282064466
0.9281856371274254,-0.9224546223306533
0.9283856771354271,-0.9226971144786608
0.9285857171434286,-0.9229397520298873
0.9287857571514303,-0.9231825282758196
0.9289857971594319,-0.9234254362909222
0.9291858371674334,-0.9236684689452475
0.9293858771754351,-0.9239116189167096
0.9295859171834366,-0.9241548787029785
0.9297859571914383,-0.924398240632954
0.9299859971994399,-0.9246416968777902
0.9301860372074414,-0.9248852394614491
0.9303860772154431,-0.9251288602707662
0.9305861172234446,-0.9253725510650228
0.9307861572314462,-0.9256163034850272
0.9309861972394479,-0.9258601090617105
0.9311862372474494,-0.9261039592242548
0.9313862772554511,-0.9263478453077774
0.9315863172634526,-0.9265917585605953
0.9317863572714542,-0.9268356901511099
0.9319863972794559,-0.927079631174348
0.9321864372874574,-0.9273235726582052
0.9323864772954591,-0.9275675055694386
0.9325865173034606,-0.9278114208194617
0.9327865573114622,-0.9280553092699927
0.9329865973194639,-0.9282991617386129
0.9331866373274654,-0.9285429690042923
0.9333866773354671,-0.928786721812934
0.9335867173434687,-0.929030410882997
0.9337867573514702,-0.9292740269112498
0.9339867973594719,-0.9295175605787028
0.9341868373674734,-0.9297610025567726
0.9343868773754751,-0.9300043435137191
0.9345869173834767,-0.9302475741213976
0.9347869573914782,-0.9304906850623613
0.9349869973994799,-0.9307336670373424
0.9351870374074814,-0.9309765107731389
0.9353870774154831,-0.9312192070309251
0.9355871174234847,-0.9314617466149958
0.9357871574314862,-0.931704120381952
0.9359871974394879,-0.9319463192503263
0.9361872374474894,-0.9321883342106397
0.9363872774554911,-0.9324301563358768
0.9365873174634927,-0.9326717767923568
0.9367873574714942,-0.9329131868509751
0.9369873974794959,-0.9331543778987808
0.9371874374874974,-0.9333953414508525
0.9373874774954991,-0.9336360691624285
0.9375875175035007,-0.933876552841242
0.9377875575115022,-0.9341167844600096
0.9379875975195039,-0.9343567561690158
0.9381876375275054,-0.9345964603087349
0.9383876775355071,-0.9348358894224282
0.9385877175435087,-0.9350750362686545
0.9387877575515102,-0.935313893833627
0.9389877975595119,-0.9355524553433558
0.9391878375675135,-0.9357907142755095
0.9393878775755151,-0.9360286643709333
0.9395879175835167,-0.936266299644765
0.9397879575915182,-0.9365036143970868
0.9399879975995199,-0.9367406032230612
0.9401880376075215,-0.9369772610224962
0.9403880776155231,-0.9372135830087958
0.9405881176235247,-0.9374495647172472
0.9407881576315262,-0.9376852020126143
0.9409881976395279,-0.9379204910959971
0.9411882376475295,-0.9381554285109373
0.941388277655531,-0.938390011148742
0.9415883176635327,-0.9386242362530162
0.9417883576715342,-0.9388581014233919
0.9419883976795359,-0.9390916046184486
0.9421884376875375,-0.9393247441578331
0.942388477695539,-0.9395575187235805
0.9425885177035407,-0.9397899273606551
0.9427885577115422,-0.940021969476726
0.9429885977195439,-0.9402536448412038
0.9431886377275455,-0.9404849535835629
0.943388677735547,-0.9407158961909852
0.9435887177435487,-0.9409464735053541
0.9437887577515502,-0.9411766867196438
0.9439887977595519,-0.9414065373737367
0.9441888377675535,-0.9416360273497155
0.944388877775555,-0.9418651588666704
0.9445889177835567,-0.9420939344750633
0.9447889577915582,-0.942322357050696
0.9449889977995599,-0.9425504297883185
0.9451890378075615,-0.9427781561949242
0.945389077815563,-0.9430055400827672
0.9455891178235647,-0.9432325855621386
0.9457891578315663,-0.9434592970339399
0.9459891978395679,-0.943685679182077
0.9461892378475695,-0.9439117369657108
0.946389277855571,-0.9441374756113812
0.9465893178635727,-0.9443629006050287
0.9467893578715743,-0.9445880176839274
0.9469893978795759,-0.9448128328285417
0.9471894378875775,-0.9450373522543141
0.947389477895579,-0.9452615824033892
0.9475895179035807,-0.9454855299362709
0.9477895579115823,-0.945709201723411
0.9479895979195839,-0.9459326048367216
0.9481896379275855,-0.9461557465410007
0.948389677935587,-0.946378634285258
0.9485897179435887,-0.9466012756939255
0.9487897579515903,-0.9468236785579363
0.9489897979595919,-0.9470458508256536
0.9491898379675935,-0.9472678005936324
0.949389877975595,-0.94748953609719
0.9495899179835967,-0.9477110657007747
0.9497899579915983,-0.9479323978881082
0.9499899979995999,-0.948153541252091
0.9501900380076015,-0.9483745044844534
0.950390078015603,-0.9485952963651455
0.9505901180236047,-0.9488159257514546
0.9507901580316063,-0.949036401566848
0.9509901980396079,-0.949256732789542
0.9511902380476095,-0.9494769284407998
0.951390278055611,-0.9496969975729688
0.9515903180636127,-0.9499169492572705
0.9517903580716143,-0.9501367925713642
0.9519903980796159,-0.950356536586705
0.9521904380876175,-0.9505761903557297
0.952390478095619,-0.9507957628989019
0.9525905181036207,-0.9510152631916555
0.9527905581116223,-0.9512347001512835
0.9529905981196238,-0.9514540826238164
0.9531906381276255,-0.9516734193709422
0.9533906781356271,-0.9518927190570265
0.9535907181436287,-0.9521119902362875
0.9537907581516303,-0.9523312413401843
0.9539907981596318,-0.9525504806650866
0.9541908381676335,-0.9527697163602804
0.9543908781756351,-0.9529889564163783
0.9545909181836367,-0.9532082086541922
0.9547909581916383,-0.9534274807141321
0.9549909981996398,-0.9536467800461861
0.9551910382076415,-0.9538661139005404
0.9553910782156431,-0.9540854893188869
0.9555911182236447,-0.9543049131264696
0.9557911582316463,-0.9545243919249089
0.9559911982396478,-0.954743932085842
0.9561912382476495,-0.9549635397454086
0.9563912782556511,-0.9551832207996058
0.9565913182636527,-0.9554029809005267
0.9567913582716543,-0.9556228254534942
0.9569913982796558,-0.9558427596150884
0.9571914382876575,-0.9560627882920607
0.9573914782956591,-0.9562829161411195
0.9575915183036607,-0.956503147569567
0.9577915583116623,-0.9567234867367496
0.9579915983196639,-0.9569439375562914
0.9581916383276655,-0.9571645036990599
0.9583916783356671,-0.9573851885968127
0.9585917183436687,-0.957605995446466
0.9587917583516703,-0.9578269272149248
0.9589917983596719,-0.9580479866443987
0.9591918383676735,-0.9582691762581379
0.9593918783756751,-0.9584904983665067
0.9595919183836767,-0.9587119550733219
0.9597919583916783,-0.9589335482823721
0.9599919983996799,-0.9591552797040406
0.9601920384076815,-0.9593771508619511
0.9603920784156831,-0.959599163099558
0.9605921184236847,-0.9598213175866102
0.9607921584316863,-0.9600436153254119
0.9609921984396879,-0.9602660571568162
0.9611922384476895,-0.9604886437658913
0.9613922784556911,-0.9607113756872017
0.9615923184636928,-0.9609342533096571
0.9617923584716943,-0.9611572768808903
0.9619923984796959,-0.9613804465111284
0.9621924384876975,-0.9616037621765373
0.9623924784956991,-0.9618272237220211
0.9625925185037008,-0.9620508308634736
0.9627925585117023,-0.9622745831894857
0.9629925985197039,-0.9624984801625169
0.9631926385277055,-0.9627225211195607
0.9633926785357071,-0.9629467052723275
0.9635927185437086,-0.9631710317069868
0.9637927585517103,-0.9633954993835168
0.9639927985597119,-0.9636201071347119
0.9641928385677135,-0.9638448536649115
0.9643928785757151,-0.9640697375485133
0.9645929185837167,-0.9642947572283436
0.9647929585917183,-0.9645199110139537
0.9649929985997199,-0.9647451970799251
0.9651930386077215,-0.9649706134642531
0.9653930786157231,-0.9651961580668924
0.9655931186237247,-0.9654218286485351
0.9657931586317263,-0.9656476228296987
0.9659931986397279,-0.9658735380901917
0.9661932386477295,-0.9660995717690213
0.9663932786557311,-0.9663257210648056
0.9665933186637327,-0.9665519830367395
0.9667933586717343,-0.9667783546061588
0.9669933986797359,-0.9670048325587413
0.9671934386877376,-0.9672314135473674
0.9673934786957391,-0.96745809409566
0.9675935187037407,-0.9676848706022052
0.9677935587117423,-0.9679117393454542
0.9679935987197439,-0.9681386964892829
0.9681936387277456,-0.9683657380891894
0.9683936787357471,-0.9685928600990847
0.9685937187437487,-0.9688200583786308
0.9687937587517503,-0.9690473287010655
0.9689937987597519,-0.969274666761445
0.9691938387677536,-0.969502068185227
0.9693938787757551,-0.9697295285371061
0.9695939187837567,-0.9699570433300122
0.9697939587917583,-0.9701846080341677
0.9699939987997599,-0.9704122180861064
0.9701940388077616,-0.9706398688975431
0.9703940788157631,-0.9708675558639852
0.9705941188237647,-0.9710952743729839
0.9707941588317663,-0.971323019811908
0.9709941988397679,-0.9715507875751461
0.9711942388477696,-0.9717785730706285
0.9713942788557711,-0.9720063717255814
0.9715943188637727,-0.9722341789914208
0.9717943588717743,-0.9724619903477139
0.9719943988797759,-0.9726898013051339
0.9721944388877776,-0.9729176074073578
0.9723944788957791,-0.9731454042318568
0.9725945189037807,-0.9733731873895535
0.9727945589117823,-0.9736009525233256
0.9729945989197839,-0.9738286953053545
0.9731946389277856,-0.9740564114333338
0.9733946789357871,-0.9742840966255618
0.9735947189437887,-0.9745117466149662
0.9737947589517904,-0.9747393571421151
0.9739947989597919,-0.9749669239472915
0.9741948389677936,-0.9751944427617165
0.9743948789757951,-0.9754219092980235
0.9745949189837967,-0.9756493192400966
0.9747949589917984,-0.9758766682323973
0.9749949989997999,-0.9761039518689149
0.9751950390078015,-0.9763311656818845
0.9753950790158031,-0.9765583051304203
0.9755951190238047,-0.9767853655892216
0.9757951590318064,-0.9770123423375089
0.9759951990398079,-0.9772392305483493
0.9761952390478095,-0.9774660252785325
0.9763952790558111,-0.9776927214591506
0.9765953190638127,-0.9779193138870375
0.9767953590718144,-0.9781457972172104
0.9769953990798159,-0.9783721659564535
0.9771954390878175,-0.9785984144581681
0.9773954790958191,-0.9788245369186068
0.9775955191038207,-0.9790505273745932
0.9777955591118224,-0.9792763797028111
0.9779955991198239,-0.9795020876207403
0.9781956391278255,-0.9797276446892857
0.9783956791358271,-0.9799530443171418
0.9785957191438287,-0.9801782797669041
0.9787957591518304,-0.9804033441629312
0.9789957991598319,-0.9806282305009333
0.9791958391678335,-0.9808529316592469
0.9793958791758351,-0.9810774404117397
0.9795959191838367,-0.981301749442268
0.9797959591918384,-0.9815258513605909
0.9799959991998399,-0.9817497387196342
0.9801960392078415,-0.9819734040339769
0.9803960792158432,-0.9821968397994227
0.9805961192238447,-0.9824200385135047
0.9807961592318464,-0.9826429926967661
0.9809961992398479,-0.9828656949146444
0.9811962392478495,-0.9830881377997865
0.9813962792558512,-0.9833103140746181
0.9815963192638527,-0.9835322165739833
0.9817963592718544,-0.9837538382676776
0.9819963992798559,-0.9839751722826978
0.9821964392878575,-0.9841962119250349
0.9823964792958592,-0.9844169507008449
0.9825965193038607,-0.9846373823368457
0.9827965593118624,-0.9848575007997893
0.9829965993198639,-0.9850773003148816
0.9831966393278655,-0.98529677538303
0.9833966793358672,-0.9855159207968159
0.9835967193438687,-0.9857347316551087
0.9837967593518704,-0.9859532033762495
0.9839967993598719,-0.9861713317097596
0.9841968393678735,-0.9863891127465392
0.9843968793758752,-0.9866065429275461
0.9845969193838767,-0.9868236190509598
0.9847969593918784,-0.9870403382778583
0.98499699939988,-0.987256698136448
0.9851970394078815,-0.9874726965249059
0.9853970794158832,-0.9876883317129124
0.9855971194238847,-0.9879036023419597
0.9857971594318863,-0.9881185074245398
0.985997199439888,-0.9883330463423239
0.9861972394478895,-0.9885472188434553
0.9863972794558912,-0.988761025039083
0.9865973194638927,-0.9889744653992678
0.9867973594718943,-0.9891875407483984
0.986997399479896,-0.9894002522602507
0.9871974394878975,-0.9896126014528228
0.9873974794958992,-0.989824590183076
0.9875975195039007,-0.9900362206417013
0.9877975595119023,-0.9902474953480265
0.987997599519904,-0.9904584171451652
0.9881976395279055,-0.9906689891954977
0.9883976795359072,-0.9908792149765595
0.9885977195439087,-0.9910890982773999
0.9887977595519103,-0.991298643195452
0.988997799559912,-0.9915078541339437
0.9891978395679135,-0.9917167357998546
0.9893978795759152,-0.9919252932024147
0.9895979195839167,-0.9921335316521106
0.9897979595919183,-0.9923414567601592
0.98999799959992,-0.9925490744383811
0.9901980396079215,-0.9927563908993955
0.9903980796159232,-0.9929634126570408
0.9905981196239247,-0.9931701465269109
0.9907981596319263,-0.9933765996268851
0.990998199639928,-0.9935827793775178
0.9911982396479295,-0.9937886935021478
0.9913982796559312,-0.993994350026578
0.9915983196639327,-0.9941997572781741
0.9917983596719343,-0.9944049238842283
0.991998399679936,-0.9946098587694348
0.9921984396879375,-0.9948145711523289
0.9923984796959392,-0.9950190705405431
0.9925985197039408,-0.9952233667247494
0.9927985597119423,-0.9954274697711594
0.992998599719944,-0.9956313900124716
0.9931986397279455,-0.995835138037171
0.9933986797359472,-0.9960387246771001
0.9935987197439488,-0.9962421609932387
0.9937987597519503,-0.9964454582596554
0.993998799759952,-0.9966486279456082
0.9941988397679535,-0.9968516816957964
0.9943988797759552,-0.9970546313087909
0.9945989197839568,-0.997257488713688
0.9947989597919583,-0.9974602659450587
0.99499899979996,-0.9976629751162853
0.9951990398079615,-0.9978656283914014
0.9953990798159632,-0.9980682379555657
0.9955991198239648,-0.9982708159843288
0.9957991598319663,-0.9984733746118605
0.995999199839968,-0.9986759258983265
0.9961992398479695,-0.9988784817966128
0.9963992798559712,-0.9990810541186121
0.9965993198639728,-0.9992836545012902
0.9967993598719743,-0.9994862943727595
0.996999399879976,-0.9996889849185888
0.9971994398879775,-0.9998917370485794
0.9973994798959791,-1.0000945613642354
0.9975995199039808,-1.0002974681271504
0.9977995599119823,-1.0005004672285265
0.997999599919984,-1.000703568160028
0.9981996399279855,-1.000906779986165
0.9983996799359871,-1.0011101113183802
0.9985997199439888,-1.0013135702909997
0.9987997599519903,-1.0015171645391916
0.998999799959992,-1.001720901179048
0.9991998399679936,-1.001924786789892
0.9993998799759951,-1.0021288273988866
0.9995999199839968,-1.0023330284679974
0.9997999599919983,-1.0025373948833378
1.0,-1.0027419309469066


==> anc/fig2/subpl_3_series_6.csv <==
x,y
0.0,-8.944667923005412e-19
0.00020004000800160032,1.6805133673525319e-18
0.00040008001600320064,3.5236570605778894e-18
0.000600120024004801,4.87890977618477e-18
0.0008001600320064013,7.48099499014998e-18
0.0010002000400080016,9.86623976961809e-18
0.001200240048009602,1.1058862159352145e-17
0.0014002800560112022,1.3010426069826053e-17
0.0016003200640128026,1.5612511283791264e-17
0.0018003600720144029,1.6479873021779667e-17
0.002000400080016003,1.8214596497756474e-17
0.0022004400880176033,2.0383000842727483e-17
0.002400480096019204,2.0816681711721685e-17
0.002600520104020804,2.2985086056692694e-17
0.0028005601120224045,2.211772431870429e-17
0.0030006001200240046,2.211772431870429e-17
0.003200640128025605,2.168404344971009e-17
0.0034006801360272052,2.0816681711721685e-17
0.0036007201440288058,2.0816681711721685e-17
0.003800760152030406,2.168404344971009e-17
0.004000800160032006,2.211772431870429e-17
0.004200840168033607,2.2985086056692694e-17
0.004400880176035207,2.3852447794681098e-17
0.004600920184036807,2.42861286636753e-17
0.004800960192038408,2.5153490401663703e-17
0.005001000200040008,2.6020852139652106e-17
0.005201040208041608,2.7755575615628914e-17
0.0054010802160432084,2.7755575615628914e-17
0.005601120224044809,2.949029909160572e-17
0.005801160232046409,2.949029909160572e-17
0.006001200240048009,3.209238430557093e-17
0.00620124024804961,3.2959746043559335e-17
0.00640128025605121,3.209238430557093e-17
0.00660132026405281,3.209238430557093e-17
0.0068013602720544105,3.209238430557093e-17
0.007001400280056011,3.122502256758253e-17
0.0072014402880576115,3.209238430557093e-17
0.007401480296059211,3.2959746043559335e-17
0.007601520304060812,3.2959746043559335e-17
0.007801560312062412,3.122502256758253e-17
0.008001600320064013,3.0357660829594124e-17
0.008201640328065612,3.0357660829594124e-17
0.008401680336067214,2.949029909160572e-17
0.008601720344068814,3.0357660829594124e-17
0.008801760352070413,3.0357660829594124e-17
0.009001800360072015,2.7755575615628914e-17
0.009201840368073614,2.688821387764051e-17
0.009401880376075214,2.5153490401663703e-17
0.009601920384076815,2.5153490401663703e-17
0.009801960392078415,2.2551405187698492e-17
0.010002000400080016,2.2551405187698492e-17
0.010202040408081616,2.2551405187698492e-17
0.010402080416083216,2.3418766925686896e-17
0.010602120424084817,2.2551405187698492e-17
0.010802160432086417,2.2551405187698492e-17
0.011002200440088017,2.2551405187698492e-17
0.011202240448089618,2.0816681711721685e-17
0.011402280456091218,2.2551405187698492e-17
0.011602320464092817,2.0816681711721685e-17
0.011802360472094419,1.9081958235744878e-17
0.012002400480096018,1.734723475976807e-17
0.01220244048809762,1.5612511283791264e-17
0.01240248049609922,1.3877787807814457e-17
0.012602520504100819,1.214306433183765e-17
0.01280256051210242,8.673617379884035e-18
0.01300260052010402,8.673617379884035e-18
0.01320264052810562,6.938893903907228e-18
0.013402680536107221,5.204170427930421e-18
0.013602720544108821,3.469446951953614e-18
0.013802760552110422,0.0
0.014002800560112022,-1.734723475976807e-18
0.014202840568113622,-3.469446951953614e-18
0.014402880576115223,-5.204170427930421e-18
0.014602920584116823,-1.0408340855860843e-17
0.014802960592118422,-1.214306433183765e-17
0.015003000600120024,-1.3877787807814457e-17
0.015203040608121624,-1.734723475976807e-17
0.015403080616123223,-2.2551405187698492e-17
0.015603120624124825,-2.42861286636753e-17
0.015803160632126424,-2.6020852139652106e-17
0.016003200640128026,-2.949029909160572e-17
0.016203240648129624,-3.2959746043559335e-17
0.016403280656131225,-3.469446951953614e-17
0.016603320664132826,-3.8163916471489756e-17
0.016803360672134428,-4.163336342344337e-17
0.017003400680136026,-4.163336342344337e-17
0.017203440688137627,-4.683753385137379e-17
0.01740348069613923,-5.0306980803327406e-17
0.017603520704140826,-5.0306980803327406e-17
0.017803560712142428,-5.204170427930421e-17
0.01800360072014403,-5.204170427930421e-17
0.018203640728145627,-5.551115123125783e-17
0.01840368073614723,-5.724587470723463e-17
0.01860372074414883,-5.898059818321144e-17
0.018803760752150428,-5.898059818321144e-17
0.01900380076015203,-6.418476861114186e-17
0.01920384076815363,-6.765421556309548e-17
0.01940388077615523,-6.938893903907228e-17
0.01960392078415683,-7.28583859910259e-17
0.01980396079215843,-7.806255641895632e-17
0.020004000800160033,-8.153200337090993e-17
0.02020404080816163,-8.326672684688674e-17
0.020404080816163232,-8.673617379884035e-17
0.020604120824164834,-9.367506770274758e-17
0.02080416083216643,-9.540979117872439e-17
0.021004200840168033,-9.71445146547012e-17
0.021204240848169634,-1.0061396160665481e-16
0.021404280856171232,-1.0061396160665481e-16
0.021604320864172834,-1.0408340855860843e-16
0.021804360872174435,-1.0755285551056204e-16
0.022004400880176033,-1.0755285551056204e-16
0.022204440888177635,-1.1102230246251565e-16
0.022404480896179236,-1.1102230246251565e-16
0.022604520904180834,-1.1796119636642288e-16
0.022804560912182435,-1.1796119636642288e-16
0.023004600920184037,-1.214306433183765e-16
0.023204640928185635,-1.249000902703301e-16
0.023404680936187236,-1.2836953722228372e-16
0.023604720944188837,-1.3183898417423734e-16
0.02380476095219044,-1.3530843112619095e-16
0.024004800960192037,-1.3530843112619095e-16
0.024204840968193638,-1.3530843112619095e-16
0.02440488097619524,-1.3530843112619095e-16
0.024604920984196837,-1.3877787807814457e-16
0.02480496099219844,-1.4224732503009818e-16
0.02500500100020004,-1.457167719820518e-16
0.025205041008201638,-1.491862189340054e-16
0.02540508101620324,-1.5265566588595902e-16
0.02560512102420484,-1.5612511283791264e-16
0.02580516103220644,-1.5959455978986625e-16
0.02600520104020804,-1.6306400674181987e-16
0.026205241048209642,-1.6306400674181987e-16
0.02640528105621124,-1.6306400674181987e-16
0.02660532106421284,-1.6306400674181987e-16
0.026805361072214443,-1.6653345369377348e-16
0.02700540108021604,-1.6653345369377348e-16
0.027205441088217642,-1.6653345369377348e-16
0.027405481096219243,-1.6306400674181987e-16
0.027605521104220845,-1.6306400674181987e-16
0.027805561112222443,-1.6306400674181987e-16
0.028005601120224044,-1.6306400674181987e-16
0.028205641128225645,-1.6306400674181987e-16
0.028405681136227243,-1.6306400674181987e-16
0.028605721144228845,-1.6306400674181987e-16
0.028805761152230446,-1.6306400674181987e-16
0.029005801160232044,-1.6306400674181987e-16
0.029205841168233646,-1.6306400674181987e-16
0.029405881176235247,-1.6306400674181987e-16
0.029605921184236845,-1.6306400674181987e-16
0.029805961192238446,-1.6653345369377348e-16
0.030006001200240048,-1.6653345369377348e-16
0.030206041208241646,-1.6653345369377348e-16
0.030406081216243247,-1.6653345369377348e-16
0.03060612122424485,-1.6653345369377348e-16
0.030806161232246446,-1.6653345369377348e-16
0.031006201240248048,-1.6653345369377348e-16
0.03120624124824965,-1.6653345369377348e-16
0.03140628125625125,-1.6653345369377348e-16
0.03160632126425285,-1.6653345369377348e-16
0.031806361272254446,-1.6653345369377348e-16
0.03200640128025605,-1.6306400674181987e-16
0.03220644128825765,-1.6306400674181987e-16
0.03240648129625925,-1.6306400674181987e-16
0.03260652130426085,-1.6306400674181987e-16
0.03280656131226245,-1.6306400674181987e-16
0.033006601320264055,-1.6306400674181987e-16
0.03320664132826565,-1.6306400674181987e-16
0.03340668133626725,-1.6306400674181987e-16
0.033606721344268856,-1.5959455978986625e-16
0.033806761352270454,-1.5959455978986625e-16
0.03400680136027205,-1.5959455978986625e-16
0.034206841368273656,-1.5959455978986625e-16
0.034406881376275254,-1.5612511283791264e-16
0.03460692138427685,-1.5612511283791264e-16
0.03480696139227846,-1.5265566588595902e-16
0.035007001400280055,-1.5265566588595902e-16
0.03520704140828165,-1.491862189340054e-16
0.03540708141628326,-1.5265566588595902e-16
0.035607121424284856,-1.491862189340054e-16
0.035807161432286454,-1.4224732503009818e-16
0.03600720144028806,-1.4224732503009818e-16
0.036207241448289657,-1.4224732503009818e-16
0.036407281456291254,-1.3877787807814457e-16
0.03660732146429286,-1.3877787807814457e-16
0.03680736147229446,-1.3530843112619095e-16
0.037007401480296055,-1.3183898417423734e-16
0.03720744148829766,-1.3183898417423734e-16
0.03740748149629926,-1.3183898417423734e-16
0.037607521504300856,-1.3183898417423734e-16
0.03780756151230246,-1.2836953722228372e-16
0.03800760152030406,-1.249000902703301e-16
0.03820764152830566,-1.249000902703301e-16
0.03840768153630726,-1.214306433183765e-16
0.03860772154430886,-1.1796119636642288e-16
0.03880776155231046,-1.1449174941446927e-16
0.03900780156031206,-1.1102230246251565e-16
0.03920784156831366,-1.0755285551056204e-16
0.03940788157631526,-1.0755285551056204e-16
0.03960792158431686,-1.0408340855860843e-16
0.03980796159231846,-1.0408340855860843e-16
0.040008001600320066,-1.0061396160665481e-16
0.040208041608321664,-1.0061396160665481e-16
0.04040808161632326,-9.71445146547012e-17
0.04060812162432487,-9.367506770274758e-17
0.040808161632326465,-9.367506770274758e-17
0.04100820164032806,-9.020562075079397e-17
0.04120824164832967,-8.673617379884035e-17
0.041408281656331265,-8.673617379884035e-17
0.04160832166433286,-8.326672684688674e-17
0.04180836167233447,-8.326672684688674e-17
0.042008401680336066,-7.979727989493313e-17
0.042208441688337664,-7.632783294297951e-17
0.04240848169633927,-7.28583859910259e-17
0.04260852170434087,-7.28583859910259e-17
0.042808561712342465,-6.938893903907228e-17
0.04300860172034407,-6.591949208711867e-17
0.04320864172834567,-6.245004513516506e-17
0.043408681736347265,-6.245004513516506e-17
0.04360872174434887,-5.898059818321144e-17
0.04380876175235047,-5.551115123125783e-17
0.044008801760352066,-4.85722573273506e-17
0.04420884176835367,-4.85722573273506e-17
0.04440888177635527,-4.85722573273506e-17
0.04460892178435687,-4.85722573273506e-17
0.04480896179235847,-4.85722573273506e-17
0.04500900180036007,-4.163336342344337e-17
0.04520904180836167,-4.163336342344337e-17
0.04540908181636327,-4.163336342344337e-17
0.04560912182436487,-4.163336342344337e-17
0.04580916183236647,-4.163336342344337e-17
0.04600920184036807,-4.163336342344337e-17
0.04620924184836967,-4.163336342344337e-17
0.04640928185637127,-2.7755575615628914e-17
0.046609321864372874,-3.469446951953614e-17
0.04680936187237447,-3.469446951953614e-17
0.04700940188037607,-3.469446951953614e-17
0.047209441888377675,-3.469446951953614e-17
0.04740948189637927,-3.469446951953614e-17
0.04760952190438088,-2.7755575615628914e-17
0.047809561912382476,-2.7755575615628914e-17
0.048009601920384073,-2.7755575615628914e-17
0.04820964192838568,-2.0816681711721685e-17
0.048409681936387276,-2.0816681711721685e-17
0.048609721944388874,-2.0816681711721685e-17
0.04880976195239048,-2.0816681711721685e-17
0.04900980196039208,-1.3877787807814457e-17
0.049209841968393675,-6.938893903907228e-18
0.04940988197639528,-6.938893903907228e-18
0.04960992198439688,-6.938893903907228e-18
0.049809961992398476,-6.938893903907228e-18
0.05001000200040008,-6.938893903907228e-18
0.05021004200840168,-6.938893903907228e-18
0.050410082016403276,0.0
0.05061012202440488,0.0
0.05081016203240648,6.938893903907228e-18
0.05101020204040808,6.938893903907228e-18
0.05121024204840968,6.938893903907228e-18
0.05141028205641128,6.938893903907228e-18
0.05161032206441288,6.938893903907228e-18
0.05181036207241448,6.938893903907228e-18
0.05201040208041608,6.938893903907228e-18
0.05221044208841768,6.938893903907228e-18
0.052410482096419284,6.938893903907228e-18
0.05261052210442088,6.938893903907228e-18
0.05281056211242248,6.938893903907228e-18
0.053010602120424084,6.938893903907228e-18
0.05321064212842568,6.938893903907228e-18
0.05341068213642728,6.938893903907228e-18
0.053610722144428885,6.938893903907228e-18
0.05381076215243048,6.938893903907228e-18
0.05401080216043208,6.938893903907228e-18
0.054210842168433686,6.938893903907228e-18
0.054410882176435284,6.938893903907228e-18
0.05461092218443689,0.0
0.05481096219243849,0.0
0.055011002200440084,0.0
0.05521104220844169,0.0
0.05541108221644329,0.0
0.055611122224444885,0.0
0.05581116223244649,0.0
0.05601120224044809,-6.938893903907228e-18
0.056211242248449686,-6.938893903907228e-18
0.05641128225645129,-1.3877787807814457e-17
0.05661132226445289,-1.3877787807814457e-17
0.05681136227245449,-1.3877787807814457e-17
0.05701140228045609,-1.3877787807814457e-17
0.05721144228845769,-1.3877787807814457e-17
0.05741148229645929,-1.3877787807814457e-17
0.05761152230446089,-2.0816681711721685e-17
0.05781156231246249,-2.0816681711721685e-17
0.05801160232046409,-2.0816681711721685e-17
0.05821164232846569,-2.0816681711721685e-17
0.05841168233646729,-2.7755575615628914e-17
0.05861172234446889,-2.7755575615628914e-17
0.058811762352470494,-3.469446951953614e-17
0.05901180236047209,-4.163336342344337e-17
0.05921184236847369,-4.163336342344337e-17
0.059411882376475295,-4.85722573273506e-17
0.05961192238447689,-4.85722573273506e-17
0.05981196239247849,-5.551115123125783e-17
0.060012002400480095,-6.245004513516506e-17
0.06021204240848169,-6.938893903907228e-17
0.06041208241648329,-7.632783294297951e-17
0.060612122424484896,-7.632783294297951e-17
0.060812162432486494,-8.326672684688674e-17
0.06101220244048809,-7.632783294297951e-17
0.0612122424484897,-7.632783294297951e-17
0.061412282456491295,-7.632783294297951e-17
0.06161232246449289,-8.326672684688674e-17
0.0618123624724945,-8.326672684688674e-17
0.062012402480496095,-9.020562075079397e-17
0.0622124424884977,-8.326672684688674e-17
0.0624124824964993,-8.326672684688674e-17
0.0626125225045009,-8.326672684688674e-17
0.0628125625125025,-8.326672684688674e-17
0.0630126025205041,-8.326672684688674e-17
0.0632126425285057,-9.020562075079397e-17
0.0634126825365073,-9.020562075079397e-17
0.06361272254450889,-9.020562075079397e-17
0.0638127625525105,-9.71445146547012e-17
0.0640128025605121,-9.71445146547012e-17
0.0642128425685137,-9.71445146547012e-17
0.0644128825765153,-9.71445146547012e-17
0.0646129225845169,-9.71445146547012e-17
0.0648129625925185,-9.71445146547012e-17
0.0650130026005201,-9.71445146547012e-17
0.0652130426085217,-9.71445146547012e-17
0.0654130826165233,-1.0408340855860843e-16
0.0656131226245249,-1.1102230246251565e-16
0.0658131626325265,-1.1796119636642288e-16
0.06601320264052811,-1.1102230246251565e-16
0.06621324264852971,-1.1102230246251565e-16
0.0664132826565313,-1.1796119636642288e-16
0.0666133226645329,-1.1796119636642288e-16
0.0668133626725345,-1.1796119636642288e-16
0.0670134026805361,-1.1796119636642288e-16
0.06721344268853771,-1.249000902703301e-16
0.06741348269653931,-1.249000902703301e-16
0.06761352270454091,-1.249000902703301e-16
0.0678135627125425,-1.249000902703301e-16
0.0680136027205441,-1.249000902703301e-16
0.0682136427285457,-1.249000902703301e-16
0.06841368273654731,-1.3183898417423734e-16
0.06861372274454891,-1.3183898417423734e-16
0.06881376275255051,-1.3183898417423734e-16
0.0690138027605521,-1.3877787807814457e-16
0.0692138427685537,-1.457167719820518e-16
0.0694138827765553,-1.457167719820518e-16
0.06961392278455691,-1.457167719820518e-16
0.06981396279255851,-1.457167719820518e-16
0.07001400280056011,-1.457167719820518e-16
0.07021404280856171,-1.457167719820518e-16
0.0704140828165633,-1.5265566588595902e-16
0.0706141228245649,-1.5265566588595902e-16
0.07081416283256652,-1.5959455978986625e-16
0.07101420284056811,-1.5265566588595902e-16
0.07121424284856971,-1.5265566588595902e-16
0.07141428285657131,-1.5959455978986625e-16
0.07161432286457291,-1.6653345369377348e-16
0.0718143628725745,-1.6653345369377348e-16
0.07201440288057612,-1.6653345369377348e-16
0.07221444288857772,-1.734723475976807e-16
0.07241448289657931,-1.734723475976807e-16
0.07261452290458091,-1.8041124150158794e-16
0.07281456291258251,-1.8735013540549517e-16
0.07301460292058412,-1.942890293094024e-16
0.07321464292858572,-2.0122792321330962e-16
0.07341468293658732,-2.0122792321330962e-16
0.07361472294458891,-2.0122792321330962e-16
0.07381476295259051,-2.0816681711721685e-16
0.07401480296059211,-2.1510571102112408e-16
0.07421484296859372,-2.1510571102112408e-16
0.07441488297659532,-2.0816681711721685e-16
0.07461492298459692,-2.0816681711721685e-16
0.07481496299259852,-2.0816681711721685e-16
0.07501500300060011,-2.0816681711721685e-16
0.07521504300860171,-2.0816681711721685e-16
0.07541508301660332,-2.1510571102112408e-16
0.07561512302460492,-2.1510571102112408e-16
0.07581516303260652,-2.1510571102112408e-16
0.07601520304060812,-2.220446049250313e-16
0.07621524304860972,-2.220446049250313e-16
0.07641528305661131,-2.220446049250313e-16
0.07661532306461293,-2.2898349882893854e-16
0.07681536307261452,-2.220446049250313e-16
0.07701540308061612,-2.220446049250313e-16
0.07721544308861772,-2.220446049250313e-16
0.07741548309661932,-2.220446049250313e-16
0.07761552310462091,-2.2898349882893854e-16
0.07781556311262253,-2.220446049250313e-16
0.07801560312062412,-2.220446049250313e-16
0.07821564312862572,-2.1510571102112408e-16
0.07841568313662732,-2.1510571102112408e-16
0.07861572314462892,-2.0816681711721685e-16
0.07881576315263052,-2.0816681711721685e-16
0.07901580316063213,-2.1510571102112408e-16
0.07921584316863373,-2.1510571102112408e-16
0.07941588317663532,-2.0816681711721685e-16
0.07961592318463692,-2.0816681711721685e-16
0.07981596319263852,-2.0816681711721685e-16
0.08001600320064013,-2.0816681711721685e-16
0.08021604320864173,-2.1510571102112408e-16
0.08041608321664333,-2.1510571102112408e-16
0.08061612322464493,-2.0816681711721685e-16
0.08081616323264652,-2.0816681711721685e-16
0.08101620324064812,-2.0816681711721685e-16
0.08121624324864973,-2.1510571102112408e-16
0.08141628325665133,-2.0816681711721685e-16
0.08161632326465293,-2.1510571102112408e-16
0.08181636327265453,-2.0816681711721685e-16
0.08201640328065612,-2.0816681711721685e-16
0.08221644328865772,-2.0122792321330962e-16
0.08241648329665933,-2.0122792321330962e-16
0.08261652330466093,-2.0122792321330962e-16
0.08281656331266253,-2.0122792321330962e-16
0.08301660332066413,-1.942890293094024e-16
0.08321664332866573,-1.942890293094024e-16
0.08341668333666732,-1.942890293094024e-16
0.08361672334466894,-1.8735013540549517e-16
0.08381676335267053,-1.8735013540549517e-16
0.08401680336067213,-1.942890293094024e-16
0.08421684336867373,-1.942890293094024e-16
0.08441688337667533,-1.8735013540549517e-16
0.08461692338467693,-1.8735013540549517e-16
0.08481696339267854,-1.8041124150158794e-16
0.08501700340068014,-1.8041124150158794e-16
0.08521704340868173,-1.8735013540549517e-16
0.08541708341668333,-1.8041124150158794e-16
0.08561712342468493,-1.8041124150158794e-16
0.08581716343268653,-1.734723475976807e-16
0.08601720344068814,-1.734723475976807e-16
0.08621724344868974,-1.734723475976807e-16
0.08641728345669134,-1.6653345369377348e-16
0.08661732346469293,-1.5959455978986625e-16
0.08681736347269453,-1.5959455978986625e-16
0.08701740348069613,-1.457167719820518e-16
0.08721744348869774,-1.457167719820518e-16
0.08741748349669934,-1.5265566588595902e-16
0.08761752350470094,-1.5959455978986625e-16
0.08781756351270253,-1.5265566588595902e-16
0.08801760352070413,-1.5265566588595902e-16
0.08821764352870574,-1.3877787807814457e-16
0.08841768353670734,-1.3877787807814457e-16
0.08861772354470894,-1.3877787807814457e-16
0.08881776355271054,-1.3877787807814457e-16
0.08901780356071214,-1.3877787807814457e-16
0.08921784356871373,-1.249000902703301e-16
0.08941788357671535,-1.249000902703301e-16
0.08961792358471694,-1.249000902703301e-16
0.08981796359271854,-1.1102230246251565e-16
0.09001800360072014,-1.1102230246251565e-16
0.09021804360872174,-1.1102230246251565e-16
0.09041808361672334,-9.71445146547012e-17
0.09061812362472495,-9.71445146547012e-17
0.09081816363272655,-9.71445146547012e-17
0.09101820364072814,-9.71445146547012e-17
0.09121824364872974,-9.71445146547012e-17
0.09141828365673134,-9.71445146547012e-17
0.09161832366473294,-9.71445146547012e-17
0.09181836367273455,-9.71445146547012e-17
0.09201840368073615,-8.326672684688674e-17
0.09221844368873774,-9.71445146547012e-17
0.09241848369673934,-9.71445146547012e-17
0.09261852370474094,-9.71445146547012e-17
0.09281856371274254,-8.326672684688674e-17
0.09301860372074415,-8.326672684688674e-17
0.09321864372874575,-8.326672684688674e-17
0.09341868373674735,-8.326672684688674e-17
0.09361872374474894,-8.326672684688674e-17
0.09381876375275054,-8.326672684688674e-17
0.09401880376075214,-8.326672684688674e-17
0.09421884376875375,-8.326672684688674e-17
0.09441888377675535,-8.326672684688674e-17
0.09461892378475695,-6.938893903907228e-17
0.09481896379275855,-6.938893903907228e-17
0.09501900380076014,-8.326672684688674e-17
0.09521904380876176,-6.938893903907228e-17
0.09541908381676335,-8.326672684688674e-17
0.09561912382476495,-8.326672684688674e-17
0.09581916383276655,-8.326672684688674e-17
0.09601920384076815,-6.938893903907228e-17
0.09621924384876974,-8.326672684688674e-17
0.09641928385677136,-8.326672684688674e-17
0.09661932386477295,-8.326672684688674e-17
0.09681936387277455,-8.326672684688674e-17
0.09701940388077615,-6.938893903907228e-17
0.09721944388877775,-8.326672684688674e-17
0.09741948389677935,-8.326672684688674e-17
0.09761952390478096,-6.938893903907228e-17
0.09781956391278256,-6.938893903907228e-17
0.09801960392078415,-8.326672684688674e-17
0.09821964392878575,-8.326672684688674e-17
0.09841968393678735,-8.326672684688674e-17
0.09861972394478895,-9.71445146547012e-17
0.09881976395279056,-9.71445146547012e-17
0.09901980396079216,-9.71445146547012e-17
0.09921984396879376,-9.71445146547012e-17
0.09941988397679535,-9.71445146547012e-17
0.09961992398479695,-9.71445146547012e-17
0.09981996399279855,-9.71445146547012e-17
0.10002000400080016,-9.71445146547012e-17
0.10022004400880176,-8.326672684688674e-17
0.10042008401680336,-9.71445146547012e-17
0.10062012402480495,-9.71445146547012e-17
0.10082016403280655,-8.326672684688674e-17
0.10102020404080815,-9.71445146547012e-17
0.10122024404880976,-8.326672684688674e-17
0.10142028405681136,-9.71445146547012e-17
0.10162032406481296,-9.71445146547012e-17
0.10182036407281456,-8.326672684688674e-17
0.10202040408081615,-9.71445146547012e-17
0.10222044408881777,-9.71445146547012e-17
0.10242048409681936,-9.71445146547012e-17
0.10262052410482096,-9.71445146547012e-17
0.10282056411282256,-9.71445146547012e-17
0.10302060412082416,-9.71445146547012e-17
0.10322064412882576,-9.71445146547012e-17
0.10342068413682737,-9.71445146547012e-17
0.10362072414482897,-8.326672684688674e-17
0.10382076415283056,-9.71445146547012e-17
0.10402080416083216,-9.71445146547012e-17
0.10422084416883376,-9.71445146547012e-17
0.10442088417683536,-9.71445146547012e-17
0.10462092418483697,-9.71445146547012e-17
0.10482096419283857,-9.71445146547012e-17
0.10502100420084017,-9.71445146547012e-17
0.10522104420884176,-1.1102230246251565e-16
0.10542108421684336,-1.1102230246251565e-16
0.10562112422484496,-1.1102230246251565e-16
0.10582116423284657,-1.249000902703301e-16
0.10602120424084817,-1.1102230246251565e-16
0.10622124424884977,-1.249000902703301e-16
0.10642128425685136,-1.249000902703301e-16
0.10662132426485296,-1.249000902703301e-16
0.10682136427285456,-1.249000902703301e-16
0.10702140428085617,-1.249000902703301e-16
0.10722144428885777,-1.3877787807814457e-16
0.10742148429685937,-1.3877787807814457e-16
0.10762152430486097,-1.3877787807814457e-16
0.10782156431286256,-1.3877787807814457e-16
0.10802160432086416,-1.3877787807814457e-16
0.10822164432886577,-1.3877787807814457e-16
0.10842168433686737,-1.3877787807814457e-16
0.10862172434486897,-1.3877787807814457e-16
0.10882176435287057,-1.5265566588595902e-16
0.10902180436087217,-1.3877787807814457e-16
0.10922184436887378,-1.249000902703301e-16
0.10942188437687538,-1.249000902703301e-16
0.10962192438487697,-1.249000902703301e-16
0.10982196439287857,-1.249000902703301e-16
0.11002200440088017,-1.249000902703301e-16
0.11022204440888177,-1.249000902703301e-16
0.11042208441688338,-1.249000902703301e-16
0.11062212442488498,-1.249000902703301e-16
0.11082216443288657,-1.249000902703301e-16
0.11102220444088817,-1.249000902703301e-16
0.11122224444888977,-1.249000902703301e-16
0.11142228445689137,-1.249000902703301e-16
0.11162232446489298,-1.249000902703301e-16
0.11182236447289458,-1.249000902703301e-16
0.11202240448089618,-1.249000902703301e-16
0.11222244448889777,-1.249000902703301e-16
0.11242248449689937,-1.249000902703301e-16
0.11262252450490097,-1.249000902703301e-16
0.11282256451290258,-1.249000902703301e-16
0.11302260452090418,-1.249000902703301e-16
0.11322264452890578,-1.249000902703301e-16
0.11342268453690738,-1.249000902703301e-16
0.11362272454490897,-1.249000902703301e-16
0.11382276455291057,-1.3877787807814457e-16
0.11402280456091218,-1.249000902703301e-16
0.11422284456891378,-1.249000902703301e-16
0.11442288457691538,-1.249000902703301e-16
0.11462292458491698,-1.249000902703301e-16
0.11482296459291857,-1.249000902703301e-16
0.11502300460092017,-1.249000902703301e-16
0.11522304460892178,-1.249000902703301e-16
0.11542308461692338,-1.249000902703301e-16
0.11562312462492498,-1.249000902703301e-16
0.11582316463292658,-1.249000902703301e-16
0.11602320464092818,-1.249000902703301e-16
0.11622324464892979,-1.249000902703301e-16
0.11642328465693139,-1.3877787807814457e-16
0.11662332466493298,-1.249000902703301e-16
0.11682336467293458,-1.249000902703301e-16
0.11702340468093618,-1.249000902703301e-16
0.11722344468893778,-1.249000902703301e-16
0.11742348469693939,-1.1102230246251565e-16
0.11762352470494099,-1.1102230246251565e-16
0.11782356471294259,-1.1102230246251565e-16
0.11802360472094418,-1.1102230246251565e-16
0.11822364472894578,-1.1102230246251565e-16
0.11842368473694738,-1.1102230246251565e-16
0.11862372474494899,-1.1102230246251565e-16
0.11882376475295059,-1.1102230246251565e-16
0.11902380476095219,-1.1102230246251565e-16
0.11922384476895379,-1.1102230246251565e-16
0.11942388477695538,-1.1102230246251565e-16
0.11962392478495698,-1.1102230246251565e-16
0.11982396479295859,-1.1102230246251565e-16
0.12002400480096019,-9.71445146547012e-17
0.12022404480896179,-9.71445146547012e-17
0.12042408481696339,-9.71445146547012e-17
0.12062412482496498,-9.71445146547012e-17
0.12082416483296658,-8.326672684688674e-17
0.1210242048409682,-6.938893903907228e-17
0.12122424484896979,-6.938893903907228e-17
0.12142428485697139,-6.938893903907228e-17
0.12162432486497299,-5.551115123125783e-17
0.12182436487297459,-6.938893903907228e-17
0.12202440488097618,-6.938893903907228e-17
0.1222244448889778,-6.938893903907228e-17
0.1224244848969794,-6.938893903907228e-17
0.12262452490498099,-6.938893903907228e-17
0.12282456491298259,-6.938893903907228e-17
0.12302460492098419,-5.551115123125783e-17
0.12322464492898579,-6.938893903907228e-17
0.1234246849369874,-6.938893903907228e-17
0.123624724944989,-6.938893903907228e-17
0.12382476495299059,-5.551115123125783e-17
0.12402480496099219,-6.938893903907228e-17
0.12422484496899379,-6.938893903907228e-17
0.1244248849769954,-6.938893903907228e-17
0.124624924984997,-6.938893903907228e-17
0.1248249649929986,-6.938893903907228e-17
0.1250250050010002,-5.551115123125783e-17
0.1252250450090018,-6.938893903907228e-17
0.1254250850170034,-5.551115123125783e-17
0.125625125025005,-6.938893903907228e-17
0.1258251650330066,-6.938893903907228e-17
0.1260252050410082,-5.551115123125783e-17
0.1262252450490098,-5.551115123125783e-17
0.1264252850570114,-6.938893903907228e-17
0.126625325065013,-6.938893903907228e-17
0.1268253650730146,-5.551115123125783e-17
0.1270254050810162,-6.938893903907228e-17
0.12722544508901779,-5.551115123125783e-17
0.1274254850970194,-6.938893903907228e-17
0.127625525105021,-6.938893903907228e-17
0.1278255651130226,-6.938893903907228e-17
0.1280256051210242,-5.551115123125783e-17
0.1282256451290258,-6.938893903907228e-17
0.1284256851370274,-5.551115123125783e-17
0.128625725145029,-4.163336342344337e-17
0.1288257651530306,-5.551115123125783e-17
0.1290258051610322,-4.163336342344337e-17
0.1292258451690338,-5.551115123125783e-17
0.1294258851770354,-5.551115123125783e-17
0.129625925185037,-4.163336342344337e-17
0.1298259651930386,-5.551115123125783e-17
0.1300260052010402,-5.551115123125783e-17
0.1302260452090418,-4.163336342344337e-17
0.1304260852170434,-5.551115123125783e-17
0.130626125225045,-5.551115123125783e-17
0.1308261652330466,-5.551115123125783e-17
0.13102620524104822,-5.551115123125783e-17
0.1312262452490498,-4.163336342344337e-17
0.1314262852570514,-4.163336342344337e-17
0.131626325265053,-4.163336342344337e-17
0.1318263652730546,-5.551115123125783e-17
0.13202640528105622,-4.163336342344337e-17
0.1322264452890578,-5.551115123125783e-17
0.13242648529705942,-5.551115123125783e-17
0.132626525305061,-4.163336342344337e-17
0.1328265653130626,-5.551115123125783e-17
0.1330266053210642,-5.551115123125783e-17
0.1332266453290658,-5.551115123125783e-17
0.13342668533706742,-5.551115123125783e-17
0.133626725345069,-5.551115123125783e-17
0.13382676535307061,-4.163336342344337e-17
0.1340268053610722,-5.551115123125783e-17
0.1342268453690738,-5.551115123125783e-17
0.13442688537707542,-5.551115123125783e-17
0.134626925385077,-5.551115123125783e-17
0.13482696539307862,-5.551115123125783e-17
0.1350270054010802,-5.551115123125783e-17
0.13522704540908181,-6.938893903907228e-17
0.1354270854170834,-6.938893903907228e-17
0.135627125425085,-6.938893903907228e-17
0.13582716543308662,-6.938893903907228e-17
0.1360272054410882,-6.938893903907228e-17
0.13622724544908982,-6.938893903907228e-17
0.1364272854570914,-6.938893903907228e-17
0.136627325465093,-8.326672684688674e-17
0.13682736547309463,-8.326672684688674e-17
0.1370274054810962,-8.326672684688674e-17
0.13722744548909782,-8.326672684688674e-17
0.1374274854970994,-8.326672684688674e-17
0.13762752550510102,-8.326672684688674e-17
0.1378275655131026,-8.326672684688674e-17
0.1380276055211042,-8.326672684688674e-17
0.13822764552910582,-8.326672684688674e-17
0.1384276855371074,-8.326672684688674e-17
0.13862772554510902,-9.71445146547012e-17
0.1388277655531106,-9.71445146547012e-17
0.13902780556111222,-1.1102230246251565e-16
0.13922784556911383,-9.71445146547012e-17
0.1394278855771154,-1.1102230246251565e-16
0.13962792558511702,-1.1102230246251565e-16
0.1398279655931186,-1.1102230246251565e-16
0.14002800560112022,-1.1102230246251565e-16
0.14022804560912183,-1.1102230246251565e-16
0.14042808561712342,-1.249000902703301e-16
0.14062812562512503,-1.1102230246251565e-16
0.1408281656331266,-1.1102230246251565e-16
0.14102820564112822,-1.1102230246251565e-16
0.1412282456491298,-1.249000902703301e-16
0.14142828565713142,-1.249000902703301e-16
0.14162832566513303,-1.3877787807814457e-16
0.14182836567313462,-1.3877787807814457e-16
0.14202840568113623,-1.3877787807814457e-16
0.1422284456891378,-1.3877787807814457e-16
0.14242848569713942,-1.3877787807814457e-16
0.14262852570514103,-1.5265566588595902e-16
0.14282856571314262,-1.5265566588595902e-16
0.14302860572114423,-1.6653345369377348e-16
0.14322864572914581,-1.5265566588595902e-16
0.14342868573714743,-1.5265566588595902e-16
0.143628725745149,-1.5265566588595902e-16
0.14382876575315062,-1.5265566588595902e-16
0.14402880576115223,-1.5265566588595902e-16
0.14422884576915382,-1.5265566588595902e-16
0.14442888577715543,-1.6653345369377348e-16
0.14462892578515701,-1.5265566588595902e-16
0.14482896579315863,-1.5265566588595902e-16
0.14502900580116024,-1.5265566588595902e-16
0.14522904580916182,-1.6653345369377348e-16
0.14542908581716343,-1.5265566588595902e-16
0.14562912582516502,-1.5265566588595902e-16
0.14582916583316663,-1.6653345369377348e-16
0.14602920584116824,-1.5265566588595902e-16
0.14622924584916983,-1.5265566588595902e-16
0.14642928585717144,-1.5265566588595902e-16
0.14662932586517302,-1.6653345369377348e-16
0.14682936587317463,-1.3877787807814457e-16
0.14702940588117622,-1.3877787807814457e-16
0.14722944588917783,-1.5265566588595902e-16
0.14742948589717944,-1.3877787807814457e-16
0.14762952590518102,-1.3877787807814457e-16
0.14782956591318264,-1.5265566588595902e-16
0.14802960592118422,-1.3877787807814457e-16
0.14822964592918583,-1.3877787807814457e-16
0.14842968593718744,-1.3877787807814457e-16
0.14862972594518903,-1.3877787807814457e-16
0.14882976595319064,-1.3877787807814457e-16
0.14902980596119222,-1.5265566588595902e-16
0.14922984596919384,-1.5265566588595902e-16
0.14942988597719542,-1.3877787807814457e-16
0.14962992598519703,-1.3877787807814457e-16
0.14982996599319864,-1.3877787807814457e-16
0.15003000600120023,-1.249000902703301e-16
0.15023004600920184,-1.3877787807814457e-16
0.15043008601720342,-1.1102230246251565e-16
0.15063012602520504,-1.1102230246251565e-16
0.15083016603320665,-9.71445146547012e-17
0.15103020604120823,-1.1102230246251565e-16
0.15123024604920984,-9.71445146547012e-17
0.15143028605721143,-1.1102230246251565e-16
0.15163032606521304,-9.71445146547012e-17
0.15183036607321462,-1.1102230246251565e-16
0.15203040608121624,-1.1102230246251565e-16
0.15223044608921785,-1.1102230246251565e-16
0.15243048609721943,-9.71445146547012e-17
0.15263052610522104,-9.71445146547012e-17
0.15283056611322263,-8.326672684688674e-17
0.15303060612122424,-9.71445146547012e-17
0.15323064612922585,-6.938893903907228e-17
0.15343068613722743,-6.938893903907228e-17
0.15363072614522905,-5.551115123125783e-17
0.15383076615323063,-5.551115123125783e-17
0.15403080616123224,-5.551115123125783e-17
0.15423084616923385,-5.551115123125783e-17
0.15443088617723544,-5.551115123125783e-17
0.15463092618523705,-4.163336342344337e-17
0.15483096619323863,-5.551115123125783e-17
0.15503100620124025,-4.163336342344337e-17
0.15523104620924183,-5.551115123125783e-17
0.15543108621724344,-4.163336342344337e-17
0.15563112622524505,-2.7755575615628914e-17
0.15583116623324664,-1.3877787807814457e-17
0.15603120624124825,0.0
0.15623124624924983,0.0
0.15643128625725145,0.0
0.15663132626525306,0.0
0.15683136627325464,0.0
0.15703140628125625,0.0
0.15723144628925784,-1.3877787807814457e-17
0.15743148629725945,0.0
0.15763152630526103,0.0
0.15783156631326264,0.0
0.15803160632126426,0.0
0.15823164632926584,0.0
0.15843168633726745,0.0
0.15863172634526904,1.3877787807814457e-17
0.15883176635327065,1.3877787807814457e-17
0.15903180636127226,1.3877787807814457e-17
0.15923184636927384,2.7755575615628914e-17
0.15943188637727546,2.7755575615628914e-17
0.15963192638527704,2.7755575615628914e-17
0.15983196639327865,2.7755575615628914e-17
0.16003200640128026,2.7755575615628914e-17
0.16023204640928185,2.7755575615628914e-17
0.16043208641728346,2.7755575615628914e-17
0.16063212642528504,2.7755575615628914e-17
0.16083216643328666,2.7755575615628914e-17
0.16103220644128824,2.7755575615628914e-17
0.16123224644928985,2.7755575615628914e-17
0.16143228645729146,2.7755575615628914e-17
0.16163232646529305,1.3877787807814457e-17
0.16183236647329466,1.3877787807814457e-17
0.16203240648129624,1.3877787807814457e-17
0.16223244648929785,1.3877787807814457e-17
0.16243248649729947,2.7755575615628914e-17
0.16263252650530105,2.7755575615628914e-17
0.16283256651330266,2.7755575615628914e-17
0.16303260652130425,4.163336342344337e-17
0.16323264652930586,2.7755575615628914e-17
0.16343268653730744,2.7755575615628914e-17
0.16363272654530905,1.3877787807814457e-17
0.16383276655331067,0.0
0.16403280656131225,0.0
0.16423284656931386,1.3877787807814457e-17
0.16443288657731545,1.3877787807814457e-17
0.16463292658531706,1.3877787807814457e-17
0.16483296659331867,-1.3877787807814457e-17
0.16503300660132025,-1.3877787807814457e-17
0.16523304660932187,-1.3877787807814457e-17
0.16543308661732345,0.0
0.16563312662532506,0.0
0.16583316663332665,-1.3877787807814457e-17
0.16603320664132826,-1.3877787807814457e-17
0.16623324664932987,-2.7755575615628914e-17
0.16643328665733145,-2.7755575615628914e-17
0.16663332666533306,-4.163336342344337e-17
0.16683336667333465,-4.163336342344337e-17
0.16703340668133626,-5.551115123125783e-17
0.16723344668933787,-5.551115123125783e-17
0.16743348669733946,-6.938893903907228e-17
0.16763352670534107,-6.938893903907228e-17
0.16783356671334265,-6.938893903907228e-17
0.16803360672134426,-8.326672684688674e-17
0.16823364672934588,-8.326672684688674e-17
0.16843368673734746,-9.71445146547012e-17
0.16863372674534907,-1.1102230246251565e-16
0.16883376675335066,-1.249000902703301e-16
0.16903380676135227,-1.249000902703301e-16
0.16923384676935385,-1.3877787807814457e-16
0.16943388677735546,-1.3877787807814457e-16
0.16963392678535708,-1.3877787807814457e-16
0.16983396679335866,-1.3877787807814457e-16
0.17003400680136027,-1.3877787807814457e-16
0.17023404680936186,-1.3877787807814457e-16
0.17043408681736347,-1.5265566588595902e-16
0.17063412682536508,-1.3877787807814457e-16
0.17083416683336666,-1.3877787807814457e-16
0.17103420684136827,-1.3877787807814457e-16
0.17123424684936986,-1.3877787807814457e-16
0.17143428685737147,-1.3877787807814457e-16
0.17163432686537305,-1.5265566588595902e-16
0.17183436687337467,-1.3877787807814457e-16
0.17203440688137628,-1.3877787807814457e-16
0.17223444688937786,-1.5265566588595902e-16
0.17243448689737947,-1.3877787807814457e-16
0.17263452690538106,-1.5265566588595902e-16
0.17283456691338267,-1.5265566588595902e-16
0.17303460692138428,-1.3877787807814457e-16
0.17323464692938587,-1.5265566588595902e-16
0.17343468693738748,-1.3877787807814457e-16
0.17363472694538906,-1.5265566588595902e-16
0.17383476695339067,-1.5265566588595902e-16
0.17403480696139226,-1.3877787807814457e-16
0.17423484696939387,-1.5265566588595902e-16
0.17443488697739548,-1.5265566588595902e-16
0.17463492698539707,-1.6653345369377348e-16
0.17483496699339868,-1.6653345369377348e-16
0.17503500700140026,-1.6653345369377348e-16
0.17523504700940187,-1.6653345369377348e-16
0.17543508701740348,-1.8041124150158794e-16
0.17563512702540507,-1.8041124150158794e-16
0.17583516703340668,-1.8041124150158794e-16
0.17603520704140826,-1.8041124150158794e-16
0.17623524704940988,-1.8041124150158794e-16
0.1764352870574115,-1.8041124150158794e-16
0.17663532706541307,-1.8041124150158794e-16
0.17683536707341468,-1.8041124150158794e-16
0.17703540708141627,-1.8041124150158794e-16
0.17723544708941788,-1.8041124150158794e-16
0.17743548709741946,-1.8041124150158794e-16
0.17763552710542108,-1.8041124150158794e-16
0.1778355671134227,-1.8041124150158794e-16
0.17803560712142427,-1.8041124150158794e-16
0.17823564712942588,-1.942890293094024e-16
0.17843568713742747,-1.942890293094024e-16
0.17863572714542908,-1.942890293094024e-16
0.1788357671534307,-1.8041124150158794e-16
0.17903580716143228,-1.6653345369377348e-16
0.1792358471694339,-1.5265566588595902e-16
0.17943588717743547,-1.5265566588595902e-16
0.17963592718543708,-1.5265566588595902e-16
0.17983596719343867,-1.5265566588595902e-16
0.18003600720144028,-1.5265566588595902e-16
0.1802360472094419,-1.6653345369377348e-16
0.18043608721744347,-1.5265566588595902e-16
0.1806361272254451,-1.3877787807814457e-16
0.18083616723344667,-1.3877787807814457e-16
0.18103620724144828,-1.3877787807814457e-16
0.1812362472494499,-1.5265566588595902e-16
0.18143628725745148,-1.3877787807814457e-16
0.1816363272654531,-1.5265566588595902e-16
0.18183636727345467,-1.3877787807814457e-16
0.1820364072814563,-1.3877787807814457e-16
0.1822364472894579,-1.3877787807814457e-16
0.18243648729745948,-1.5265566588595902e-16
0.1826365273054611,-1.3877787807814457e-16
0.18283656731346268,-1.249000902703301e-16
0.1830366073214643,-1.249000902703301e-16
0.18323664732946587,-1.3877787807814457e-16
0.18343668733746749,-1.249000902703301e-16
0.1836367273454691,-1.5265566588595902e-16
0.18383676735347068,-1.1102230246251565e-16
0.1840368073614723,-1.249000902703301e-16
0.18423684736947388,-1.249000902703301e-16
0.1844368873774755,-9.71445146547012e-17
0.1846369273854771,-1.249000902703301e-16
0.18483696739347868,-1.1102230246251565e-16
0.1850370074014803,-9.71445146547012e-17
0.18523704740948188,-1.1102230246251565e-16
0.1854370874174835,-9.71445146547012e-17
0.18563712742548508,-9.71445146547012e-17
0.1858371674334867,-8.326672684688674e-17
0.1860372074414883,-8.326672684688674e-17
0.18623724744948988,-9.71445146547012e-17
0.1864372874574915,-9.71445146547012e-17
0.18663732746549308,-9.71445146547012e-17
0.1868373674734947,-6.938893903907228e-17
0.1870374074814963,-6.938893903907228e-17
0.1872374474894979,-5.551115123125783e-17
0.1874374874974995,-8.326672684688674e-17
0.18763752750550108,-6.938893903907228e-17
0.1878375675135027,-5.551115123125783e-17
0.18803760752150428,-8.326672684688674e-17
0.1882376475295059,-6.938893903907228e-17
0.1884376875375075,-6.938893903907228e-17
0.1886377275455091,-6.938893903907228e-17
0.1888377675535107,-6.938893903907228e-17
0.18903780756151228,-6.938893903907228e-17
0.1892378475695139,-6.938893903907228e-17
0.1894378875775155,-6.938893903907228e-17
0.1896379275855171,-6.938893903907228e-17
0.1898379675935187,-6.938893903907228e-17
0.1900380076015203,-8.326672684688674e-17
0.1902380476095219,-5.551115123125783e-17
0.1904380876175235,-5.551115123125783e-17
0.1906381276255251,-5.551115123125783e-17
0.1908381676335267,-8.326672684688674e-17
0.1910382076415283,-5.551115123125783e-17
0.1912382476495299,-6.938893903907228e-17
0.1914382876575315,-6.938893903907228e-17
0.1916383276655331,-8.326672684688674e-17
0.1918383676735347,-5.551115123125783e-17
0.1920384076815363,-6.938893903907228e-17
0.1922384476895379,-6.938893903907228e-17
0.1924384876975395,-6.938893903907228e-17
0.1926385277055411,-8.326672684688674e-17
0.1928385677135427,-6.938893903907228e-17
0.1930386077215443,-5.551115123125783e-17
0.1932386477295459,-8.326672684688674e-17
0.1934386877375475,-8.326672684688674e-17
0.1936387277455491,-8.326672684688674e-17
0.1938387677535507,-6.938893903907228e-17
0.1940388077615523,-5.551115123125783e-17
0.1942388477695539,-8.326672684688674e-17
0.1944388877775555,-6.938893903907228e-17
0.1946389277855571,-9.71445146547012e-17
0.1948389677935587,-1.1102230246251565e-16
0.1950390078015603,-1.1102230246251565e-16
0.19523904780956192,-1.1102230246251565e-16
0.1954390878175635,-1.1102230246251565e-16
0.1956391278255651,-1.1102230246251565e-16
0.1958391678335667,-1.249000902703301e-16
0.1960392078415683,-1.1102230246251565e-16
0.19623924784956992,-1.1102230246251565e-16
0.1964392878575715,-1.3877787807814457e-16
0.19663932786557312,-1.249000902703301e-16
0.1968393678735747,-1.249000902703301e-16
0.1970394078815763,-1.3877787807814457e-16
0.1972394478895779,-1.3877787807814457e-16
0.1974394878975795,-1.249000902703301e-16
0.19763952790558112,-1.249000902703301e-16
0.1978395679135827,-1.3877787807814457e-16
0.19803960792158432,-1.249000902703301e-16
0.1982396479295859,-1.249000902703301e-16
0.1984396879375875,-1.249000902703301e-16
0.19863972794558912,-1.249000902703301e-16
0.1988397679535907,-1.3877787807814457e-16
0.19903980796159232,-1.6653345369377348e-16
0.1992398479695939,-1.6653345369377348e-16
0.19943988797759551,-1.942890293094024e-16
0.1996399279855971,-1.942890293094024e-16
0.1998399679935987,-1.942890293094024e-16
0.20004000800160032,-1.942890293094024e-16
0.2002400480096019,-1.942890293094024e-16
0.20044008801760352,-1.6653345369377348e-16
0.2006401280256051,-1.6653345369377348e-16
0.20084016803360671,-1.942890293094024e-16
0.20104020804160833,-1.942890293094024e-16
0.2012402480496099,-1.942890293094024e-16
0.20144028805761152,-1.942890293094024e-16
0.2016403280656131,-1.942890293094024e-16
0.20184036807361472,-1.942890293094024e-16
0.2020404080816163,-1.942890293094024e-16
0.2022404480896179,-1.942890293094024e-16
0.20244048809761953,-1.942890293094024e-16
0.2026405281056211,-2.220446049250313e-16
0.20284056811362272,-2.220446049250313e-16
0.2030406081216243,-2.220446049250313e-16
0.20324064812962592,-2.220446049250313e-16
0.20344068813762753,-2.220446049250313e-16
0.2036407281456291,-2.220446049250313e-16
0.20384076815363072,-2.220446049250313e-16
0.2040408081616323,-1.942890293094024e-16
0.20424084816963392,-2.220446049250313e-16
0.20444088817763553,-2.220446049250313e-16
0.20464092818563712,-2.220446049250313e-16
0.20484096819363873,-2.220446049250313e-16
0.2050410082016403,-2.220446049250313e-16
0.20524104820964192,-2.220446049250313e-16
0.2054410882176435,-2.498001805406602e-16
0.20564112822564512,-2.498001805406602e-16
0.20584116823364673,-2.498001805406602e-16
0.20604120824164832,-2.498001805406602e-16
0.20624124824964993,-2.498001805406602e-16
0.2064412882576515,-2.498001805406602e-16
0.20664132826565312,-2.498001805406602e-16
0.20684136827365474,-2.498001805406602e-16
0.20704140828165632,-2.498001805406602e-16
0.20724144828965793,-2.220446049250313e-16
0.20744148829765952,-2.498001805406602e-16
0.20764152830566113,-2.498001805406602e-16
0.2078415683136627,-2.498001805406602e-16
0.20804160832166432,-2.498001805406602e-16
0.20824164832966593,-2.220446049250313e-16
0.20844168833766752,-2.498001805406602e-16
0.20864172834566913,-2.498001805406602e-16
0.20884176835367071,-2.220446049250313e-16
0.20904180836167233,-2.220446049250313e-16
0.20924184836967394,-2.220446049250313e-16
0.20944188837767552,-2.220446049250313e-16
0.20964192838567713,-2.498001805406602e-16
0.20984196839367872,-2.498001805406602e-16
0.21004200840168033,-2.220446049250313e-16
0.21024204840968191,-2.498001805406602e-16
0.21044208841768353,-2.498001805406602e-16
0.21064212842568514,-2.220446049250313e-16
0.21084216843368672,-2.498001805406602e-16
0.21104220844168833,-2.498001805406602e-16
0.21124224844968992,-2.498001805406602e-16
0.21144228845769153,-2.498001805406602e-16
0.21164232846569314,-2.498001805406602e-16
0.21184236847369473,-2.220446049250313e-16
0.21204240848169634,-2.220446049250313e-16
0.21224244848969792,-2.220446049250313e-16
0.21244248849769953,-2.220446049250313e-16
0.21264252850570114,-2.498001805406602e-16
0.21284256851370273,-2.220446049250313e-16
0.21304260852170434,-1.942890293094024e-16
0.21324264852970592,-1.6653345369377348e-16
0.21344268853770754,-1.6653345369377348e-16
0.21364272854570912,-1.3877787807814457e-16
0.21384276855371073,-1.6653345369377348e-16
0.21404280856171234,-1.6653345369377348e-16
0.21424284856971393,-1.3877787807814457e-16
0.21444288857771554,-1.3877787807814457e-16
0.21464292858571712,-1.3877787807814457e-16
0.21484296859371874,-1.6653345369377348e-16
0.21504300860172035,-1.3877787807814457e-16
0.21524304860972193,-1.6653345369377348e-16
0.21544308861772354,-1.6653345369377348e-16
0.21564312862572513,-1.3877787807814457e-16
0.21584316863372674,-1.6653345369377348e-16
0.21604320864172832,-1.6653345369377348e-16
0.21624324864972994,-1.6653345369377348e-16
0.21644328865773155,-1.3877787807814457e-16
0.21664332866573313,-1.6653345369377348e-16
0.21684336867373474,-1.6653345369377348e-16
0.21704340868173633,-1.6653345369377348e-16
0.21724344868973794,-1.6653345369377348e-16
0.21744348869773955,-1.6653345369377348e-16
0.21764352870574113,-1.6653345369377348e-16
0.21784356871374275,-1.6653345369377348e-16
0.21804360872174433,-1.3877787807814457e-16
0.21824364872974594,-1.3877787807814457e-16
0.21844368873774755,-1.6653345369377348e-16
0.21864372874574914,-1.3877787807814457e-16
0.21884376875375075,-1.3877787807814457e-16
0.21904380876175233,-1.3877787807814457e-16
0.21924384876975395,-1.6653345369377348e-16
0.21944388877775553,-1.3877787807814457e-16
0.21964392878575714,-1.6653345369377348e-16
0.21984396879375875,-1.3877787807814457e-16
0.22004400880176034,-1.3877787807814457e-16
0.22024404880976195,-1.3877787807814457e-16
0.22044408881776353,-1.6653345369377348e-16
0.22064412882576515,-1.6653345369377348e-16
0.22084416883376676,-1.6653345369377348e-16
0.22104420884176834,-1.6653345369377348e-16
0.22124424884976995,-1.6653345369377348e-16
0.22144428885777154,-1.6653345369377348e-16
0.22164432886577315,-1.6653345369377348e-16
0.22184436887377473,-1.942890293094024e-16
0.22204440888177635,-1.942890293094024e-16
0.22224444888977796,-1.6653345369377348e-16
0.22244448889777954,-1.6653345369377348e-16
0.22264452890578115,-1.6653345369377348e-16
0.22284456891378274,-1.6653345369377348e-16
0.22304460892178435,-1.942890293094024e-16
0.22324464892978596,-1.6653345369377348e-16
0.22344468893778754,-1.6653345369377348e-16
0.22364472894578916,-1.942890293094024e-16
0.22384476895379074,-2.220446049250313e-16
0.22404480896179235,-1.942890293094024e-16
0.22424484896979394,-1.942890293094024e-16
0.22444488897779555,-1.942890293094024e-16
0.22464492898579716,-1.942890293094024e-16
0.22484496899379874,-1.942890293094024e-16
0.22504500900180036,-2.220446049250313e-16
0.22524504900980194,-1.942890293094024e-16
0.22544508901780355,-1.942890293094024e-16
0.22564512902580516,-1.942890293094024e-16
0.22584516903380675,-1.942890293094024e-16
0.22604520904180836,-1.942890293094024e-16
0.22624524904980994,-1.942890293094024e-16
0.22644528905781156,-1.942890293094024e-16
0.22664532906581317,-1.942890293094024e-16
0.22684536907381475,-2.220446049250313e-16
0.22704540908181636,-2.498001805406602e-16
0.22724544908981795,-2.498001805406602e-16
0.22744548909781956,-2.498001805406602e-16
0.22764552910582114,-2.498001805406602e-16
0.22784556911382275,-2.498001805406602e-16
0.22804560912182437,-2.498001805406602e-16
0.22824564912982595,-2.220446049250313e-16
0.22844568913782756,-2.498001805406602e-16
0.22864572914582915,-2.498001805406602e-16
0.22884576915383076,-2.498001805406602e-16
0.22904580916183237,-2.498001805406602e-16
0.22924584916983395,-2.498001805406602e-16
0.22944588917783557,-2.498001805406602e-16
0.22964592918583715,-2.498001805406602e-16
0.22984596919383876,-2.498001805406602e-16
0.23004600920184035,-2.220446049250313e-16
0.23024604920984196,-2.498001805406602e-16
0.23044608921784357,-2.498001805406602e-16
0.23064612922584515,-2.498001805406602e-16
0.23084616923384677,-2.220446049250313e-16
0.23104620924184835,-2.498001805406602e-16
0.23124624924984996,-2.498001805406602e-16
0.23144628925785157,-2.498001805406602e-16
0.23164632926585316,-2.498001805406602e-16
0.23184636927385477,-2.498001805406602e-16
0.23204640928185635,-2.220446049250313e-16
0.23224644928985796,-2.498001805406602e-16
0.23244648929785958,-2.498001805406602e-16
0.23264652930586116,-2.498001805406602e-16
0.23284656931386277,-2.498001805406602e-16
0.23304660932186436,-2.498001805406602e-16
0.23324664932986597,-2.498001805406602e-16
0.23344668933786755,-2.498001805406602e-16
0.23364672934586916,-2.498001805406602e-16
0.23384676935387078,-2.498001805406602e-16
0.23404680936187236,-2.498001805406602e-16
0.23424684936987397,-2.498001805406602e-16
0.23444688937787556,-2.498001805406602e-16
0.23464692938587717,-2.220446049250313e-16
0.23484696939387878,-2.220446049250313e-16
0.23504700940188036,-2.220446049250313e-16
0.23524704940988198,-2.220446049250313e-16
0.23544708941788356,-2.220446049250313e-16
0.23564712942588517,-2.220446049250313e-16
0.23584716943388676,-2.220446049250313e-16
0.23604720944188837,-2.220446049250313e-16
0.23624724944988998,-2.220446049250313e-16
0.23644728945789156,-2.220446049250313e-16
0.23664732946589317,-2.220446049250313e-16
0.23684736947389476,-2.220446049250313e-16
0.23704740948189637,-2.220446049250313e-16
0.23724744948989798,-1.942890293094024e-16
0.23744748949789957,-2.220446049250313e-16
0.23764752950590118,-2.220446049250313e-16
0.23784756951390276,-2.220446049250313e-16
0.23804760952190437,-2.220446049250313e-16
0.23824764952990596,-2.220446049250313e-16
0.23844768953790757,-2.220446049250313e-16
0.23864772954590918,-2.220446049250313e-16
0.23884776955391077,-2.220446049250313e-16
0.23904780956191238,-1.942890293094024e-16
0.23924784956991396,-1.942890293094024e-16
0.23944788957791557,-2.220446049250313e-16
0.23964792958591719,-2.220446049250313e-16
0.23984796959391877,-2.220446049250313e-16
0.24004800960192038,-2.220446049250313e-16
0.24024804960992197,-2.220446049250313e-16
0.24044808961792358,-2.220446049250313e-16
0.2406481296259252,-2.220446049250313e-16
0.24084816963392677,-2.220446049250313e-16
0.24104820964192838,-2.220446049250313e-16
0.24124824964992997,-2.220446049250313e-16
0.24144828965793158,-2.220446049250313e-16
0.24164832966593316,-2.220446049250313e-16
0.24184836967393478,-2.220446049250313e-16
0.2420484096819364,-2.220446049250313e-16
0.24224844968993797,-2.220446049250313e-16
0.24244848969793958,-2.220446049250313e-16
0.24264852970594117,-2.220446049250313e-16
0.24284856971394278,-2.220446049250313e-16
0.2430486097219444,-2.220446049250313e-16
0.24324864972994598,-2.498001805406602e-16
0.2434486897379476,-2.220446049250313e-16
0.24364872974594917,-2.220446049250313e-16
0.24384876975395078,-2.498001805406602e-16
0.24404880976195237,-2.220446049250313e-16
0.24424884976995398,-2.220446049250313e-16
0.2444488897779556,-2.220446049250313e-16
0.24464892978595718,-2.498001805406602e-16
0.2448489697939588,-2.220446049250313e-16
0.24504900980196037,-2.220446049250313e-16
0.24524904980996198,-2.498001805406602e-16
0.2454490898179636,-2.498001805406602e-16
0.24564912982596518,-2.7755575615628914e-16
0.2458491698339668,-2.7755575615628914e-16
0.24604920984196837,-2.498001805406602e-16
0.24624924984997,-2.7755575615628914e-16
0.24644928985797157,-2.7755575615628914e-16
0.24664932986597318,-2.7755575615628914e-16
0.2468493698739748,-2.7755575615628914e-16
0.24704940988197638,-3.0531133177191805e-16
0.247249449889978,-3.0531133177191805e-16
0.24744948989797957,-2.7755575615628914e-16
0.24764952990598119,-2.7755575615628914e-16
0.2478495699139828,-2.7755575615628914e-16
0.24804960992198438,-2.7755575615628914e-16
0.248249649929986,-2.7755575615628914e-16
0.24844968993798758,-3.0531133177191805e-16
0.2486497299459892,-3.0531133177191805e-16
0.2488497699539908,-3.0531133177191805e-16
0.24904980996199239,-3.0531133177191805e-16
0.249249849969994,-2.7755575615628914e-16
0.24944988997799558,-2.7755575615628914e-16
0.2496499299859972,-2.7755575615628914e-16
0.24984996999399878,-2.7755575615628914e-16
0.2500500100020004,-2.7755575615628914e-16
0.250250050010002,-3.0531133177191805e-16
0.2504500900180036,-3.0531133177191805e-16
0.25065013002600517,-3.0531133177191805e-16
0.2508501700340068,-3.3306690738754696e-16
0.2510502100420084,-3.0531133177191805e-16
0.25125025005001,-3.0531133177191805e-16
0.2514502900580116,-3.0531133177191805e-16
0.2516503300660132,-3.0531133177191805e-16
0.2518503700740148,-3.0531133177191805e-16
0.2520504100820164,-3.3306690738754696e-16
0.252250450090018,-3.0531133177191805e-16
0.2524504900980196,-3.0531133177191805e-16
0.2526505301060212,-3.0531133177191805e-16
0.2528505701140228,-3.0531133177191805e-16
0.2530506101220244,-3.3306690738754696e-16
0.253250650130026,-3.0531133177191805e-16
0.25345069013802757,-3.0531133177191805e-16
0.2536507301460292,-3.0531133177191805e-16
0.2538507701540308,-3.0531133177191805e-16
0.2540508101620324,-3.0531133177191805e-16
0.254250850170034,-3.0531133177191805e-16
0.25445089017803557,-3.0531133177191805e-16
0.2546509301860372,-3.3306690738754696e-16
0.2548509701940388,-3.3306690738754696e-16
0.2550510102020404,-3.3306690738754696e-16
0.255251050210042,-3.3306690738754696e-16
0.2554510902180436,-3.0531133177191805e-16
0.2556511302260452,-3.3306690738754696e-16
0.2558511702340468,-3.608224830031759e-16
0.2560512102420484,-3.3306690738754696e-16
0.25625125025005,-3.608224830031759e-16
0.2564512902580516,-3.608224830031759e-16
0.2566513302660532,-3.3306690738754696e-16
0.2568513702740548,-3.608224830031759e-16
0.2570514102820564,-3.608224830031759e-16
0.257251450290058,-3.885780586188048e-16
0.2574514902980596,-3.885780586188048e-16
0.2576515303060612,-3.3306690738754696e-16
0.2578515703140628,-3.608224830031759e-16
0.2580516103220644,-3.3306690738754696e-16
0.25825165033006603,-3.3306690738754696e-16
0.2584516903380676,-3.3306690738754696e-16
0.2586517303460692,-3.608224830031759e-16
0.2588517703540708,-3.608224830031759e-16
0.2590518103620724,-3.608224830031759e-16
0.259251850370074,-3.608224830031759e-16
0.2594518903780756,-3.608224830031759e-16
0.2596519303860772,-3.608224830031759e-16
0.2598519703940788,-3.608224830031759e-16
0.2600520104020804,-3.608224830031759e-16
0.260252050410082,-3.608224830031759e-16
0.2604520904180836,-3.3306690738754696e-16
0.2606521304260852,-3.608224830031759e-16
0.2608521704340868,-3.3306690738754696e-16
0.26105221044208843,-3.608224830031759e-16
0.26125225045009,-3.3306690738754696e-16
0.2614522904580916,-3.608224830031759e-16
0.2616523304660932,-3.608224830031759e-16
0.2618523704740948,-3.608224830031759e-16
0.26205241048209643,-3.608224830031759e-16
0.262252450490098,-3.608224830031759e-16
0.2624524904980996,-3.608224830031759e-16
0.2626525305061012,-3.3306690738754696e-16
0.2628525705141028,-3.608224830031759e-16
0.26305261052210444,-3.3306690738754696e-16
0.263252650530106,-3.608224830031759e-16
0.2634526905381076,-3.3306690738754696e-16
0.2636527305461092,-3.608224830031759e-16
0.2638527705541108,-3.3306690738754696e-16
0.26405281056211244,-3.3306690738754696e-16
0.264252850570114,-3.3306690738754696e-16
0.2644528905781156,-3.608224830031759e-16
0.2646529305861172,-3.0531133177191805e-16
0.26485297059411883,-3.0531133177191805e-16
0.2650530106021204,-3.3306690738754696e-16
0.265253050610122,-3.3306690738754696e-16
0.2654530906181236,-3.0531133177191805e-16
0.2656531306261252,-3.0531133177191805e-16
0.26585317063412683,-3.0531133177191805e-16
0.2660532106421284,-3.0531133177191805e-16
0.26625325065013,-2.7755575615628914e-16
0.2664532906581316,-3.0531133177191805e-16
0.2666533306661332,-3.0531133177191805e-16
0.26685337067413484,-3.0531133177191805e-16
0.2670534106821364,-2.7755575615628914e-16
0.267253450690138,-3.0531133177191805e-16
0.2674534906981396,-2.7755575615628914e-16
0.26765353070614123,-2.7755575615628914e-16
0.26785357071414284,-3.0531133177191805e-16
0.2680536107221444,-3.0531133177191805e-16
0.268253650730146,-3.0531133177191805e-16
0.2684536907381476,-3.0531133177191805e-16
0.26865373074614923,-3.0531133177191805e-16
0.26885377075415084,-2.7755575615628914e-16
0.2690538107621524,-3.0531133177191805e-16
0.269253850770154,-2.7755575615628914e-16
0.2694538907781556,-2.220446049250313e-16
0.26965393078615724,-1.942890293094024e-16
0.26985397079415885,-1.942890293094024e-16
0.2700540108021604,-2.220446049250313e-16
0.270254050810162,-1.942890293094024e-16
0.27045409081816363,-2.220446049250313e-16
0.27065413082616524,-2.220446049250313e-16
0.2708541708341668,-1.942890293094024e-16
0.2710542108421684,-1.942890293094024e-16
0.27125425085017,-2.220446049250313e-16
0.27145429085817163,-2.220446049250313e-16
0.27165433086617324,-1.942890293094024e-16
0.2718543708741748,-1.942890293094024e-16
0.2720544108821764,-1.942890293094024e-16
0.272254450890178,-2.220446049250313e-16
0.27245449089817964,-1.942890293094024e-16
0.27265453090618125,-1.942890293094024e-16
0.2728545709141828,-1.942890293094024e-16
0.2730546109221844,-1.942890293094024e-16
0.273254650930186,-1.942890293094024e-16
0.27345469093818764,-1.942890293094024e-16
0.27365473094618925,-1.942890293094024e-16
0.2738547709541908,-1.942890293094024e-16
0.2740548109621924,-1.942890293094024e-16
0.27425485097019403,-1.942890293094024e-16
0.27445489097819564,-1.942890293094024e-16
0.27465493098619725,-1.942890293094024e-16
0.2748549709941988,-1.942890293094024e-16
0.2750550110022004,-1.942890293094024e-16
0.27525505101020203,-1.942890293094024e-16
0.27545509101820365,-2.220446049250313e-16
0.2756551310262052,-1.942890293094024e-16
0.2758551710342068,-1.942890293094024e-16
0.2760552110422084,-1.942890293094024e-16
0.27625525105021004,-1.942890293094024e-16
0.27645529105821165,-1.942890293094024e-16
0.2766553310662132,-1.942890293094024e-16
0.2768553710742148,-1.942890293094024e-16
0.27705541108221643,-2.220446049250313e-16
0.27725545109021804,-1.942890293094024e-16
0.27745549109821965,-2.220446049250313e-16
0.2776555311062212,-1.942890293094024e-16
0.2778555711142228,-1.942890293094024e-16
0.27805561112222443,-1.942890293094024e-16
0.27825565113022604,-1.942890293094024e-16
0.27845569113822766,-2.220446049250313e-16
0.2786557311462292,-1.942890293094024e-16
0.2788557711542308,-2.220446049250313e-16
0.27905581116223244,-2.220446049250313e-16
0.27925585117023405,-2.498001805406602e-16
0.27945589117823566,-2.220446049250313e-16
0.2796559311862372,-2.220446049250313e-16
0.27985597119423883,-2.498001805406602e-16
0.28005601120224044,-2.498001805406602e-16
0.28025605121024205,-2.220446049250313e-16
0.28045609121824366,-2.498001805406602e-16
0.2806561312262452,-2.498001805406602e-16
0.28085617123424683,-2.498001805406602e-16
0.28105621124224844,-2.220446049250313e-16
0.28125625125025006,-2.220446049250313e-16
0.2814562912582516,-2.498001805406602e-16
0.2816563312662532,-2.498001805406602e-16
0.28185637127425484,-2.220446049250313e-16
0.28205641128225645,-2.220446049250313e-16
0.28225645129025806,-2.220446049250313e-16
0.2824564912982596,-2.220446049250313e-16
0.2826565313062612,-2.498001805406602e-16
0.28285657131426284,-2.498001805406602e-16
0.28305661132226445,-2.7755575615628914e-16
0.28325665133026606,-2.7755575615628914e-16
0.2834566913382676,-2.7755575615628914e-16
0.28365673134626923,-2.498001805406602e-16
0.28385677135427084,-2.7755575615628914e-16
0.28405681136227245,-2.7755575615628914e-16
0.28425685137027407,-2.498001805406602e-16
0.2844568913782756,-2.498001805406602e-16
0.28465693138627723,-2.7755575615628914e-16
0.28485697139427885,-2.498001805406602e-16
0.28505701140228046,-2.7755575615628914e-16
0.28525705141028207,-2.498001805406602e-16
0.2854570914182836,-2.498001805406602e-16
0.28565713142628524,-2.498001805406602e-16
0.28585717143428685,-2.498001805406602e-16
0.28605721144228846,-2.498001805406602e-16
0.2862572514502901,-2.7755575615628914e-16
0.28645729145829163,-2.7755575615628914e-16
0.28665733146629324,-2.7755575615628914e-16
0.28685737147429485,-2.498001805406602e-16
0.28705741148229647,-2.498001805406602e-16
0.287257451490298,-2.7755575615628914e-16
0.28745749149829963,-2.7755575615628914e-16
0.28765753150630125,-2.498001805406602e-16
0.28785757151430286,-2.498001805406602e-16
0.28805761152230447,-2.498001805406602e-16
0.288257651530306,-2.7755575615628914e-16
0.28845769153830764,-2.7755575615628914e-16
0.28865773154630925,-2.7755575615628914e-16
0.28885777155431086,-2.7755575615628914e-16
0.28905781156231247,-2.7755575615628914e-16
0.28925785157031403,-2.7755575615628914e-16
0.28945789157831564,-2.7755575615628914e-16
0.28965793158631725,-2.7755575615628914e-16
0.28985797159431886,-2.498001805406602e-16
0.2900580116023205,-2.7755575615628914e-16
0.29025805161032203,-2.7755575615628914e-16
0.29045809161832364,-2.498001805406602e-16
0.29065813162632526,-2.7755575615628914e-16
0.29085817163432687,-2.498001805406602e-16
0.2910582116423285,-2.498001805406602e-16
0.29125825165033004,-2.498001805406602e-16
0.29145829165833165,-2.7755575615628914e-16
0.29165833166633326,-2.498001805406602e-16
0.29185837167433487,-2.498001805406602e-16
0.2920584116823365,-2.498001805406602e-16
0.29225845169033804,-2.498001805406602e-16
0.29245849169833965,-2.7755575615628914e-16
0.29265853170634126,-2.7755575615628914e-16
0.2928585717143429,-2.7755575615628914e-16
0.29305861172234443,-2.7755575615628914e-16
0.29325865173034604,-2.7755575615628914e-16
0.29345869173834765,-2.7755575615628914e-16
0.29365873174634927,-2.498001805406602e-16
0.2938587717543509,-2.498001805406602e-16
0.29405881176235243,-2.7755575615628914e-16
0.29425885177035405,-2.7755575615628914e-16
0.29445889177835566,-2.498001805406602e-16
0.29465893178635727,-2.498001805406602e-16
0.2948589717943589,-2.498001805406602e-16
0.29505901180236044,-2.498001805406602e-16
0.29525905181036205,-2.220446049250313e-16
0.29545909181836366,-2.220446049250313e-16
0.2956591318263653,-2.498001805406602e-16
0.2958591718343669,-2.220446049250313e-16
0.29605921184236844,-2.498001805406602e-16
0.29625925185037005,-2.220446049250313e-16
0.29645929185837167,-2.220446049250313e-16
0.2966593318663733,-2.220446049250313e-16
0.2968593718743749,-2.498001805406602e-16
0.29705941188237645,-2.498001805406602e-16
0.29725945189037806,-2.220446049250313e-16
0.29745949189837967,-2.220446049250313e-16
0.2976595319063813,-2.220446049250313e-16
0.2978595719143829,-2.498001805406602e-16
0.29805961192238445,-2.220446049250313e-16
0.29825965193038606,-2.498001805406602e-16
0.2984596919383877,-2.220446049250313e-16
0.2986597319463893,-2.220446049250313e-16
0.29885977195439084,-2.220446049250313e-16
0.29905981196239245,-2.220446049250313e-16
0.29925985197039406,-2.498001805406602e-16
0.2994598919783957,-2.498001805406602e-16
0.2996599319863973,-2.498001805406602e-16
0.29985997199439884,-2.498001805406602e-16
0.30006001200240046,-2.498001805406602e-16
0.30026005201040207,-2.498001805406602e-16
0.3004600920184037,-2.7755575615628914e-16
0.3006601320264053,-2.7755575615628914e-16
0.30086017203440685,-2.7755575615628914e-16
0.30106021204240846,-2.7755575615628914e-16
0.30126025205041007,-2.498001805406602e-16
0.3014602920584117,-2.7755575615628914e-16
0.3016603320664133,-2.498001805406602e-16
0.30186037207441485,-2.7755575615628914e-16
0.30206041208241646,-2.7755575615628914e-16
0.3022604520904181,-2.7755575615628914e-16
0.3024604920984197,-3.0531133177191805e-16
0.3026605321064213,-2.7755575615628914e-16
0.30286057211442285,-2.7755575615628914e-16
0.30306061212242447,-2.7755575615628914e-16
0.3032606521304261,-2.7755575615628914e-16
0.3034606921384277,-3.0531133177191805e-16
0.30366073214642925,-3.0531133177191805e-16
0.30386077215443086,-3.0531133177191805e-16
0.30406081216243247,-2.7755575615628914e-16
0.3042608521704341,-2.7755575615628914e-16
0.3044608921784357,-2.7755575615628914e-16
0.30466093218643725,-2.7755575615628914e-16
0.30486097219443886,-2.7755575615628914e-16
0.3050610122024405,-2.7755575615628914e-16
0.3052610522104421,-2.7755575615628914e-16
0.3054610922184437,-3.0531133177191805e-16
0.30566113222644525,-2.7755575615628914e-16
0.30586117223444687,-3.0531133177191805e-16
0.3060612122424485,-2.7755575615628914e-16
0.3062612522504501,-2.7755575615628914e-16
0.3064612922584517,-2.7755575615628914e-16
0.30666133226645326,-3.0531133177191805e-16
0.30686137227445487,-2.7755575615628914e-16
0.3070614122824565,-2.7755575615628914e-16
0.3072614522904581,-2.7755575615628914e-16
0.3074614922984597,-3.0531133177191805e-16
0.30766153230646126,-3.0531133177191805e-16
0.3078615723144629,-3.0531133177191805e-16
0.3080616123224645,-3.0531133177191805e-16
0.3082616523304661,-3.0531133177191805e-16
0.3084616923384677,-3.0531133177191805e-16
0.30866173234646926,-3.0531133177191805e-16
0.3088617723544709,-3.0531133177191805e-16
0.3090618123624725,-2.7755575615628914e-16
0.3092618523704741,-3.0531133177191805e-16
0.30946189237847566,-2.7755575615628914e-16
0.30966193238647727,-2.7755575615628914e-16
0.3098619723944789,-3.0531133177191805e-16
0.3100620124024805,-2.7755575615628914e-16
0.3102620524104821,-2.7755575615628914e-16
0.31046209241848366,-2.7755575615628914e-16
0.31066213242648527,-2.7755575615628914e-16
0.3108621724344869,-2.7755575615628914e-16
0.3110622124424885,-2.7755575615628914e-16
0.3112622524504901,-2.7755575615628914e-16
0.31146229245849166,-2.7755575615628914e-16
0.3116623324664933,-3.0531133177191805e-16
0.3118623724744949,-2.7755575615628914e-16
0.3120624124824965,-2.498001805406602e-16
0.3122624524904981,-2.7755575615628914e-16
0.31246249249849967,-2.7755575615628914e-16
0.3126625325065013,-2.7755575615628914e-16
0.3128625725145029,-3.0531133177191805e-16
0.3130626125225045,-2.498001805406602e-16
0.3132626525305061,-2.7755575615628914e-16
0.31346269253850767,-2.7755575615628914e-16
0.3136627325465093,-2.7755575615628914e-16
0.3138627725545109,-2.498001805406602e-16
0.3140628125625125,-2.498001805406602e-16
0.3142628525705141,-2.7755575615628914e-16
0.3144628925785157,-2.498001805406602e-16
0.3146629325865173,-2.498001805406602e-16
0.3148629725945189,-2.498001805406602e-16
0.3150630126025205,-2.7755575615628914e-16
0.31526305261052207,-2.7755575615628914e-16
0.3154630926185237,-2.7755575615628914e-16
0.3156631326265253,-2.498001805406602e-16
0.3158631726345269,-2.7755575615628914e-16
0.3160632126425285,-2.498001805406602e-16
0.31626325265053007,-2.7755575615628914e-16
0.3164632926585317,-2.7755575615628914e-16
0.3166633326665333,-2.7755575615628914e-16
0.3168633726745349,-2.498001805406602e-16
0.3170634126825365,-2.498001805406602e-16
0.3172634526905381,-2.7755575615628914e-16
0.3174634926985397,-2.498001805406602e-16
0.3176635327065413,-2.7755575615628914e-16
0.3178635727145429,-2.7755575615628914e-16
0.3180636127225445,-2.498001805406602e-16
0.3182636527305461,-2.498001805406602e-16
0.3184636927385477,-2.220446049250313e-16
0.3186637327465493,-2.220446049250313e-16
0.3188637727545509,-2.220446049250313e-16
0.3190638127625525,-2.498001805406602e-16
0.3192638527705541,-2.220446049250313e-16
0.3194638927785557,-2.220446049250313e-16
0.3196639327865573,-2.498001805406602e-16
0.3198639727945589,-2.498001805406602e-16
0.3200640128025605,-2.498001805406602e-16
0.3202640528105621,-2.220446049250313e-16
0.3204640928185637,-2.220446049250313e-16
0.3206641328265653,-2.498001805406602e-16
0.3208641728345669,-2.498001805406602e-16
0.3210642128425685,-2.498001805406602e-16
0.3212642528505701,-2.498001805406602e-16
0.3214642928585717,-2.498001805406602e-16
0.3216643328665733,-2.498001805406602e-16
0.3218643728745749,-2.220446049250313e-16
0.3220644128825765,-2.220446049250313e-16
0.3222644528905781,-2.220446049250313e-16
0.3224644928985797,-2.498001805406602e-16
0.3226645329065813,-2.220446049250313e-16
0.3228645729145829,-2.220446049250313e-16
0.3230646129225845,-2.498001805406602e-16
0.3232646529305861,-2.498001805406602e-16
0.3234646929385877,-2.498001805406602e-16
0.3236647329465893,-2.498001805406602e-16
0.32386477295459093,-2.7755575615628914e-16
0.3240648129625925,-2.498001805406602e-16
0.3242648529705941,-2.498001805406602e-16
0.3244648929785957,-2.220446049250313e-16
0.3246649329865973,-2.498001805406602e-16
0.32486497299459893,-2.498001805406602e-16
0.3250650130026005,-2.498001805406602e-16
0.3252650530106021,-2.498001805406602e-16
0.3254650930186037,-2.498001805406602e-16
0.3256651330266053,-2.498001805406602e-16
0.3258651730346069,-2.498001805406602e-16
0.3260652130426085,-2.7755575615628914e-16
0.3262652530506101,-2.498001805406602e-16
0.3264652930586117,-2.7755575615628914e-16
0.32666533306661333,-2.7755575615628914e-16
0.3268653730746149,-2.7755575615628914e-16
0.3270654130826165,-2.7755575615628914e-16
0.3272654530906181,-2.498001805406602e-16
0.3274654930986197,-2.7755575615628914e-16
0.32766553310662133,-2.498001805406602e-16
0.3278655731146229,-2.7755575615628914e-16
0.3280656131226245,-2.498001805406602e-16
0.3282656531306261,-2.7755575615628914e-16
0.3284656931386277,-2.7755575615628914e-16
0.32866573314662934,-2.7755575615628914e-16
0.3288657731546309,-2.498001805406602e-16
0.3290658131626325,-2.7755575615628914e-16
0.3292658531706341,-2.498001805406602e-16
0.3294658931786357,-2.7755575615628914e-16
0.32966593318663734,-2.7755575615628914e-16
0.3298659731946389,-2.498001805406602e-16
0.3300660132026405,-2.7755575615628914e-16
0.3302660532106421,-2.7755575615628914e-16
0.33046609321864373,-2.7755575615628914e-16
0.33066613322664534,-2.498001805406602e-16
0.3308661732346469,-2.7755575615628914e-16
0.3310662132426485,-2.7755575615628914e-16
0.3312662532506501,-2.7755575615628914e-16
0.33146629325865173,-2.7755575615628914e-16
0.3316663332666533,-2.498001805406602e-16
0.3318663732746549,-2.498001805406602e-16
0.3320664132826565,-2.498001805406602e-16
0.3322664532906581,-2.7755575615628914e-16
0.33246649329865974,-2.498001805406602e-16
0.3326665333066613,-2.498001805406602e-16
0.3328665733146629,-2.7755575615628914e-16
0.3330666133226645,-2.7755575615628914e-16
0.33326665333066613,-2.498001805406602e-16
0.33346669333866774,-2.498001805406602e-16
0.3336667333466693,-2.7755575615628914e-16
0.3338667733546709,-2.498001805406602e-16
0.3340668133626725,-2.7755575615628914e-16
0.33426685337067413,-2.7755575615628914e-16
0.33446689337867574,-2.7755575615628914e-16
0.3346669333866773,-2.7755575615628914e-16
0.3348669733946789,-2.7755575615628914e-16
0.3350670134026805,-2.7755575615628914e-16
0.33526705341068214,-2.7755575615628914e-16
0.33546709341868375,-2.7755575615628914e-16
0.3356671334266853,-2.498001805406602e-16
0.3358671734346869,-2.7755575615628914e-16
0.33606721344268853,-2.7755575615628914e-16
0.33626725345069014,-2.7755575615628914e-16
0.33646729345869175,-2.498001805406602e-16
0.3366673334666933,-2.7755575615628914e-16
0.3368673734746949,-2.7755575615628914e-16
0.33706741348269653,-2.7755575615628914e-16
0.33726745349069814,-2.7755575615628914e-16
0.3374674934986997,-2.7755575615628914e-16
0.3376675335067013,-2.7755575615628914e-16
0.3378675735147029,-2.7755575615628914e-16
0.33806761352270454,-2.7755575615628914e-16
0.33826765353070615,-2.7755575615628914e-16
0.3384676935387077,-2.7755575615628914e-16
0.3386677335467093,-2.498001805406602e-16
0.3388677735547109,-2.7755575615628914e-16
0.33906781356271254,-2.7755575615628914e-16
0.33926785357071415,-2.7755575615628914e-16
0.3394678935787157,-2.7755575615628914e-16
0.3396679335867173,-2.7755575615628914e-16
0.33986797359471893,-2.7755575615628914e-16
0.34006801360272054,-2.7755575615628914e-16
0.34026805361072215,-2.498001805406602e-16
0.3404680936187237,-2.498001805406602e-16
0.3406681336267253,-2.498001805406602e-16
0.34086817363472693,-2.7755575615628914e-16
0.34106821364272855,-2.7755575615628914e-16
0.34126825365073016,-2.498001805406602e-16
0.3414682936587317,-2.7755575615628914e-16
0.3416683336667333,-2.498001805406602e-16
0.34186837367473494,-2.498001805406602e-16
0.34206841368273655,-2.498001805406602e-16
0.34226845369073816,-2.498001805406602e-16
0.3424684936987397,-2.7755575615628914e-16
0.34266853370674133,-2.498001805406602e-16
0.34286857371474294,-2.7755575615628914e-16
0.34306861372274455,-2.7755575615628914e-16
0.3432686537307461,-2.7755575615628914e-16
0.3434686937387477,-2.498001805406602e-16
0.34366873374674933,-2.498001805406602e-16
0.34386877375475094,-2.498001805406602e-16
0.34406881376275256,-2.7755575615628914e-16
0.3442688537707541,-2.7755575615628914e-16
0.3444688937787557,-2.7755575615628914e-16
0.34466893378675734,-2.7755575615628914e-16
0.34486897379475895,-2.7755575615628914e-16
0.34506901380276056,-3.0531133177191805e-16
0.3452690538107621,-2.7755575615628914e-16
0.34546909381876373,-2.7755575615628914e-16
0.34566913382676534,-2.7755575615628914e-16
0.34586917383476695,-2.7755575615628914e-16
0.34606921384276856,-2.7755575615628914e-16
0.3462692538507701,-2.7755575615628914e-16
0.34646929385877173,-2.7755575615628914e-16
0.34666933386677334,-3.0531133177191805e-16
0.34686937387477496,-3.0531133177191805e-16
0.34706941388277657,-3.0531133177191805e-16
0.3472694538907781,-2.7755575615628914e-16
0.34746949389877974,-3.0531133177191805e-16
0.34766953390678135,-3.0531133177191805e-16
0.34786957391478296,-3.3306690738754696e-16
0.3480696139227845,-3.0531133177191805e-16
0.3482696539307861,-3.0531133177191805e-16
0.34846969393878774,-3.0531133177191805e-16
0.34866973394678935,-3.0531133177191805e-16
0.34886977395479096,-3.0531133177191805e-16
0.3490698139627925,-3.0531133177191805e-16
0.34926985397079413,-3.3306690738754696e-16
0.34946989397879574,-3.3306690738754696e-16
0.34966993398679735,-3.3306690738754696e-16
0.34986997399479897,-3.3306690738754696e-16
0.3500700140028005,-3.3306690738754696e-16
0.35027005401080213,-3.3306690738754696e-16
0.35047009401880375,-3.0531133177191805e-16
0.35067013402680536,-3.3306690738754696e-16
0.35087017403480697,-3.0531133177191805e-16
0.3510702140428085,-3.0531133177191805e-16
0.35127025405081014,-3.0531133177191805e-16
0.35147029405881175,-3.0531133177191805e-16
0.35167033406681336,-3.0531133177191805e-16
0.351870374074815,-3.0531133177191805e-16
0.35207041408281653,-3.0531133177191805e-16
0.35227045409081814,-3.0531133177191805e-16
0.35247049409881975,-3.3306690738754696e-16
0.35267053410682137,-3.3306690738754696e-16
0.352870574114823,-3.0531133177191805e-16
0.35307061412282453,-3.0531133177191805e-16
0.35327065413082614,-3.3306690738754696e-16
0.35347069413882776,-3.0531133177191805e-16
0.35367073414682937,-3.0531133177191805e-16
0.3538707741548309,-3.0531133177191805e-16
0.35407081416283254,-3.3306690738754696e-16
0.35427085417083415,-3.0531133177191805e-16
0.35447089417883576,-3.3306690738754696e-16
0.35467093418683737,-3.0531133177191805e-16
0.35487097419483893,-3.3306690738754696e-16
0.35507101420284054,-3.3306690738754696e-16
0.35527105421084215,-3.3306690738754696e-16
0.35547109421884376,-3.608224830031759e-16
0.3556711342268454,-3.3306690738754696e-16
0.35587117423484693,-3.608224830031759e-16
0.35607121424284854,-3.3306690738754696e-16
0.35627125425085016,-3.608224830031759e-16
0.35647129425885177,-3.3306690738754696e-16
0.3566713342668534,-3.608224830031759e-16
0.35687137427485494,-3.608224830031759e-16
0.35707141428285655,-3.3306690738754696e-16
0.35727145429085816,-3.3306690738754696e-16
0.35747149429885977,-3.3306690738754696e-16
0.3576715343068614,-3.608224830031759e-16
0.35787157431486294,-3.608224830031759e-16
0.35807161432286455,-3.3306690738754696e-16
0.35827165433086616,-3.0531133177191805e-16
0.3584716943388678,-3.3306690738754696e-16
0.3586717343468694,-3.0531133177191805e-16
0.35887177435487094,-3.3306690738754696e-16
0.35907181436287255,-3.3306690738754696e-16
0.35927185437087417,-3.3306690738754696e-16
0.3594718943788758,-3.3306690738754696e-16
0.35967193438687733,-3.3306690738754696e-16
0.35987197439487895,-3.3306690738754696e-16
0.36007201440288056,-3.3306690738754696e-16
0.36027205441088217,-3.3306690738754696e-16
0.3604720944188838,-3.3306690738754696e-16
0.36067213442688534,-3.3306690738754696e-16
0.36087217443488695,-3.3306690738754696e-16
0.36107221444288856,-3.3306690738754696e-16
0.3612722544508902,-3.3306690738754696e-16
0.3614722944588918,-3.0531133177191805e-16
0.36167233446689334,-3.3306690738754696e-16
0.36187237447489495,-3.0531133177191805e-16
0.36207241448289657,-3.0531133177191805e-16
0.3622724544908982,-3.3306690738754696e-16
0.3624724944988998,-3.3306690738754696e-16
0.36267253450690135,-3.3306690738754696e-16
0.36287257451490296,-3.0531133177191805e-16
0.36307261452290457,-3.0531133177191805e-16
0.3632726545309062,-3.0531133177191805e-16
0.3634726945389078,-3.0531133177191805e-16
0.36367273454690935,-3.0531133177191805e-16
0.36387277455491096,-3.0531133177191805e-16
0.3640728145629126,-2.7755575615628914e-16
0.3642728545709142,-2.7755575615628914e-16
0.3644728945789158,-3.0531133177191805e-16
0.36467293458691735,-3.0531133177191805e-16
0.36487297459491896,-2.7755575615628914e-16
0.3650730146029206,-2.7755575615628914e-16
0.3652730546109222,-3.0531133177191805e-16
0.36547309461892374,-2.7755575615628914e-16
0.36567313462692536,-3.0531133177191805e-16
0.36587317463492697,-3.0531133177191805e-16
0.3660732146429286,-2.7755575615628914e-16
0.3662732546509302,-3.0531133177191805e-16
0.36647329465893175,-3.0531133177191805e-16
0.36667333466693336,-3.0531133177191805e-16
0.36687337467493497,-3.0531133177191805e-16
0.3670734146829366,-3.0531133177191805e-16
0.3672734546909382,-3.0531133177191805e-16
0.36747349469893975,-2.7755575615628914e-16
0.36767353470694136,-3.0531133177191805e-16
0.367873574714943,-3.0531133177191805e-16
0.3680736147229446,-3.0531133177191805e-16
0.3682736547309462,-2.7755575615628914e-16
0.36847369473894775,-3.0531133177191805e-16
0.36867373474694937,-2.7755575615628914e-16
0.368873774754951,-2.7755575615628914e-16
0.3690738147629526,-2.7755575615628914e-16
0.3692738547709542,-3.0531133177191805e-16
0.36947389477895576,-3.0531133177191805e-16
0.36967393478695737,-3.0531133177191805e-16
0.369873974794959,-2.7755575615628914e-16
0.3700740148029606,-3.0531133177191805e-16
0.3702740548109622,-2.7755575615628914e-16
0.37047409481896376,-2.7755575615628914e-16
0.3706741348269654,-2.7755575615628914e-16
0.370874174834967,-3.0531133177191805e-16
0.3710742148429686,-3.0531133177191805e-16
0.37127425485097015,-2.7755575615628914e-16
0.37147429485897177,-2.7755575615628914e-16
0.3716743348669734,-3.0531133177191805e-16
0.371874374874975,-2.7755575615628914e-16
0.3720744148829766,-3.0531133177191805e-16
0.37227445489097816,-2.7755575615628914e-16
0.37247449489897977,-2.7755575615628914e-16
0.3726745349069814,-2.7755575615628914e-16
0.372874574914983,-3.0531133177191805e-16
0.3730746149229846,-3.0531133177191805e-16
0.37327465493098616,-2.7755575615628914e-16
0.3734746949389878,-3.0531133177191805e-16
0.3736747349469894,-3.0531133177191805e-16
0.373874774954991,-3.3306690738754696e-16
0.3740748149629926,-3.0531133177191805e-16
0.37427485497099416,-3.0531133177191805e-16
0.3744748949789958,-3.0531133177191805e-16
0.3746749349869974,-3.0531133177191805e-16
0.374874974994999,-3.3306690738754696e-16
0.3750750150030006,-3.0531133177191805e-16
0.37527505501100217,-3.0531133177191805e-16
0.3754750950190038,-3.3306690738754696e-16
0.3756751350270054,-3.0531133177191805e-16
0.375875175035007,-3.3306690738754696e-16
0.37607521504300856,-3.3306690738754696e-16
0.37627525505101017,-3.0531133177191805e-16
0.3764752950590118,-3.3306690738754696e-16
0.3766753350670134,-3.3306690738754696e-16
0.376875375075015,-3.0531133177191805e-16
0.37707541508301656,-3.3306690738754696e-16
0.3772754550910182,-3.0531133177191805e-16
0.3774754950990198,-3.3306690738754696e-16
0.3776755351070214,-3.608224830031759e-16
0.377875575115023,-3.3306690738754696e-16
0.37807561512302457,-3.3306690738754696e-16
0.3782756551310262,-3.3306690738754696e-16
0.3784756951390278,-3.3306690738754696e-16
0.3786757351470294,-3.608224830031759e-16
0.378875775155031,-3.3306690738754696e-16
0.37907581516303257,-3.608224830031759e-16
0.3792758551710342,-3.3306690738754696e-16
0.3794758951790358,-3.3306690738754696e-16
0.3796759351870374,-3.3306690738754696e-16
0.379875975195039,-3.3306690738754696e-16
0.3800760152030406,-3.3306690738754696e-16
0.3802760552110422,-3.3306690738754696e-16
0.3804760952190438,-3.3306690738754696e-16
0.3806761352270454,-3.3306690738754696e-16
0.380876175235047,-3.3306690738754696e-16
0.3810762152430486,-3.3306690738754696e-16
0.3812762552510502,-3.0531133177191805e-16
0.3814762952590518,-3.608224830031759e-16
0.3816763352670534,-3.3306690738754696e-16
0.38187637527505497,-3.3306690738754696e-16
0.3820764152830566,-3.3306690738754696e-16
0.3822764552910582,-3.3306690738754696e-16
0.3824764952990598,-3.608224830031759e-16
0.3826765353070614,-3.3306690738754696e-16
0.382876575315063,-3.3306690738754696e-16
0.3830766153230646,-3.3306690738754696e-16
0.3832766553310662,-3.608224830031759e-16
0.3834766953390678,-3.608224830031759e-16
0.3836767353470694,-3.608224830031759e-16
0.383876775355071,-3.885780586188048e-16
0.3840768153630726,-3.885780586188048e-16
0.3842768553710742,-3.885780586188048e-16
0.3844768953790758,-3.885780586188048e-16
0.3846769353870774,-4.163336342344337e-16
0.384876975395079,-4.163336342344337e-16
0.3850770154030806,-3.885780586188048e-16
0.3852770554110822,-4.163336342344337e-16
0.3854770954190838,-4.163336342344337e-16
0.3856771354270854,-4.163336342344337e-16
0.385877175435087,-4.163336342344337e-16
0.3860772154430886,-3.885780586188048e-16
0.3862772554510902,-3.885780586188048e-16
0.3864772954590918,-4.163336342344337e-16
0.38667733546709343,-4.163336342344337e-16
0.386877375475095,-4.440892098500626e-16
0.3870774154830966,-4.163336342344337e-16
0.3872774554910982,-4.440892098500626e-16
0.3874774954990998,-4.163336342344337e-16
0.3876775355071014,-4.440892098500626e-16
0.387877575515103,-4.440892098500626e-16
0.3880776155231046,-4.440892098500626e-16
0.3882776555311062,-4.440892098500626e-16
0.3884776955391078,-4.440892098500626e-16
0.3886777355471094,-4.163336342344337e-16
0.388877775555111,-4.440892098500626e-16
0.3890778155631126,-4.440892098500626e-16
0.3892778555711142,-4.440892098500626e-16
0.38947789557911583,-4.440892098500626e-16
0.3896779355871174,-4.163336342344337e-16
0.389877975595119,-4.163336342344337e-16
0.3900780156031206,-4.440892098500626e-16
0.3902780556111222,-4.163336342344337e-16
0.39047809561912383,-4.163336342344337e-16
0.3906781356271254,-4.163336342344337e-16
0.390878175635127,-4.163336342344337e-16
0.3910782156431286,-4.163336342344337e-16
0.3912782556511302,-4.163336342344337e-16
0.39147829565913184,-3.885780586188048e-16
0.3916783356671334,-4.440892098500626e-16
0.391878375675135,-3.885780586188048e-16
0.3920784156831366,-4.440892098500626e-16
0.39227845569113823,-4.163336342344337e-16
0.39247849569913984,-4.163336342344337e-16
0.3926785357071414,-3.885780586188048e-16
0.392878575715143,-3.885780586188048e-16
0.3930786157231446,-3.885780586188048e-16
0.39327865573114623,-3.885780586188048e-16
0.3934786957391478,-3.885780586188048e-16
0.3936787357471494,-3.885780586188048e-16
0.393878775755151,-3.885780586188048e-16
0.3940788157631526,-3.885780586188048e-16
0.39427885577115424,-3.885780586188048e-16
0.3944788957791558,-3.885780586188048e-16
0.3946789357871574,-3.608224830031759e-16
0.394878975795159,-3.3306690738754696e-16
0.3950790158031606,-3.0531133177191805e-16
0.39527905581116224,-3.3306690738754696e-16
0.3954790958191638,-3.608224830031759e-16
0.3956791358271654,-3.0531133177191805e-16
0.395879175835167,-3.3306690738754696e-16
0.39607921584316863,-3.0531133177191805e-16
0.39627925585117024,-3.3306690738754696e-16
0.3964792958591718,-3.0531133177191805e-16
0.3966793358671734,-3.3306690738754696e-16
0.396879375875175,-3.0531133177191805e-16
0.39707941588317663,-3.0531133177191805e-16
0.39727945589117825,-3.608224830031759e-16
0.3974794958991798,-3.0531133177191805e-16
0.3976795359071814,-2.7755575615628914e-16
0.397879575915183,-3.0531133177191805e-16
0.39807961592318464,-3.0531133177191805e-16
0.3982796559311862,-3.0531133177191805e-16
0.3984796959391878,-3.3306690738754696e-16
0.3986797359471894,-2.7755575615628914e-16
0.39887977595519103,-3.0531133177191805e-16
0.39907981596319264,-2.7755575615628914e-16
0.3992798559711942,-2.7755575615628914e-16
0.3994798959791958,-2.498001805406602e-16
0.3996799359871974,-2.498001805406602e-16
0.39987997599519903,-3.0531133177191805e-16
0.40008001600320064,-2.498001805406602e-16
0.4002800560112022,-2.7755575615628914e-16
0.4004800960192038,-2.7755575615628914e-16
0.4006801360272054,-2.498001805406602e-16
0.40088017603520704,-2.498001805406602e-16
0.40108021604320865,-2.7755575615628914e-16
0.4012802560512102,-2.498001805406602e-16
0.4014802960592118,-2.7755575615628914e-16
0.40168033606721343,-2.220446049250313e-16
0.40188037607521504,-2.498001805406602e-16
0.40208041608321665,-2.220446049250313e-16
0.4022804560912182,-2.220446049250313e-16
0.4024804960992198,-2.7755575615628914e-16
0.40268053610722143,-1.942890293094024e-16
0.40288057611522304,-1.942890293094024e-16
0.40308061612322466,-2.498001805406602e-16
0.4032806561312262,-2.7755575615628914e-16
0.4034806961392278,-2.220446049250313e-16
0.40368073614722944,-2.220446049250313e-16
0.40388077615523105,-2.220446049250313e-16
0.4040808161632326,-2.220446049250313e-16
0.4042808561712342,-2.220446049250313e-16
0.4044808961792358,-2.220446049250313e-16
0.40468093618723744,-2.220446049250313e-16
0.40488097619523905,-2.220446049250313e-16
0.4050810162032406,-2.498001805406602e-16
0.4052810562112422,-2.498001805406602e-16
0.40548109621924383,-1.942890293094024e-16
0.40568113622724544,-2.220446049250313e-16
0.40588117623524705,-2.220446049250313e-16
0.4060812162432486,-2.220446049250313e-16
0.4062812562512502,-2.498001805406602e-16
0.40648129625925183,-2.498001805406602e-16
0.40668133626725345,-2.498001805406602e-16
0.40688137627525506,-2.220446049250313e-16
0.4070814162832566,-2.220446049250313e-16
0.4072814562912582,-2.498001805406602e-16
0.40748149629925984,-2.7755575615628914e-16
0.40768153630726145,-2.220446049250313e-16
0.40788157631526306,-2.220446049250313e-16
0.4080816163232646,-2.498001805406602e-16
0.40828165633126623,-2.498001805406602e-16
0.40848169633926784,-2.498001805406602e-16
0.40868173634726945,-2.220446049250313e-16
0.40888177635527106,-2.498001805406602e-16
0.4090818163632726,-2.498001805406602e-16
0.40928185637127423,-2.498001805406602e-16
0.40948189637927584,-3.0531133177191805e-16
0.40968193638727746,-2.498001805406602e-16
0.409881976395279,-2.7755575615628914e-16
0.4100820164032806,-2.7755575615628914e-16
0.41028205641128224,-3.0531133177191805e-16
0.41048209641928385,-2.7755575615628914e-16
0.41068213642728546,-2.7755575615628914e-16
0.410882176435287,-2.7755575615628914e-16
0.41108221644328863,-3.0531133177191805e-16
0.41128225645129024,-3.0531133177191805e-16
0.41148229645929185,-3.0531133177191805e-16
0.41168233646729346,-3.0531133177191805e-16
0.411882376475295,-3.0531133177191805e-16
0.41208241648329663,-2.7755575615628914e-16
0.41228245649129824,-3.0531133177191805e-16
0.41248249649929986,-3.0531133177191805e-16
0.41268253650730147,-3.3306690738754696e-16
0.412882576515303,-3.608224830031759e-16
0.41308261652330464,-3.3306690738754696e-16
0.41328265653130625,-3.0531133177191805e-16
0.41348269653930786,-3.608224830031759e-16
0.41368273654730947,-3.3306690738754696e-16
0.413882776555311,-3.3306690738754696e-16
0.41408281656331264,-3.885780586188048e-16
0.41428285657131425,-3.885780586188048e-16
0.41448289657931586,-3.885780586188048e-16
0.4146829365873175,-4.163336342344337e-16
0.41488297659531903,-4.163336342344337e-16
0.41508301660332064,-3.885780586188048e-16
0.41528305661132225,-3.885780586188048e-16
0.41548309661932387,-3.608224830031759e-16
0.4156831366273254,-4.163336342344337e-16
0.41588317663532703,-3.885780586188048e-16
0.41608321664332865,-4.163336342344337e-16
0.41628325665133026,-4.163336342344337e-16
0.41648329665933187,-3.885780586188048e-16
0.4166833366673334,-4.718447854656915e-16
0.41688337667533504,-4.440892098500626e-16
0.41708341668333665,-4.440892098500626e-16
0.41728345669133826,-4.440892098500626e-16
0.4174834966993399,-4.440892098500626e-16
0.41768353670734143,-4.440892098500626e-16
0.41788357671534304,-4.163336342344337e-16
0.41808361672334465,-4.163336342344337e-16
0.41828365673134627,-4.440892098500626e-16
0.4184836967393479,-4.440892098500626e-16
0.41868373674734943,-4.718447854656915e-16
0.41888377675535104,-4.718447854656915e-16
0.41908381676335266,-4.996003610813204e-16
0.41928385677135427,-4.996003610813204e-16
0.4194838967793559,-4.996003610813204e-16
0.41968393678735744,-4.996003610813204e-16
0.41988397679535905,-4.996003610813204e-16
0.42008401680336066,-4.996003610813204e-16
0.42028405681136227,-5.273559366969494e-16
0.42048409681936383,-4.440892098500626e-16
0.42068413682736544,-4.440892098500626e-16
0.42088417683536705,-4.996003610813204e-16
0.42108421684336866,-5.273559366969494e-16
0.4212842568513703,-4.996003610813204e-16
0.42148429685937183,-4.996003610813204e-16
0.42168433686737344,-4.718447854656915e-16
0.42188437687537506,-4.996003610813204e-16
0.42208441688337667,-5.273559366969494e-16
0.4222844568913783,-4.718447854656915e-16
0.42248449689937984,-4.996003610813204e-16
0.42268453690738145,-4.718447854656915e-16
0.42288457691538306,-4.996003610813204e-16
0.42308461692338467,-5.273559366969494e-16
0.4232846569313863,-4.996003610813204e-16
0.42348469693938784,-4.996003610813204e-16
0.42368473694738945,-4.996003610813204e-16
0.42388477695539106,-4.996003610813204e-16
0.4240848169633927,-4.996003610813204e-16
0.4242848569713943,-4.996003610813204e-16
0.42448489697939584,-5.273559366969494e-16
0.42468493698739745,-4.996003610813204e-16
0.42488497699539907,-4.996003610813204e-16
0.4250850170034007,-4.996003610813204e-16
0.4252850570114023,-5.273559366969494e-16
0.42548509701940385,-4.996003610813204e-16
0.42568513702740546,-4.996003610813204e-16
0.42588517703540707,-4.996003610813204e-16
0.4260852170434087,-4.996003610813204e-16
0.42628525705141024,-5.273559366969494e-16
0.42648529705941185,-4.718447854656915e-16
0.42668533706741346,-4.718447854656915e-16
0.4268853770754151,-4.996003610813204e-16
0.4270854170834167,-4.718447854656915e-16
0.42728545709141824,-4.996003610813204e-16
0.42748549709941985,-4.996003610813204e-16
0.42768553710742147,-4.996003610813204e-16
0.4278855771154231,-4.718447854656915e-16
0.4280856171234247,-4.718447854656915e-16
0.42828565713142625,-4.440892098500626e-16
0.42848569713942786,-4.440892098500626e-16
0.42868573714742947,-4.440892098500626e-16
0.4288857771554311,-4.163336342344337e-16
0.4290858171634327,-4.718447854656915e-16
0.42928585717143425,-4.163336342344337e-16
0.42948589717943586,-4.163336342344337e-16
0.42968593718743747,-3.608224830031759e-16
0.4298859771954391,-4.163336342344337e-16
0.4300860172034407,-3.885780586188048e-16
0.43028605721144225,-4.440892098500626e-16
0.43048609721944386,-3.608224830031759e-16
0.4306861372274455,-3.885780586188048e-16
0.4308861772354471,-3.885780586188048e-16
0.4310862172434487,-3.885780586188048e-16
0.43128625725145026,-4.163336342344337e-16
0.43148629725945187,-4.163336342344337e-16
0.4316863372674535,-3.885780586188048e-16
0.4318863772754551,-3.608224830031759e-16
0.43208641728345665,-3.608224830031759e-16
0.43228645729145826,-3.3306690738754696e-16
0.43248649729945987,-3.608224830031759e-16
0.4326865373074615,-3.608224830031759e-16
0.4328865773154631,-3.608224830031759e-16
0.43308661732346465,-3.608224830031759e-16
0.43328665733146626,-3.608224830031759e-16
0.4334866973394679,-3.608224830031759e-16
0.4336867373474695,-3.885780586188048e-16
0.4338867773554711,-3.885780586188048e-16
0.43408681736347265,-3.608224830031759e-16
0.43428685737147427,-3.0531133177191805e-16
0.4344868973794759,-3.3306690738754696e-16
0.4346869373874775,-3.608224830031759e-16
0.4348869773954791,-3.3306690738754696e-16
0.43508701740348066,-3.3306690738754696e-16
0.43528705741148227,-3.0531133177191805e-16
0.4354870974194839,-3.0531133177191805e-16
0.4356871374274855,-3.0531133177191805e-16
0.4358871774354871,-3.3306690738754696e-16
0.43608721744348866,-3.0531133177191805e-16
0.4362872574514903,-3.3306690738754696e-16
0.4364872974594919,-3.3306690738754696e-16
0.4366873374674935,-3.608224830031759e-16
0.4368873774754951,-3.0531133177191805e-16
0.43708741748349667,-2.7755575615628914e-16
0.4372874574914983,-2.7755575615628914e-16
0.4374874974994999,-2.498001805406602e-16
0.4376875375075015,-2.7755575615628914e-16
0.43788757751550306,-3.0531133177191805e-16
0.43808761752350467,-3.3306690738754696e-16
0.4382876575315063,-2.7755575615628914e-16
0.4384876975395079,-2.7755575615628914e-16
0.4386877375475095,-3.3306690738754696e-16
0.43888777755551106,-3.0531133177191805e-16
0.4390878175635127,-3.3306690738754696e-16
0.4392878575715143,-3.0531133177191805e-16
0.4394878975795159,-2.7755575615628914e-16
0.4396879375875175,-2.498001805406602e-16
0.43988797759551906,-2.498001805406602e-16
0.4400880176035207,-2.498001805406602e-16
0.4402880576115223,-2.7755575615628914e-16
0.4404880976195239,-2.498001805406602e-16
0.4406881376275255,-3.0531133177191805e-16
0.44088817763552707,-2.7755575615628914e-16
0.4410882176435287,-2.7755575615628914e-16
0.4412882576515303,-2.498001805406602e-16
0.4414882976595319,-2.498001805406602e-16
0.4416883376675335,-2.498001805406602e-16
0.44188837767553507,-2.7755575615628914e-16
0.4420884176835367,-2.7755575615628914e-16
0.4422884576915383,-2.7755575615628914e-16
0.4424884976995399,-2.7755575615628914e-16
0.44268853770754146,-3.0531133177191805e-16
0.4428885777155431,-2.7755575615628914e-16
0.4430886177235447,-3.0531133177191805e-16
0.4432886577315463,-2.7755575615628914e-16
0.4434886977395479,-2.498001805406602e-16
0.44368873774754947,-2.498001805406602e-16
0.4438887777555511,-2.498001805406602e-16
0.4440888177635527,-2.498001805406602e-16
0.4442888577715543,-3.0531133177191805e-16
0.4444888977795559,-2.7755575615628914e-16
0.44468893778755747,-2.498001805406602e-16
0.4448889777955591,-2.498001805406602e-16
0.4450890178035607,-3.0531133177191805e-16
0.4452890578115623,-2.7755575615628914e-16
0.4454890978195639,-2.7755575615628914e-16
0.4456891378275655,-3.0531133177191805e-16
0.4458891778355671,-3.0531133177191805e-16
0.4460892178435687,-2.498001805406602e-16
0.4462892578515703,-2.7755575615628914e-16
0.4464892978595719,-2.7755575615628914e-16
0.4466893378675735,-2.498001805406602e-16
0.4468893778755751,-2.7755575615628914e-16
0.4470894178835767,-2.7755575615628914e-16
0.4472894578915783,-2.498001805406602e-16
0.4474894978995799,-2.498001805406602e-16
0.4476895379075815,-2.7755575615628914e-16
0.4478895779155831,-2.498001805406602e-16
0.4480896179235847,-3.0531133177191805e-16
0.4482896579315863,-3.0531133177191805e-16
0.4484896979395879,-3.0531133177191805e-16
0.4486897379475895,-3.0531133177191805e-16
0.4488897779555911,-3.0531133177191805e-16
0.4490898179635927,-3.608224830031759e-16
0.4492898579715943,-3.3306690738754696e-16
0.4494898979795959,-3.3306690738754696e-16
0.4496899379875975,-3.0531133177191805e-16
0.4498899779955991,-3.0531133177191805e-16
0.4500900180036007,-3.3306690738754696e-16
0.4502900580116023,-3.0531133177191805e-16
0.4504900980196039,-3.0531133177191805e-16
0.4506901380276055,-3.608224830031759e-16
0.4508901780356071,-3.608224830031759e-16
0.4510902180436087,-3.3306690738754696e-16
0.4512902580516103,-3.608224830031759e-16
0.4514902980596119,-3.885780586188048e-16
0.4516903380676135,-3.885780586188048e-16
0.4518903780756151,-3.3306690738754696e-16
0.4520904180836167,-3.885780586188048e-16
0.45229045809161833,-3.885780586188048e-16
0.4524904980996199,-3.885780586188048e-16
0.4526905381076215,-3.608224830031759e-16
0.4528905781156231,-3.3306690738754696e-16
0.4530906181236247,-3.3306690738754696e-16
0.45329065813162633,-3.885780586188048e-16
0.4534906981396279,-3.608224830031759e-16
0.4536907381476295,-3.3306690738754696e-16
0.4538907781556311,-3.885780586188048e-16
0.4540908181636327,-3.3306690738754696e-16
0.4542908581716343,-3.3306690738754696e-16
0.4544908981796359,-3.608224830031759e-16
0.4546909381876375,-3.608224830031759e-16
0.4548909781956391,-3.885780586188048e-16
0.45509101820364073,-3.608224830031759e-16
0.4552910582116423,-3.608224830031759e-16
0.4554910982196439,-3.608224830031759e-16
0.4556911382276455,-3.608224830031759e-16
0.4558911782356471,-3.885780586188048e-16
0.45609121824364873,-3.3306690738754696e-16
0.4562912582516503,-3.885780586188048e-16
0.4564912982596519,-3.608224830031759e-16
0.4566913382676535,-3.608224830031759e-16
0.4568913782756551,-3.608224830031759e-16
0.45709141828365674,-3.608224830031759e-16
0.4572914582916583,-3.608224830031759e-16
0.4574914982996599,-3.885780586188048e-16
0.4576915383076615,-3.885780586188048e-16
0.45789157831566313,-3.3306690738754696e-16
0.45809161832366474,-3.608224830031759e-16
0.4582916583316663,-3.3306690738754696e-16
0.4584916983396679,-3.608224830031759e-16
0.4586917383476695,-3.608224830031759e-16
0.45889177835567113,-3.608224830031759e-16
0.45909181836367274,-3.608224830031759e-16
0.4592918583716743,-3.608224830031759e-16
0.4594918983796759,-3.608224830031759e-16
0.4596919383876775,-3.3306690738754696e-16
0.45989197839567914,-3.885780586188048e-16
0.4600920184036807,-3.885780586188048e-16
0.4602920584116823,-3.885780586188048e-16
0.4604920984196839,-3.608224830031759e-16
0.4606921384276855,-3.3306690738754696e-16
0.46089217843568714,-3.608224830031759e-16
0.4610922184436887,-3.885780586188048e-16
0.4612922584516903,-3.3306690738754696e-16
0.4614922984596919,-3.608224830031759e-16
0.46169233846769353,-3.608224830031759e-16
0.46189237847569514,-3.885780586188048e-16
0.4620924184836967,-3.3306690738754696e-16
0.4622924584916983,-3.3306690738754696e-16
0.4624924984996999,-3.608224830031759e-16
0.46269253850770153,-3.3306690738754696e-16
0.46289257851570315,-3.0531133177191805e-16
0.4630926185237047,-3.3306690738754696e-16
0.4632926585317063,-3.3306690738754696e-16
0.4634926985397079,-3.608224830031759e-16
0.46369273854770954,-3.608224830031759e-16
0.46389277855571115,-3.608224830031759e-16
0.4640928185637127,-2.7755575615628914e-16
0.4642928585717143,-3.0531133177191805e-16
0.46449289857971593,-3.0531133177191805e-16
0.46469293858771754,-3.0531133177191805e-16
0.46489297859571915,-3.0531133177191805e-16
0.4650930186037207,-3.0531133177191805e-16
0.4652930586117223,-2.7755575615628914e-16
0.46549309861972393,-3.3306690738754696e-16
0.46569313862772554,-3.3306690738754696e-16
0.4658931786357271,-3.3306690738754696e-16
0.4660932186437287,-2.7755575615628914e-16
0.4662932586517303,-3.3306690738754696e-16
0.46649329865973194,-3.0531133177191805e-16
0.46669333866773355,-3.0531133177191805e-16
0.4668933786757351,-3.0531133177191805e-16
0.4670934186837367,-3.0531133177191805e-16
0.46729345869173833,-3.0531133177191805e-16
0.46749349869973994,-2.7755575615628914e-16
0.46769353870774155,-3.0531133177191805e-16
0.4678935787157431,-3.0531133177191805e-16
0.4680936187237447,-3.0531133177191805e-16
0.46829365873174633,-3.0531133177191805e-16
0.46849369873974794,-3.0531133177191805e-16
0.46869373874774956,-2.7755575615628914e-16
0.4688937787557511,-3.0531133177191805e-16
0.4690938187637527,-3.0531133177191805e-16
0.46929385877175434,-3.0531133177191805e-16
0.46949389877975595,-3.0531133177191805e-16
0.46969393878775756,-3.0531133177191805e-16
0.4698939787957591,-2.7755575615628914e-16
0.4700940188037607,-2.498001805406602e-16
0.47029405881176234,-3.0531133177191805e-16
0.47049409881976395,-2.498001805406602e-16
0.4706941388277655,-2.7755575615628914e-16
0.4708941788357671,-2.498001805406602e-16
0.47109421884376873,-2.7755575615628914e-16
0.47129425885177034,-2.7755575615628914e-16
0.47149429885977195,-2.220446049250313e-16
0.4716943388677735,-2.498001805406602e-16
0.4718943788757751,-2.220446049250313e-16
0.47209441888377673,-1.942890293094024e-16
0.47229445889177835,-2.220446049250313e-16
0.47249449889977996,-2.220446049250313e-16
0.4726945389077815,-2.220446049250313e-16
0.4728945789157831,-2.498001805406602e-16
0.47309461892378474,-2.220446049250313e-16
0.47329465893178635,-2.220446049250313e-16
0.47349469893978796,-2.220446049250313e-16
0.4736947389477895,-1.942890293094024e-16
0.47389477895579113,-1.942890293094024e-16
0.47409481896379274,-1.942890293094024e-16
0.47429485897179435,-1.942890293094024e-16
0.47449489897979596,-1.6653345369377348e-16
0.4746949389877975,-1.942890293094024e-16
0.47489497899579913,-1.942890293094024e-16
0.47509501900380074,-1.942890293094024e-16
0.47529505901180236,-1.6653345369377348e-16
0.47549509901980397,-1.6653345369377348e-16
0.4756951390278055,-1.6653345369377348e-16
0.47589517903580714,-1.3877787807814457e-16
0.47609521904380875,-1.942890293094024e-16
0.47629525905181036,-1.6653345369377348e-16
0.4764952990598119,-1.3877787807814457e-16
0.47669533906781353,-1.3877787807814457e-16
0.47689537907581514,-1.6653345369377348e-16
0.47709541908381675,-1.1102230246251565e-16
0.47729545909181836,-1.6653345369377348e-16
0.4774954990998199,-1.3877787807814457e-16
0.47769553910782153,-1.1102230246251565e-16
0.47789557911582314,-1.1102230246251565e-16
0.47809561912382476,-1.6653345369377348e-16
0.47829565913182637,-1.1102230246251565e-16
0.4784956991398279,-1.1102230246251565e-16
0.47869573914782954,-1.3877787807814457e-16
0.47889577915583115,-1.1102230246251565e-16
0.47909581916383276,-1.6653345369377348e-16
0.47929585917183437,-1.6653345369377348e-16
0.4794958991798359,-1.3877787807814457e-16
0.47969593918783754,-1.3877787807814457e-16
0.47989597919583915,-1.3877787807814457e-16
0.48009601920384076,-1.6653345369377348e-16
0.4802960592118424,-1.6653345369377348e-16
0.48049609921984393,-1.1102230246251565e-16
0.48069613922784554,-1.6653345369377348e-16
0.48089617923584715,-1.1102230246251565e-16
0.48109621924384877,-1.6653345369377348e-16
0.4812962592518504,-1.6653345369377348e-16
0.48149629925985193,-1.6653345369377348e-16
0.48169633926785355,-1.1102230246251565e-16
0.48189637927585516,-1.3877787807814457e-16
0.48209641928385677,-1.6653345369377348e-16
0.4822964592918583,-1.3877787807814457e-16
0.48249649929985994,-1.3877787807814457e-16
0.48269653930786155,-1.1102230246251565e-16
0.48289657931586316,-1.3877787807814457e-16
0.4830966193238648,-1.6653345369377348e-16
0.48329665933186633,-1.3877787807814457e-16
0.48349669933986794,-1.942890293094024e-16
0.48369673934786955,-1.6653345369377348e-16
0.48389677935587116,-1.942890293094024e-16
0.4840968193638728,-1.3877787807814457e-16
0.48429685937187433,-1.942890293094024e-16
0.48449689937987594,-1.6653345369377348e-16
0.48469693938787756,-1.6653345369377348e-16
0.48489697939587917,-1.6653345369377348e-16
0.4850970194038808,-1.942890293094024e-16
0.48529705941188234,-1.6653345369377348e-16
0.48549709941988395,-1.942890293094024e-16
0.48569713942788556,-1.942890293094024e-16
0.48589717943588717,-1.942890293094024e-16
0.4860972194438888,-1.942890293094024e-16
0.48629725945189034,-1.6653345369377348e-16
0.48649729945989195,-1.6653345369377348e-16
0.48669733946789356,-1.942890293094024e-16
0.4868973794758952,-1.6653345369377348e-16
0.4870974194838968,-2.498001805406602e-16
0.48729745949189834,-2.498001805406602e-16
0.48749749949989996,-1.942890293094024e-16
0.48769753950790157,-2.220446049250313e-16
0.4878975795159032,-2.220446049250313e-16
0.48809761952390474,-2.220446049250313e-16
0.48829765953190635,-1.942890293094024e-16
0.48849769953990796,-1.942890293094024e-16
0.48869773954790957,-2.498001805406602e-16
0.4888977795559112,-2.220446049250313e-16
0.48909781956391274,-2.498001805406602e-16
0.48929785957191435,-2.220446049250313e-16
0.48949789957991596,-2.7755575615628914e-16
0.4896979395879176,-2.498001805406602e-16
0.4898979795959192,-2.498001805406602e-16
0.49009801960392074,-2.498001805406602e-16
0.49029805961192235,-2.7755575615628914e-16
0.49049809961992397,-2.220446049250313e-16
0.4906981396279256,-2.498001805406602e-16
0.4908981796359272,-2.498001805406602e-16
0.49109821964392875,-2.7755575615628914e-16
0.49129825965193036,-2.498001805406602e-16
0.49149829965993197,-2.498001805406602e-16
0.4916983396679336,-2.7755575615628914e-16
0.4918983796759352,-2.498001805406602e-16
0.49209841968393675,-2.7755575615628914e-16
0.49229845969193836,-2.498001805406602e-16
0.49249849969994,-2.7755575615628914e-16
0.4926985397079416,-2.7755575615628914e-16
0.49289857971594314,-2.498001805406602e-16
0.49309861972394475,-2.220446049250313e-16
0.49329865973194637,-1.942890293094024e-16
0.493498699739948,-2.220446049250313e-16
0.4936987397479496,-2.220446049250313e-16
0.49389877975595115,-2.220446049250313e-16
0.49409881976395276,-2.220446049250313e-16
0.49429885977195437,-2.220446049250313e-16
0.494498899779956,-2.220446049250313e-16
0.4946989397879576,-1.942890293094024e-16
0.49489897979595915,-2.220446049250313e-16
0.49509901980396076,-2.220446049250313e-16
0.49529905981196237,-1.942890293094024e-16
0.495499099819964,-2.220446049250313e-16
0.4956991398279656,-1.942890293094024e-16
0.49589917983596715,-1.942890293094024e-16
0.49609921984396876,-2.498001805406602e-16
0.4962992598519704,-2.498001805406602e-16
0.496499299859972,-2.220446049250313e-16
0.4966993398679736,-2.220446049250313e-16
0.49689937987597516,-1.942890293094024e-16
0.49709941988397677,-2.498001805406602e-16
0.4972994598919784,-2.220446049250313e-16
0.49749949989998,-2.220446049250313e-16
0.4976995399079816,-2.220446049250313e-16
0.49789957991598316,-2.220446049250313e-16
0.49809961992398477,-2.498001805406602e-16
0.4982996599319864,-1.942890293094024e-16
0.498499699939988,-2.220446049250313e-16
0.49869973994798955,-2.498001805406602e-16
0.49889977995599116,-1.942890293094024e-16
0.4990998199639928,-1.942890293094024e-16
0.4992998599719944,-2.220446049250313e-16
0.499499899979996,-2.498001805406602e-16
0.49969993998799755,-2.220446049250313e-16
0.49989997999599917,-2.220446049250313e-16
0.5001000200040008,-2.498001805406602e-16
0.5003000600120023,-2.498001805406602e-16
0.500500100020004,-1.942890293094024e-16
0.5007001400280056,-2.220446049250313e-16
0.5009001800360072,-2.220446049250313e-16
0.5011002200440088,-2.220446049250313e-16
0.5013002600520103,-2.220446049250313e-16
0.501500300060012,-2.220446049250313e-16
0.5017003400680136,-1.942890293094024e-16
0.5019003800760152,-2.498001805406602e-16
0.5021004200840168,-2.220446049250313e-16
0.5023004600920183,-2.498001805406602e-16
0.50250050010002,-2.220446049250313e-16
0.5027005401080216,-2.220446049250313e-16
0.5029005801160232,-2.220446049250313e-16
0.5031006201240248,-2.220446049250313e-16
0.5033006601320263,-1.942890293094024e-16
0.503500700140028,-2.220446049250313e-16
0.5037007401480296,-1.942890293094024e-16
0.5039007801560312,-1.942890293094024e-16
0.5041008201640328,-2.220446049250313e-16
0.5043008601720343,-1.942890293094024e-16
0.504500900180036,-2.220446049250313e-16
0.5047009401880376,-1.942890293094024e-16
0.5049009801960392,-2.220446049250313e-16
0.5051010202040408,-1.942890293094024e-16
0.5053010602120424,-1.6653345369377348e-16
0.505501100220044,-2.220446049250313e-16
0.5057011402280456,-1.6653345369377348e-16
0.5059011802360472,-1.6653345369377348e-16
0.5061012202440488,-1.942890293094024e-16
0.5063012602520504,-2.220446049250313e-16
0.506501300260052,-1.942890293094024e-16
0.5067013402680536,-1.942890293094024e-16
0.5069013802760551,-1.6653345369377348e-16
0.5071014202840568,-1.942890293094024e-16
0.5073014602920584,-2.220446049250313e-16
0.50750150030006,-1.3877787807814457e-16
0.5077015403080616,-1.3877787807814457e-16
0.5079015803160631,-1.6653345369377348e-16
0.5081016203240648,-1.942890293094024e-16
0.5083016603320664,-1.6653345369377348e-16
0.508501700340068,-1.942890293094024e-16
0.5087017403480696,-1.3877787807814457e-16
0.5089017803560711,-1.942890293094024e-16
0.5091018203640728,-1.6653345369377348e-16
0.5093018603720744,-1.3877787807814457e-16
0.509501900380076,-1.6653345369377348e-16
0.5097019403880776,-1.942890293094024e-16
0.5099019803960791,-1.6653345369377348e-16
0.5101020204040808,-1.6653345369377348e-16
0.5103020604120824,-1.6653345369377348e-16
0.510502100420084,-1.3877787807814457e-16
0.5107021404280856,-1.3877787807814457e-16
0.5109021804360871,-1.6653345369377348e-16
0.5111022204440888,-1.6653345369377348e-16
0.5113022604520904,-1.6653345369377348e-16
0.511502300460092,-1.942890293094024e-16
0.5117023404680936,-1.6653345369377348e-16
0.5119023804760952,-1.3877787807814457e-16
0.5121024204840968,-1.3877787807814457e-16
0.5123024604920984,-1.6653345369377348e-16
0.5125025005001,-1.3877787807814457e-16
0.5127025405081016,-1.3877787807814457e-16
0.5129025805161032,-1.3877787807814457e-16
0.5131026205241048,-1.942890293094024e-16
0.5133026605321064,-1.942890293094024e-16
0.513502700540108,-1.6653345369377348e-16
0.5137027405481096,-1.3877787807814457e-16
0.5139027805561112,-1.942890293094024e-16
0.5141028205641128,-1.3877787807814457e-16
0.5143028605721144,-1.942890293094024e-16
0.514502900580116,-1.6653345369377348e-16
0.5147029405881176,-1.942890293094024e-16
0.5149029805961192,-1.6653345369377348e-16
0.5151030206041208,-1.942890293094024e-16
0.5153030606121224,-1.6653345369377348e-16
0.515503100620124,-1.942890293094024e-16
0.5157031406281256,-1.942890293094024e-16
0.5159031806361272,-1.3877787807814457e-16
0.5161032206441288,-1.942890293094024e-16
0.5163032606521304,-1.6653345369377348e-16
0.5165033006601321,-1.6653345369377348e-16
0.5167033406681336,-1.6653345369377348e-16
0.5169033806761352,-1.942890293094024e-16
0.5171034206841368,-1.3877787807814457e-16
0.5173034606921384,-1.6653345369377348e-16
0.5175035007001401,-1.6653345369377348e-16
0.5177035407081416,-1.3877787807814457e-16
0.5179035807161432,-1.6653345369377348e-16
0.5181036207241448,-1.3877787807814457e-16
0.5183036607321464,-1.6653345369377348e-16
0.518503700740148,-1.6653345369377348e-16
0.5187037407481496,-1.942890293094024e-16
0.5189037807561512,-1.6653345369377348e-16
0.5191038207641528,-1.6653345369377348e-16
0.5193038607721544,-1.6653345369377348e-16
0.519503900780156,-1.942890293094024e-16
0.5197039407881576,-1.3877787807814457e-16
0.5199039807961592,-1.3877787807814457e-16
0.5201040208041608,-1.6653345369377348e-16
0.5203040608121624,-1.942890293094024e-16
0.520504100820164,-1.942890293094024e-16
0.5207041408281656,-1.6653345369377348e-16
0.5209041808361672,-1.6653345369377348e-16
0.5211042208441689,-1.6653345369377348e-16
0.5213042608521704,-1.6653345369377348e-16
0.521504300860172,-1.942890293094024e-16
0.5217043408681736,-1.942890293094024e-16
0.5219043808761752,-2.220446049250313e-16
0.5221044208841769,-2.220446049250313e-16
0.5223044608921784,-1.942890293094024e-16
0.52250450090018,-1.6653345369377348e-16
0.5227045409081816,-2.220446049250313e-16
0.5229045809161832,-2.220446049250313e-16
0.5231046209241849,-1.942890293094024e-16
0.5233046609321864,-1.942890293094024e-16
0.523504700940188,-1.942890293094024e-16
0.5237047409481896,-1.942890293094024e-16
0.5239047809561912,-1.942890293094024e-16
0.5241048209641929,-2.220446049250313e-16
0.5243048609721944,-1.942890293094024e-16
0.524504900980196,-2.220446049250313e-16
0.5247049409881976,-1.942890293094024e-16
0.5249049809961992,-1.942890293094024e-16
0.5251050210042009,-2.220446049250313e-16
0.5253050610122024,-1.6653345369377348e-16
0.525505101020204,-1.942890293094024e-16
0.5257051410282056,-1.942890293094024e-16
0.5259051810362072,-2.220446049250313e-16
0.5261052210442089,-1.942890293094024e-16
0.5263052610522104,-2.220446049250313e-16
0.526505301060212,-2.220446049250313e-16
0.5267053410682137,-1.942890293094024e-16
0.5269053810762152,-1.6653345369377348e-16
0.5271054210842169,-2.220446049250313e-16
0.5273054610922184,-2.498001805406602e-16
0.52750550110022,-2.220446049250313e-16
0.5277055411082217,-1.942890293094024e-16
0.5279055811162232,-2.220446049250313e-16
0.5281056211242249,-1.942890293094024e-16
0.5283056611322264,-2.220446049250313e-16
0.528505701140228,-2.498001805406602e-16
0.5287057411482297,-2.220446049250313e-16
0.5289057811562312,-1.942890293094024e-16
0.5291058211642328,-2.220446049250313e-16
0.5293058611722344,-1.942890293094024e-16
0.529505901180236,-1.942890293094024e-16
0.5297059411882377,-2.220446049250313e-16
0.5299059811962392,-2.498001805406602e-16
0.5301060212042408,-2.220446049250313e-16
0.5303060612122424,-2.220446049250313e-16
0.530506101220244,-2.498001805406602e-16
0.5307061412282457,-2.498001805406602e-16
0.5309061812362472,-2.7755575615628914e-16
0.5311062212442488,-3.0531133177191805e-16
0.5313062612522504,-2.498001805406602e-16
0.531506301260252,-2.7755575615628914e-16
0.5317063412682537,-2.7755575615628914e-16
0.5319063812762552,-2.7755575615628914e-16
0.5321064212842568,-2.7755575615628914e-16
0.5323064612922584,-3.0531133177191805e-16
0.53250650130026,-3.0531133177191805e-16
0.5327065413082617,-2.498001805406602e-16
0.5329065813162632,-3.0531133177191805e-16
0.5331066213242648,-3.0531133177191805e-16
0.5333066613322665,-3.0531133177191805e-16
0.533506701340268,-2.7755575615628914e-16
0.5337067413482697,-2.7755575615628914e-16
0.5339067813562712,-2.7755575615628914e-16
0.5341068213642728,-2.7755575615628914e-16
0.5343068613722745,-2.7755575615628914e-16
0.534506901380276,-2.498001805406602e-16
0.5347069413882777,-2.7755575615628914e-16
0.5349069813962792,-3.0531133177191805e-16
0.5351070214042808,-2.7755575615628914e-16
0.5353070614122825,-2.498001805406602e-16
0.535507101420284,-2.7755575615628914e-16
0.5357071414282857,-3.0531133177191805e-16
0.5359071814362872,-2.7755575615628914e-16
0.5361072214442888,-2.498001805406602e-16
0.5363072614522905,-2.498001805406602e-16
0.536507301460292,-2.220446049250313e-16
0.5367073414682937,-2.7755575615628914e-16
0.5369073814762952,-2.498001805406602e-16
0.5371074214842968,-2.220446049250313e-16
0.5373074614922985,-2.7755575615628914e-16
0.5375075015003,-2.498001805406602e-16
0.5377075415083017,-2.498001805406602e-16
0.5379075815163032,-2.498001805406602e-16
0.5381076215243048,-2.498001805406602e-16
0.5383076615323065,-2.498001805406602e-16
0.538507701540308,-2.7755575615628914e-16
0.5387077415483097,-2.498001805406602e-16
0.5389077815563112,-2.220446049250313e-16
0.5391078215643128,-2.220446049250313e-16
0.5393078615723145,-2.498001805406602e-16
0.539507901580316,-2.7755575615628914e-16
0.5397079415883177,-2.498001805406602e-16
0.5399079815963193,-2.498001805406602e-16
0.5401080216043208,-2.498001805406602e-16
0.5403080616123225,-2.498001805406602e-16
0.540508101620324,-2.7755575615628914e-16
0.5407081416283256,-2.498001805406602e-16
0.5409081816363273,-2.220446049250313e-16
0.5411082216443288,-2.220446049250313e-16
0.5413082616523305,-2.498001805406602e-16
0.541508301660332,-2.220446049250313e-16
0.5417083416683336,-2.220446049250313e-16
0.5419083816763353,-2.7755575615628914e-16
0.5421084216843368,-2.498001805406602e-16
0.5423084616923385,-2.220446049250313e-16
0.54250850170034,-2.220446049250313e-16
0.5427085417083416,-2.498001805406602e-16
0.5429085817163433,-2.220446049250313e-16
0.5431086217243448,-2.220446049250313e-16
0.5433086617323465,-1.942890293094024e-16
0.543508701740348,-1.942890293094024e-16
0.5437087417483496,-1.942890293094024e-16
0.5439087817563513,-1.6653345369377348e-16
0.5441088217643528,-1.942890293094024e-16
0.5443088617723545,-1.942890293094024e-16
0.544508901780356,-1.942890293094024e-16
0.5447089417883576,-2.220446049250313e-16
0.5449089817963593,-1.942890293094024e-16
0.5451090218043608,-1.942890293094024e-16
0.5453090618123625,-1.6653345369377348e-16
0.545509101820364,-2.220446049250313e-16
0.5457091418283656,-1.6653345369377348e-16
0.5459091818363673,-1.942890293094024e-16
0.5461092218443688,-1.942890293094024e-16
0.5463092618523705,-1.942890293094024e-16
0.546509301860372,-2.220446049250313e-16
0.5467093418683736,-1.942890293094024e-16
0.5469093818763753,-1.6653345369377348e-16
0.5471094218843768,-1.942890293094024e-16
0.5473094618923785,-1.942890293094024e-16
0.5475095019003801,-1.6653345369377348e-16
0.5477095419083816,-1.942890293094024e-16
0.5479095819163833,-1.942890293094024e-16
0.5481096219243848,-1.942890293094024e-16
0.5483096619323865,-1.942890293094024e-16
0.5485097019403881,-1.6653345369377348e-16
0.5487097419483896,-1.3877787807814457e-16
0.5489097819563913,-1.3877787807814457e-16
0.5491098219643928,-1.6653345369377348e-16
0.5493098619723945,-1.3877787807814457e-16
0.5495099019803961,-1.6653345369377348e-16
0.5497099419883976,-1.942890293094024e-16
0.5499099819963993,-1.3877787807814457e-16
0.5501100220044008,-1.6653345369377348e-16
0.5503100620124025,-1.6653345369377348e-16
0.5505101020204041,-1.942890293094024e-16
0.5507101420284056,-1.6653345369377348e-16
0.5509101820364073,-1.942890293094024e-16
0.5511102220444088,-1.6653345369377348e-16
0.5513102620524104,-1.3877787807814457e-16
0.5515103020604121,-1.3877787807814457e-16
0.5517103420684136,-1.6653345369377348e-16
0.5519103820764153,-1.6653345369377348e-16
0.5521104220844169,-1.942890293094024e-16
0.5523104620924184,-1.6653345369377348e-16
0.5525105021004201,-1.6653345369377348e-16
0.5527105421084216,-1.6653345369377348e-16
0.5529105821164233,-1.942890293094024e-16
0.5531106221244249,-1.6653345369377348e-16
0.5533106621324264,-1.3877787807814457e-16
0.5535107021404281,-1.6653345369377348e-16
0.5537107421484296,-1.6653345369377348e-16
0.5539107821564313,-1.6653345369377348e-16
0.5541108221644329,-1.6653345369377348e-16
0.5543108621724344,-1.942890293094024e-16
0.5545109021804361,-1.942890293094024e-16
0.5547109421884376,-1.942890293094024e-16
0.5549109821964393,-1.3877787807814457e-16
0.5551110222044409,-1.3877787807814457e-16
0.5553110622124424,-1.3877787807814457e-16
0.5555111022204441,-1.6653345369377348e-16
0.5557111422284456,-1.6653345369377348e-16
0.5559111822364473,-1.6653345369377348e-16
0.5561112222444489,-1.942890293094024e-16
0.5563112622524504,-1.942890293094024e-16
0.5565113022604521,-1.6653345369377348e-16
0.5567113422684536,-1.6653345369377348e-16
0.5569113822764553,-1.942890293094024e-16
0.5571114222844569,-1.942890293094024e-16
0.5573114622924584,-1.6653345369377348e-16
0.5575115023004601,-1.6653345369377348e-16
0.5577115423084616,-2.220446049250313e-16
0.5579115823164633,-1.6653345369377348e-16
0.5581116223244649,-1.6653345369377348e-16
0.5583116623324664,-1.3877787807814457e-16
0.5585117023404681,-1.6653345369377348e-16
0.5587117423484697,-1.6653345369377348e-16
0.5589117823564713,-1.942890293094024e-16
0.5591118223644729,-1.6653345369377348e-16
0.5593118623724744,-1.6653345369377348e-16
0.5595119023804761,-1.3877787807814457e-16
0.5597119423884777,-1.6653345369377348e-16
0.5599119823964793,-1.6653345369377348e-16
0.5601120224044809,-1.6653345369377348e-16
0.5603120624124824,-1.6653345369377348e-16
0.5605121024204841,-1.3877787807814457e-16
0.5607121424284857,-1.942890293094024e-16
0.5609121824364873,-1.942890293094024e-16
0.5611122224444889,-1.6653345369377348e-16
0.5613122624524904,-1.3877787807814457e-16
0.5615123024604921,-1.6653345369377348e-16
0.5617123424684937,-1.6653345369377348e-16
0.5619123824764953,-1.6653345369377348e-16
0.5621124224844969,-1.942890293094024e-16
0.5623124624924984,-1.942890293094024e-16
0.5625125025005001,-1.6653345369377348e-16
0.5627125425085017,-1.942890293094024e-16
0.5629125825165032,-1.6653345369377348e-16
0.5631126225245049,-1.6653345369377348e-16
0.5633126625325064,-1.6653345369377348e-16
0.5635127025405081,-1.6653345369377348e-16
0.5637127425485097,-1.942890293094024e-16
0.5639127825565112,-1.6653345369377348e-16
0.5641128225645129,-1.6653345369377348e-16
0.5643128625725145,-1.6653345369377348e-16
0.5645129025805161,-1.3877787807814457e-16
0.5647129425885177,-1.6653345369377348e-16
0.5649129825965192,-1.942890293094024e-16
0.5651130226045209,-1.6653345369377348e-16
0.5653130626125225,-2.220446049250313e-16
0.5655131026205241,-1.942890293094024e-16
0.5657131426285257,-1.942890293094024e-16
0.5659131826365272,-1.942890293094024e-16
0.5661132226445289,-1.942890293094024e-16
0.5663132626525305,-1.6653345369377348e-16
0.5665133026605321,-2.220446049250313e-16
0.5667133426685337,-1.942890293094024e-16
0.5669133826765352,-2.220446049250313e-16
0.5671134226845369,-1.6653345369377348e-16
0.5673134626925385,-2.220446049250313e-16
0.5675135027005401,-1.942890293094024e-16
0.5677135427085417,-1.942890293094024e-16
0.5679135827165432,-2.220446049250313e-16
0.5681136227245449,-1.6653345369377348e-16
0.5683136627325465,-1.942890293094024e-16
0.5685137027405481,-2.220446049250313e-16
0.5687137427485497,-1.6653345369377348e-16
0.5689137827565512,-1.6653345369377348e-16
0.5691138227645529,-2.220446049250313e-16
0.5693138627725545,-1.942890293094024e-16
0.5695139027805561,-2.220446049250313e-16
0.5697139427885577,-1.942890293094024e-16
0.5699139827965592,-2.220446049250313e-16
0.5701140228045609,-2.220446049250313e-16
0.5703140628125625,-1.942890293094024e-16
0.5705141028205641,-2.220446049250313e-16
0.5707141428285657,-2.220446049250313e-16
0.5709141828365673,-1.6653345369377348e-16
0.5711142228445689,-1.942890293094024e-16
0.5713142628525705,-1.942890293094024e-16
0.5715143028605721,-1.942890293094024e-16
0.5717143428685737,-2.220446049250313e-16
0.5719143828765753,-1.6653345369377348e-16
0.5721144228845769,-1.942890293094024e-16
0.5723144628925785,-1.6653345369377348e-16
0.5725145029005801,-1.942890293094024e-16
0.5727145429085817,-1.6653345369377348e-16
0.5729145829165833,-1.6653345369377348e-16
0.5731146229245849,-1.942890293094024e-16
0.5733146629325865,-1.942890293094024e-16
0.5735147029405882,-2.220446049250313e-16
0.5737147429485897,-1.942890293094024e-16
0.5739147829565913,-1.942890293094024e-16
0.5741148229645929,-1.942890293094024e-16
0.5743148629725945,-2.220446049250313e-16
0.574514902980596,-1.942890293094024e-16
0.5747149429885977,-2.220446049250313e-16
0.5749149829965993,-1.6653345369377348e-16
0.5751150230046009,-1.942890293094024e-16
0.5753150630126025,-1.942890293094024e-16
0.575515103020604,-1.6653345369377348e-16
0.5757151430286057,-1.6653345369377348e-16
0.5759151830366073,-1.3877787807814457e-16
0.5761152230446089,-1.3877787807814457e-16
0.5763152630526105,-1.6653345369377348e-16
0.576515303060612,-1.3877787807814457e-16
0.5767153430686137,-1.3877787807814457e-16
0.5769153830766153,-1.3877787807814457e-16
0.5771154230846169,-1.3877787807814457e-16
0.5773154630926185,-1.942890293094024e-16
0.57751550310062,-1.942890293094024e-16
0.5777155431086217,-1.6653345369377348e-16
0.5779155831166233,-1.942890293094024e-16
0.5781156231246249,-1.942890293094024e-16
0.5783156631326265,-1.942890293094024e-16
0.5785157031406281,-1.6653345369377348e-16
0.5787157431486297,-1.6653345369377348e-16
0.5789157831566313,-1.1102230246251565e-16
0.579115823164633,-1.6653345369377348e-16
0.5793158631726345,-1.1102230246251565e-16
0.5795159031806361,-1.3877787807814457e-16
0.5797159431886377,-1.3877787807814457e-16
0.5799159831966393,-1.1102230246251565e-16
0.580116023204641,-1.1102230246251565e-16
0.5803160632126425,-1.1102230246251565e-16
0.5805161032206441,-1.1102230246251565e-16
0.5807161432286457,-1.1102230246251565e-16
0.5809161832366473,-8.326672684688674e-17
0.581116223244649,-1.1102230246251565e-16
0.5813162632526505,-8.326672684688674e-17
0.5815163032606521,-8.326672684688674e-17
0.5817163432686537,-1.1102230246251565e-16
0.5819163832766553,-8.326672684688674e-17
0.582116423284657,-5.551115123125783e-17
0.5823164632926585,-8.326672684688674e-17
0.5825165033006601,-8.326672684688674e-17
0.5827165433086617,-8.326672684688674e-17
0.5829165833166633,-1.1102230246251565e-16
0.583116623324665,-1.1102230246251565e-16
0.5833166633326665,-5.551115123125783e-17
0.5835167033406681,-8.326672684688674e-17
0.5837167433486697,-8.326672684688674e-17
0.5839167833566713,-8.326672684688674e-17
0.584116823364673,-5.551115123125783e-17
0.5843168633726745,-5.551115123125783e-17
0.5845169033806761,-8.326672684688674e-17
0.5847169433886777,-8.326672684688674e-17
0.5849169833966793,-8.326672684688674e-17
0.5851170234046809,-8.326672684688674e-17
0.5853170634126825,-1.1102230246251565e-16
0.5855171034206841,-1.3877787807814457e-16
0.5857171434286857,-1.3877787807814457e-16
0.5859171834366873,-1.3877787807814457e-16
0.5861172234446889,-8.326672684688674e-17
0.5863172634526905,-1.3877787807814457e-16
0.5865173034606921,-1.1102230246251565e-16
0.5867173434686938,-1.1102230246251565e-16
0.5869173834766953,-1.3877787807814457e-16
0.5871174234846969,-1.1102230246251565e-16
0.5873174634926985,-1.3877787807814457e-16
0.5875175035007001,-1.1102230246251565e-16
0.5877175435087018,-1.1102230246251565e-16
0.5879175835167033,-1.1102230246251565e-16
0.5881176235247049,-1.3877787807814457e-16
0.5883176635327065,-8.326672684688674e-17
0.5885177035407081,-8.326672684688674e-17
0.5887177435487098,-1.1102230246251565e-16
0.5889177835567113,-8.326672684688674e-17
0.5891178235647129,-1.1102230246251565e-16
0.5893178635727145,-1.1102230246251565e-16
0.5895179035807161,-1.1102230246251565e-16
0.5897179435887178,-1.1102230246251565e-16
0.5899179835967193,-1.3877787807814457e-16
0.5901180236047209,-1.3877787807814457e-16
0.5903180636127225,-1.1102230246251565e-16
0.5905181036207241,-1.1102230246251565e-16
0.5907181436287258,-8.326672684688674e-17
0.5909181836367273,-1.1102230246251565e-16
0.5911182236447289,-1.3877787807814457e-16
0.5913182636527305,-1.1102230246251565e-16
0.5915183036607321,-1.1102230246251565e-16
0.5917183436687338,-8.326672684688674e-17
0.5919183836767353,-1.3877787807814457e-16
0.5921184236847369,-1.1102230246251565e-16
0.5923184636927386,-1.1102230246251565e-16
0.5925185037007401,-1.3877787807814457e-16
0.5927185437087418,-8.326672684688674e-17
0.5929185837167433,-1.1102230246251565e-16
0.5931186237247449,-8.326672684688674e-17
0.5933186637327466,-1.3877787807814457e-16
0.5935187037407481,-1.3877787807814457e-16
0.5937187437487498,-1.1102230246251565e-16
0.5939187837567513,-1.3877787807814457e-16
0.5941188237647529,-1.1102230246251565e-16
0.5943188637727546,-1.1102230246251565e-16
0.5945189037807561,-1.1102230246251565e-16
0.5947189437887578,-1.1102230246251565e-16
0.5949189837967593,-1.1102230246251565e-16
0.5951190238047609,-1.3877787807814457e-16
0.5953190638127626,-1.3877787807814457e-16
0.5955191038207641,-1.3877787807814457e-16
0.5957191438287658,-1.3877787807814457e-16
0.5959191838367673,-1.1102230246251565e-16
0.5961192238447689,-1.1102230246251565e-16
0.5963192638527706,-1.1102230246251565e-16
0.5965193038607721,-1.3877787807814457e-16
0.5967193438687737,-1.6653345369377348e-16
0.5969193838767753,-1.942890293094024e-16
0.5971194238847769,-1.3877787807814457e-16
0.5973194638927786,-1.6653345369377348e-16
0.5975195039007801,-1.3877787807814457e-16
0.5977195439087817,-1.942890293094024e-16
0.5979195839167833,-1.942890293094024e-16
0.5981196239247849,-1.942890293094024e-16
0.5983196639327866,-1.942890293094024e-16
0.5985197039407881,-1.942890293094024e-16
0.5987197439487897,-1.6653345369377348e-16
0.5989197839567914,-1.6653345369377348e-16
0.5991198239647929,-1.942890293094024e-16
0.5993198639727946,-2.220446049250313e-16
0.5995199039807961,-1.942890293094024e-16
0.5997199439887977,-2.220446049250313e-16
0.5999199839967994,-2.220446049250313e-16
0.6001200240048009,-2.220446049250313e-16
0.6003200640128026,-1.942890293094024e-16
0.6005201040208041,-2.220446049250313e-16
0.6007201440288057,-1.6653345369377348e-16
0.6009201840368074,-1.942890293094024e-16
0.6011202240448089,-1.942890293094024e-16
0.6013202640528106,-2.498001805406602e-16
0.6015203040608121,-2.7755575615628914e-16
0.6017203440688137,-2.498001805406602e-16
0.6019203840768154,-2.498001805406602e-16
0.6021204240848169,-2.220446049250313e-16
0.6023204640928186,-2.7755575615628914e-16
0.6025205041008201,-2.498001805406602e-16
0.6027205441088217,-2.498001805406602e-16
0.6029205841168234,-2.498001805406602e-16
0.6031206241248249,-2.498001805406602e-16
0.6033206641328266,-2.7755575615628914e-16
0.6035207041408281,-2.220446049250313e-16
0.6037207441488297,-2.7755575615628914e-16
0.6039207841568314,-2.498001805406602e-16
0.6041208241648329,-2.498001805406602e-16
0.6043208641728346,-2.7755575615628914e-16
0.6045209041808361,-2.7755575615628914e-16
0.6047209441888377,-2.498001805406602e-16
0.6049209841968394,-2.7755575615628914e-16
0.6051210242048409,-2.498001805406602e-16
0.6053210642128426,-2.220446049250313e-16
0.6055211042208442,-2.498001805406602e-16
0.6057211442288457,-2.498001805406602e-16
0.6059211842368474,-2.498001805406602e-16
0.6061212242448489,-3.0531133177191805e-16
0.6063212642528506,-3.0531133177191805e-16
0.6065213042608522,-2.7755575615628914e-16
0.6067213442688537,-2.7755575615628914e-16
0.6069213842768554,-2.498001805406602e-16
0.6071214242848569,-3.0531133177191805e-16
0.6073214642928585,-3.0531133177191805e-16
0.6075215043008602,-3.0531133177191805e-16
0.6077215443088617,-2.7755575615628914e-16
0.6079215843168634,-3.0531133177191805e-16
0.6081216243248649,-2.7755575615628914e-16
0.6083216643328665,-2.7755575615628914e-16
0.6085217043408682,-3.0531133177191805e-16
0.6087217443488697,-3.0531133177191805e-16
0.6089217843568714,-3.0531133177191805e-16
0.6091218243648729,-3.0531133177191805e-16
0.6093218643728745,-3.0531133177191805e-16
0.6095219043808762,-3.0531133177191805e-16
0.6097219443888777,-3.3306690738754696e-16
0.6099219843968794,-3.608224830031759e-16
0.610122024404881,-3.885780586188048e-16
0.6103220644128825,-3.885780586188048e-16
0.6105221044208842,-3.885780586188048e-16
0.6107221444288857,-3.885780586188048e-16
0.6109221844368874,-3.885780586188048e-16
0.611122224444889,-3.608224830031759e-16
0.6113222644528905,-3.885780586188048e-16
0.6115223044608922,-3.608224830031759e-16
0.6117223444688937,-3.885780586188048e-16
0.6119223844768954,-3.885780586188048e-16
0.612122424484897,-4.163336342344337e-16
0.6123224644928985,-3.608224830031759e-16
0.6125225045009002,-3.608224830031759e-16
0.6127225445089017,-3.608224830031759e-16
0.6129225845169034,-3.885780586188048e-16
0.613122624524905,-3.885780586188048e-16
0.6133226645329065,-4.163336342344337e-16
0.6135227045409082,-4.163336342344337e-16
0.6137227445489097,-4.163336342344337e-16
0.6139227845569114,-4.163336342344337e-16
0.614122824564913,-3.885780586188048e-16
0.6143228645729145,-4.163336342344337e-16
0.6145229045809162,-4.440892098500626e-16
0.6147229445889177,-3.885780586188048e-16
0.6149229845969194,-4.163336342344337e-16
0.615123024604921,-3.885780586188048e-16
0.6153230646129225,-4.163336342344337e-16
0.6155231046209242,-4.163336342344337e-16
0.6157231446289257,-4.163336342344337e-16
0.6159231846369274,-4.163336342344337e-16
0.616123224644929,-4.440892098500626e-16
0.6163232646529305,-4.163336342344337e-16
0.6165233046609322,-3.885780586188048e-16
0.6167233446689337,-4.440892098500626e-16
0.6169233846769354,-3.885780586188048e-16
0.617123424684937,-4.440892098500626e-16
0.6173234646929385,-4.440892098500626e-16
0.6175235047009402,-4.440892098500626e-16
0.6177235447089418,-4.440892098500626e-16
0.6179235847169434,-4.163336342344337e-16
0.618123624724945,-4.440892098500626e-16
0.6183236647329465,-3.885780586188048e-16
0.6185237047409482,-3.885780586188048e-16
0.6187237447489498,-4.440892098500626e-16
0.6189237847569513,-4.163336342344337e-16
0.619123824764953,-4.440892098500626e-16
0.6193238647729545,-4.440892098500626e-16
0.6195239047809562,-4.163336342344337e-16
0.6197239447889578,-4.440892098500626e-16
0.6199239847969593,-4.163336342344337e-16
0.620124024804961,-4.440892098500626e-16
0.6203240648129625,-4.163336342344337e-16
0.6205241048209642,-4.163336342344337e-16
0.6207241448289658,-4.163336342344337e-16
0.6209241848369673,-4.163336342344337e-16
0.621124224844969,-4.163336342344337e-16
0.6213242648529705,-3.885780586188048e-16
0.6215243048609722,-4.440892098500626e-16
0.6217243448689738,-4.163336342344337e-16
0.6219243848769753,-4.163336342344337e-16
0.622124424884977,-3.885780586188048e-16
0.6223244648929785,-4.163336342344337e-16
0.6225245049009802,-4.440892098500626e-16
0.6227245449089818,-4.163336342344337e-16
0.6229245849169833,-4.163336342344337e-16
0.623124624924985,-4.163336342344337e-16
0.6233246649329865,-4.163336342344337e-16
0.6235247049409882,-4.163336342344337e-16
0.6237247449489898,-4.163336342344337e-16
0.6239247849569913,-3.885780586188048e-16
0.624124824964993,-4.440892098500626e-16
0.6243248649729946,-4.163336342344337e-16
0.6245249049809962,-4.440892098500626e-16
0.6247249449889978,-4.163336342344337e-16
0.6249249849969993,-4.163336342344337e-16
0.625125025005001,-3.885780586188048e-16
0.6253250650130026,-3.608224830031759e-16
0.6255251050210042,-4.163336342344337e-16
0.6257251450290058,-3.885780586188048e-16
0.6259251850370073,-3.885780586188048e-16
0.626125225045009,-3.885780586188048e-16
0.6263252650530106,-3.885780586188048e-16
0.6265253050610122,-3.3306690738754696e-16
0.6267253450690138,-3.608224830031759e-16
0.6269253850770153,-3.885780586188048e-16
0.627125425085017,-3.608224830031759e-16
0.6273254650930186,-3.885780586188048e-16
0.6275255051010202,-3.885780586188048e-16
0.6277255451090218,-3.3306690738754696e-16
0.6279255851170233,-3.608224830031759e-16
0.628125625125025,-3.885780586188048e-16
0.6283256651330266,-3.608224830031759e-16
0.6285257051410282,-3.3306690738754696e-16
0.6287257451490298,-3.608224830031759e-16
0.6289257851570313,-3.3306690738754696e-16
0.629125825165033,-3.608224830031759e-16
0.6293258651730346,-3.3306690738754696e-16
0.6295259051810361,-3.0531133177191805e-16
0.6297259451890378,-3.0531133177191805e-16
0.6299259851970394,-3.0531133177191805e-16
0.630126025205041,-2.7755575615628914e-16
0.6303260652130426,-2.498001805406602e-16
0.6305261052210441,-2.498001805406602e-16
0.6307261452290458,-2.498001805406602e-16
0.6309261852370474,-2.220446049250313e-16
0.631126225245049,-2.220446049250313e-16
0.6313262652530506,-1.942890293094024e-16
0.6315263052610521,-2.498001805406602e-16
0.6317263452690538,-1.942890293094024e-16
0.6319263852770554,-2.220446049250313e-16
0.632126425285057,-1.942890293094024e-16
0.6323264652930586,-1.6653345369377348e-16
0.6325265053010601,-1.6653345369377348e-16
0.6327265453090618,-1.942890293094024e-16
0.6329265853170634,-1.942890293094024e-16
0.633126625325065,-1.6653345369377348e-16
0.6333266653330666,-1.6653345369377348e-16
0.6335267053410681,-1.3877787807814457e-16
0.6337267453490698,-1.6653345369377348e-16
0.6339267853570714,-1.6653345369377348e-16
0.634126825365073,-1.3877787807814457e-16
0.6343268653730746,-1.3877787807814457e-16
0.6345269053810761,-1.1102230246251565e-16
0.6347269453890778,-8.326672684688674e-17
0.6349269853970794,-1.1102230246251565e-16
0.635127025405081,-1.1102230246251565e-16
0.6353270654130826,-8.326672684688674e-17
0.6355271054210841,-2.7755575615628914e-17
0.6357271454290858,-5.551115123125783e-17
0.6359271854370874,-2.7755575615628914e-17
0.636127225445089,-5.551115123125783e-17
0.6363272654530906,-5.551115123125783e-17
0.6365273054610922,0.0
0.6367273454690938,-5.551115123125783e-17
0.6369273854770954,-2.7755575615628914e-17
0.637127425485097,-2.7755575615628914e-17
0.6373274654930986,-5.551115123125783e-17
0.6375275055011002,-5.551115123125783e-17
0.6377275455091018,-2.7755575615628914e-17
0.6379275855171034,-2.7755575615628914e-17
0.638127625525105,-2.7755575615628914e-17
0.6383276655331066,-2.7755575615628914e-17
0.6385277055411082,0.0
0.6387277455491098,0.0
0.6389277855571114,-2.7755575615628914e-17
0.639127825565113,-5.551115123125783e-17
0.6393278655731146,-5.551115123125783e-17
0.6395279055811162,0.0
0.6397279455891178,0.0
0.6399279855971194,-2.7755575615628914e-17
0.640128025605121,0.0
0.6403280656131226,-2.7755575615628914e-17
0.6405281056211242,0.0
0.6407281456291258,-2.7755575615628914e-17
0.6409281856371274,2.7755575615628914e-17
0.641128225645129,0.0
0.6413282656531306,2.7755575615628914e-17
0.6415283056611322,0.0
0.6417283456691338,0.0
0.6419283856771354,2.7755575615628914e-17
0.642128425685137,0.0
0.6423284656931386,2.7755575615628914e-17
0.6425285057011402,5.551115123125783e-17
0.6427285457091418,0.0
0.6429285857171434,0.0
0.643128625725145,-2.7755575615628914e-17
0.6433286657331466,0.0
0.6435287057411482,0.0
0.6437287457491498,2.7755575615628914e-17
0.6439287857571514,0.0
0.644128825765153,2.7755575615628914e-17
0.6443288657731546,0.0
0.6445289057811562,2.7755575615628914e-17
0.6447289457891578,0.0
0.6449289857971594,2.7755575615628914e-17
0.645129025805161,5.551115123125783e-17
0.6453290658131626,8.326672684688674e-17
0.6455291058211642,5.551115123125783e-17
0.6457291458291659,5.551115123125783e-17
0.6459291858371674,8.326672684688674e-17
0.646129225845169,5.551115123125783e-17
0.6463292658531706,2.7755575615628914e-17
0.6465293058611722,5.551115123125783e-17
0.6467293458691739,5.551115123125783e-17
0.6469293858771754,5.551115123125783e-17
0.647129425885177,1.1102230246251565e-16
0.6473294658931786,8.326672684688674e-17
0.6475295059011802,8.326672684688674e-17
0.6477295459091819,5.551115123125783e-17
0.6479295859171834,1.1102230246251565e-16
0.648129625925185,8.326672684688674e-17
0.6483296659331866,8.326672684688674e-17
0.6485297059411882,8.326672684688674e-17
0.6487297459491899,5.551115123125783e-17
0.6489297859571914,8.326672684688674e-17
0.649129825965193,8.326672684688674e-17
0.6493298659731946,1.1102230246251565e-16
0.6495299059811962,1.1102230246251565e-16
0.6497299459891979,1.1102230246251565e-16
0.6499299859971994,5.551115123125783e-17
0.650130026005201,5.551115123125783e-17
0.6503300660132026,8.326672684688674e-17
0.6505301060212042,8.326672684688674e-17
0.6507301460292059,5.551115123125783e-17
0.6509301860372074,1.1102230246251565e-16
0.651130226045209,1.1102230246251565e-16
0.6513302660532106,8.326672684688674e-17
0.6515303060612122,8.326672684688674e-17
0.6517303460692138,5.551115123125783e-17
0.6519303860772154,1.1102230246251565e-16
0.652130426085217,5.551115123125783e-17
0.6523304660932187,8.326672684688674e-17
0.6525305061012202,8.326672684688674e-17
0.6527305461092218,8.326672684688674e-17
0.6529305861172234,8.326672684688674e-17
0.653130626125225,8.326672684688674e-17
0.6533306661332267,1.1102230246251565e-16
0.6535307061412282,8.326672684688674e-17
0.6537307461492298,5.551115123125783e-17
0.6539307861572314,8.326672684688674e-17
0.654130826165233,1.1102230246251565e-16
0.6543308661732347,8.326672684688674e-17
0.6545309061812362,8.326672684688674e-17
0.6547309461892378,8.326672684688674e-17
0.6549309861972394,8.326672684688674e-17
0.655131026205241,5.551115123125783e-17
0.6553310662132427,1.1102230246251565e-16
0.6555311062212442,5.551115123125783e-17
0.6557311462292458,8.326672684688674e-17
0.6559311862372474,8.326672684688674e-17
0.656131226245249,5.551115123125783e-17
0.6563312662532507,8.326672684688674e-17
0.6565313062612522,1.1102230246251565e-16
0.6567313462692538,8.326672684688674e-17
0.6569313862772554,5.551115123125783e-17
0.657131426285257,8.326672684688674e-17
0.6573314662932587,5.551115123125783e-17
0.6575315063012602,8.326672684688674e-17
0.6577315463092618,8.326672684688674e-17
0.6579315863172635,8.326672684688674e-17
0.658131626325265,1.1102230246251565e-16
0.6583316663332667,5.551115123125783e-17
0.6585317063412682,8.326672684688674e-17
0.6587317463492698,8.326672684688674e-17
0.6589317863572715,8.326672684688674e-17
0.659131826365273,8.326672684688674e-17
0.6593318663732747,1.1102230246251565e-16
0.6595319063812762,8.326672684688674e-17
0.6597319463892778,8.326672684688674e-17
0.6599319863972795,8.326672684688674e-17
0.660132026405281,8.326672684688674e-17
0.6603320664132827,8.326672684688674e-17
0.6605321064212842,8.326672684688674e-17
0.6607321464292858,5.551115123125783e-17
0.6609321864372875,5.551115123125783e-17
0.661132226445289,8.326672684688674e-17
0.6613322664532907,8.326672684688674e-17
0.6615323064612922,5.551115123125783e-17
0.6617323464692938,1.1102230246251565e-16
0.6619323864772955,1.3877787807814457e-16
0.662132426485297,1.3877787807814457e-16
0.6623324664932987,1.1102230246251565e-16
0.6625325065013002,8.326672684688674e-17
0.6627325465093018,1.1102230246251565e-16
0.6629325865173035,1.1102230246251565e-16
0.663132626525305,1.1102230246251565e-16
0.6633326665333066,8.326672684688674e-17
0.6635327065413082,5.551115123125783e-17
0.6637327465493098,5.551115123125783e-17
0.6639327865573115,8.326672684688674e-17
0.664132826565313,8.326672684688674e-17
0.6643328665733146,8.326672684688674e-17
0.6645329065813163,1.1102230246251565e-16
0.6647329465893178,8.326672684688674e-17
0.6649329865973195,8.326672684688674e-17
0.665133026605321,1.1102230246251565e-16
0.6653330666133226,1.1102230246251565e-16
0.6655331066213243,1.1102230246251565e-16
0.6657331466293258,1.1102230246251565e-16
0.6659331866373275,5.551115123125783e-17
0.666133226645329,8.326672684688674e-17
0.6663332666533306,5.551115123125783e-17
0.6665333066613323,8.326672684688674e-17
0.6667333466693338,5.551115123125783e-17
0.6669333866773355,5.551115123125783e-17
0.667133426685337,2.7755575615628914e-17
0.6673334666933386,5.551115123125783e-17
0.6675335067013403,5.551115123125783e-17
0.6677335467093418,5.551115123125783e-17
0.6679335867173435,2.7755575615628914e-17
0.668133626725345,2.7755575615628914e-17
0.6683336667333466,5.551115123125783e-17
0.6685337067413483,5.551115123125783e-17
0.6687337467493498,2.7755575615628914e-17
0.6689337867573515,5.551115123125783e-17
0.669133826765353,2.7755575615628914e-17
0.6693338667733546,2.7755575615628914e-17
0.6695339067813563,5.551115123125783e-17
0.6697339467893578,5.551115123125783e-17
0.6699339867973595,2.7755575615628914e-17
0.670134026805361,0.0
0.6703340668133626,-2.7755575615628914e-17
0.6705341068213643,-2.7755575615628914e-17
0.6707341468293658,-2.7755575615628914e-17
0.6709341868373675,-5.551115123125783e-17
0.671134226845369,-2.7755575615628914e-17
0.6713342668533706,0.0
0.6715343068613723,-2.7755575615628914e-17
0.6717343468693738,-5.551115123125783e-17
0.6719343868773755,-2.7755575615628914e-17
0.6721344268853771,-2.7755575615628914e-17
0.6723344668933786,-2.7755575615628914e-17
0.6725345069013803,-5.551115123125783e-17
0.6727345469093818,-5.551115123125783e-17
0.6729345869173835,-2.7755575615628914e-17
0.6731346269253851,-2.7755575615628914e-17
0.6733346669333866,0.0
0.6735347069413883,-5.551115123125783e-17
0.6737347469493898,0.0
0.6739347869573914,-2.7755575615628914e-17
0.6741348269653931,0.0
0.6743348669733946,-2.7755575615628914e-17
0.6745349069813963,-2.7755575615628914e-17
0.6747349469893978,-5.551115123125783e-17
0.6749349869973994,0.0
0.6751350270054011,-5.551115123125783e-17
0.6753350670134026,-5.551115123125783e-17
0.6755351070214043,-5.551115123125783e-17
0.6757351470294058,-5.551115123125783e-17
0.6759351870374074,-2.7755575615628914e-17
0.6761352270454091,-5.551115123125783e-17
0.6763352670534106,-5.551115123125783e-17
0.6765353070614123,-2.7755575615628914e-17
0.6767353470694139,-5.551115123125783e-17
0.6769353870774154,-5.551115123125783e-17
0.6771354270854171,-2.7755575615628914e-17
0.6773354670934186,-5.551115123125783e-17
0.6775355071014203,-8.326672684688674e-17
0.6777355471094219,-2.7755575615628914e-17
0.6779355871174234,-5.551115123125783e-17
0.6781356271254251,-5.551115123125783e-17
0.6783356671334266,-5.551115123125783e-17
0.6785357071414283,-8.326672684688674e-17
0.6787357471494299,-5.551115123125783e-17
0.6789357871574314,0.0
0.6791358271654331,0.0
0.6793358671734346,-5.551115123125783e-17
0.6795359071814363,-2.7755575615628914e-17
0.6797359471894379,-2.7755575615628914e-17
0.6799359871974394,0.0
0.6801360272054411,-5.551115123125783e-17
0.6803360672134426,0.0
0.6805361072214443,-2.7755575615628914e-17
0.6807361472294459,-5.551115123125783e-17
0.6809361872374474,0.0
0.6811362272454491,0.0
0.6813362672534506,-2.7755575615628914e-17
0.6815363072614523,-2.7755575615628914e-17
0.6817363472694539,0.0
0.6819363872774554,-5.551115123125783e-17
0.6821364272854571,-2.7755575615628914e-17
0.6823364672934586,0.0
0.6825365073014603,-5.551115123125783e-17
0.6827365473094619,-2.7755575615628914e-17
0.6829365873174634,-5.551115123125783e-17
0.6831366273254651,-2.7755575615628914e-17
0.6833366673334667,0.0
0.6835367073414683,-5.551115123125783e-17
0.6837367473494699,0.0
0.6839367873574714,2.7755575615628914e-17
0.6841368273654731,0.0
0.6843368673734747,-2.7755575615628914e-17
0.6845369073814763,-2.7755575615628914e-17
0.6847369473894779,0.0
0.6849369873974794,0.0
0.6851370274054811,0.0
0.6853370674134827,2.7755575615628914e-17
0.6855371074214842,-2.7755575615628914e-17
0.6857371474294859,0.0
0.6859371874374874,0.0
0.6861372274454891,2.7755575615628914e-17
0.6863372674534907,5.551115123125783e-17
0.6865373074614922,2.7755575615628914e-17
0.6867373474694939,5.551115123125783e-17
0.6869373874774954,2.7755575615628914e-17
0.6871374274854971,2.7755575615628914e-17
0.6873374674934987,2.7755575615628914e-17
0.6875375075015002,5.551115123125783e-17
0.6877375475095019,0.0
0.6879375875175034,5.551115123125783e-17
0.6881376275255051,5.551115123125783e-17
0.6883376675335067,2.7755575615628914e-17
0.6885377075415082,8.326672684688674e-17
0.6887377475495099,5.551115123125783e-17
0.6889377875575114,5.551115123125783e-17
0.6891378275655131,5.551115123125783e-17
0.6893378675735147,5.551115123125783e-17
0.6895379075815162,5.551115123125783e-17
0.6897379475895179,5.551115123125783e-17
0.6899379875975195,2.7755575615628914e-17
0.6901380276055211,5.551115123125783e-17
0.6903380676135227,8.326672684688674e-17
0.6905381076215242,5.551115123125783e-17
0.6907381476295259,5.551115123125783e-17
0.6909381876375275,8.326672684688674e-17
0.6911382276455291,8.326672684688674e-17
0.6913382676535307,1.1102230246251565e-16
0.6915383076615322,8.326672684688674e-17
0.6917383476695339,1.1102230246251565e-16
0.6919383876775355,8.326672684688674e-17
0.6921384276855371,1.1102230246251565e-16
0.6923384676935387,1.1102230246251565e-16
0.6925385077015402,5.551115123125783e-17
0.6927385477095419,8.326672684688674e-17
0.6929385877175435,1.1102230246251565e-16
0.6931386277255451,1.1102230246251565e-16
0.6933386677335467,8.326672684688674e-17
0.6935387077415482,1.1102230246251565e-16
0.6937387477495499,5.551115123125783e-17
0.6939387877575515,1.1102230246251565e-16
0.6941388277655531,1.1102230246251565e-16
0.6943388677735547,8.326672684688674e-17
0.6945389077815562,1.1102230246251565e-16
0.6947389477895579,1.1102230246251565e-16
0.6949389877975595,1.1102230246251565e-16
0.6951390278055611,8.326672684688674e-17
0.6953390678135627,8.326672684688674e-17
0.6955391078215643,1.1102230246251565e-16
0.6957391478295659,1.1102230246251565e-16
0.6959391878375675,5.551115123125783e-17
0.696139227845569,1.1102230246251565e-16
0.6963392678535707,1.1102230246251565e-16
0.6965393078615723,1.1102230246251565e-16
0.6967393478695739,8.326672684688674e-17
0.6969393878775755,8.326672684688674e-17
0.697139427885577,8.326672684688674e-17
0.6973394678935787,8.326672684688674e-17
0.6975395079015803,5.551115123125783e-17
0.6977395479095819,1.1102230246251565e-16
0.6979395879175835,1.1102230246251565e-16
0.698139627925585,5.551115123125783e-17
0.6983396679335867,1.1102230246251565e-16
0.6985397079415883,5.551115123125783e-17
0.6987397479495899,8.326672684688674e-17
0.6989397879575915,1.1102230246251565e-16
0.699139827965593,8.326672684688674e-17
0.6993398679735947,5.551115123125783e-17
0.6995399079815963,8.326672684688674e-17
0.6997399479895979,8.326672684688674e-17
0.6999399879975995,1.1102230246251565e-16
0.700140028005601,1.1102230246251565e-16
0.7003400680136027,1.1102230246251565e-16
0.7005401080216043,1.3877787807814457e-16
0.7007401480296059,1.3877787807814457e-16
0.7009401880376075,1.3877787807814457e-16
0.701140228045609,8.326672684688674e-17
0.7013402680536107,1.1102230246251565e-16
0.7015403080616123,8.326672684688674e-17
0.7017403480696139,1.6653345369377348e-16
0.7019403880776155,1.6653345369377348e-16
0.702140428085617,1.1102230246251565e-16
0.7023404680936187,1.6653345369377348e-16
0.7025405081016203,1.3877787807814457e-16
0.7027405481096219,1.942890293094024e-16
0.7029405881176235,1.6653345369377348e-16
0.7031406281256251,1.6653345369377348e-16
0.7033406681336267,1.6653345369377348e-16
0.7035407081416283,1.6653345369377348e-16
0.70374074814963,1.6653345369377348e-16
0.7039407881576315,1.942890293094024e-16
0.7041408281656331,1.6653345369377348e-16
0.7043408681736347,1.3877787807814457e-16
0.7045409081816363,1.6653345369377348e-16
0.704740948189638,1.6653345369377348e-16
0.7049409881976395,1.942890293094024e-16
0.7051410282056411,1.6653345369377348e-16
0.7053410682136427,1.6653345369377348e-16
0.7055411082216443,1.942890293094024e-16
0.705741148229646,1.942890293094024e-16
0.7059411882376475,1.942890293094024e-16
0.7061412282456491,1.6653345369377348e-16
0.7063412682536507,1.6653345369377348e-16
0.7065413082616523,1.6653345369377348e-16
0.706741348269654,1.6653345369377348e-16
0.7069413882776555,1.942890293094024e-16
0.7071414282856571,1.6653345369377348e-16
0.7073414682936587,1.6653345369377348e-16
0.7075415083016603,1.6653345369377348e-16
0.7077415483096618,1.1102230246251565e-16
0.7079415883176635,1.3877787807814457e-16
0.7081416283256651,1.3877787807814457e-16
0.7083416683336667,1.1102230246251565e-16
0.7085417083416683,1.3877787807814457e-16
0.7087417483496699,1.6653345369377348e-16
0.7089417883576715,1.6653345369377348e-16
0.7091418283656731,1.942890293094024e-16
0.7093418683736747,1.942890293094024e-16
0.7095419083816763,1.6653345369377348e-16
0.7097419483896779,1.6653345369377348e-16
0.7099419883976795,1.3877787807814457e-16
0.7101420284056811,1.3877787807814457e-16
0.7103420684136827,1.6653345369377348e-16
0.7105421084216843,1.1102230246251565e-16
0.7107421484296859,1.1102230246251565e-16
0.7109421884376875,1.1102230246251565e-16
0.7111422284456891,1.3877787807814457e-16
0.7113422684536908,1.6653345369377348e-16
0.7115423084616923,1.6653345369377348e-16
0.7117423484696939,1.1102230246251565e-16
0.7119423884776955,1.6653345369377348e-16
0.7121424284856971,1.6653345369377348e-16
0.7123424684936988,1.6653345369377348e-16
0.7125425085017003,1.3877787807814457e-16
0.7127425485097019,1.3877787807814457e-16
0.7129425885177035,1.3877787807814457e-16
0.7131426285257051,1.6653345369377348e-16
0.7133426685337068,1.1102230246251565e-16
0.7135427085417083,1.6653345369377348e-16
0.7137427485497099,1.6653345369377348e-16
0.7139427885577115,1.3877787807814457e-16
0.7141428285657131,1.3877787807814457e-16
0.7143428685737148,1.1102230246251565e-16
0.7145429085817163,1.1102230246251565e-16
0.7147429485897179,1.3877787807814457e-16
0.7149429885977195,1.6653345369377348e-16
0.7151430286057211,1.6653345369377348e-16
0.7153430686137228,1.3877787807814457e-16
0.7155431086217243,1.3877787807814457e-16
0.7157431486297259,1.3877787807814457e-16
0.7159431886377275,1.3877787807814457e-16
0.7161432286457291,1.1102230246251565e-16
0.7163432686537308,1.1102230246251565e-16
0.7165433086617323,1.3877787807814457e-16
0.7167433486697339,1.1102230246251565e-16
0.7169433886777355,1.6653345369377348e-16
0.7171434286857371,1.3877787807814457e-16
0.7173434686937388,1.6653345369377348e-16
0.7175435087017403,1.3877787807814457e-16
0.7177435487097419,1.6653345369377348e-16
0.7179435887177436,1.6653345369377348e-16
0.7181436287257451,1.3877787807814457e-16
0.7183436687337467,1.6653345369377348e-16
0.7185437087417483,1.6653345369377348e-16
0.7187437487497499,1.3877787807814457e-16
0.7189437887577516,1.3877787807814457e-16
0.7191438287657531,1.6653345369377348e-16
0.7193438687737547,1.3877787807814457e-16
0.7195439087817563,1.3877787807814457e-16
0.7197439487897579,1.3877787807814457e-16
0.7199439887977596,1.3877787807814457e-16
0.7201440288057611,1.3877787807814457e-16
0.7203440688137627,1.3877787807814457e-16
0.7205441088217643,1.1102230246251565e-16
0.7207441488297659,1.1102230246251565e-16
0.7209441888377676,1.1102230246251565e-16
0.7211442288457691,1.1102230246251565e-16
0.7213442688537707,1.1102230246251565e-16
0.7215443088617723,1.1102230246251565e-16
0.7217443488697739,8.326672684688674e-17
0.7219443888777756,1.3877787807814457e-16
0.7221444288857771,1.1102230246251565e-16
0.7223444688937787,1.1102230246251565e-16
0.7225445089017803,1.1102230246251565e-16
0.7227445489097819,1.3877787807814457e-16
0.7229445889177836,1.1102230246251565e-16
0.7231446289257851,8.326672684688674e-17
0.7233446689337867,1.3877787807814457e-16
0.7235447089417884,1.1102230246251565e-16
0.7237447489497899,1.1102230246251565e-16
0.7239447889577916,1.1102230246251565e-16
0.7241448289657931,1.6653345369377348e-16
0.7243448689737947,1.3877787807814457e-16
0.7245449089817964,1.6653345369377348e-16
0.7247449489897979,1.3877787807814457e-16
0.7249449889977996,1.6653345369377348e-16
0.7251450290058011,1.6653345369377348e-16
0.7253450690138027,1.6653345369377348e-16
0.7255451090218044,1.942890293094024e-16
0.7257451490298059,1.6653345369377348e-16
0.7259451890378076,1.942890293094024e-16
0.7261452290458091,1.6653345369377348e-16
0.7263452690538107,1.942890293094024e-16
0.7265453090618124,1.6653345369377348e-16
0.7267453490698139,1.3877787807814457e-16
0.7269453890778156,1.6653345369377348e-16
0.7271454290858171,1.3877787807814457e-16
0.7273454690938187,1.6653345369377348e-16
0.7275455091018204,1.6653345369377348e-16
0.7277455491098219,1.6653345369377348e-16
0.7279455891178236,1.6653345369377348e-16
0.7281456291258251,1.6653345369377348e-16
0.7283456691338267,1.6653345369377348e-16
0.7285457091418284,1.942890293094024e-16
0.7287457491498299,1.942890293094024e-16
0.7289457891578316,1.942890293094024e-16
0.7291458291658331,1.6653345369377348e-16
0.7293458691738347,1.6653345369377348e-16
0.7295459091818364,1.942890293094024e-16
0.7297459491898379,1.942890293094024e-16
0.7299459891978395,1.942890293094024e-16
0.7301460292058412,1.942890293094024e-16
0.7303460692138427,2.220446049250313e-16
0.7305461092218444,1.942890293094024e-16
0.7307461492298459,1.942890293094024e-16
0.7309461892378475,1.942890293094024e-16
0.7311462292458492,1.6653345369377348e-16
0.7313462692538507,2.220446049250313e-16
0.7315463092618524,2.220446049250313e-16
0.7317463492698539,2.220446049250313e-16
0.7319463892778555,2.220446049250313e-16
0.7321464292858572,2.498001805406602e-16
0.7323464692938587,2.498001805406602e-16
0.7325465093018604,2.220446049250313e-16
0.7327465493098619,2.220446049250313e-16
0.7329465893178635,3.3306690738754696e-16
0.7331466293258652,3.3306690738754696e-16
0.7333466693338667,3.0531133177191805e-16
0.7335467093418684,3.0531133177191805e-16
0.7337467493498699,2.7755575615628914e-16
0.7339467893578715,2.7755575615628914e-16
0.7341468293658732,3.0531133177191805e-16
0.7343468693738747,3.0531133177191805e-16
0.7345469093818764,3.608224830031759e-16
0.734746949389878,3.608224830031759e-16
0.7349469893978795,3.608224830031759e-16
0.7351470294058812,3.3306690738754696e-16
0.7353470694138827,3.885780586188048e-16
0.7355471094218844,3.3306690738754696e-16
0.735747149429886,3.608224830031759e-16
0.7359471894378875,3.885780586188048e-16
0.7361472294458892,3.608224830031759e-16
0.7363472694538907,3.3306690738754696e-16
0.7365473094618924,3.608224830031759e-16
0.736747349469894,3.3306690738754696e-16
0.7369473894778955,3.608224830031759e-16
0.7371474294858972,3.608224830031759e-16
0.7373474694938987,3.608224830031759e-16
0.7375475095019004,3.608224830031759e-16
0.737747549509902,3.885780586188048e-16
0.7379475895179035,4.440892098500626e-16
0.7381476295259052,4.163336342344337e-16
0.7383476695339067,4.440892098500626e-16
0.7385477095419084,4.440892098500626e-16
0.73874774954991,4.163336342344337e-16
0.7389477895579115,4.163336342344337e-16
0.7391478295659132,4.440892098500626e-16
0.7393478695739147,3.885780586188048e-16
0.7395479095819164,4.163336342344337e-16
0.739747949589918,3.885780586188048e-16
0.7399479895979195,3.885780586188048e-16
0.7401480296059212,4.163336342344337e-16
0.7403480696139227,4.163336342344337e-16
0.7405481096219244,4.440892098500626e-16
0.740748149629926,4.163336342344337e-16
0.7409481896379275,4.440892098500626e-16
0.7411482296459292,3.885780586188048e-16
0.7413482696539307,4.163336342344337e-16
0.7415483096619323,3.885780586188048e-16
0.741748349669934,4.440892098500626e-16
0.7419483896779355,3.885780586188048e-16
0.7421484296859372,4.718447854656915e-16
0.7423484696939388,4.718447854656915e-16
0.7425485097019403,4.440892098500626e-16
0.742748549709942,4.163336342344337e-16
0.7429485897179435,4.718447854656915e-16
0.7431486297259452,4.440892098500626e-16
0.7433486697339468,4.718447854656915e-16
0.7435487097419483,4.440892098500626e-16
0.74374874974995,4.718447854656915e-16
0.7439487897579515,4.440892098500626e-16
0.7441488297659532,4.163336342344337e-16
0.7443488697739548,4.440892098500626e-16
0.7445489097819563,4.440892098500626e-16
0.744748949789958,4.718447854656915e-16
0.7449489897979595,4.718447854656915e-16
0.7451490298059612,4.440892098500626e-16
0.7453490698139628,4.163336342344337e-16
0.7455491098219643,4.440892098500626e-16
0.745749149829966,4.440892098500626e-16
0.7459491898379675,4.718447854656915e-16
0.7461492298459692,4.718447854656915e-16
0.7463492698539708,4.718447854656915e-16
0.7465493098619723,4.440892098500626e-16
0.746749349869974,4.163336342344337e-16
0.7469493898779755,4.718447854656915e-16
0.7471494298859772,4.440892098500626e-16
0.7473494698939788,4.996003610813204e-16
0.7475495099019803,4.996003610813204e-16
0.747749549909982,4.718447854656915e-16
0.7479495899179835,4.163336342344337e-16
0.7481496299259852,4.163336342344337e-16
0.7483496699339868,4.163336342344337e-16
0.7485497099419883,3.885780586188048e-16
0.74874974994999,4.440892098500626e-16
0.7489497899579916,3.885780586188048e-16
0.7491498299659932,4.163336342344337e-16
0.7493498699739948,3.885780586188048e-16
0.7495499099819963,4.163336342344337e-16
0.749749949989998,3.885780586188048e-16
0.7499499899979996,4.163336342344337e-16
0.7501500300060012,3.885780586188048e-16
0.7503500700140028,4.440892098500626e-16
0.7505501100220043,3.885780586188048e-16
0.750750150030006,3.3306690738754696e-16
0.7509501900380076,3.608224830031759e-16
0.7511502300460092,3.608224830031759e-16
0.7513502700540108,3.885780586188048e-16
0.7515503100620123,3.608224830031759e-16
0.751750350070014,3.3306690738754696e-16
0.7519503900780156,3.608224830031759e-16
0.7521504300860171,3.885780586188048e-16
0.7523504700940188,3.608224830031759e-16
0.7525505101020203,3.608224830031759e-16
0.752750550110022,3.608224830031759e-16
0.7529505901180236,3.3306690738754696e-16
0.7531506301260251,3.608224830031759e-16
0.7533506701340268,3.608224830031759e-16
0.7535507101420283,3.608224830031759e-16
0.75375075015003,3.885780586188048e-16
0.7539507901580316,3.885780586188048e-16
0.7541508301660331,3.608224830031759e-16
0.7543508701740348,3.608224830031759e-16
0.7545509101820363,3.608224830031759e-16
0.754750950190038,3.3306690738754696e-16
0.7549509901980396,3.3306690738754696e-16
0.7551510302060411,3.885780586188048e-16
0.7553510702140428,3.608224830031759e-16
0.7555511102220444,3.608224830031759e-16
0.755751150230046,4.163336342344337e-16
0.7559511902380476,3.608224830031759e-16
0.7561512302460491,3.885780586188048e-16
0.7563512702540508,3.608224830031759e-16
0.7565513102620524,4.163336342344337e-16
0.756751350270054,3.885780586188048e-16
0.7569513902780556,4.163336342344337e-16
0.7571514302860571,4.163336342344337e-16
0.7573514702940588,3.885780586188048e-16
0.7575515103020604,4.163336342344337e-16
0.757751550310062,4.163336342344337e-16
0.7579515903180636,3.885780586188048e-16
0.7581516303260651,4.163336342344337e-16
0.7583516703340668,4.163336342344337e-16
0.7585517103420684,4.718447854656915e-16
0.75875175035007,4.440892098500626e-16
0.7589517903580716,4.718447854656915e-16
0.7591518303660731,4.718447854656915e-16
0.7593518703740748,4.440892098500626e-16
0.7595519103820764,4.440892098500626e-16
0.759751950390078,4.440892098500626e-16
0.7599519903980796,4.440892098500626e-16
0.7601520304060811,4.440892098500626e-16
0.7603520704140828,4.163336342344337e-16
0.7605521104220844,3.608224830031759e-16
0.760752150430086,3.885780586188048e-16
0.7609521904380876,3.885780586188048e-16
0.7611522304460892,3.608224830031759e-16
0.7613522704540908,3.608224830031759e-16
0.7615523104620924,3.885780586188048e-16
0.761752350470094,3.885780586188048e-16
0.7619523904780956,3.885780586188048e-16
0.7621524304860972,4.163336342344337e-16
0.7623524704940988,4.163336342344337e-16
0.7625525105021004,4.163336342344337e-16
0.762752550510102,3.608224830031759e-16
0.7629525905181036,3.885780586188048e-16
0.7631526305261052,3.608224830031759e-16
0.7633526705341068,3.885780586188048e-16
0.7635527105421084,4.163336342344337e-16
0.7637527505501099,3.885780586188048e-16
0.7639527905581116,3.608224830031759e-16
0.7641528305661132,4.163336342344337e-16
0.7643528705741148,3.885780586188048e-16
0.7645529105821164,3.885780586188048e-16
0.7647529505901179,3.608224830031759e-16
0.7649529905981196,3.608224830031759e-16
0.7651530306061212,3.885780586188048e-16
0.7653530706141228,3.885780586188048e-16
0.7655531106221244,3.885780586188048e-16
0.765753150630126,3.885780586188048e-16
0.7659531906381276,3.885780586188048e-16
0.7661532306461292,3.885780586188048e-16
0.7663532706541308,4.163336342344337e-16
0.7665533106621324,3.885780586188048e-16
0.766753350670134,3.885780586188048e-16
0.7669533906781356,3.885780586188048e-16
0.7671534306861372,4.163336342344337e-16
0.7673534706941388,3.885780586188048e-16
0.7675535107021404,3.608224830031759e-16
0.767753550710142,3.885780586188048e-16
0.7679535907181436,3.3306690738754696e-16
0.7681536307261452,3.885780586188048e-16
0.7683536707341468,3.885780586188048e-16
0.7685537107421484,3.885780586188048e-16
0.76875375075015,3.608224830031759e-16
0.7689537907581516,3.885780586188048e-16
0.7691538307661532,3.608224830031759e-16
0.7693538707741548,3.885780586188048e-16
0.7695539107821564,3.608224830031759e-16
0.769753950790158,3.608224830031759e-16
0.7699539907981596,3.3306690738754696e-16
0.7701540308061612,3.608224830031759e-16
0.7703540708141629,3.885780586188048e-16
0.7705541108221644,3.608224830031759e-16
0.770754150830166,3.3306690738754696e-16
0.7709541908381676,3.885780586188048e-16
0.7711542308461692,3.608224830031759e-16
0.7713542708541709,3.608224830031759e-16
0.7715543108621724,3.608224830031759e-16
0.771754350870174,3.608224830031759e-16
0.7719543908781756,3.608224830031759e-16
0.7721544308861772,3.608224830031759e-16
0.7723544708941789,3.885780586188048e-16
0.7725545109021804,3.3306690738754696e-16
0.772754550910182,3.608224830031759e-16
0.7729545909181836,3.3306690738754696e-16
0.7731546309261852,3.0531133177191805e-16
0.7733546709341869,3.0531133177191805e-16
0.7735547109421884,3.3306690738754696e-16
0.77375475095019,3.0531133177191805e-16
0.7739547909581916,3.608224830031759e-16
0.7741548309661932,3.3306690738754696e-16
0.7743548709741948,3.3306690738754696e-16
0.7745549109821964,3.608224830031759e-16
0.774754950990198,3.608224830031759e-16
0.7749549909981996,3.608224830031759e-16
0.7751550310062012,3.608224830031759e-16
0.7753550710142028,3.885780586188048e-16
0.7755551110222044,3.885780586188048e-16
0.775755151030206,3.885780586188048e-16
0.7759551910382076,3.608224830031759e-16
0.7761552310462092,3.608224830031759e-16
0.7763552710542108,3.608224830031759e-16
0.7765553110622124,3.608224830031759e-16
0.776755351070214,3.608224830031759e-16
0.7769553910782157,3.3306690738754696e-16
0.7771554310862172,4.163336342344337e-16
0.7773554710942188,3.885780586188048e-16
0.7775555111022204,4.440892098500626e-16
0.777755551110222,4.163336342344337e-16
0.7779555911182237,4.163336342344337e-16
0.7781556311262252,4.163336342344337e-16
0.7783556711342268,3.885780586188048e-16
0.7785557111422284,4.163336342344337e-16
0.77875575115023,4.163336342344337e-16
0.7789557911582317,4.163336342344337e-16
0.7791558311662332,4.440892098500626e-16
0.7793558711742348,4.163336342344337e-16
0.7795559111822364,4.163336342344337e-16
0.779755951190238,4.163336342344337e-16
0.7799559911982397,4.163336342344337e-16
0.7801560312062412,4.440892098500626e-16
0.7803560712142428,4.163336342344337e-16
0.7805561112222444,4.163336342344337e-16
0.780756151230246,4.163336342344337e-16
0.7809561912382477,3.885780586188048e-16
0.7811562312462492,3.885780586188048e-16
0.7813562712542508,4.163336342344337e-16
0.7815563112622524,4.440892098500626e-16
0.781756351270254,4.163336342344337e-16
0.7819563912782557,4.163336342344337e-16
0.7821564312862572,4.163336342344337e-16
0.7823564712942588,4.163336342344337e-16
0.7825565113022604,4.163336342344337e-16
0.782756551310262,4.163336342344337e-16
0.7829565913182637,3.885780586188048e-16
0.7831566313262652,3.885780586188048e-16
0.7833566713342668,4.440892098500626e-16
0.7835567113422685,4.163336342344337e-16
0.78375675135027,4.163336342344337e-16
0.7839567913582717,4.163336342344337e-16
0.7841568313662732,3.885780586188048e-16
0.7843568713742748,4.440892098500626e-16
0.7845569113822765,3.885780586188048e-16
0.784756951390278,4.163336342344337e-16
0.7849569913982797,4.163336342344337e-16
0.7851570314062812,4.163336342344337e-16
0.7853570714142828,4.163336342344337e-16
0.7855571114222845,3.885780586188048e-16
0.785757151430286,3.885780586188048e-16
0.7859571914382876,4.163336342344337e-16
0.7861572314462892,3.885780586188048e-16
0.7863572714542908,4.440892098500626e-16
0.7865573114622925,4.163336342344337e-16
0.786757351470294,4.440892098500626e-16
0.7869573914782956,4.718447854656915e-16
0.7871574314862972,4.440892098500626e-16
0.7873574714942988,4.440892098500626e-16
0.7875575115023005,4.163336342344337e-16
0.787757551510302,4.440892098500626e-16
0.7879575915183036,4.440892098500626e-16
0.7881576315263052,4.718447854656915e-16
0.7883576715343068,4.440892098500626e-16
0.7885577115423085,4.163336342344337e-16
0.78875775155031,4.440892098500626e-16
0.7889577915583116,4.718447854656915e-16
0.7891578315663133,4.440892098500626e-16
0.7893578715743148,4.718447854656915e-16
0.7895579115823165,4.718447854656915e-16
0.789757951590318,4.440892098500626e-16
0.7899579915983196,4.440892098500626e-16
0.7901580316063213,4.440892098500626e-16
0.7903580716143228,4.440892098500626e-16
0.7905581116223245,4.440892098500626e-16
0.790758151630326,4.718447854656915e-16
0.7909581916383276,4.718447854656915e-16
0.7911582316463293,4.440892098500626e-16
0.7913582716543308,4.163336342344337e-16
0.7915583116623325,4.440892098500626e-16
0.791758351670334,4.440892098500626e-16
0.7919583916783356,3.885780586188048e-16
0.7921584316863373,4.440892098500626e-16
0.7923584716943388,4.163336342344337e-16
0.7925585117023405,4.440892098500626e-16
0.792758551710342,4.440892098500626e-16
0.7929585917183436,4.163336342344337e-16
0.7931586317263453,4.163336342344337e-16
0.7933586717343468,4.440892098500626e-16
0.7935587117423485,4.440892098500626e-16
0.79375875175035,3.885780586188048e-16
0.7939587917583516,3.885780586188048e-16
0.7941588317663533,3.885780586188048e-16
0.7943588717743548,3.608224830031759e-16
0.7945589117823565,3.608224830031759e-16
0.794758951790358,3.608224830031759e-16
0.7949589917983596,3.608224830031759e-16
0.7951590318063613,3.608224830031759e-16
0.7953590718143628,3.608224830031759e-16
0.7955591118223645,3.3306690738754696e-16
0.795759151830366,3.608224830031759e-16
0.7959591918383676,3.3306690738754696e-16
0.7961592318463693,3.608224830031759e-16
0.7963592718543708,3.608224830031759e-16
0.7965593118623724,3.608224830031759e-16
0.796759351870374,3.608224830031759e-16
0.7969593918783756,3.608224830031759e-16
0.7971594318863773,3.0531133177191805e-16
0.7973594718943788,3.3306690738754696e-16
0.7975595119023804,3.0531133177191805e-16
0.7977595519103821,3.608224830031759e-16
0.7979595919183836,3.3306690738754696e-16
0.7981596319263853,3.0531133177191805e-16
0.7983596719343868,3.3306690738754696e-16
0.7985597119423884,3.3306690738754696e-16
0.7987597519503901,3.608224830031759e-16
0.7989597919583916,3.3306690738754696e-16
0.7991598319663933,3.3306690738754696e-16
0.7993598719743948,3.3306690738754696e-16
0.7995599119823964,3.3306690738754696e-16
0.7997599519903981,3.608224830031759e-16
0.7999599919983996,3.3306690738754696e-16
0.8001600320064013,3.3306690738754696e-16
0.8003600720144028,3.3306690738754696e-16
0.8005601120224044,3.0531133177191805e-16
0.8007601520304061,3.608224830031759e-16
0.8009601920384076,3.3306690738754696e-16
0.8011602320464093,3.608224830031759e-16
0.8013602720544108,3.608224830031759e-16
0.8015603120624124,3.608224830031759e-16
0.8017603520704141,3.885780586188048e-16
0.8019603920784156,3.608224830031759e-16
0.8021604320864173,3.608224830031759e-16
0.8023604720944189,3.3306690738754696e-16
0.8025605121024204,3.885780586188048e-16
0.8027605521104221,3.885780586188048e-16
0.8029605921184236,3.885780586188048e-16
0.8031606321264253,4.163336342344337e-16
0.8033606721344269,4.163336342344337e-16
0.8035607121424284,3.608224830031759e-16
0.8037607521504301,3.885780586188048e-16
0.8039607921584316,3.608224830031759e-16
0.8041608321664333,3.885780586188048e-16
0.8043608721744349,3.885780586188048e-16
0.8045609121824364,3.608224830031759e-16
0.8047609521904381,3.608224830031759e-16
0.8049609921984396,3.608224830031759e-16
0.8051610322064413,3.608224830031759e-16
0.8053610722144429,3.885780586188048e-16
0.8055611122224444,3.608224830031759e-16
0.8057611522304461,3.3306690738754696e-16
0.8059611922384476,3.608224830031759e-16
0.8061612322464493,3.885780586188048e-16
0.8063612722544509,3.608224830031759e-16
0.8065613122624524,3.608224830031759e-16
0.8067613522704541,3.885780586188048e-16
0.8069613922784556,3.608224830031759e-16
0.8071614322864573,3.885780586188048e-16
0.8073614722944589,3.608224830031759e-16
0.8075615123024604,3.885780586188048e-16
0.8077615523104621,3.885780586188048e-16
0.8079615923184637,4.163336342344337e-16
0.8081616323264652,4.163336342344337e-16
0.8083616723344669,3.608224830031759e-16
0.8085617123424684,3.885780586188048e-16
0.8087617523504701,3.608224830031759e-16
0.8089617923584717,3.885780586188048e-16
0.8091618323664732,3.885780586188048e-16
0.8093618723744749,4.163336342344337e-16
0.8095619123824764,3.608224830031759e-16
0.8097619523904781,3.608224830031759e-16
0.8099619923984797,3.885780586188048e-16
0.8101620324064812,3.885780586188048e-16
0.8103620724144829,4.163336342344337e-16
0.8105621124224844,3.608224830031759e-16
0.8107621524304861,3.885780586188048e-16
0.8109621924384877,3.885780586188048e-16
0.8111622324464892,3.885780586188048e-16
0.8113622724544909,3.608224830031759e-16
0.8115623124624924,3.885780586188048e-16
0.8117623524704941,3.885780586188048e-16
0.8119623924784957,3.608224830031759e-16
0.8121624324864972,4.163336342344337e-16
0.8123624724944989,3.885780586188048e-16
0.8125625125025004,4.163336342344337e-16
0.8127625525105021,3.885780586188048e-16
0.8129625925185037,3.608224830031759e-16
0.8131626325265052,3.0531133177191805e-16
0.8133626725345069,3.608224830031759e-16
0.8135627125425084,3.0531133177191805e-16
0.8137627525505101,3.0531133177191805e-16
0.8139627925585117,3.3306690738754696e-16
0.8141628325665132,3.608224830031759e-16
0.8143628725745149,3.0531133177191805e-16
0.8145629125825165,3.0531133177191805e-16
0.8147629525905181,2.7755575615628914e-16
0.8149629925985197,3.0531133177191805e-16
0.8151630326065212,3.3306690738754696e-16
0.8153630726145229,2.7755575615628914e-16
0.8155631126225245,3.0531133177191805e-16
0.8157631526305261,3.3306690738754696e-16
0.8159631926385277,3.0531133177191805e-16
0.8161632326465292,3.3306690738754696e-16
0.8163632726545309,3.0531133177191805e-16
0.8165633126625325,3.0531133177191805e-16
0.8167633526705341,3.0531133177191805e-16
0.8169633926785357,3.3306690738754696e-16
0.8171634326865372,3.0531133177191805e-16
0.8173634726945389,2.7755575615628914e-16
0.8175635127025405,3.3306690738754696e-16
0.8177635527105421,2.7755575615628914e-16
0.8179635927185437,2.7755575615628914e-16
0.8181636327265452,2.7755575615628914e-16
0.8183636727345469,2.7755575615628914e-16
0.8185637127425485,3.0531133177191805e-16
0.81876375275055,3.3306690738754696e-16
0.8189637927585517,2.7755575615628914e-16
0.8191638327665532,3.0531133177191805e-16
0.8193638727745549,3.3306690738754696e-16
0.8195639127825565,3.0531133177191805e-16
0.819763952790558,3.3306690738754696e-16
0.8199639927985597,3.0531133177191805e-16
0.8201640328065612,3.0531133177191805e-16
0.8203640728145629,2.7755575615628914e-16
0.8205641128225645,3.3306690738754696e-16
0.820764152830566,3.3306690738754696e-16
0.8209641928385677,2.7755575615628914e-16
0.8211642328465693,2.7755575615628914e-16
0.8213642728545709,3.3306690738754696e-16
0.8215643128625725,3.0531133177191805e-16
0.821764352870574,2.7755575615628914e-16
0.8219643928785757,3.3306690738754696e-16
0.8221644328865773,3.0531133177191805e-16
0.8223644728945789,3.608224830031759e-16
0.8225645129025805,3.608224830031759e-16
0.822764552910582,3.608224830031759e-16
0.8229645929185837,3.608224830031759e-16
0.8231646329265853,3.608224830031759e-16
0.8233646729345869,3.3306690738754696e-16
0.8235647129425885,3.608224830031759e-16
0.82376475295059,3.608224830031759e-16
0.8239647929585917,3.608224830031759e-16
0.8241648329665933,3.608224830031759e-16
0.8243648729745949,3.885780586188048e-16
0.8245649129825965,3.608224830031759e-16
0.824764952990598,3.885780586188048e-16
0.8249649929985997,3.608224830031759e-16
0.8251650330066013,3.3306690738754696e-16
0.8253650730146029,4.163336342344337e-16
0.8255651130226045,4.163336342344337e-16
0.825765153030606,4.163336342344337e-16
0.8259651930386077,4.163336342344337e-16
0.8261652330466093,4.163336342344337e-16
0.8263652730546109,4.440892098500626e-16
0.8265653130626125,4.163336342344337e-16
0.826765353070614,3.885780586188048e-16
0.8269653930786157,4.163336342344337e-16
0.8271654330866173,4.163336342344337e-16
0.8273654730946189,4.163336342344337e-16
0.8275655131026205,4.440892098500626e-16
0.827765553110622,4.440892098500626e-16
0.8279655931186237,4.440892098500626e-16
0.8281656331266253,4.163336342344337e-16
0.828365673134627,3.885780586188048e-16
0.8285657131426285,4.163336342344337e-16
0.8287657531506301,4.163336342344337e-16
0.8289657931586317,4.163336342344337e-16
0.8291658331666333,4.163336342344337e-16
0.829365873174635,3.885780586188048e-16
0.8295659131826365,4.163336342344337e-16
0.8297659531906381,4.163336342344337e-16
0.8299659931986397,4.440892098500626e-16
0.8301660332066413,3.885780586188048e-16
0.8303660732146428,4.163336342344337e-16
0.8305661132226445,3.885780586188048e-16
0.8307661532306461,4.440892098500626e-16
0.8309661932386477,4.163336342344337e-16
0.8311662332466493,4.440892098500626e-16
0.8313662732546508,4.440892098500626e-16
0.8315663132626525,4.163336342344337e-16
0.8317663532706541,4.163336342344337e-16
0.8319663932786557,4.163336342344337e-16
0.8321664332866573,4.163336342344337e-16
0.8323664732946588,4.163336342344337e-16
0.8325665133026605,4.440892098500626e-16
0.8327665533106621,4.163336342344337e-16
0.8329665933186637,4.440892098500626e-16
0.8331666333266653,4.440892098500626e-16
0.8333666733346669,4.440892098500626e-16
0.8335667133426685,4.718447854656915e-16
0.8337667533506701,4.440892098500626e-16
0.8339667933586717,4.440892098500626e-16
0.8341668333666733,4.718447854656915e-16
0.8343668733746749,4.440892098500626e-16
0.8345669133826765,4.440892098500626e-16
0.8347669533906781,4.718447854656915e-16
0.8349669933986797,4.440892098500626e-16
0.8351670334066813,4.440892098500626e-16
0.8353670734146829,4.440892098500626e-16
0.8355671134226845,4.718447854656915e-16
0.8357671534306861,4.718447854656915e-16
0.8359671934386878,4.163336342344337e-16
0.8361672334466893,4.440892098500626e-16
0.8363672734546909,4.440892098500626e-16
0.8365673134626925,4.440892098500626e-16
0.8367673534706941,4.440892098500626e-16
0.8369673934786958,4.440892098500626e-16
0.8371674334866973,4.718447854656915e-16
0.8373674734946989,4.718447854656915e-16
0.8375675135027005,4.163336342344337e-16
0.8377675535107021,4.440892098500626e-16
0.8379675935187038,4.440892098500626e-16
0.8381676335267053,4.440892098500626e-16
0.8383676735347069,3.885780586188048e-16
0.8385677135427085,3.608224830031759e-16
0.8387677535507101,3.608224830031759e-16
0.8389677935587118,3.885780586188048e-16
0.8391678335667133,4.440892098500626e-16
0.8393678735747149,4.163336342344337e-16
0.8395679135827165,4.163336342344337e-16
0.8397679535907181,3.885780586188048e-16
0.8399679935987198,4.440892098500626e-16
0.8401680336067213,4.163336342344337e-16
0.8403680736147229,3.885780586188048e-16
0.8405681136227245,4.163336342344337e-16
0.8407681536307261,4.163336342344337e-16
0.8409681936387277,3.885780586188048e-16
0.8411682336467293,3.885780586188048e-16
0.8413682736547309,3.885780586188048e-16
0.8415683136627325,4.163336342344337e-16
0.8417683536707341,4.163336342344337e-16
0.8419683936787357,4.163336342344337e-16
0.8421684336867373,3.885780586188048e-16
0.8423684736947389,4.163336342344337e-16
0.8425685137027406,4.163336342344337e-16
0.8427685537107421,3.885780586188048e-16
0.8429685937187437,4.440892098500626e-16
0.8431686337267453,3.885780586188048e-16
0.8433686737347469,4.163336342344337e-16
0.8435687137427486,4.440892098500626e-16
0.8437687537507501,4.440892098500626e-16
0.8439687937587517,4.440892098500626e-16
0.8441688337667533,4.440892098500626e-16
0.8443688737747549,4.718447854656915e-16
0.8445689137827566,4.163336342344337e-16
0.8447689537907581,3.608224830031759e-16
0.8449689937987597,4.163336342344337e-16
0.8451690338067613,3.608224830031759e-16
0.8453690738147629,4.163336342344337e-16
0.8455691138227646,3.885780586188048e-16
0.8457691538307661,3.885780586188048e-16
0.8459691938387677,3.885780586188048e-16
0.8461692338467693,3.885780586188048e-16
0.8463692738547709,4.163336342344337e-16
0.8465693138627726,4.163336342344337e-16
0.8467693538707741,3.885780586188048e-16
0.8469693938787757,3.885780586188048e-16
0.8471694338867773,3.885780586188048e-16
0.8473694738947789,4.163336342344337e-16
0.8475695139027806,4.163336342344337e-16
0.8477695539107821,3.608224830031759e-16
0.8479695939187837,3.608224830031759e-16
0.8481696339267853,4.163336342344337e-16
0.8483696739347869,4.163336342344337e-16
0.8485697139427886,3.608224830031759e-16
0.8487697539507901,4.163336342344337e-16
0.8489697939587917,3.885780586188048e-16
0.8491698339667934,3.885780586188048e-16
0.8493698739747949,3.885780586188048e-16
0.8495699139827966,3.608224830031759e-16
0.8497699539907981,3.885780586188048e-16
0.8499699939987997,4.440892098500626e-16
0.8501700340068014,3.885780586188048e-16
0.8503700740148029,3.885780586188048e-16
0.8505701140228046,3.885780586188048e-16
0.8507701540308061,4.163336342344337e-16
0.8509701940388077,4.440892098500626e-16
0.8511702340468094,4.440892098500626e-16
0.8513702740548109,4.163336342344337e-16
0.8515703140628126,3.885780586188048e-16
0.8517703540708141,3.885780586188048e-16
0.8519703940788157,4.163336342344337e-16
0.8521704340868174,4.440892098500626e-16
0.8523704740948189,4.163336342344337e-16
0.8525705141028205,4.718447854656915e-16
0.8527705541108221,4.440892098500626e-16
0.8529705941188237,4.440892098500626e-16
0.8531706341268254,4.718447854656915e-16
0.8533706741348269,4.163336342344337e-16
0.8535707141428285,5.273559366969494e-16
0.8537707541508301,5.273559366969494e-16
0.8539707941588317,4.996003610813204e-16
0.8541708341668334,4.718447854656915e-16
0.8543708741748349,4.996003610813204e-16
0.8545709141828365,4.996003610813204e-16
0.8547709541908382,4.718447854656915e-16
0.8549709941988397,4.996003610813204e-16
0.8551710342068414,4.718447854656915e-16
0.8553710742148429,5.273559366969494e-16
0.8555711142228445,5.273559366969494e-16
0.8557711542308462,5.273559366969494e-16
0.8559711942388477,4.996003610813204e-16
0.8561712342468494,4.996003610813204e-16
0.8563712742548509,4.996003610813204e-16
0.8565713142628525,4.718447854656915e-16
0.8567713542708542,4.996003610813204e-16
0.8569713942788557,4.996003610813204e-16
0.8571714342868574,5.551115123125783e-16
0.8573714742948589,5.828670879282072e-16
0.8575715143028605,5.273559366969494e-16
0.8577715543108622,5.551115123125783e-16
0.8579715943188637,5.551115123125783e-16
0.8581716343268654,5.273559366969494e-16
0.8583716743348669,5.551115123125783e-16
0.8585717143428685,5.273559366969494e-16
0.8587717543508702,5.828670879282072e-16
0.8589717943588717,5.551115123125783e-16
0.8591718343668734,5.551115123125783e-16
0.8593718743748749,5.551115123125783e-16
0.8595719143828765,5.828670879282072e-16
0.8597719543908782,5.828670879282072e-16
0.8599719943988797,5.273559366969494e-16
0.8601720344068814,5.828670879282072e-16
0.860372074414883,5.551115123125783e-16
0.8605721144228845,5.273559366969494e-16
0.8607721544308862,5.273559366969494e-16
0.8609721944388877,6.106226635438361e-16
0.8611722344468894,5.828670879282072e-16
0.861372274454891,5.828670879282072e-16
0.8615723144628925,6.106226635438361e-16
0.8617723544708942,6.38378239159465e-16
0.8619723944788957,6.38378239159465e-16
0.8621724344868974,6.106226635438361e-16
0.862372474494899,6.38378239159465e-16
0.8625725145029005,6.38378239159465e-16
0.8627725545109022,6.38378239159465e-16
0.8629725945189037,6.38378239159465e-16
0.8631726345269053,6.38378239159465e-16
0.863372674534907,6.38378239159465e-16
0.8635727145429085,6.106226635438361e-16
0.8637727545509102,6.661338147750939e-16
0.8639727945589117,6.38378239159465e-16
0.8641728345669133,6.38378239159465e-16
0.864372874574915,6.106226635438361e-16
0.8645729145829165,6.661338147750939e-16
0.8647729545909182,6.38378239159465e-16
0.8649729945989197,6.938893903907228e-16
0.8651730346069213,6.938893903907228e-16
0.865373074614923,6.38378239159465e-16
0.8655731146229245,6.661338147750939e-16
0.8657731546309262,6.661338147750939e-16
0.8659731946389277,6.938893903907228e-16
0.8661732346469293,6.661338147750939e-16
0.866373274654931,6.38378239159465e-16
0.8665733146629325,6.106226635438361e-16
0.8667733546709342,6.38378239159465e-16
0.8669733946789357,6.106226635438361e-16
0.8671734346869373,6.661338147750939e-16
0.867373474694939,6.38378239159465e-16
0.8675735147029405,6.661338147750939e-16
0.8677735547109422,6.661338147750939e-16
0.8679735947189438,5.828670879282072e-16
0.8681736347269453,5.551115123125783e-16
0.868373674734947,5.828670879282072e-16
0.8685737147429485,5.828670879282072e-16
0.8687737547509502,6.106226635438361e-16
0.8689737947589518,6.106226635438361e-16
0.8691738347669533,6.106226635438361e-16
0.869373874774955,6.38378239159465e-16
0.8695739147829565,6.38378239159465e-16
0.8697739547909582,6.106226635438361e-16
0.8699739947989598,6.106226635438361e-16
0.8701740348069613,5.828670879282072e-16
0.870374074814963,6.106226635438361e-16
0.8705741148229645,6.106226635438361e-16
0.8707741548309662,6.38378239159465e-16
0.8709741948389678,6.38378239159465e-16
0.8711742348469693,5.828670879282072e-16
0.871374274854971,6.106226635438361e-16
0.8715743148629725,6.38378239159465e-16
0.8717743548709742,6.106226635438361e-16
0.8719743948789758,6.106226635438361e-16
0.8721744348869773,6.106226635438361e-16
0.872374474894979,6.106226635438361e-16
0.8725745149029805,6.106226635438361e-16
0.8727745549109822,5.828670879282072e-16
0.8729745949189838,6.106226635438361e-16
0.8731746349269853,6.106226635438361e-16
0.873374674934987,6.38378239159465e-16
0.8735747149429886,6.38378239159465e-16
0.8737747549509902,5.828670879282072e-16
0.8739747949589918,6.38378239159465e-16
0.8741748349669933,6.38378239159465e-16
0.874374874974995,6.38378239159465e-16
0.8745749149829966,6.38378239159465e-16
0.8747749549909981,6.661338147750939e-16
0.8749749949989998,6.38378239159465e-16
0.8751750350070013,6.106226635438361e-16
0.875375075015003,6.661338147750939e-16
0.8755751150230046,6.661338147750939e-16
0.8757751550310061,6.38378239159465e-16
0.8759751950390078,6.938893903907228e-16
0.8761752350470093,6.938893903907228e-16
0.876375275055011,7.216449660063518e-16
0.8765753150630126,6.938893903907228e-16
0.8767753550710141,7.216449660063518e-16
0.8769753950790158,6.938893903907228e-16
0.8771754350870173,7.216449660063518e-16
0.877375475095019,7.216449660063518e-16
0.8775755151030206,7.494005416219807e-16
0.8777755551110221,7.771561172376096e-16
0.8779755951190238,7.771561172376096e-16
0.8781756351270253,7.771561172376096e-16
0.878375675135027,7.216449660063518e-16
0.8785757151430286,7.494005416219807e-16
0.8787757551510301,7.771561172376096e-16
0.8789757951590318,7.216449660063518e-16
0.8791758351670333,7.494005416219807e-16
0.879375875175035,7.494005416219807e-16
0.8795759151830366,7.216449660063518e-16
0.8797759551910381,7.494005416219807e-16
0.8799759951990398,7.494005416219807e-16
0.8801760352070414,7.494005416219807e-16
0.880376075215043,7.494005416219807e-16
0.8805761152230446,8.049116928532385e-16
0.8807761552310461,7.771561172376096e-16
0.8809761952390478,7.771561172376096e-16
0.8811762352470494,7.771561172376096e-16
0.881376275255051,8.049116928532385e-16
0.8815763152630526,7.771561172376096e-16
0.8817763552710541,7.494005416219807e-16
0.8819763952790558,7.771561172376096e-16
0.8821764352870574,7.494005416219807e-16
0.882376475295059,8.049116928532385e-16
0.8825765153030606,7.494005416219807e-16
0.8827765553110621,8.049116928532385e-16
0.8829765953190638,7.771561172376096e-16
0.8831766353270654,8.049116928532385e-16
0.883376675335067,7.771561172376096e-16
0.8835767153430686,8.049116928532385e-16
0.8837767553510701,7.771561172376096e-16
0.8839767953590718,7.771561172376096e-16
0.8841768353670734,7.494005416219807e-16
0.884376875375075,7.494005416219807e-16
0.8845769153830766,7.771561172376096e-16
0.8847769553910781,7.771561172376096e-16
0.8849769953990798,7.771561172376096e-16
0.8851770354070814,8.049116928532385e-16
0.8853770754150829,7.771561172376096e-16
0.8855771154230846,7.771561172376096e-16
0.8857771554310861,7.771561172376096e-16
0.8859771954390878,7.494005416219807e-16
0.8861772354470894,7.494005416219807e-16
0.8863772754550909,7.771561172376096e-16
0.8865773154630926,7.771561172376096e-16
0.8867773554710942,7.771561172376096e-16
0.8869773954790958,7.494005416219807e-16
0.8871774354870974,8.049116928532385e-16
0.8873774754950989,8.049116928532385e-16
0.8875775155031006,7.494005416219807e-16
0.8877775555111022,7.494005416219807e-16
0.8879775955191038,7.771561172376096e-16
0.8881776355271054,7.771561172376096e-16
0.8883776755351069,7.771561172376096e-16
0.8885777155431086,7.771561172376096e-16
0.8887777555511102,8.049116928532385e-16
0.8889777955591118,8.326672684688674e-16
0.8891778355671134,8.049116928532385e-16
0.8893778755751149,8.326672684688674e-16
0.8895779155831166,8.326672684688674e-16
0.8897779555911182,7.771561172376096e-16
0.8899779955991198,7.771561172376096e-16
0.8901780356071214,8.049116928532385e-16
0.8903780756151229,8.049116928532385e-16
0.8905781156231246,8.049116928532385e-16
0.8907781556311262,7.771561172376096e-16
0.8909781956391278,7.771561172376096e-16
0.8911782356471294,8.049116928532385e-16
0.891378275655131,8.049116928532385e-16
0.8915783156631326,7.771561172376096e-16
0.8917783556711342,8.049116928532385e-16
0.8919783956791358,8.049116928532385e-16
0.8921784356871374,8.326672684688674e-16
0.892378475695139,8.049116928532385e-16
0.8925785157031406,8.049116928532385e-16
0.8927785557111422,8.049116928532385e-16
0.8929785957191438,8.049116928532385e-16
0.8931786357271454,7.771561172376096e-16
0.893378675735147,8.049116928532385e-16
0.8935787157431486,7.771561172376096e-16
0.8937787557511502,8.049116928532385e-16
0.8939787957591518,8.049116928532385e-16
0.8941788357671534,8.326672684688674e-16
0.894378875775155,8.326672684688674e-16
0.8945789157831566,8.326672684688674e-16
0.8947789557911582,8.604228440844963e-16
0.8949789957991598,8.326672684688674e-16
0.8951790358071614,8.326672684688674e-16
0.895379075815163,8.326672684688674e-16
0.8955791158231646,8.326672684688674e-16
0.8957791558311662,8.326672684688674e-16
0.8959791958391679,8.604228440844963e-16
0.8961792358471694,8.326672684688674e-16
0.896379275855171,8.604228440844963e-16
0.8965793158631726,8.326672684688674e-16
0.8967793558711742,7.771561172376096e-16
0.8969793958791757,8.326672684688674e-16
0.8971794358871774,7.771561172376096e-16
0.897379475895179,8.049116928532385e-16
0.8975795159031806,8.049116928532385e-16
0.8977795559111822,8.326672684688674e-16
0.8979795959191837,8.326672684688674e-16
0.8981796359271854,8.881784197001252e-16
0.898379675935187,8.604228440844963e-16
0.8985797159431886,8.604228440844963e-16
0.8987797559511902,8.604228440844963e-16
0.8989797959591918,8.604228440844963e-16
0.8991798359671934,8.881784197001252e-16
0.899379875975195,8.326672684688674e-16
0.8995799159831966,8.604228440844963e-16
0.8997799559911982,8.604228440844963e-16
0.8999799959991998,8.881784197001252e-16
0.9001800360072014,8.604228440844963e-16
0.900380076015203,8.326672684688674e-16
0.9005801160232046,8.326672684688674e-16
0.9007801560312062,8.604228440844963e-16
0.9009801960392078,8.604228440844963e-16
0.9011802360472094,8.881784197001252e-16
0.901380276055211,8.604228440844963e-16
0.9015803160632127,8.604228440844963e-16
0.9017803560712142,8.326672684688674e-16
0.9019803960792158,8.604228440844963e-16
0.9021804360872174,8.881784197001252e-16
0.902380476095219,8.604228440844963e-16
0.9025805161032207,8.604228440844963e-16
0.9027805561112222,8.326672684688674e-16
0.9029805961192238,8.881784197001252e-16
0.9031806361272254,8.604228440844963e-16
0.903380676135227,8.604228440844963e-16
0.9035807161432287,8.604228440844963e-16
0.9037807561512302,8.326672684688674e-16
0.9039807961592318,8.604228440844963e-16
0.9041808361672334,8.326672684688674e-16
0.904380876175235,8.881784197001252e-16
0.9045809161832367,8.881784197001252e-16
0.9047809561912382,8.881784197001252e-16
0.9049809961992398,8.604228440844963e-16
0.9051810362072414,8.881784197001252e-16
0.905381076215243,8.881784197001252e-16
0.9055811162232447,8.881784197001252e-16
0.9057811562312462,8.881784197001252e-16
0.9059811962392478,9.159339953157541e-16
0.9061812362472494,8.881784197001252e-16
0.906381276255251,9.159339953157541e-16
0.9065813162632527,8.604228440844963e-16
0.9067813562712542,8.881784197001252e-16
0.9069813962792558,8.881784197001252e-16
0.9071814362872574,9.43689570931383e-16
0.907381476295259,9.43689570931383e-16
0.9075815163032607,9.71445146547012e-16
0.9077815563112622,9.43689570931383e-16
0.9079815963192638,9.43689570931383e-16
0.9081816363272655,9.71445146547012e-16
0.908381676335267,9.71445146547012e-16
0.9085817163432686,9.992007221626409e-16
0.9087817563512702,9.43689570931383e-16
0.9089817963592718,9.71445146547012e-16
0.9091818363672735,9.43689570931383e-16
0.909381876375275,9.71445146547012e-16
0.9095819163832766,9.43689570931383e-16
0.9097819563912782,9.43689570931383e-16
0.9099819963992798,9.992007221626409e-16
0.9101820364072815,9.43689570931383e-16
0.910382076415283,9.71445146547012e-16
0.9105821164232846,9.71445146547012e-16
0.9107821564312862,9.992007221626409e-16
0.9109821964392878,9.992007221626409e-16
0.9111822364472895,9.71445146547012e-16
0.911382276455291,9.992007221626409e-16
0.9115823164632926,9.43689570931383e-16
0.9117823564712942,9.71445146547012e-16
0.9119823964792958,9.71445146547012e-16
0.9121824364872975,9.992007221626409e-16
0.912382476495299,9.71445146547012e-16
0.9125825165033006,9.71445146547012e-16
0.9127825565113022,9.71445146547012e-16
0.9129825965193038,9.71445146547012e-16
0.9131826365273055,9.43689570931383e-16
0.913382676535307,9.71445146547012e-16
0.9135827165433086,9.159339953157541e-16
0.9137827565513102,9.71445146547012e-16
0.9139827965593118,9.159339953157541e-16
0.9141828365673135,9.43689570931383e-16
0.914382876575315,9.71445146547012e-16
0.9145829165833166,9.71445146547012e-16
0.9147829565913183,9.71445146547012e-16
0.9149829965993198,9.43689570931383e-16
0.9151830366073215,9.43689570931383e-16
0.915383076615323,9.43689570931383e-16
0.9155831166233246,9.43689570931383e-16
0.9157831566313263,9.43689570931383e-16
0.9159831966393278,9.159339953157541e-16
0.9161832366473295,9.43689570931383e-16
0.916383276655331,9.43689570931383e-16
0.9165833166633326,9.43689570931383e-16
0.9167833566713343,9.43689570931383e-16
0.9169833966793358,9.43689570931383e-16
0.9171834366873375,9.43689570931383e-16
0.917383476695339,9.43689570931383e-16
0.9175835167033406,9.43689570931383e-16
0.9177835567113423,9.43689570931383e-16
0.9179835967193438,9.71445146547012e-16
0.9181836367273455,9.71445146547012e-16
0.918383676735347,9.43689570931383e-16
0.9185837167433486,9.43689570931383e-16
0.9187837567513503,9.43689570931383e-16
0.9189837967593518,9.159339953157541e-16
0.9191838367673534,9.43689570931383e-16
0.919383876775355,8.881784197001252e-16
0.9195839167833566,9.43689570931383e-16
0.9197839567913583,8.881784197001252e-16
0.9199839967993598,9.159339953157541e-16
0.9201840368073614,8.881784197001252e-16
0.920384076815363,8.881784197001252e-16
0.9205841168233646,8.604228440844963e-16
0.9207841568313663,8.881784197001252e-16
0.9209841968393678,8.604228440844963e-16
0.9211842368473694,8.881784197001252e-16
0.921384276855371,8.604228440844963e-16
0.9215843168633726,8.881784197001252e-16
0.9217843568713743,8.326672684688674e-16
0.9219843968793758,8.049116928532385e-16
0.9221844368873774,7.771561172376096e-16
0.9223844768953791,8.049116928532385e-16
0.9225845169033806,8.049116928532385e-16
0.9227845569113823,7.771561172376096e-16
0.9229845969193838,8.049116928532385e-16
0.9231846369273854,8.049116928532385e-16
0.9233846769353871,8.049116928532385e-16
0.9235847169433886,7.771561172376096e-16
0.9237847569513903,8.326672684688674e-16
0.9239847969593918,8.049116928532385e-16
0.9241848369673934,8.049116928532385e-16
0.9243848769753951,8.049116928532385e-16
0.9245849169833966,7.771561172376096e-16
0.9247849569913983,7.771561172376096e-16
0.9249849969993998,7.771561172376096e-16
0.9251850370074014,8.049116928532385e-16
0.9253850770154031,8.326672684688674e-16
0.9255851170234046,7.771561172376096e-16
0.9257851570314063,7.771561172376096e-16
0.9259851970394078,7.771561172376096e-16
0.9261852370474094,8.049116928532385e-16
0.9263852770554111,8.049116928532385e-16
0.9265853170634126,7.494005416219807e-16
0.9267853570714143,7.771561172376096e-16
0.9269853970794159,7.771561172376096e-16
0.9271854370874174,7.771561172376096e-16
0.9273854770954191,7.771561172376096e-16
0.9275855171034206,7.494005416219807e-16
0.9277855571114223,7.216449660063518e-16
0.9279855971194239,7.494005416219807e-16
0.9281856371274254,7.494005416219807e-16
0.9283856771354271,7.216449660063518e-16
0.9285857171434286,7.494005416219807e-16
0.9287857571514303,7.216449660063518e-16
0.9289857971594319,7.216449660063518e-16
0.9291858371674334,7.494005416219807e-16
0.9293858771754351,7.216449660063518e-16
0.9295859171834366,6.938893903907228e-16
0.9297859571914383,6.938893903907228e-16
0.9299859971994399,6.938893903907228e-16
0.9301860372074414,6.938893903907228e-16
0.9303860772154431,6.938893903907228e-16
0.9305861172234446,6.38378239159465e-16
0.9307861572314462,6.38378239159465e-16
0.9309861972394479,6.38378239159465e-16
0.9311862372474494,6.106226635438361e-16
0.9313862772554511,6.106226635438361e-16
0.9315863172634526,6.38378239159465e-16
0.9317863572714542,6.38378239159465e-16
0.9319863972794559,6.661338147750939e-16
0.9321864372874574,6.106226635438361e-16
0.9323864772954591,6.106226635438361e-16
0.9325865173034606,6.661338147750939e-16
0.9327865573114622,6.661338147750939e-16
0.9329865973194639,6.661338147750939e-16
0.9331866373274654,6.661338147750939e-16
0.9333866773354671,6.38378239159465e-16
0.9335867173434687,6.106226635438361e-16
0.9337867573514702,5.828670879282072e-16
0.9339867973594719,6.38378239159465e-16
0.9341868373674734,5.551115123125783e-16
0.9343868773754751,5.828670879282072e-16
0.9345869173834767,5.828670879282072e-16
0.9347869573914782,5.551115123125783e-16
0.9349869973994799,5.828670879282072e-16
0.9351870374074814,4.996003610813204e-16
0.9353870774154831,5.273559366969494e-16
0.9355871174234847,5.273559366969494e-16
0.9357871574314862,4.718447854656915e-16
0.9359871974394879,4.996003610813204e-16
0.9361872374474894,4.996003610813204e-16
0.9363872774554911,4.996003610813204e-16
0.9365873174634927,5.273559366969494e-16
0.9367873574714942,4.718447854656915e-16
0.9369873974794959,4.718447854656915e-16
0.9371874374874974,4.718447854656915e-16
0.9373874774954991,4.996003610813204e-16
0.9375875175035007,4.718447854656915e-16
0.9377875575115022,5.273559366969494e-16
0.9379875975195039,4.718447854656915e-16
0.9381876375275054,4.718447854656915e-16
0.9383876775355071,4.996003610813204e-16
0.9385877175435087,4.440892098500626e-16
0.9387877575515102,4.996003610813204e-16
0.9389877975595119,4.996003610813204e-16
0.9391878375675135,4.996003610813204e-16
0.9393878775755151,4.440892098500626e-16
0.9395879175835167,4.718447854656915e-16
0.9397879575915182,4.163336342344337e-16
0.9399879975995199,4.718447854656915e-16
0.9401880376075215,4.440892098500626e-16
0.9403880776155231,4.440892098500626e-16
0.9405881176235247,4.163336342344337e-16
0.9407881576315262,4.440892098500626e-16
0.9409881976395279,4.163336342344337e-16
0.9411882376475295,4.440892098500626e-16
0.941388277655531,4.163336342344337e-16
0.9415883176635327,4.440892098500626e-16
0.9417883576715342,4.163336342344337e-16
0.9419883976795359,3.885780586188048e-16
0.9421884376875375,3.885780586188048e-16
0.942388477695539,4.163336342344337e-16
0.9425885177035407,4.163336342344337e-16
0.9427885577115422,3.885780586188048e-16
0.9429885977195439,4.440892098500626e-16
0.9431886377275455,4.163336342344337e-16
0.943388677735547,4.163336342344337e-16
0.9435887177435487,4.440892098500626e-16
0.9437887577515502,4.440892098500626e-16
0.9439887977595519,3.885780586188048e-16
0.9441888377675535,3.885780586188048e-16
0.944388877775555,4.163336342344337e-16
0.9445889177835567,3.885780586188048e-16
0.9447889577915582,4.163336342344337e-16
0.9449889977995599,4.163336342344337e-16
0.9451890378075615,3.885780586188048e-16
0.945389077815563,4.163336342344337e-16
0.9455891178235647,4.163336342344337e-16
0.9457891578315663,3.885780586188048e-16
0.9459891978395679,4.440892098500626e-16
0.9461892378475695,4.440892098500626e-16
0.946389277855571,4.718447854656915e-16
0.9465893178635727,4.163336342344337e-16
0.9467893578715743,4.440892098500626e-16
0.9469893978795759,4.440892098500626e-16
0.9471894378875775,4.718447854656915e-16
0.947389477895579,4.996003610813204e-16
0.9475895179035807,4.996003610813204e-16
0.9477895579115823,4.996003610813204e-16
0.9479895979195839,4.718447854656915e-16
0.9481896379275855,4.718447854656915e-16
0.948389677935587,4.996003610813204e-16
0.9485897179435887,4.718447854656915e-16
0.9487897579515903,5.551115123125783e-16
0.9489897979595919,5.273559366969494e-16
0.9491898379675935,5.551115123125783e-16
0.949389877975595,5.551115123125783e-16
0.9495899179835967,5.273559366969494e-16
0.9497899579915983,5.273559366969494e-16
0.9499899979995999,4.996003610813204e-16
0.9501900380076015,5.273559366969494e-16
0.950390078015603,5.273559366969494e-16
0.9505901180236047,5.273559366969494e-16
0.9507901580316063,5.551115123125783e-16
0.9509901980396079,5.273559366969494e-16
0.9511902380476095,5.551115123125783e-16
0.951390278055611,5.551115123125783e-16
0.9515903180636127,5.551115123125783e-16
0.9517903580716143,5.828670879282072e-16
0.9519903980796159,6.106226635438361e-16
0.9521904380876175,6.106226635438361e-16
0.952390478095619,6.38378239159465e-16
0.9525905181036207,6.106226635438361e-16
0.9527905581116223,6.106226635438361e-16
0.9529905981196238,5.828670879282072e-16
0.9531906381276255,6.106226635438361e-16
0.9533906781356271,6.106226635438361e-16
0.9535907181436287,6.106226635438361e-16
0.9537907581516303,6.38378239159465e-16
0.9539907981596318,6.106226635438361e-16
0.9541908381676335,6.106226635438361e-16
0.9543908781756351,6.661338147750939e-16
0.9545909181836367,6.661338147750939e-16
0.9547909581916383,6.661338147750939e-16
0.9549909981996398,6.661338147750939e-16
0.9551910382076415,7.216449660063518e-16
0.9553910782156431,7.216449660063518e-16
0.9555911182236447,7.494005416219807e-16
0.9557911582316463,7.216449660063518e-16
0.9559911982396478,6.938893903907228e-16
0.9561912382476495,7.494005416219807e-16
0.9563912782556511,7.494005416219807e-16
0.9565913182636527,7.771561172376096e-16
0.9567913582716543,7.771561172376096e-16
0.9569913982796558,7.771561172376096e-16
0.9571914382876575,7.494005416219807e-16
0.9573914782956591,8.049116928532385e-16
0.9575915183036607,7.771561172376096e-16
0.9577915583116623,8.049116928532385e-16
0.9579915983196639,8.326672684688674e-16
0.9581916383276655,7.771561172376096e-16
0.9583916783356671,8.049116928532385e-16
0.9585917183436687,8.326672684688674e-16
0.9587917583516703,8.049116928532385e-16
0.9589917983596719,8.326672684688674e-16
0.9591918383676735,8.049116928532385e-16
0.9593918783756751,8.326672684688674e-16
0.9595919183836767,9.159339953157541e-16
0.9597919583916783,9.159339953157541e-16
0.9599919983996799,9.159339953157541e-16
0.9601920384076815,8.881784197001252e-16
0.9603920784156831,8.881784197001252e-16
0.9605921184236847,9.159339953157541e-16
0.9607921584316863,9.159339953157541e-16
0.9609921984396879,9.159339953157541e-16
0.9611922384476895,9.43689570931383e-16
0.9613922784556911,9.159339953157541e-16
0.9615923184636928,9.43689570931383e-16
0.9617923584716943,9.159339953157541e-16
0.9619923984796959,9.159339953157541e-16
0.9621924384876975,9.159339953157541e-16
0.9623924784956991,9.43689570931383e-16
0.9625925185037008,9.159339953157541e-16
0.9627925585117023,9.159339953157541e-16
0.9629925985197039,9.159339953157541e-16
0.9631926385277055,9.159339953157541e-16
0.9633926785357071,9.159339953157541e-16
0.9635927185437086,9.159339953157541e-16
0.9637927585517103,8.881784197001252e-16
0.9639927985597119,8.881784197001252e-16
0.9641928385677135,9.159339953157541e-16
0.9643928785757151,9.159339953157541e-16
0.9645929185837167,9.159339953157541e-16
0.9647929585917183,9.159339953157541e-16
0.9649929985997199,9.43689570931383e-16
0.9651930386077215,9.159339953157541e-16
0.9653930786157231,9.159339953157541e-16
0.9655931186237247,9.159339953157541e-16
0.9657931586317263,9.43689570931383e-16
0.9659931986397279,9.43689570931383e-16
0.9661932386477295,9.43689570931383e-16
0.9663932786557311,9.71445146547012e-16
0.9665933186637327,9.71445146547012e-16
0.9667933586717343,9.71445146547012e-16
0.9669933986797359,9.43689570931383e-16
0.9671934386877376,9.43689570931383e-16
0.9673934786957391,9.992007221626409e-16
0.9675935187037407,9.71445146547012e-16
0.9677935587117423,9.992007221626409e-16
0.9679935987197439,1.0269562977782698e-15
0.9681936387277456,9.71445146547012e-16
0.9683936787357471,9.71445146547012e-16
0.9685937187437487,9.71445146547012e-16
0.9687937587517503,1.0269562977782698e-15
0.9689937987597519,9.992007221626409e-16
0.9691938387677536,9.992007221626409e-16
0.9693938787757551,1.0269562977782698e-15
0.9695939187837567,9.71445146547012e-16
0.9697939587917583,9.992007221626409e-16
0.9699939987997599,9.992007221626409e-16
0.9701940388077616,9.992007221626409e-16
0.9703940788157631,9.992007221626409e-16
0.9705941188237647,1.0269562977782698e-15
0.9707941588317663,9.992007221626409e-16
0.9709941988397679,9.992007221626409e-16
0.9711942388477696,1.0269562977782698e-15
0.9713942788557711,1.0269562977782698e-15
0.9715943188637727,9.992007221626409e-16
0.9717943588717743,9.992007221626409e-16
0.9719943988797759,9.992007221626409e-16
0.9721944388877776,9.992007221626409e-16
0.9723944788957791,9.71445146547012e-16
0.9725945189037807,9.992007221626409e-16
0.9727945589117823,9.992007221626409e-16
0.9729945989197839,9.71445146547012e-16
0.9731946389277856,9.71445146547012e-16
0.9733946789357871,9.992007221626409e-16
0.9735947189437887,1.0269562977782698e-15
0.9737947589517904,9.992007221626409e-16
0.9739947989597919,9.992007221626409e-16
0.9741948389677936,9.71445146547012e-16
0.9743948789757951,1.0269562977782698e-15
0.9745949189837967,9.992007221626409e-16
0.9747949589917984,9.992007221626409e-16
0.9749949989997999,9.71445146547012e-16
0.9751950390078015,9.992007221626409e-16
0.9753950790158031,9.992007221626409e-16
0.9755951190238047,9.992007221626409e-16
0.9757951590318064,1.0269562977782698e-15
0.9759951990398079,9.71445146547012e-16
0.9761952390478095,9.71445146547012e-16
0.9763952790558111,9.992007221626409e-16
0.9765953190638127,9.992007221626409e-16
0.9767953590718144,9.992007221626409e-16
0.9769953990798159,9.992007221626409e-16
0.9771954390878175,9.992007221626409e-16
0.9773954790958191,9.992007221626409e-16
0.9775955191038207,9.71445146547012e-16
0.9777955591118224,9.992007221626409e-16
0.9779955991198239,9.992007221626409e-16
0.9781956391278255,9.71445146547012e-16
0.9783956791358271,1.0269562977782698e-15
0.9785957191438287,9.992007221626409e-16
0.9787957591518304,9.992007221626409e-16
0.9789957991598319,9.992007221626409e-16
0.9791958391678335,1.0269562977782698e-15
0.9793958791758351,9.992007221626409e-16
0.9795959191838367,1.0269562977782698e-15
0.9797959591918384,9.992007221626409e-16
0.9799959991998399,9.992007221626409e-16
0.9801960392078415,9.992007221626409e-16
0.9803960792158432,9.992007221626409e-16
0.9805961192238447,1.0269562977782698e-15
0.9807961592318464,9.992007221626409e-16
0.9809961992398479,9.992007221626409e-16
0.9811962392478495,9.992007221626409e-16
0.9813962792558512,9.992007221626409e-16
0.9815963192638527,9.71445146547012e-16
0.9817963592718544,9.159339953157541e-16
0.9819963992798559,9.159339953157541e-16
0.9821964392878575,9.43689570931383e-16
0.9823964792958592,9.71445146547012e-16
0.9825965193038607,9.43689570931383e-16
0.9827965593118624,9.43689570931383e-16
0.9829965993198639,9.43689570931383e-16
0.9831966393278655,9.43689570931383e-16
0.9833966793358672,9.71445146547012e-16
0.9835967193438687,9.43689570931383e-16
0.9837967593518704,8.881784197001252e-16
0.9839967993598719,9.43689570931383e-16
0.9841968393678735,8.881784197001252e-16
0.9843968793758752,8.881784197001252e-16
0.9845969193838767,9.159339953157541e-16
0.9847969593918784,9.159339953157541e-16
0.98499699939988,9.159339953157541e-16
0.9851970394078815,9.159339953157541e-16
0.9853970794158832,9.159339953157541e-16
0.9855971194238847,9.43689570931383e-16
0.9857971594318863,9.43689570931383e-16
0.985997199439888,9.159339953157541e-16
0.9861972394478895,9.159339953157541e-16
0.9863972794558912,8.881784197001252e-16
0.9865973194638927,8.881784197001252e-16
0.9867973594718943,8.881784197001252e-16
0.986997399479896,8.604228440844963e-16
0.9871974394878975,8.881784197001252e-16
0.9873974794958992,8.881784197001252e-16
0.9875975195039007,8.604228440844963e-16
0.9877975595119023,8.881784197001252e-16
0.987997599519904,8.881784197001252e-16
0.9881976395279055,8.604228440844963e-16
0.9883976795359072,8.881784197001252e-16
0.9885977195439087,8.881784197001252e-16
0.9887977595519103,8.604228440844963e-16
0.988997799559912,8.604228440844963e-16
0.9891978395679135,8.604228440844963e-16
0.9893978795759152,8.881784197001252e-16
0.9895979195839167,8.881784197001252e-16
0.9897979595919183,8.604228440844963e-16
0.98999799959992,8.326672684688674e-16
0.9901980396079215,8.881784197001252e-16
0.9903980796159232,8.326672684688674e-16
0.9905981196239247,8.881784197001252e-16
0.9907981596319263,8.604228440844963e-16
0.990998199639928,8.604228440844963e-16
0.9911982396479295,8.604228440844963e-16
0.9913982796559312,8.881784197001252e-16
0.9915983196639327,8.604228440844963e-16
0.9917983596719343,8.881784197001252e-16
0.991998399679936,8.604228440844963e-16
0.9921984396879375,8.881784197001252e-16
0.9923984796959392,8.049116928532385e-16
0.9925985197039408,8.049116928532385e-16
0.9927985597119423,8.604228440844963e-16
0.992998599719944,8.604228440844963e-16
0.9931986397279455,8.049116928532385e-16
0.9933986797359472,8.326672684688674e-16
0.9935987197439488,8.604228440844963e-16
0.9937987597519503,8.326672684688674e-16
0.993998799759952,8.604228440844963e-16
0.9941988397679535,8.326672684688674e-16
0.9943988797759552,8.326672684688674e-16
0.9945989197839568,8.326672684688674e-16
0.9947989597919583,8.326672684688674e-16
0.99499899979996,8.326672684688674e-16
0.9951990398079615,8.604228440844963e-16
0.9953990798159632,8.326672684688674e-16
0.9955991198239648,8.049116928532385e-16
0.9957991598319663,8.049116928532385e-16
0.995999199839968,8.049116928532385e-16
0.9961992398479695,8.049116928532385e-16
0.9963992798559712,8.049116928532385e-16
0.9965993198639728,8.326672684688674e-16
0.9967993598719743,8.326672684688674e-16
0.996999399879976,7.771561172376096e-16
0.9971994398879775,8.326672684688674e-16
0.9973994798959791,7.494005416219807e-16
0.9975995199039808,7.216449660063518e-16
0.9977995599119823,7.494005416219807e-16
0.997999599919984,8.049116928532385e-16
0.9981996399279855,7.771561172376096e-16
0.9983996799359871,7.216449660063518e-16
0.9985997199439888,8.326672684688674e-16
0.9987997599519903,7.216449660063518e-16
0.998999799959992,6.661338147750939e-16
0.9991998399679936,6.661338147750939e-16
0.9993998799759951,6.661338147750939e-16
0.9995999199839968,7.216449660063518e-16
0.9997999599919983,6.661338147750939e-16
1.0,7.216449660063518e-16


==> anc/fig2/subpl_4_series_1.csv <==
x,y
0.0,-0.0003947088051586043
0.00040004000400040005,-0.0012822103937379706
0.0008000800080008001,0.00016611686227738622
0.0012001200120012002,0.002960675168841914
0.0016001600160016002,0.005784898687270345
0.002000200020002,0.00651657055348101
0.0024002400240024004,0.004258542229901101
0.0028002800280028,0.0003820748681776379
0.0032003200320032004,-0.0028143634933577074
0.0036003600360036006,-0.003198120620955371
0.004000400040004,-0.0006872787244719281
0.0044004400440044,0.0032415882129683583
0.004800480048004801,0.006779693015917772
0.005200520052005201,0.007849303473836692
0.0056005600560056,0.006202261694636521
0.006000600060006001,0.0022419956282979103
0.006400640064006401,-0.00192040713703546
0.006800680068006801,-0.0039989966831302775
0.007200720072007201,-0.003229735898308602
0.007600760076007601,-0.0003856736378108662
0.008000800080008,0.003043807556958166
0.0084008400840084,0.005983658668268568
0.0088008800880088,0.00705120948092889
0.009200920092009202,0.005726826051637504
0.009600960096009602,0.0029285428501692884
0.010001000100010001,-0.0002368949860076866
0.010401040104010401,-0.002090437403940923
0.010801080108010801,-0.002296131388409336
0.0112011201120112,-0.000996558558414174
0.0116011601160116,0.0015691080282083034
0.012001200120012002,0.004537552857537645
0.012401240124012402,0.006862905775455348
0.012801280128012802,0.007294879919903918
0.013201320132013201,0.005296787636708492
0.013601360136013601,0.001386533990447962
0.014001400140014001,-0.0028721115920771027
0.014401440144014403,-0.005300412391037214
0.014801480148014802,-0.004422863237334585
0.015201520152015202,-0.00035243227902541363
0.015601560156015602,0.0052309369885809864
0.016001600160016,0.009685466638941279
0.016401640164016403,0.01070968937076748
0.0168016801680168,0.007282536218269561
0.017201720172017203,0.0010552934612495513
0.0176017601760176,-0.00468514229437101
0.018001800180018002,-0.006826746185683609
0.018401840184018404,-0.004370619849262437
0.018801880188018802,0.0013933430056241314
0.019201920192019203,0.00744914688853536
0.0196019601960196,0.010872470361970171
0.020002000200020003,0.009948547816883077
0.0204020402040204,0.004912391150781528
0.020802080208020803,-0.001594326824973756
0.021202120212021204,-0.006329592854122795
0.021602160216021602,-0.00677343901512046
0.022002200220022004,-0.0030919902080451048
0.0224022402240224,0.003280799214457758
0.022802280228022803,0.009249599145277204
0.0232023202320232,0.011685009031497592
0.023602360236023603,0.009376905789010986
0.024002400240024004,0.003086993190108689
0.024402440244024402,-0.0034488676106904023
0.024802480248024804,-0.006805828572835522
0.025202520252025202,-0.005316868051442707
0.025602560256025603,-0.00038319664819961435
0.026002600260026005,0.0052225461932746756
0.026402640264026403,0.009147959868527171
0.026802680268026804,0.009369377806526559
0.027202720272027203,0.006206787239638849
0.027602760276027604,0.0009715294368072003
0.028002800280028002,-0.0036580020997706644
0.028402840284028404,-0.0054944023903602535
0.028802880288028805,-0.0037335084207484187
0.029202920292029203,0.0007265904413999644
0.029602960296029605,0.005372729224595307
0.030003000300030003,0.008324916238870717
0.030403040304030404,0.008492780422168084
0.030803080308030802,0.006391764373147105
0.031203120312031204,0.002835887007495222
0.0316031603160316,-0.0012230134803385695
0.032003200320032,-0.004225025813680769
0.032403240324032405,-0.004791434392690738
0.032803280328032806,-0.002265408749362041
0.0332033203320332,0.002254376687219062
0.0336033603360336,0.00689344531182752
0.034003400340034004,0.009466540292206102
0.034403440344034406,0.00867715254715927
0.03480348034803481,0.004944803598335573
0.0352035203520352,-0.0001891791613382876
0.0356035603560356,-0.004389458912328406
0.036003600360036005,-0.005796462974538147
0.036403640364036406,-0.003582374906876268
0.03680368036803681,0.0014581910466368586
0.0372037203720372,0.006975347041304064
0.037603760376037604,0.010557704130688753
0.038003800380038005,0.010468275536359636
0.03840384038403841,0.006620967465714375
0.0388038803880388,0.0004894812405488447
0.0392039203920392,-0.005116016961350181
0.039603960396039604,-0.007212197456515912
0.040004000400040006,-0.0048939530275581705
0.04040404040404041,0.0004931138408083291
0.0408040804080408,0.006206648429843073
0.041204120412041204,0.009745443014689756
0.041604160416041605,0.009726373205563507
0.04200420042004201,0.006534854850332589
0.04240424042404241,0.0019722880334339943
0.0428042804280428,-0.001883935579714488
0.043204320432043204,-0.003415719739837536
0.043604360436043606,-0.0024002605505713676
0.04400440044004401,8.195931046929561e-5
0.04440444044404441,0.002513245546786891
0.0448044804480448,0.004077846517396358
0.045204520452045205,0.00499282107452835
0.045604560456045606,0.005346854454209987
0.04600460046004601,0.005167772546743957
0.0464046404640464,0.003929445325758993
0.046804680468046804,0.0016942410495338067
0.047204720472047206,-0.0007596229688062311
0.04760476047604761,-0.002323528034254077
0.04800480048004801,-0.002193666755336693
0.0484048404840484,-0.0003410248401756327
0.048804880488048805,0.0027581483365853032
0.049204920492049206,0.005926999732125057
0.04960496049604961,0.007788989931580351
0.05000500050005001,0.007275064797558281
0.050405040504050404,0.004535957755009978
0.050805080508050805,0.0008115023946028699
0.05120512051205121,-0.0022437218323474034
0.05160516051605161,-0.0033328926249576174
0.05200520052005201,-0.0023365680391792404
0.052405240524052404,0.00032680669924643746
0.052805280528052806,0.003433285215928214
0.05320532053205321,0.00553497993538675
0.05360536053605361,0.005867699176878224
0.054005400540054004,0.004785391830063393
0.054405440544054405,0.0033755832249793283
0.05480548054805481,0.0022228175066831696
0.05520552055205521,0.0015296946569678255
0.05560556055605561,0.0009426665626630082
0.056005600560056004,0.00022338291317744452
0.056405640564056406,-0.0004525458002190008
0.05680568056805681,-0.0005429992323308097
0.05720572057205721,0.0006135016985597819
0.05760576057605761,0.002817237730048938
0.058005800580058005,0.00512483704473779
0.058405840584058406,0.006087341012239733
0.05880588058805881,0.005179787556558457
0.05920592059205921,0.0030238840494113683
0.059605960596059604,0.000757204321983479
0.060006000600060005,-0.0006616335725094513
0.06040604060406041,-0.0010293249092983847
0.06080608060806081,-0.00036428865008916733
0.06120612061206121,0.0009126960392534522
0.061606160616061605,0.002457722007155605
0.062006200620062006,0.0037958609356146533
0.06240624062406241,0.004786447051544074
0.0628062806280628,0.005183404410716991
0.0632063206320632,0.004702661202833636
0.0636063606360636,0.00332826617420387
0.064006400640064,0.0013968823058971291
0.06440644064406441,-0.0005738498537771752
0.06480648064806481,-0.0019094091561429327
0.06520652065206521,-0.00203070063212879
0.06560656065606561,-0.0005788122924593742
0.06600660066006601,0.00204807478368374
0.0664066406640664,0.005123053286602147
0.0668066806680668,0.007332427332116392
0.0672067206720672,0.007613139578613315
0.0676067606760676,0.005775837628447383
0.06800680068006801,0.0026578652815072157
0.06840684068406841,-0.0002418841153699336
0.06880688068806881,-0.0022120034783579268
0.06920692069206921,-0.0027778233975817024
0.06960696069606961,-0.002134484330554298
0.07000700070007,-0.0002865595393822251
0.0704070407040704,0.002483942829864527
0.0708070807080708,0.00565506987809522
0.0712071207120712,0.008010629321701657
0.07160716071607161,0.008437488398951865
0.07200720072007201,0.006691537193641989
0.07240724072407241,0.003197945361740201
0.07280728072807281,-0.0008437563325185138
0.07320732073207321,-0.00403071423414475
0.07360736073607362,-0.004908727109736305
0.074007400740074,-0.002960747786480422
0.0744074407440744,0.0010268905439612952
0.0748074807480748,0.005569671766712109
0.07520752075207521,0.008791294345904255
0.07560756075607561,0.009663478772892892
0.07600760076007601,0.007517657291537805
0.07640764076407641,0.0034557298967854977
0.07680768076807681,-0.0009177186219261335
0.07720772077207722,-0.003595258474398816
0.0776077607760776,-0.0038724004108356413
0.078007800780078,-0.0018847786610987072
0.0784078407840784,0.001236922657520123
0.07880788078807881,0.004204637523887167
0.07920792079207921,0.006162229072168013
0.07960796079607961,0.0068999862526682165
0.08000800080008001,0.0066520897819083435
0.08040804080408041,0.005489721375611517
0.08080808080808081,0.003325791043798376
0.08120812081208122,0.00044684000880604313
0.0816081608160816,-0.002400744000635724
0.082008200820082,-0.003886436465441734
0.08240824082408241,-0.003154897070724305
0.08280828082808281,-1.6271542020718233e-5
0.08320832083208321,0.004209243487732217
0.08360836083608361,0.007803368034269009
0.08400840084008401,0.00916176915165337
0.08440844084408441,0.007938820817145198
0.08480848084808482,0.004808682978701961
0.0852085208520852,0.0010567678399416025
0.0856085608560856,-0.0019218871722646858
0.086008600860086,-0.003339092426585255
0.08640864086408641,-0.002892549537220762
0.08680868086808681,-0.0010015027370732787
0.08720872087208721,0.0017927744596711592
0.08760876087608761,0.004617854886371925
0.08800880088008801,0.006513581347996483
0.08840884088408842,0.007038240602785101
0.08880888088808882,0.006090879903374036
0.0892089208920892,0.004257984525629643
0.0896089608960896,0.001856285850113798
0.09000900090009001,-0.00030598684161928236
0.09040904090409041,-0.001571304249993466
0.09080908090809081,-0.001449247470448889
0.09120912091209121,-0.00031074811725831375
0.09160916091609161,0.0011865037981728666
0.09200920092009202,0.00262063549056335
0.09240924092409242,0.0038545644740241303
0.0928092809280928,0.004948815383769983
0.0932093209320932,0.005535214500116542
0.09360936093609361,0.0053477698486521785
0.09400940094009401,0.004218120876540304
0.09440944094409441,0.0022277172460102856
0.09480948094809481,-3.945223995688307e-5
0.09520952095209521,-0.0016775397228253885
0.09560956095609562,-0.001837815974229523
0.09600960096009602,-0.0006858020122547936
0.09640964096409642,0.001387794290620692
0.0968096809680968,0.003489760707107298
0.09720972097209721,0.005042298742292256
0.09760976097609761,0.005520515591698333
0.09800980098009801,0.005080987646716856
0.09840984098409841,0.004175356642307365
0.09880988098809881,0.003139156488961292
0.09920992099209922,0.0019780783181294614
0.09960996099609962,0.00018179398704742944
0.10001000100010002,-0.00172881108732037
0.1004100410041004,-0.0026281442441544733
0.10081008100810081,-0.0013886820934123911
0.10121012101210121,0.0015681456171701136
0.10161016101610161,0.004852635691259682
0.10201020102010201,0.006874879041066095
0.10241024102410241,0.0067845345620307085
0.10281028102810282,0.005130330093000568
0.10321032103210322,0.0029342483839768507
0.10361036103610362,0.0011549455929217578
0.10401040104010402,-0.0001649054387431459
0.10441044104410441,-0.0009856091315804671
0.10481048104810481,-0.0013255128791786475
0.10521052105210521,-0.0008723602725732582
0.10561056105610561,0.000576541240709938
0.10601060106010601,0.0026859298780629315
0.10641064106410641,0.004745529348464117
0.10681068106810682,0.005821984392194446
0.10721072107210722,0.005704475635678885
0.10761076107610762,0.004581765917495428
0.10801080108010801,0.003062836130211799
0.10841084108410841,0.0015102134913833054
0.10881088108810881,0.0001992423920030295
0.10921092109210921,-0.0008462579501725132
0.10961096109610961,-0.0015345933015831204
0.11001100110011001,-0.00145872602647229
0.11041104110411042,-0.00028727132617839546
0.11081108110811082,0.0019779361858734967
0.11121112111211122,0.004582688212229069
0.1116111611161116,0.0066779386784981964
0.11201120112011201,0.007426235988843011
0.11241124112411241,0.006513782393315071
0.11281128112811281,0.004270687624037539
0.11321132113211321,0.0013434794659442084
0.11361136113611361,-0.001608398744240569
0.11401140114011402,-0.00390743800840615
0.11441144114411442,-0.004630252526331702
0.11481148114811482,-0.0031924740541963703
0.11521152115211522,0.0003559287761356611
0.11561156115611561,0.0050060655065839454
0.11601160116011601,0.008976433051018085
0.11641164116411641,0.010560173741049061
0.11681168116811681,0.009111159219765685
0.11721172117211721,0.00524994647871091
0.11761176117611762,0.0004196383750876276
0.11801180118011802,-0.0035835439165757266
0.11841184118411842,-0.005432851549208584
0.11881188118811882,-0.004823730646089097
0.11921192119211921,-0.002368696704543871
0.11961196119611961,0.001016291734846908
0.12001200120012001,0.004557366159640974
0.12041204120412041,0.007477941299405266
0.12081208120812081,0.009100205668410855
0.12121212121212122,0.008891031204510957
0.12161216121612162,0.006822088977063989
0.12201220122012202,0.0033538594838428137
0.12241224122412242,-0.0006151786316035968
0.12281228122812282,-0.00400323445125389
0.12321232123212321,-0.005788181666599446
0.12361236123612361,-0.005249708221122251
0.12401240124012401,-0.0023659436017009483
0.12441244124412441,0.0022004022278421242
0.12481248124812482,0.007075873431107438
0.1252125212521252,0.01081836304481637
0.1256125612561256,0.012090573062398247
0.126012601260126,0.010066252524043584
0.1264126412641264,0.005069975448834807
0.1268126812681268,-0.0012603821678391913
0.1272127212721272,-0.006395334726944091
0.1276127612761276,-0.00863143596157162
0.128012801280128,-0.007207971988820727
0.12841284128412842,-0.0026869628686310154
0.12881288128812882,0.003701414620069232
0.12921292129212922,0.009683375803869188
0.12961296129612962,0.013178343353915933
0.13001300130013002,0.012816011487587486
0.13041304130413042,0.00887736455617294
0.13081308130813082,0.0028550652468248283
0.13121312131213123,-0.003156739252493934
0.13161316131613163,-0.0072544979622959915
0.13201320132013203,-0.008295870658203697
0.1324132413241324,-0.006036790228436395
0.1328132813281328,-0.0012758331122603161
0.1332133213321332,0.004654583882683638
0.1336133613361336,0.009841966896906307
0.134013401340134,0.01273999691005362
0.1344134413441344,0.012286741165962178
0.1348134813481348,0.00843831411351248
0.1352135213521352,0.0022812985909032024
0.13561356135613561,-0.0040783731306434645
0.13601360136013602,-0.008415525711520655
0.13641364136413642,-0.009099061071346504
0.13681368136813682,-0.005698010838008083
0.13721372137213722,0.0006175713479009137
0.13761376137613762,0.007366158061983263
0.13801380138013802,0.011660034261026797
0.13841384138413843,0.012120681821126134
0.13881388138813883,0.009316790407253028
0.13921392139213923,0.0046599547479528325
0.13961396139613963,-0.0002580099407886727
0.14001400140014,-0.004103094932093876
0.1404140414041404,-0.005959197577119768
0.1408140814081408,-0.0055518272458615625
0.1412141214121412,-0.0029428633381317626
0.1416141614161416,0.001240132075193412
0.142014201420142,0.0056964130290451664
0.1424142414241424,0.008955596142350142
0.14281428142814281,0.009732384066372946
0.14321432143214322,0.007739986794307041
0.14361436143614362,0.0038611372767088925
0.14401440144014402,4.16608035458399e-5
0.14441444144414442,-0.002471376937795977
0.14481448144814482,-0.0032802762791869777
0.14521452145214522,-0.0031480239154876855
0.14561456145614562,-0.0020181032037061564
0.14601460146014603,6.890589506203249e-5
0.14641464146414643,0.00322475423890356
0.14681468146814683,0.006396938720204526
0.14721472147214723,0.008309927352900814
0.1476147614761476,0.0074934112760396965
0.148014801480148,0.0042627180132259745
0.1484148414841484,0.0005047713766276329
0.1488148814881488,-0.00177996135138081
0.1492149214921492,-0.002058740003474391
0.1496149614961496,-0.0011477015868344154
0.15001500150015,1.5150561613608282e-5
0.15041504150415042,0.0008324008966040242
0.15081508150815082,0.0016431152718168751
0.15121512151215122,0.002637067766178558
0.15161516151615162,0.003884122382276367
0.15201520152015202,0.004785729732154076
0.15241524152415242,0.005002703727327584
0.15281528152815282,0.0043085895157418674
0.15321532153215323,0.002952929620003708
0.15361536153615363,0.0011433424879317422
0.15401540154015403,-0.0006877415239636697
0.15441544154415443,-0.002051260114996345
0.15481548154815483,-0.002434571028912813
0.1552155215521552,-0.001520617426575832
0.1556155615561556,0.0008137927861154304
0.156015601560156,0.00387033268330339
0.1564156415641564,0.00632799245848803
0.1568156815681568,0.0072011878487932
0.1572157215721572,0.006183571976954572
0.15761576157615761,0.003673859255307055
0.15801580158015802,0.0006004225256511786
0.15841584158415842,-0.0019597271631102697
0.15881588158815882,-0.003087059791008484
0.15921592159215922,-0.0026629466497063436
0.15961596159615962,-0.0009135788002836986
0.16001600160016002,0.0014723751366990667
0.16041604160416043,0.0039516357382224365
0.16081608160816083,0.005701833562497816
0.16121612161216123,0.006343793087995597
0.16161616161616163,0.005629964476737415
0.16201620162016203,0.0038006005770876983
0.16241624162416243,0.0012048483207280358
0.1628162816281628,-0.0011445232933698923
0.1632163216321632,-0.0022952980634205478
0.1636163616361636,-0.0019211680181208113
0.164016401640164,-0.0004753889009792567
0.1644164416441644,0.0012997620687640876
0.16481648164816481,0.002979083468865329
0.16521652165216522,0.004273369649308856
0.16561656165616562,0.005212593243954233
0.16601660166016602,0.005296388666285734
0.16641664166416642,0.004328595225895626
0.16681668166816682,0.002325460314377137
0.16721672167216722,0.0002679428622046065
0.16761676167616762,-0.0012604230471252587
0.16801680168016803,-0.0015314960695525515
0.16841684168416843,-0.0006215170689743976
0.16881688168816883,0.0010631910744143824
0.16921692169216923,0.002454936681778319
0.16961696169616963,0.003270758056173051
0.17001700170017003,0.0036792064206758734
0.1704170417041704,0.004069596576583567
0.1708170817081708,0.004301328598907417
0.1712171217121712,0.004019351925338421
0.1716171617161716,0.0027895887712584
0.172017201720172,0.0008215845521131193
0.17241724172417242,-0.0009763179613708761
0.17281728172817282,-0.00151638024794426
0.17321732173217322,-0.0007475700704112631
0.17361736173617362,0.0007037180444466329
0.17401740174017402,0.0021095669553675145
0.17441744174417442,0.0033091340251062418
0.17481748174817482,0.0043385459824615835
0.17521752175217523,0.0052551726682670274
0.17561756175617563,0.00554966851463029
0.17601760176017603,0.004485996895037259
0.17641764176417643,0.0019676028656989697
0.17681768176817683,-0.000909391268434645
0.17721772177217723,-0.002776632650101918
0.17761776177617764,-0.0028609911721183545
0.178017801780178,-0.0012667920445671998
0.1784178417841784,0.0014571322058842817
0.1788178817881788,0.004304359595777574
0.1792179217921792,0.0062167572955448835
0.17961796179617961,0.006593998537982038
0.18001800180018002,0.005581345360131107
0.18041804180418042,0.0037147064509079897
0.18081808180818082,0.001604854347975193
0.18121812181218122,-0.0005049623305788953
0.18161816181618162,-0.0022991628471330516
0.18201820182018202,-0.0032175301769590825
0.18241824182418243,-0.0022266331643830406
0.18281828182818283,0.0004929209200449369
0.18321832183218323,0.0037272813179639597
0.18361836183618363,0.006064152880008722
0.18401840184018403,0.006977674776212361
0.18441844184418443,0.006427044303375373
0.18481848184818483,0.004899687735704372
0.18521852185218524,0.002588622228780202
0.1856185618561856,-0.00017468412099597153
0.186018601860186,-0.002881851435590499
0.1864186418641864,-0.004415303232549461
0.18681868186818681,-0.003925241271675317
0.18721872187218722,-0.001202288834373233
0.18761876187618762,0.0028259024409393874
0.18801880188018802,0.006812220580064421
0.18841884188418842,0.009198629442701278
0.18881888188818882,0.008907173876736285
0.18921892189218922,0.006004252055137604
0.18961896189618963,0.0017332329916186495
0.19001900190019003,-0.002233077714475229
0.19041904190419043,-0.004724854414518698
0.19081908190819083,-0.0052441303869971145
0.19121912191219123,-0.003984980246275749
0.19161916191619163,-0.0010894535288324958
0.19201920192019203,0.0030950437553883825
0.19241924192419244,0.007522329585725462
0.19281928192819284,0.010271448860275922
0.1932193219321932,0.009844330621996966
0.1936193619361936,0.006176902263314854
0.19401940194019401,0.0009284768243855712
0.19441944194419442,-0.003746190907535918
0.19481948194819482,-0.006226281169843806
0.19521952195219522,-0.006142533201033973
0.19561956195619562,-0.0038059822334318705
0.19601960196019602,5.520764469052475e-5
0.19641964196419642,0.004494007206913564
0.19681968196819682,0.00820394426422344
0.19721972197219723,0.009948118631793179
0.19761976197619763,0.008975928542541423
0.19801980198019803,0.005458519384325677
0.19841984198419843,0.0005443355477766088
0.19881988198819883,-0.003982114522466107
0.19921992199219923,-0.006525606009169516
0.19961996199619964,-0.00635260756667172
0.20002000200020004,-0.003687945329448883
0.20042004200420044,0.0005723712128646863
0.2008200820082008,0.005167641594473749
0.2012201220122012,0.008511498538089912
0.20162016201620162,0.009532170993585554
0.20202020202020202,0.008009115370448405
0.20242024202420242,0.004647431600850183
0.20282028202820282,0.0004920382236595078
0.20322032203220322,-0.0033628449186404175
0.20362036203620362,-0.006030107164245457
0.20402040204020402,-0.006437414237191186
0.20442044204420443,-0.0041886969437660015
0.20482048204820483,0.00012875048923943755
0.20522052205220523,0.004950624401407755
0.20562056205620563,0.008694962676192297
0.20602060206020603,0.010030432257181199
0.20642064206420643,0.00853997688206598
0.20682068206820683,0.004713941170278457
0.20722072207220724,-0.00011165585332567618
0.20762076207620764,-0.004339404476097486
0.20802080208020804,-0.006542470464002137
0.2084208420842084,-0.006136062587155933
0.20882088208820881,-0.0035292053171542825
0.20922092209220922,0.00046696701556797615
0.20962096209620962,0.004866572653550172
0.21002100210021002,0.008569613717870905
0.21042104210421042,0.010243340285120972
0.21082108210821082,0.008918372432793753
0.21122112211221122,0.004646874465945305
0.21162116211621163,-0.0008976182665529353
0.21202120212021203,-0.005391479848165792
0.21242124212421243,-0.006917025695930834
0.21282128212821283,-0.005442454976277433
0.21322132213221323,-0.002025484486567475
0.21362136213621363,0.0016720519464108463
0.21402140214021403,0.004922922620073655
0.21442144214421444,0.0072896240485328945
0.21482148214821484,0.008559122703549749
0.21522152215221524,0.008067895509163148
0.2156215621562156,0.005391178717568945
0.21602160216021601,0.0009663851235477972
0.21642164216421642,-0.003767932556535125
0.21682168216821682,-0.006722260557653903
0.21722172217221722,-0.006644118903477436
0.21762176217621762,-0.0036400969480474
0.21802180218021802,0.0007176699946737086
0.21842184218421842,0.004998754155241536
0.21882188218821882,0.00826650351396091
0.21922192219221923,0.009972867604049473
0.21962196219621963,0.009370230198356422
0.22002200220022003,0.0061567068929027635
0.22042204220422043,0.0008368124417512668
0.22082208220822083,-0.004817522609812386
0.22122212221222123,-0.00856078656281678
0.22162216221622164,-0.008526389938422196
0.22202220222022204,-0.004616351829851706
0.22242224222422244,0.0017628477174583268
0.22282228222822284,0.008002528966419287
0.2232223222322232,0.011831608625149925
0.22362236223622362,0.01193830531571044
0.22402240224022402,0.008514019895737579
0.22442244224422442,0.002863022375644564
0.22482248224822482,-0.0029674952936320498
0.22522252225222522,-0.0070938718568711034
0.22562256225622562,-0.008199147282175745
0.22602260226022602,-0.006056268411779031
0.22642264226422643,-0.0015228530574826205
0.22682268226822683,0.003874296014763634
0.22722272227222723,0.008647394065261493
0.22762276227622763,0.01131131770106264
0.22802280228022803,0.010775817296426737
0.22842284228422843,0.007108101895667018
0.22882288228822883,0.0014298822653802112
0.22922292229222924,-0.004274128909143027
0.22962296229622964,-0.007981342515117618
0.23002300230023004,-0.008046278676876462
0.23042304230423044,-0.00461860960360716
0.23082308230823081,0.000787499577414863
0.23122312231223122,0.005909144144117251
0.23162316231623162,0.009380611272996608
0.23202320232023202,0.010484822919809567
0.23242324232423242,0.009186967581945038
0.23282328232823282,0.005411714892125663
0.23322332233223322,5.848038820144286e-5
0.23362336233623363,-0.005292168974949107
0.23402340234023403,-0.008456324573441476
0.23442344234423443,-0.008008067181319856
0.23482348234823483,-0.0035997566175421936
0.23522352235223523,0.0028226529929842314
0.23562356235623563,0.008487565139847497
0.23602360236023603,0.010915675049272267
0.23642364236423644,0.00990462201616582
0.23682368236823684,0.006434761839937964
0.23722372237223724,0.002049418522961921
0.23762376237623764,-0.0024397176148827082
0.23802380238023804,-0.005995888469015331
0.23842384238423842,-0.007514209299477881
0.23882388238823882,-0.005926351821342046
0.23922392239223922,-0.0014277614177604647
0.23962396239623962,0.0043774523802525556
0.24002400240024002,0.009044619746759186
0.24042404240424042,0.010626415858844274
0.24082408240824082,0.008722566333804749
0.24122412241224123,0.004431164350041095
0.24162416241624163,-0.00038491309056476464
0.24202420242024203,-0.004264572408868572
0.24242424242424243,-0.006329332794210996
0.24282428242824283,-0.0063362340384148785
0.24322432243224323,-0.004023738150341072
0.24362436243624364,0.00025824972289534287
0.24402440244024404,0.0054022666525155305
0.24442444244424444,0.009377368385463103
0.24482448244824484,0.010386703065135006
0.24522452245224524,0.007755686921567806
0.24562456245624564,0.002610772987476917
0.24602460246024602,-0.0027876117558750524
0.24642464246424642,-0.006289619093979848
0.24682468246824682,-0.006923137356718012
0.24722472247224722,-0.00491837934901429
0.24762476247624762,-0.0012850816107995433
0.24802480248024802,0.002948155867871227
0.24842484248424843,0.006716778999629747
0.24882488248824883,0.008894775511597564
0.24922492249224923,0.008378261907926454
0.24962496249624963,0.0051506174158250095
0.25002500250025,0.0005324721941424304
0.2504250425042504,-0.003583808588933368
0.2508250825082508,-0.005746166578834977
0.2512251225122512,-0.005547627952823264
0.2516251625162516,-0.0034487002550348533
0.252025202520252,-0.0003286457386314501
0.2524252425242524,0.0031737399161374524
0.2528252825282528,0.006476917922920711
0.2532253225322532,0.008606782100614718
0.2536253625362536,0.008165322931483199
0.254025402540254,0.0046891249299629845
0.2544254425442544,-0.00046584075558964155
0.2548254825482548,-0.004859275690932696
0.2552255225522552,-0.006779200804557517
0.2556255625562556,-0.005777223707545409
0.256025602560256,-0.002459256724515746
0.25642564256425643,0.0019348067194002727
0.25682568256825683,0.005780452689677085
0.25722572257225723,0.007809075368278573
0.25762576257625763,0.007389686970041276
0.25802580258025803,0.005051431068353596
0.25842584258425844,0.0016978783823728971
0.25882588258825884,-0.0015942002706020864
0.25922592259225924,-0.004021061400444337
0.25962596259625964,-0.0047972215950903285
0.26002600260026004,-0.0037438239481352165
0.26042604260426044,-0.0011481549620134812
0.26082608260826085,0.0022297789053327133
0.26122612261226125,0.005235892673771669
0.26162616261626165,0.006630861396564325
0.26202620262026205,0.006000380205181677
0.26242624262426245,0.003998887613076985
0.26282628262826285,0.0016705409704026453
0.26322632263226325,-0.0006727634917075287
0.26362636263626366,-0.002811782204986679
0.26402640264026406,-0.004229185993789852
0.26442644264426446,-0.003963921386532232
0.2648264826482648,-0.0017947305200549657
0.2652265226522652,0.001742606096280519
0.2656265626562656,0.005368789664514373
0.266026602660266,0.007666715460166729
0.2664266426642664,0.007438581587743132
0.2668266826682668,0.004526933293025337
0.2672267226722672,0.00020898747652431382
0.2676267626762676,-0.0034035691453632166
0.268026802680268,-0.004788789819978878
0.2684268426842684,-0.003910739689072518
0.2688268826882688,-0.0016736757328078555
0.2692269226922692,0.0010479940755758754
0.2696269626962696,0.003700281237814518
0.27002700270027,0.005665886461717062
0.2704270427042704,0.00627458214161325
0.2708270827082708,0.005140395740810266
0.27122712271227123,0.0025438867533950082
0.27162716271627163,-0.0006711645670204325
0.27202720272027203,-0.0031774389818967075
0.27242724272427243,-0.003927208958873218
0.27282728272827284,-0.002750293998401987
0.27322732273227324,-0.0003834768912552855
0.27362736273627364,0.0022081428379561174
0.27402740274027404,0.004343928022973453
0.27442744274427444,0.00550915416212272
0.27482748274827484,0.0054043559839483946
0.27522752275227524,0.003828601762362327
0.27562756275627565,0.0012115335729923071
0.27602760276027605,-0.0015746690900014793
0.27642764276427645,-0.0034793760351037317
0.27682768276827685,-0.003809732074530614
0.27722772277227725,-0.002231136001301648
0.27762776277627765,0.00078515597145834
0.27802780278027805,0.003982063891055931
0.27842784278427846,0.006083170413437311
0.27882788278827886,0.006444963237220436
0.27922792279227926,0.004971393066491303
0.27962796279627966,0.001960972900136304
0.28002800280028,-0.001812063001227493
0.2804280428042804,-0.004844742473422703
0.2808280828082808,-0.0054304536357380195
0.2812281228122812,-0.0029363292294914967
0.2816281628162816,0.0014046445467236213
0.282028202820282,0.005402530217551993
0.2824282428242824,0.00727341353149169
0.2828282828282828,0.006627432744063522
0.2832283228322832,0.0040990819710845505
0.2836283628362836,0.0008898234660908999
0.284028402840284,-0.002071239212089737
0.2844284428442844,-0.0040446242560415735
0.2848284828482848,-0.004575563681824546
0.2852285228522852,-0.0032682318269028343
0.28562856285628563,-0.0003278566744230327
0.28602860286028603,0.0035057466889365507
0.28642864286428643,0.006682166097574105
0.28682868286828683,0.007901944358787438
0.28722872287228723,0.006402517694650833
0.28762876287628764,0.0028161079504568365
0.28802880288028804,-0.0015089003210455587
0.28842884288428844,-0.004797541486303847
0.28882888288828884,-0.005945289889411343
0.28922892289228924,-0.00477574931993241
0.28962896289628964,-0.0019479668252109228
0.29002900290029004,0.0019005545045913674
0.29042904290429045,0.00588072776022408
0.29082908290829085,0.008658876960535022
0.29122912291229125,0.008689072737316783
0.29162916291629165,0.0054138548702203915
0.29202920292029205,1.551824023449111e-5
0.29242924292429245,-0.004967848342674053
0.29282928292829286,-0.007343514314867017
0.29322932293229326,-0.006411126366173692
0.29362936293629366,-0.0030424609630125277
0.29402940294029406,0.0011608889156078384
0.29442944294429446,0.004742633377388672
0.29482948294829486,0.006988904389468309
0.2952295229522952,0.007554006954038628
0.2956295629562956,0.0061316852079579265
0.296029602960296,0.0028999187586725705
0.2964296429642964,-0.001155591627516328
0.2968296829682968,-0.004496027699052441
0.2972297229722972,-0.00599272190120459
0.2976297629762976,-0.005250483055524446
0.298029802980298,-0.0027345660339822553
0.2984298429842984,0.0007742998630072551
0.2988298829882988,0.004144281171658548
0.2992299229922992,0.006367611452298694
0.2996299629962996,0.006835031893920318
0.3000300030003,0.0056333010698988994
0.30043004300430043,0.003152629708513821
0.30083008300830083,-5.821311088449743e-5
0.30123012301230123,-0.0032620730203769543
0.30163016301630163,-0.00554688821024496
0.30203020302030203,-0.006065706342403554
0.30243024302430244,-0.004480106519710869
0.30283028302830284,-0.001092853850320763
0.30323032303230324,0.003156133269208161
0.30363036303630364,0.006768309682309015
0.30403040304030404,0.008360699023512996
0.30443044304430444,0.007343936603490531
0.30483048304830485,0.004234452111451237
0.30523052305230525,0.00012944636168521484
0.30563056305630565,-0.003771656109288757
0.30603060306030605,-0.006537582720766988
0.30643064306430645,-0.007388162965088485
0.30683068306830685,-0.005933401695623619
0.30723072307230725,-0.0022615287721600152
0.30763076307630766,0.002771490854386327
0.30803080308030806,0.007646237708427983
0.30843084308430846,0.010387688333227119
0.30883088308830886,0.009689992487998955
0.30923092309230926,0.005633806983279532
0.30963096309630966,-0.00010389767990115484
0.31003100310031007,-0.005436297842667526
0.3104310431043104,-0.008697337312399411
0.3108310831083108,-0.009276984132214339
0.3112311231123112,-0.007026052406758354
0.3116311631163116,-0.002292010716417603
0.312031203120312,0.003973748288485512
0.3124312431243124,0.009618230928665206
0.3128312831283128,0.012382853525938486
0.3132313231323132,0.01091134408434391
0.3136313631363136,0.005725027732639276
0.314031403140314,-0.001289028518949853
0.3144314431443144,-0.007418802069800168
0.31483148314831483,-0.010616090674639422
0.31523152315231523,-0.010203522037166568
0.31563156315631563,-0.006693227470985774
0.31603160316031603,-0.0010189320332754104
0.31643164316431643,0.005476893023986795
0.31683168316831684,0.01077266691427159
0.31723172317231724,0.012844626359057032
0.31763176317631764,0.01066162749730204
0.31803180318031804,0.005026695695037331
0.31843184318431844,-0.002175030019579971
0.31883188318831884,-0.008377137464229967
0.31923192319231924,-0.011477346476249095
0.31963196319631965,-0.010281846967263863
0.32003200320032005,-0.0055560411210880956
0.32043204320432045,0.0008720304925047273
0.32083208320832085,0.006685799539493664
0.32123212321232125,0.010512062911802178
0.32163216321632165,0.01129433830447113
0.32203220322032206,0.008786633643864672
0.32243224322432246,0.003573872008530432
0.32283228322832286,-0.002452155961119029
0.32323232323232326,-0.00721426663055913
0.32363236323632366,-0.009267867969275922
0.32403240324032406,-0.00819317565708133
0.32443244324432446,-0.004562866423443723
0.32483248324832487,0.00040750442493187045
0.32523252325232527,0.005052481562012323
0.3256325632563256,0.00812332053139464
0.326032603260326,0.008908726000372846
0.3264326432643264,0.007405504677535091
0.3268326832683268,0.0038712670449886355
0.3272327232723272,-0.0006459723950941187
0.3276327632763276,-0.004675146761257132
0.328032803280328,-0.006743099767481109
0.3284328432843284,-0.006496296514163502
0.3288328832883288,-0.004347302872198533
0.3292329232923292,-0.001143281557736131
0.32963296329632963,0.0023553364501799345
0.33003300330033003,0.005137689280546032
0.33043304330433043,0.006505871862630408
0.33083308330833083,0.006235513899749412
0.33123312331233123,0.004569171333104749
0.33163316331633164,0.0017730286615752489
0.33203320332033204,-0.0014034721165706587
0.33243324332433244,-0.003940292665496892
0.33283328332833284,-0.0049227366075627055
0.33323332333233324,-0.004295565718101524
0.33363336333633364,-0.002526210822414998
0.33403340334033405,-0.0003069038969266691
0.33443344334433445,0.0019360527686779205
0.33483348334833485,0.0036141996496985573
0.33523352335233525,0.004407897153307916
0.33563356335633565,0.004237625554256996
0.33603360336033605,0.003512430800248212
0.33643364336433645,0.0022206278340181074
0.33683368336833686,0.00044662865965050536
0.33723372337233726,-0.0016688406558690305
0.33763376337633766,-0.0033351393973007903
0.33803380338033806,-0.004094287089728699
0.33843384338433846,-0.0036753742641337794
0.33883388338833886,-0.0022864359618124386
0.33923392339233926,-0.00011393783481417064
0.33963396339633967,0.0022160975966828422
0.34003400340034007,0.004176607112316155
0.34043404340434047,0.0053465738543534425
0.3408340834083408,0.005473087454674341
0.3412341234123412,0.004284176177346555
0.3416341634163416,0.0017402160110840947
0.342034203420342,-0.0015890805029589172
0.3424342434243424,-0.004576735087880035
0.3428342834283428,-0.006128474294433972
0.3432343234323432,-0.005749900622506465
0.3436343634363436,-0.0035686733851097996
0.344034403440344,-0.00026368463142412146
0.34443444344434443,0.0031532913975340637
0.34483448344834483,0.0056514671219809465
0.34523452345234523,0.006627361745198401
0.34563456345634563,0.006130745848653696
0.34603460346034604,0.00450032319698479
0.34643464346434644,0.0018193527448417957
0.34683468346834684,-0.0016576092712605739
0.34723472347234724,-0.005014101899314394
0.34763476347634764,-0.007098429657592664
0.34803480348034804,-0.007114430670490668
0.34843484348434844,-0.004971581947427195
0.34883488348834885,-0.0011414418457200703
0.34923492349234925,0.0032722718904643067
0.34963496349634965,0.006885446109497484
0.35003500350035005,0.00841905791555686
0.35043504350435045,0.007667714995251984
0.35083508350835085,0.0050815700820022736
0.35123512351235125,0.0015104619864397817
0.35163516351635166,-0.0023562854741393524
0.35203520352035206,-0.00563150133248147
0.35243524352435246,-0.0076945803708539096
0.35283528352835286,-0.007942683987005594
0.35323532353235326,-0.0061348582661491236
0.35363536353635366,-0.002354659665815273
0.35403540354035407,0.002544889953820517
0.35443544354435447,0.007204622657400184
0.35483548354835487,0.009885582572063956
0.35523552355235527,0.009728721966481557
0.3556355635563556,0.006963912880902923
0.356035603560356,0.0026702468794687073
0.3564356435643564,-0.0022955552934883494
0.3568356835683568,-0.006885175666648813
0.3572357235723572,-0.010009075479186502
0.3576357635763576,-0.01054504406390322
0.358035803580358,-0.008122999655310603
0.3584358435843584,-0.0030317398514945193
0.35883588358835883,0.003373391607736087
0.35923592359235923,0.009123436755478775
0.35963596359635963,0.012139241077036012
0.36003600360036003,0.01147875736863535
0.36043604360436043,0.007613015760565833
0.36083608360836084,0.0021233552009614076
0.36123612361236124,-0.003494485275015724
0.36163616361636164,-0.008073748674847225
0.36203620362036204,-0.010729879412926802
0.36243624362436244,-0.010867860707308719
0.36283628362836284,-0.008404192737190841
0.36323632363236324,-0.003756684725952919
0.36363636363636365,0.002305132159216572
0.36403640364036405,0.00832162358648525
0.36443644364436445,0.012408782697237442
0.36483648364836485,0.01297375146424029
0.36523652365236525,0.009872872845961833
0.36563656365636565,0.004167061879697953
0.36603660366036606,-0.002490139136757108
0.36643664366436646,-0.008632209788342338
0.36683668366836686,-0.012819720712331506
0.36723672367236726,-0.013730757727195564
0.36763676367636766,-0.01069904282804679
0.36803680368036806,-0.004448916001867365
0.36843684368436846,0.0032021749214489192
0.36883688368836887,0.00998490444112654
0.36923692369236927,0.013912747528518898
0.36963696369636967,0.013838859177739415
0.37003700370037007,0.009891803163530888
0.37043704370437047,0.0035092403827791108
0.3708370837083708,-0.0034094089481490064
0.3712371237123712,-0.009172366308057844
0.3716371637163716,-0.012553968795936399
0.372037203720372,-0.012661318676052136
0.3724372437243724,-0.009466375765893043
0.3728372837283728,-0.003836726862518902
0.3732373237323732,0.002663227185151218
0.37363736373637363,0.00828359412358426
0.37403740374037403,0.011599884944479832
0.37443744374437443,0.011821189566227353
0.37483748374837483,0.009018822086012679
0.37523752375237523,0.004115675890625781
0.37563756375637564,-0.0014493677410604144
0.37603760376037604,-0.0064162698765191095
0.37643764376437644,-0.00978372101874958
0.37683768376837684,-0.010669318766026725
0.37723772377237724,-0.008709496847311704
0.37763776377637764,-0.004479946060287343
0.37803780378037805,0.000625867661932511
0.37843784378437845,0.0051940068896694225
0.37883788378837885,0.008084058012994277
0.37923792379237925,0.00881546361229113
0.37963796379637965,0.007379339363017268
0.38003800380038005,0.004442860575504248
0.38043804380438045,0.0009096241734674049
0.38083808380838086,-0.0022817814621101107
0.38123812381238126,-0.004724074864323469
0.38163816381638166,-0.006037730644828376
0.38203820382038206,-0.006062859486846706
0.38243824382438246,-0.004796353753597216
0.38283828382838286,-0.0027753337453778615
0.38323832383238327,-0.0005227642322802595
0.38363836383638367,0.0015681433872177797
0.38403840384038407,0.0033930574878521247
0.38443844384438447,0.004795318718914254
0.38483848384838487,0.00553781618114757
0.3852385238523853,0.0054326565093687496
0.3856385638563857,0.004232990055633157
0.386038603860386,0.001976373116779895
0.3864386438643864,-0.000977067537227816
0.3868386838683868,-0.00374084358489013
0.3872387238723872,-0.0057286937404699145
0.3876387638763876,-0.006653398738321048
0.38803880388038803,-0.006481934080421192
0.38843884388438843,-0.004965420090505268
0.38883888388838883,-0.002129254511834544
0.38923892389238923,0.0016562295875405253
0.38963896389638963,0.005532978155464718
0.39003900390039004,0.008563981316234148
0.39043904390439044,0.009776914635445388
0.39083908390839084,0.008555642217009107
0.39123912391239124,0.004883938702562873
0.39163916391639164,-0.00020266581462202726
0.39203920392039204,-0.005349890093514498
0.39243924392439244,-0.009215480164204148
0.39283928392839285,-0.011106872354266217
0.39323932393239325,-0.01046630128008208
0.39363936393639365,-0.007332822233005465
0.39403940394039405,-0.0022279088673832215
0.39443944394439445,0.0036567398013692687
0.39483948394839485,0.008995561790328677
0.39523952395239526,0.012362753813011107
0.39563956395639566,0.012696820328811365
0.39603960396039606,0.009687314508893818
0.39643964396439646,0.004099018651959607
0.39683968396839686,-0.0023790572151377587
0.39723972397239726,-0.008057728314142532
0.39763976397639766,-0.011663731556599277
0.39803980398039807,-0.012640436426716861
0.39843984398439847,-0.0109567425739171
0.39883988398839887,-0.006971147066364702
0.39923992399239927,-0.0013357307052791478
0.39963996399639967,0.004845932381991602
0.4000400040004001,0.01015768489905644
0.4004400440044005,0.013159577805654799
0.4008400840084009,0.012853672715171238
0.4012401240124012,0.009142829201277958
0.4016401640164016,0.003211661282995215
0.402040204020402,-0.0030997758269091236
0.4024402440244024,-0.00821284611266515
0.40284028402840283,-0.011301583968820195
0.40324032403240323,-0.012018285710671539
0.40364036403640363,-0.010358499834531298
0.40404040404040403,-0.006709215752181974
0.40444044404440443,-0.0016487039578877427
0.40484048404840484,0.003867053611381066
0.40524052405240524,0.008625933150474552
0.40564056405640564,0.01122074374019233
0.40604060406040604,0.011041697311250931
0.40644064406440644,0.008306268773769498
0.40684068406840684,0.0040542990239145205
0.40724072407240725,-0.0006336786988664356
0.40764076407640765,-0.004957873419292325
0.40804080408040805,-0.008279963771404275
0.40844084408440845,-0.010131461834553268
0.40884088408840885,-0.010075146614407782
0.40924092409240925,-0.008164785725367496
0.40964096409640965,-0.004572305213962347
0.41004100410041006,-6.6994306519019275e-6
0.41044104410441046,0.004597177433629529
0.41084108410841086,0.008136143245796035
0.41124112411241126,0.009806163097506038
0.41164116411641166,0.009376457425230855
0.41204120412041206,0.007070867278413662
0.41244124412441246,0.0034494010094587857
0.41284128412841287,-0.000856247427016843
0.41324132413241327,-0.00489205174372398
0.41364136413641367,-0.007995026689239237
0.41404140414041407,-0.009647627941689052
0.4144414441444145,-0.009646235954616222
0.4148414841484149,-0.007910616320408459
0.4152415241524153,-0.004598712775250036
0.4156415641564157,-0.0003942905492049231
0.4160416041604161,0.0038244663243369725
0.4164416441644164,0.007224706826214344
0.4168416841684168,0.009293921932768123
0.4172417241724172,0.00963643949536408
0.41764176417641763,0.008129793816902264
0.41804180418041803,0.005102848908838942
0.41844184418441843,0.0009878628268789047
0.41884188418841883,-0.0035947229513166867
0.41924192419241924,-0.007987791551003487
0.41964196419641964,-0.011228650630454307
0.42004200420042004,-0.012417352528382164
0.42044204420442044,-0.010966509334206509
0.42084208420842084,-0.006966747472528234
0.42124212421242124,-0.0012987839494299491
0.42164216421642164,0.004765531233455467
0.42204220422042205,0.009765030298838906
0.42244224422442245,0.012635266129218392
0.42284228422842285,0.012793102639385712
0.42324232423242325,0.010257346539452317
0.42364236423642365,0.005522088877349396
0.42404240424042405,-0.0004860680004964424
0.42444244424442445,-0.006499516243960168
0.42484248424842486,-0.011318254730099953
0.42524252425242526,-0.013819223065072994
0.42564256425642566,-0.013466201986492288
0.42604260426042606,-0.010247963090823098
0.42644264426442646,-0.004951500343694515
0.42684268426842686,0.0012224554333972737
0.42724272427242727,0.006858403392523416
0.42764276427642767,0.010755797396713729
0.42804280428042807,0.01221569787591692
0.42844284428442847,0.011152059320226893
0.42884288428842887,0.007973461782648239
0.4292429242924293,0.0035381286497271347
0.4296429642964297,-0.001245297095694986
0.4300430043004301,-0.005606882713990458
0.4304430443044305,-0.00892040187866483
0.4308430843084309,-0.010737068723179477
0.4312431243124312,-0.010720384805579242
0.4316431643164316,-0.008899155051872443
0.43204320432043203,-0.005574186148765703
0.43244324432443243,-0.0014081059493215031
0.43284328432843283,0.002796988476527762
0.43324332433243323,0.0063532582864345155
0.43364336433643363,0.008841618187774292
0.43404340434043404,0.00991489089412767
0.43444344434443444,0.009408042013780982
0.43484348434843484,0.007365017313881728
0.43524352435243524,0.003980488432034357
0.43564356435643564,-0.00039278833392220047
0.43604360436043604,-0.0051462744485364365
0.43644364436443644,-0.009334229927915327
0.43684368436843685,-0.01202127413570675
0.43724372437243725,-0.012549308711007345
0.43764376437643765,-0.010708463313954808
0.43804380438043805,-0.00677000234476921
0.43844384438443845,-0.001412028065958526
0.43884388438843885,0.004353279679991662
0.43924392439243926,0.009431105289411934
0.43964396439643966,0.012762821942269298
0.44004400440044006,0.0134951806214062
0.44044404440444046,0.011365327991999519
0.44084408440844086,0.006807799088212607
0.44124412441244126,0.0008841879642035311
0.44164416441644166,-0.005040686653556836
0.44204420442044207,-0.009847233289020374
0.44244424442444247,-0.0126983883631554
0.44284428442844287,-0.013263100254434779
0.44324432443244327,-0.011554197853164139
0.4436443644364437,-0.007963457790577388
0.4440444044404441,-0.0030694544973119964
0.4444444444444445,0.0022797523084205906
0.4448444844484449,0.007030914713226921
0.4452445244524453,0.010277746505868435
0.4456445644564457,0.01142372406019998
0.4460446044604461,0.010466397456881937
0.4464446444644464,0.007913180217969384
0.44684468446844683,0.004435213412079531
0.44724472447244723,0.0005100649364098153
0.44764476447644763,-0.0036684638045292317
0.44804480448044803,-0.007630738291808381
0.44844484448444843,-0.010772747367648883
0.44884488448844884,-0.012349236352982018
0.44924492449244924,-0.011868394529471193
0.44964496449644964,-0.00921340402454951
0.45004500450045004,-0.004786240039905687
0.45044504450445044,0.0004956252588284027
0.45084508450845084,0.005645511787943924
0.45124512451245125,0.009779928307096508
0.45164516451645165,0.01215322954902509
0.45204520452045205,0.012284313096755373
0.45244524452445245,0.010128984023488607
0.45284528452845285,0.0062464947621770905
0.45324532453245325,0.0013096471711132596
0.45364536453645365,-0.003864082561516602
0.45404540454045406,-0.00845086492265168
0.45444544454445446,-0.0116835874241078
0.45484548454845486,-0.013071369299086366
0.45524552455245526,-0.012514720851564132
0.45564556455645566,-0.009979526726838772
0.45604560456045606,-0.005720668441108745
0.45644564456445647,-0.00030142187328885406
0.45684568456845687,0.005211488263073827
0.45724572457245727,0.009696102137962681
0.45764576457645767,0.012297053113741185
0.45804580458045807,0.012613640388245417
0.4584458445844585,0.010796522468370373
0.4588458845884589,0.007212109579646242
0.4592459245924593,0.0025201183851575326
0.4596459645964597,-0.002607715309710379
0.4600460046004601,-0.007346841808938964
0.4604460446044605,-0.010942120329793248
0.4608460846084609,-0.01281365169846227
0.4612461246124613,-0.012656508717479031
0.46164616461646163,-0.010573158625928891
0.46204620462046203,-0.006950560391960625
0.46244624462446243,-0.002393130674763211
0.46284628462846283,0.002428703885881678
0.46324632463246324,0.006828208198025876
0.46364636463646364,0.01014576128379463
0.46404640464046404,0.011896364559013661
0.46444644464446444,0.011728577270364582
0.46484648464846484,0.009707424487082061
0.46524652465246524,0.0060298797726010545
0.46564656465646564,0.0013007149182064914
0.46604660466046605,-0.0037719137353176
0.46644664466446645,-0.008352255553931154
0.46684668466846685,-0.0117811358427089
0.46724672467246725,-0.013566237162915273
0.46764676467646765,-0.013290140867491806
0.46804680468046805,-0.010885234239732533
0.46844684468446846,-0.006647477641352761
0.46884688468846886,-0.001366095222626873
0.46924692469246926,0.004000548013144423
0.46964696469646966,0.008665163832480283
0.47004700470047006,0.01180840922220261
0.47044704470447046,0.013089072339059205
0.47084708470847086,0.012239185702861421
0.47124712471247127,0.009371163835683594
0.47164716471647167,0.004853280341224342
0.47204720472047207,-0.0005142446753647612
0.47244724472447247,-0.0056938402163669855
0.47284728472847287,-0.009889584182543043
0.4732473247324733,-0.012453059733533167
0.4736473647364737,-0.013247859608672696
0.4740474047404741,-0.012239766897723103
0.4744474447444745,-0.009603596826499028
0.4748474847484749,-0.005675070273317151
0.4752475247524753,-0.0009450256218346276
0.4756475647564757,0.0038403284450594377
0.4760476047604761,0.007998598717387506
0.4764476447644765,0.010870213074787305
0.47684768476847683,0.012166665031693169
0.47724772477247723,0.011764506991709944
0.47764776477647763,0.009651020817827427
0.47804780478047804,0.006061161899276191
0.47844784478447844,0.001311384206234556
0.47884788478847884,-0.003871573679434248
0.47924792479247924,-0.008685006835976172
0.47964796479647964,-0.012266799755578095
0.48004800480048004,-0.014056856903976733
0.48044804480448045,-0.013889278340828426
0.48084808480848085,-0.011694871621506508
0.48124812481248125,-0.007734844567969246
0.48164816481648165,-0.002569667336349557
0.48204820482048205,0.00303941123730167
0.48244824482448245,0.008075525594494759
0.48284828482848285,0.011701680377274037
0.48324832483248326,0.013255202197426375
0.48364836483648366,0.012683515971265158
0.48404840484048406,0.010220011854975009
0.48444844484448446,0.006337755984428539
0.48484848484848486,0.0016817184872508495
0.48524852485248526,-0.0030926741278164416
0.48564856485648566,-0.00728427692568423
0.48604860486048607,-0.010526654289499948
0.48644864486448647,-0.012547158729553365
0.48684868486848687,-0.01307940800064078
0.48724872487248727,-0.012045004342858823
0.4876487648764877,-0.00945932303624275
0.4880488048804881,-0.005624515436936095
0.4884488448844885,-0.000915180601682164
0.4888488848884889,0.004079835436462953
0.4892489248924893,0.008629150436931243
0.4896489648964897,0.012004987172878345
0.4900490049004901,0.013601139041360955
0.4904490449044905,0.01311037982203167
0.4908490849084909,0.01048455372579249
0.4912491249124913,0.006112853977521815
0.4916491649164917,0.0007325532135921131
0.49204920492049203,-0.004754304964010858
0.49244924492449244,-0.009516449792940085
0.49284928492849284,-0.012803612155015687
0.49324932493249324,-0.01430729887460791
0.49364936493649364,-0.013885282069858729
0.49404940494049404,-0.011643177317485764
0.49444944494449444,-0.008000426205884148
0.49484948494849484,-0.003519612622776558
0.49524952495249525,0.0011020207686257555
0.49564956495649565,0.005391149261282924
0.49604960496049605,0.008949601199551016
0.49644964496449645,0.011437070986647369
0.49684968496849685,0.012528496971997427
0.49724972497249725,0.011955407998667789
0.49764976497649765,0.009738980435156086
0.49804980498049806,0.006078808952494907
0.49844984498449846,0.0014472441725393859
0.49884988498849886,-0.0035752264095939568
0.49924992499249926,-0.008403843683640888
0.49964996499649966,-0.012304353176045835
0.5000500050005,-0.014678589139444087
0.5004500450045004,-0.015042467769674217
0.5008500850085008,-0.01321718947551731
0.5012501250125012,-0.009542470059215047
0.5016501650165016,-0.004624687140120098
0.502050205020502,0.0006652984494759373
0.5024502450245024,0.005632884470213595
0.5028502850285028,0.009639733339023016
0.5032503250325032,0.012156636379059838
0.5036503650365036,0.012953218649708331
0.504050405040504,0.011989978515580813
0.5044504450445044,0.00961780485620456
0.5048504850485048,0.006182710932128854
0.5052505250525052,0.0020345514576414203
0.5056505650565056,-0.002391340474003356
0.506050605060506,-0.0067502963581322906
0.5064506450645064,-0.010523591516037323
0.5068506850685068,-0.013239445020815643
0.5072507250725072,-0.01447728509645363
0.5076507650765076,-0.013968454620699733
0.508050805080508,-0.011723617380948737
0.5084508450845084,-0.007858736690338763
0.5088508850885088,-0.002834028517961773
0.5092509250925092,0.00264291226539648
0.5096509650965096,0.007729650177892844
0.51005100510051,0.011615418901764207
0.5104510451045104,0.013727340768018848
0.5108510851085108,0.013782089783712093
0.5112511251125113,0.011949026451485434
0.5116511651165117,0.008610866776881387
0.512051205120512,0.0043347387033376705
0.5124512451245125,-0.00027704569970365966
0.5128512851285129,-0.004742738533469737
0.5132513251325133,-0.008613850057861971
0.5136513651365137,-0.011638575525016459
0.5140514051405141,-0.013508656210459158
0.5144514451445145,-0.014021835701835683
0.5148514851485149,-0.013036366783975017
0.5152515251525153,-0.010592067225190238
0.5156515651565157,-0.006827864318140198
0.5160516051605161,-0.002123825825411929
0.5164516451645165,0.002929395054890316
0.5168516851685169,0.007743749263230959
0.5172517251725173,0.011610585653260008
0.5176517651765177,0.01391154549367224
0.5180518051805181,0.014265955851033851
0.5184518451845185,0.012642585772185133
0.5188518851885189,0.00932149701335927
0.5192519251925193,0.00476645317509794
0.5196519651965197,-0.0003126766421168714
0.5200520052005201,-0.005204178220083455
0.5204520452045205,-0.009338199017305815
0.5208520852085209,-0.01224206176919096
0.5212521252125213,-0.01375867089636329
0.5216521652165217,-0.0138633718829273
0.5220522052205221,-0.012663635633033965
0.5224522452245225,-0.010302118503521807
0.5228522852285229,-0.006976073992956411
0.5232523252325233,-0.0029034815473866216
0.5236523652365237,0.001638215588598002
0.5240524052405241,0.006259350177598155
0.5244524452445245,0.010371524469926507
0.5248524852485249,0.013338922323394287
0.5252525252525253,0.01462126470463676
0.5256525652565257,0.013885975314487098
0.5260526052605261,0.01117347030454019
0.5264526452645265,0.006862974309571057
0.5268526852685269,0.0017131368357348187
0.5272527252725273,-0.0035262795934826174
0.5276527652765277,-0.008152503578903736
0.5280528052805281,-0.011611859343357844
0.5284528452845285,-0.013634781788465777
0.5288528852885289,-0.014206545153491734
0.5292529252925293,-0.013443636547841309
0.5296529652965296,-0.011558891988178166
0.53005300530053,-0.008704389623007125
0.5304530453045304,-0.005072817839940624
0.5308530853085308,-0.0008531473082495911
0.5312531253125312,0.003590699705918743
0.5316531653165316,0.007855476211157675
0.532053205320532,0.011464963349655521
0.5324532453245324,0.013882223219693901
0.5328532853285328,0.014679125989622288
0.5332533253325332,0.013507329902986975
0.5336533653365336,0.010419255337920652
0.534053405340534,0.005874885094783733
0.5344534453445344,0.0006028395243079521
0.5348534853485348,-0.004609614326486766
0.5352535253525352,-0.009093208285954058
0.5356535653565356,-0.012350747354344938
0.536053605360536,-0.014135793558717191
0.5364536453645364,-0.01445368427759608
0.5368536853685368,-0.013525258576774224
0.5372537253725372,-0.011574135512157357
0.5376537653765376,-0.008741296639055984
0.538053805380538,-0.005141595264801513
0.5384538453845384,-0.0009546114820374596
0.5388538853885388,0.0035046654551784684
0.5392539253925392,0.007831373084710158
0.5396539653965396,0.01146241274004589
0.54005400540054,0.013895457558582569
0.5404540454045405,0.014696880773193421
0.5408540854085409,0.013665127655232423
0.5412541254125413,0.010856376684323377
0.5416541654165417,0.00665772476848292
0.5420542054205421,0.0017038360211635295
0.5424542454245425,-0.0033711017392884512
0.5428542854285429,-0.00792202443111456
0.5432543254325433,-0.01155274132333406
0.5436543654365437,-0.0139249908994582
0.5440544054405441,-0.014852326901174107
0.5444544454445445,-0.01446571058100199
0.5448544854485449,-0.012884903255583335
0.5452545254525453,-0.010355411720514018
0.5456545654565457,-0.00699072207664686
0.5460546054605461,-0.002927419070258841
0.5464546454645465,0.0015388468516203124
0.5468546854685469,0.006015676196369224
0.5472547254725473,0.00991676675598796
0.5476547654765477,0.01284763635701347
0.5480548054805481,0.014417616044337667
0.5484548454845485,0.014353530601865505
0.5488548854885489,0.012642528148779086
0.5492549254925493,0.00940168940138375
0.5496549654965497,0.0050895766019104505
0.5500550055005501,0.0002443896902931675
0.5504550455045505,-0.004592880533824117
0.5508550855085509,-0.008865427675769366
0.5512551255125513,-0.012253028281333789
0.5516551655165517,-0.01443645701743601
0.5520552055205521,-0.015283847902677894
0.5524552455245525,-0.014781703241975586
0.5528552855285529,-0.012965792011918054
0.5532553255325533,-0.010166195322541816
0.5536553655365537,-0.006576994360193988
0.5540554055405541,-0.0024754555432687786
0.5544554455445545,0.0018237297274181774
0.5548554855485549,0.006049405279690001
0.5552555255525553,0.00981189370288238
0.5556555655565557,0.012762288008097422
0.5560556055605561,0.014421698306621433
0.5564556455645565,0.014547999489386565
0.5568556855685569,0.013094393033713514
0.5572557255725573,0.010152482340447522
0.5576557655765577,0.006082258632178483
0.5580558055805581,0.001296014181911831
0.5584558455845585,-0.003617893756055479
0.5588558855885589,-0.008055181463384464
0.5592559255925593,-0.011605011032869705
0.5596559655965597,-0.01396302117561421
0.56005600560056,-0.01512492644981378
0.5604560456045604,-0.015037083539767848
0.5608560856085608,-0.013834657171299392
0.5612561256125612,-0.011606348484119455
0.5616561656165616,-0.008475151418579907
0.562056205620562,-0.004672038265932099
0.5624562456245624,-0.0003768366430040304
0.5628562856285628,0.004018549954121209
0.5632563256325632,0.008141711468578894
0.5636563656365636,0.011574938009314972
0.564056405640564,0.013943040544006635
0.5644564456445644,0.014958066295278627
0.5648564856485648,0.014393475629201347
0.5652565256525652,0.012337209342966338
0.5656565656565656,0.009003551564853995
0.566056605660566,0.004767964093518873
0.5664566456645664,0.00015213560952409555
0.5668566856685668,-0.004401841113380045
0.5672567256725672,-0.008495895927504438
0.5676567656765676,-0.011822121967089427
0.568056805680568,-0.01412300569648417
0.5684568456845684,-0.015295281504240643
0.5688568856885688,-0.015267587238695923
0.5692569256925692,-0.014097069913082683
0.5696569656965697,-0.011844918743336708
0.57005700570057,-0.008709626833219852
0.5704570457045705,-0.004848302316073916
0.5708570857085709,-0.0005700646272061016
0.5712571257125713,0.0038066679897141853
0.5716571657165717,0.007886682256988409
0.5720572057205721,0.011317023642223867
0.5724572457245725,0.013755526868197698
0.5728572857285729,0.014950300756289003
0.5732573257325733,0.014782617714545476
0.5736573657365737,0.013229201348299857
0.5740574057405741,0.010393463031352357
0.5744574457445745,0.00654301123227119
0.5748574857485749,0.002082375159537242
0.5752575257525753,-0.002505422057053064
0.5756575657565757,-0.006799300366988614
0.5760576057605761,-0.010434203939779785
0.5764576457645765,-0.013167685351156422
0.5768576857685769,-0.014871297702651054
0.5772577257725773,-0.015504723366557838
0.5776577657765777,-0.015071382567236058
0.5780578057805781,-0.013562877022438302
0.5784578457845785,-0.011076125868786368
0.5788578857885789,-0.007748167811399975
0.5792579257925793,-0.0037889993666051502
0.5796579657965797,0.0005049606528639838
0.5800580058005801,0.004865488843072696
0.5804580458045805,0.008865351358261497
0.5808580858085809,0.012126820271096683
0.5812581258125813,0.01432208395230894
0.5816581658165817,0.0152278366474079
0.5820582058205821,0.014843930922475712
0.5824582458245825,0.01317227254502007
0.5828582858285829,0.010379871132337737
0.5832583258325833,0.00673027287203809
0.5836583658365837,0.0025140033740989054
0.5840584058405841,-0.0018265489133417745
0.5844584458445845,-0.006019652129862774
0.5848584858485849,-0.009780238209775027
0.5852585258525853,-0.012773563535212196
0.5856585658565857,-0.014835286719414031
0.5860586058605861,-0.015819208231490633
0.5864586458645865,-0.01573127603151092
0.5868586858685869,-0.014569412834156137
0.5872587258725873,-0.012342728096731426
0.5876587658765877,-0.009291489866161684
0.5880588058805881,-0.005614103465823028
0.5884588458845885,-0.001479581613106351
0.5888588858885889,0.002781166790538636
0.5892589258925893,0.006864821431479262
0.5896589658965897,0.010376112754489908
0.5900590059005901,0.01312501706215996
0.5904590459045904,0.014897009528738736
0.5908590859085908,0.01547226149803127
0.5912591259125912,0.014777961847728394
0.5916591659165916,0.012812004107812247
0.592059205920592,0.009866379235529132
0.5924592459245924,0.006176298562429738
0.5928592859285928,0.002055722199004184
0.5932593259325932,-0.0022551148848887204
0.5936593659365936,-0.0063920341813822334
0.594059405940594,-0.010044764273975382
0.5944594459445944,-0.012979031841919841
0.5948594859485948,-0.015007754808729623
0.5952595259525952,-0.01606013828535091
0.5956595659565956,-0.01607756791980053
0.596059605960596,-0.015048831999603385
0.5964596459645964,-0.013122463926909522
0.5968596859685968,-0.010387684836374311
0.5972597259725972,-0.006967610245117717
0.5976597659765976,-0.0030138472167484665
0.598059805980598,0.001242255404534931
0.5984598459845984,0.005339352344502224
0.5988598859885989,0.009085870436958965
0.5992599259925993,0.012200048105875938
0.5996599659965997,0.014423452066764098
0.6000600060006,0.015623634621619864
0.6004600460046005,0.01553912683290859
0.6008600860086009,0.014282923046915474
0.6012601260126013,0.011986197513222385
0.6016601660166017,0.00886704074036515
0.6020602060206021,0.005163266859598004
0.6024602460246025,0.0011096527455844996
0.6028602860286029,-0.0029797945384824054
0.6032603260326033,-0.006899081258959772
0.6036603660366037,-0.010428966923603511
0.6040604060406041,-0.013311482758507354
0.6044604460446045,-0.015330752740624898
0.6048604860486049,-0.01640463373764056
0.6052605260526053,-0.016535931629729772
0.6056605660566057,-0.015720004354174977
0.6060606060606061,-0.013940511723659066
0.6064606460646065,-0.011306062972721298
0.6068606860686069,-0.008034264195647123
0.6072607260726073,-0.004254335893513761
0.6076607660766077,-0.0001977093702226762
0.6080608060806081,0.0038732976990557555
0.6084608460846085,0.007792574679454933
0.6088608860886089,0.011136103167325162
0.6092609260926093,0.013682673368770049
0.6096609660966097,0.015266881102310448
0.6100610061006101,0.015820862141430192
0.6104610461046105,0.015349172720152682
0.6108610861086109,0.013813749075422543
0.6112611261126113,0.011372410367765928
0.6116611661166117,0.00818977448754088
0.6120612061206121,0.004504021483917042
0.6124612461246125,0.0005604460072305972
0.6128612861286129,-0.0034624389044196624
0.6132613261326133,-0.007290289773645431
0.6136613661366137,-0.010707725882094787
0.6140614061406141,-0.013514364695796366
0.6144614461446145,-0.015554576335899406
0.6148614861486149,-0.016701665706325697
0.6152615261526153,-0.017010164061875832
0.6156615661566157,-0.016376026984032954
0.6160616061606161,-0.014871366327187663
0.6164616461646165,-0.012595765751521881
0.6168616861686169,-0.009578129826581794
0.6172617261726173,-0.006080700602845157
0.6176617661766177,-0.0021660967027076206
0.6180618061806181,0.0018712515433505494
0.6184618461846185,0.005756051543928664
0.6188618861886189,0.009307556065651923
0.6192619261926193,0.012248225033678617
0.6196619661966197,0.014513042805133769
0.6200620062006201,0.01586151169494232
0.6204620462046204,0.016186205623278105
0.6208620862086208,0.015503396442761996
0.6212621262126212,0.013820248479767816
0.6216621662166216,0.011375176424149869
0.622062206220622,0.008325479368670452
0.6224622462246224,0.004770418564564727
0.6228622862286228,0.0009530555718145761
0.6232623262326232,-0.002937385136217441
0.6236623662366236,-0.006710582611135774
0.624062406240624,-0.010076918231927134
0.6244624462446244,-0.012950588606894242
0.6248624862486248,-0.015177732262874888
0.6252625262526252,-0.016679388137083584
0.6256625662566256,-0.017413166223284593
0.626062606260626,-0.01724784541499713
0.6264626462646264,-0.016347476854078336
0.6268626862686268,-0.01463252816362448
0.6272627262726272,-0.01212334341031962
0.6276627662766276,-0.009048263107191978
0.628062806280628,-0.0055011926865716765
0.6284628462846285,-0.0016925258152639122
0.6288628862886289,0.0022442047684201327
0.6292629262926293,0.006113086749534591
0.6296629662966297,0.00959146894816687
0.6300630063006301,0.012535725572446199
0.6304630463046305,0.014707700921834377
0.6308630863086309,0.01601039504452728
0.6312631263126313,0.016509257905100716
0.6316631663166317,0.016078846806799607
0.6320632063206321,0.014776459031587419
0.6324632463246325,0.012722256135469512
0.6328632863286329,0.010045990305945773
0.6332633263326333,0.00688828200927083
0.6336633663366337,0.003336782452351139
0.6340634063406341,-0.00037928945085807797
0.6344634463446345,-0.004060205983635878
0.6348634863486349,-0.007535876538430908
0.6352635263526353,-0.010731342939473976
0.6356635663566357,-0.01350626849632719
0.6360636063606361,-0.015651487496179395
0.6364636463646365,-0.0171634515002711
0.6368636863686369,-0.017915736901075174
0.6372637263726373,-0.01794540004922962
0.6376637663766377,-0.017226902671110822
0.6380638063806381,-0.015691386461841317
0.6384638463846385,-0.013486605924040163
0.6388638863886389,-0.010657315258319477
0.6392639263926393,-0.00734570795063727
0.6396639663966397,-0.003678580438384871
0.6400640064006401,0.00015514472315458772
0.6404640464046405,0.003928054466162401
0.6408640864086409,0.0074415232638458395
0.6412641264126413,0.01054088949175025
0.6416641664166417,0.01315925813190899
0.6420642064206421,0.015197434621416761
0.6424642464246425,0.016496286381467717
0.6428642864286429,0.016983003000034524
0.6432643264326433,0.016690348232228924
0.6436643664366437,0.015605585424363633
0.6440644064406441,0.013786587689954
0.6444644464446445,0.011360416240041582
0.6448644864486449,0.008426166351213626
0.6452645264526453,0.005225481502760254
0.6456645664566457,0.0017968542017687827
0.6460646064606461,-0.001773121953610457
0.6464646464646465,-0.005255349716806745
0.6468646864686469,-0.008546515034268953
0.6472647264726473,-0.01157010361096944
0.6476647664766477,-0.014139286180744892
0.6480648064806481,-0.016233807589691174
0.6484648464846485,-0.01772041965466542
0.6488648864886489,-0.0185107576076593
0.6492649264926493,-0.018651071016734244
0.6496649664966497,-0.01807634631823818
0.6500650065006501,-0.016832002296612858
0.6504650465046505,-0.01491622326323383
0.6508650865086508,-0.012419622186865542
0.6512651265126512,-0.009480044694776257
0.6516651665166516,-0.006204440781343301
0.652065206520652,-0.0026996017318314802
0.6524652465246524,0.0009437626057429149
0.6528652865286528,0.00455112286934789
0.6532653265326532,0.007957853291176709
0.6536653665366536,0.01100090013450572
0.654065406540654,0.013569888858250279
0.6544654465446544,0.015519781801637267
0.6548654865486548,0.016813244178032205
0.6552655265526552,0.017478802405501703
0.6556655665566556,0.017493928241271717
0.656065606560656,0.016890170884145683
0.6564656465646564,0.01562760854014189
0.6568656865686568,0.013743484090578129
0.6572657265726572,0.011318234080789913
0.6576657665766577,0.008460464661658174
0.658065806580658,0.005329237120679786
0.6584658465846585,0.0020389821055677437
0.6588658865886589,-0.0013322992181791227
0.6592659265926593,-0.004637842194901709
0.6596659665966597,-0.007777456721444476
0.6600660066006601,-0.010691672858062495
0.6604660466046605,-0.013297703145806472
0.6608660866086609,-0.015538995394864807
0.6612661266126613,-0.01737873834393444
0.6616661666166617,-0.018694046833711564
0.6620662066206621,-0.01944102645103918
0.6624662466246625,-0.019541746183990294
0.6628662866286629,-0.01897083684075651
0.6632663266326633,-0.01778312278056804
0.6636663666366637,-0.015999097984262245
0.6640664066406641,-0.013735741081383201
0.6644664466446645,-0.011025197542366416
0.6648664866486649,-0.008021521599610448
0.6652665266526653,-0.004786979793869328
0.6656665666566657,-0.0014193495630449027
0.6660666066606661,0.001980091779152371
0.6664666466646665,0.005306638803526109
0.6668666866686669,0.008432640271929803
0.6672667266726673,0.011280447843428631
0.6676667666766677,0.013759565590912293
0.6680668066806681,0.015800673809332477
0.6684668466846685,0.017349041998138137
0.6688668866886689,0.018301351139460298
0.6692669266926693,0.018645474413939156
0.6696669666966697,0.01837497189636772
0.6700670067006701,0.017510517674718118
0.6704670467046705,0.016185514238734044
0.6708670867086709,0.014404949314728022
0.6712671267126713,0.012255831785723537
0.6716671667166717,0.00978597628070732
0.6720672067206721,0.007011654685931679
0.6724672467246725,0.004037259849465347
0.6728672867286729,0.0009645756387760551
0.6732673267326733,-0.0021622081413208427
0.6736673667366737,-0.00521260400654644
0.6740674067406741,-0.008209533352093734
0.6744674467446745,-0.011084644297368329
0.6748674867486749,-0.013666237379980628
0.6752675267526753,-0.015943457266867633
0.6756675667566757,-0.017816563807943053
0.6760676067606761,-0.019229914777624257
0.6764676467646765,-0.02015719189581433
0.6768676867686769,-0.020522482655177532
0.6772677267726773,-0.02041324650684795
0.6776677667766777,-0.019859010125353183
0.6780678067806781,-0.01882198595455631
0.6784678467846785,-0.017334003747571103
0.6788678867886789,-0.01540893784071351
0.6792679267926793,-0.013075265766851474
0.6796679667966797,-0.01044014328923093
0.6800680068006801,-0.007541978109817937
0.6804680468046805,-0.004489132523699535
0.6808680868086809,-0.0013153115460601272
0.6812681268126812,0.0019210288086712879
0.6816681668166816,0.00503494702510654
0.682068206820682,0.008038435791521414
0.6824682468246824,0.010788788354679224
0.6828682868286828,0.01325263164785595
0.6832683268326832,0.015358494568648573
0.6836683668366836,0.01706723084597961
0.684068406840684,0.01842134416925878
0.6844684468446844,0.019343267917557028
0.6848684868486848,0.01980370910901752
0.6852685268526852,0.019795326029575788
0.6856685668566856,0.019328612560093328
0.686068606860686,0.01851608944037908
0.6864686468646864,0.01735214982170885
0.6868686868686869,0.01579810427777828
0.6872687268726873,0.013974489346985086
0.6876687668766877,0.011857090146394356
0.688068806880688,0.009482769220189868
0.6884688468846885,0.0068866556084234976
0.6888688868886889,0.00408398248766817
0.6892689268926893,0.0012272507036226177
0.6896689668966897,-0.0016840586015420822
0.6900690069006901,-0.0045436517752267536
0.6904690469046905,-0.0073218426559357175
0.6908690869086909,-0.00995104859305429
0.6912691269126913,-0.012432070198592493
0.6916691669166917,-0.014771695636400795
0.6920692069206921,-0.016831159015448516
0.6924692469246925,-0.018605648489605775
0.6928692869286929,-0.020088650983496326
0.6932693269326933,-0.021279174257510247
0.6936693669366937,-0.022083961447028067
0.6940694069406941,-0.022529488820310917
0.6944694469446945,-0.02259404504200424
0.6948694869486949,-0.022166582512694877
0.6952695269526953,-0.02128485718908002
0.6956695669566957,-0.019998257075767856
0.6960696069606961,-0.018438000468207205
0.6964696469646965,-0.016684219891757723
0.6968696869686969,-0.014698622946346385
0.6972697269726973,-0.012492544852546472
0.6976697669766977,-0.01002418342336553
0.6980698069806981,-0.0073296635134223465
0.6984698469846985,-0.0044919862335596195
0.6988698869886989,-0.001572188029763666
0.6992699269926993,0.0013021075584207509
0.6996699669966997,0.004096095088179652
0.7000700070007001,0.006709903028814801
0.7004700470047005,0.00913780771394368
0.7008700870087009,0.011422191531787473
0.7012701270127013,0.013557810069780851
0.7016701670167017,0.015570324028058025
0.7020702070207021,0.017476527303214584
0.7024702470247025,0.019103775679063517
0.7028702870287029,0.020398639995219958
0.7032703270327033,0.02129886368790468
0.7036703670367037,0.02186331348448811
0.7040704070407041,0.022140845060350522
0.7044704470447045,0.022098721492608275
0.7048704870487049,0.021739330829337322
0.7052705270527053,0.021212868561748532
0.7056705670567057,0.02047237098111443
0.7060706070607061,0.019493510860735253
0.7064706470647065,0.018380957529001707
0.7068706870687069,0.017040194705339462
0.7072707270727073,0.015538475240078897
0.7076707670767077,0.013763876214265003
0.7080708070807081,0.011688765904438458
0.7084708470847085,0.009497365390240264
0.7088708870887089,0.007131962692072391
0.7092709270927093,0.004698919325166195
0.7096709670967097,0.002296482893662799
0.7100710071007101,-0.00017971324958176993
0.7104710471047105,-0.0026012361259764027
0.7108710871087109,-0.005044299749237813
0.7112711271127112,-0.007519208373552022
0.7116711671167116,-0.009946093256860133
0.712071207120712,-0.012331942902552018
0.7124712471247124,-0.014630487074682175
0.7128712871287128,-0.016760995487286046
0.7132713271327132,-0.018672350746723465
0.7136713671367136,-0.020330259468903655
0.714071407140714,-0.021751181511586726
0.7144714471447144,-0.02302661759349678
0.7148714871487148,-0.02414456127782516
0.7152715271527152,-0.025082262854628223
0.7156715671567156,-0.025906701598341075
0.716071607160716,-0.026480693763761276
0.7164716471647165,-0.02679901005976093
0.7168716871687169,-0.026891348106788948
0.7172717271727173,-0.026695889543515428
0.7176717671767177,-0.026241147427916167
0.7180718071807181,-0.02547191290937778
0.7184718471847185,-0.024586466431109066
0.7188718871887189,-0.02364497554156464
0.7192719271927193,-0.02256940048919187
0.7196719671967197,-0.021412453263849884
0.7200720072007201,-0.019985771310573885
0.7204720472047205,-0.018254942123910323
0.7208720872087209,-0.016319935621511572
0.7212721272127213,-0.014165454615952533
0.7216721672167217,-0.011988032639823065
0.7220722072207221,-0.009894696593004682
0.7224722472247225,-0.00779636029203945
0.7228722872287229,-0.0058066112838345285
0.7232723272327233,-0.003756550258107727
0.7236723672367237,-0.0017554153757121105
0.7240724072407241,0.0001276221026413893
0.7244724472447245,0.002138198133971869
0.7248724872487249,0.004103641953837056
0.7252725272527253,0.006111673782802085
0.7256725672567257,0.00812493272032977
0.7260726072607261,0.010087779236014893
0.7264726472647265,0.012050821424999802
0.7268726872687269,0.013960647922356406
0.7272727272727273,0.01572110855524722
0.7276727672767277,0.01740726539285753
0.7280728072807281,0.019101672545765447
0.7284728472847285,0.020622429071745496
0.7288728872887289,0.022099518080950786
0.7292729272927293,0.023497201177302696
0.7296729672967297,0.024653563301038628
0.7300730073007301,0.025579772984984928
0.7304730473047305,0.026301686462648632
0.7308730873087309,0.026892095937910976
0.7312731273127313,0.02749782164735426
0.7316731673167317,0.028089296121427965
0.7320732073207321,0.028714491090120475
0.7324732473247325,0.02940478808035607
0.7328732873287329,0.03008035150343924
0.7332733273327333,0.03076125568977628
0.7336733673367337,0.03135265897287187
0.7340734073407341,0.03182555189420733
0.7344734473447345,0.03214980662166189
0.7348734873487349,0.03218711316516076
0.7352735273527353,0.03194156561229233
0.7356735673567357,0.03155335397363179
0.7360736073607361,0.031067804699586032
0.7364736473647365,0.030601307576844095
0.7368736873687369,0.03022378832723549
0.7372737273727373,0.029866049760643443
0.7376737673767377,0.029467794245502388
0.7380738073807381,0.02908316948974643
0.7384738473847385,0.028577707981913836
0.7388738873887389,0.027892060605147484
0.7392739273927393,0.027150087312585724
0.7396739673967397,0.026289415849317654
0.7400740074007401,0.025283041427862085
0.7404740474047405,0.024374758392900486
0.7408740874087409,0.02341893682473728
0.7412741274127413,0.022489543725187633
0.7416741674167416,0.021631150396475562
0.742074207420742,0.02057795417381436
0.7424742474247424,0.019548467351737653
0.7428742874287428,0.018353534467918653
0.7432743274327432,0.016905942477760116
0.7436743674367436,0.015416109865304395
0.744074407440744,0.01375437753158848
0.7444744474447444,0.012143999715619191
0.7448744874487448,0.01065236818146853
0.7452745274527453,0.009316919116011957
0.7456745674567457,0.008098045469143167
0.746074607460746,0.007204741733066178
0.7464746474647465,0.006524098975518866
0.7468746874687469,0.005887969856221975
0.7472747274727473,0.00533878590426029
0.7476747674767477,0.004616747102265117
0.7480748074807481,0.0037962727887946857
0.7484748474847485,0.002770292150119924
0.7488748874887489,0.0016625715164503285
0.7492749274927493,0.0006464774550990482
0.7496749674967497,-0.0003865977564965206
0.7500750075007501,-0.0012370935947858541
0.7504750475047505,-0.00201188460227375
0.7508750875087509,-0.0028917800321326403
0.7512751275127513,-0.0037053605014603086
0.7516751675167517,-0.004585199075626822
0.7520752075207521,-0.005650776983101569
0.7524752475247525,-0.006575933377511722
0.7528752875287529,-0.007658869474891361
0.7532753275327533,-0.00876247292585508
0.7536753675367537,-0.009626912081750483
0.7540754075407541,-0.01052257555839986
0.7544754475447545,-0.011393946227447604
0.7548754875487549,-0.012221870016615455
0.7552755275527553,-0.013180964372946913
0.7556755675567557,-0.014052508724962665
0.7560756075607561,-0.014966267016358614
0.7564756475647565,-0.01615526701145842
0.7568756875687569,-0.01724050888784745
0.7572757275727573,-0.018668159905393944
0.7576757675767577,-0.02031675859585358
0.7580758075807581,-0.022207156237569192
0.7584758475847585,-0.024312869890588673
0.7588758875887589,-0.026287173598818492
0.7592759275927593,-0.02847796009356751
0.7596759675967597,-0.03073002524681956
0.7600760076007601,-0.032978210913614525
0.7604760476047605,-0.035456471371073106
0.7608760876087609,-0.03801028469665457
0.7612761276127613,-0.040639495571823114
0.7616761676167617,-0.043093258853052485
0.7620762076207621,-0.04593352219022795
0.7624762476247625,-0.048757941303750885
0.7628762876287629,-0.05109233473203634
0.7632763276327633,-0.05413790293748166
0.7636763676367637,-0.05654339982269496
0.7640764076407641,-0.059565130571870295
0.7644764476447645,-0.06267763047172747
0.7648764876487649,-0.06563952281257723
0.7652765276527653,-0.06927522797597341
0.7656765676567657,-0.0725829071948847
0.7660766076607661,-0.07630305288187644
0.7664766476647665,-0.07923579010197246
0.7668766876687669,-0.08198099713318807
0.7672767276727673,-0.08500168749971948
0.7676767676767677,-0.08795029847819824
0.7680768076807681,-0.09161629595134668
0.7684768476847685,-0.09518664954697165
0.7688768876887689,-0.09881641942130481
0.7692769276927693,-0.10319451504195998
0.7696769676967697,-0.10745272255254512
0.7700770077007701,-0.11236435433688852
0.7704770477047705,-0.11679895353958192
0.770877087708771,-0.1215618835623461
0.7712771277127713,-0.12669131144171508
0.7716771677167716,-0.13150874268738344
0.772077207720772,-0.13715064066316673
0.7724772477247724,-0.14244015537414334
0.7728772877287728,-0.14718117911283468
0.7732773277327732,-0.15157899201033997
0.7736773677367736,-0.15568387988100785
0.774077407740774,-0.16000565791703947
0.7744774477447744,-0.16302362097556922
0.7748774877487749,-0.16664365645952528
0.7752775277527753,-0.16953817573314434
0.7756775677567757,-0.17289538136109617
0.7760776077607761,-0.1756638491246021
0.7764776477647765,-0.1777117200394862
0.7768776877687769,-0.18124989847581596
0.7772777277727773,-0.18431404237691795
0.7776777677767777,-0.18682248234697107
0.7780778077807781,-0.19118089425966545
0.7784778477847785,-0.1942319861155617
0.7788778877887789,-0.1969728638708229
0.7792779277927793,-0.2015788793716139
0.7796779677967797,-0.20527701664133646
0.7800780078007801,-0.20987065419046103
0.7804780478047805,-0.21197259324995943
0.7808780878087809,-0.21336718117929143
0.7812781278127813,-0.21436309152304545
0.7816781678167817,-0.21284746964231327
0.7820782078207821,-0.21370036113829982
0.7824782478247825,-0.2155747833170768
0.7828782878287829,-0.2182169998989153
0.7832783278327833,-0.2204281826663157
0.7836783678367837,-0.220504238295538
0.7840784078407841,-0.22036586890600285
0.7844784478447845,-0.21879485575256874
0.7848784878487849,-0.2188371491762514
0.7852785278527853,-0.21797236951527077
0.7856785678567857,-0.21727148443973776
0.7860786078607861,-0.22004404541567657
0.7864786478647865,-0.222427466058156
0.7868786878687869,-0.22203538351004415
0.7872787278727873,-0.22318862246324123
0.7876787678767877,-0.2235728606410664
0.7880788078807881,-0.22362997738985813
0.7884788478847885,-0.2264081256414363
0.7888788878887889,-0.22909501729241333
0.7892789278927893,-0.2330504450944515
0.7896789678967897,-0.23818662524720258
0.7900790079007901,-0.24436779620335414
0.7904790479047905,-0.25071674111938336
0.7908790879087909,-0.2592044170538321
0.7912791279127913,-0.26719496568007317
0.7916791679167917,-0.27793216445372304
0.7920792079207921,-0.2875243074682676
0.7924792479247925,-0.2916353346698708
0.7928792879287929,-0.29703239927555414
0.7932793279327933,-0.29882832780457336
0.7936793679367937,-0.302520864696873
0.7940794079407941,-0.30707531354411954
0.7944794479447945,-0.31101542494302303
0.7948794879487949,-0.31697637261476064
0.7952795279527953,-0.3191407597489482
0.7956795679567957,-0.31970688572544315
0.7960796079607961,-0.32047309194796203
0.7964796479647965,-0.318332654679751
0.7968796879687969,-0.31858076662530654
0.7972797279727973,-0.31960565493323045
0.7976797679767977,-0.32016554035708134
0.7980798079807981,-0.3228667736217494
0.7984798479847985,-0.3256374004791368
0.7988798879887989,-0.3301197525912347
0.7992799279927993,-0.33623103798550713
0.7996799679967997,-0.34121078852336895
0.8000800080008001,-0.34770350531938554
0.8004800480048005,-0.36114140898186875
0.800880088008801,-0.3754425417231172
0.8012801280128014,-0.3860073215526866
0.8016801680168018,-0.3992033679244944
0.802080208020802,-0.40866543537621813
0.8024802480248024,-0.41620546171955153
0.8028802880288028,-0.4259963383076215
0.8032803280328032,-0.43654732352619297
0.8036803680368036,-0.44435503917212293
0.804080408040804,-0.4509739210868974
0.8044804480448045,-0.46034825000812185
0.8048804880488049,-0.47008823653375276
0.8052805280528053,-0.4798904043811614
0.8056805680568057,-0.4856202794862624
0.8060806080608061,-0.48627343092044195
0.8064806480648065,-0.48393467236183263
0.8068806880688069,-0.484552216432127
0.8072807280728073,-0.4878937066626038
0.8076807680768077,-0.49182410211143224
0.8080808080808081,-0.497498460988377
0.8084808480848085,-0.49911703281961817
0.8088808880888089,-0.5021856552608533
0.8092809280928093,-0.5110493062613131
0.8096809680968097,-0.5278876368364382
0.8100810081008101,-0.5566722952519643
0.8104810481048105,-0.5914797885577167
0.8108810881088109,-0.6319885206021281
0.8112811281128113,-0.6718884508196105
0.8116811681168117,-0.7103740690435595
0.8120812081208121,-0.7494625481510003
0.8124812481248125,-0.7901599324154629
0.8128812881288129,-0.8253221794530391
0.8132813281328133,-0.8564686520616122
0.8136813681368137,-0.8820470643093409
0.8140814081408141,-0.8984418296790281
0.8144814481448145,-0.9087577304668221
0.8148814881488149,-0.9101465715580459
0.8152815281528153,-0.9041512507994759
0.8156815681568157,-0.8917822319072982
0.8160816081608161,-0.8723258650729426
0.8164816481648165,-0.8499886919189487
0.8168816881688169,-0.82262697993849
0.8172817281728173,-0.7899694643624888
0.8176817681768177,-0.7512404929668898
0.8180818081808181,-0.7090084027586124
0.8184818481848185,-0.6608436166217729
0.8188818881888189,-0.6090058517738334
0.8192819281928193,-0.5640574623190203
0.8196819681968197,-0.5208865414310176
0.8200820082008201,-0.4860569108377538
0.8204820482048205,-0.45942638258671953
0.8208820882088209,-0.44187730127859537
0.8212821282128213,-0.432835611459359
0.8216821682168217,-0.4286770402401052
0.8220822082208221,-0.43514730444275396
0.8224822482248225,-0.4520026025148116
0.8228822882288229,-0.47810839010142825
0.8232823282328233,-0.5149142053634898
0.8236823682368237,-0.5605833346031291
0.8240824082408241,-0.611969538817761
0.8244824482448245,-0.6622547694409314
0.8248824882488249,-0.7119581473313735
0.8252825282528253,-0.7617498137669154
0.8256825682568257,-0.8087987265754076
0.8260826082608261,-0.8580626006324671
0.8264826482648265,-0.9078040617020444
0.8268826882688269,-0.9582808347667171
0.8272827282728273,-1.0038319296996001
0.8276827682768277,-1.041339834485286
0.8280828082808281,-1.0678070707190042
0.8284828482848285,-1.088120035042908
0.828882888288829,-1.0961163421956854
0.8292829282928293,-1.0951180706465558
0.8296829682968297,-1.0900475483095418
0.8300830083008301,-1.069745235826297
0.8304830483048306,-1.038668438928353
0.830883088308831,-0.9943651432654521
0.8312831283128314,-0.9448640260427604
0.8316831683168318,-0.8978567043353813
0.8320832083208322,-0.8508614237143747
0.8324832483248324,-0.8004019896012238
0.8328832883288328,-0.7505006968530403
0.8332833283328333,-0.6965463882980222
0.8336833683368337,-0.6442944855066829
0.834083408340834,-0.5963482118742286
0.8344834483448345,-0.5517616802411945
0.8348834883488349,-0.5166500102595922
0.8352835283528353,-0.4896346058138684
0.8356835683568357,-0.4719040116757889
0.8360836083608361,-0.4636069726818598
0.8364836483648365,-0.4654228205972416
0.8368836883688369,-0.4815371094278459
0.8372837283728373,-0.5114361111711818
0.8376837683768377,-0.550567739023386
0.8380838083808381,-0.5922278779104589
0.8384838483848385,-0.6367081001800612
0.8388838883888389,-0.6824322986490106
0.8392839283928393,-0.7235914080346267
0.8396839683968397,-0.7690757135687509
0.8400840084008401,-0.8199681196182168
0.8404840484048405,-0.8710998332737002
0.8408840884088409,-0.9191249827868009
0.8412841284128413,-0.9571563830797436
0.8416841684168417,-0.9898014392816457
0.8420842084208421,-1.0114376264785008
0.8424842484248425,-1.0241791655576566
0.8428842884288429,-1.0306683581381897
0.8432843284328433,-1.022348302246645
0.8436843684368437,-1.0073008291171415
0.8440844084408441,-0.9860585630215579
0.8444844484448445,-0.9535959631258223
0.8448844884488449,-0.9146061447443954
0.8452845284528453,-0.8661236274589368
0.8456845684568457,-0.8080754064020007
0.8460846084608461,-0.7486759118459446
0.8464846484648465,-0.6876328853077485
0.8468846884688469,-0.6252832177319284
0.8472847284728473,-0.5682002819671739
0.8476847684768477,-0.5119986855518566
0.8480848084808481,-0.4628718764476847
0.8484848484848485,-0.4209314767405603
0.8488848884888489,-0.38810325813037894
0.8492849284928493,-0.36515367972353996
0.8496849684968497,-0.3487258383037817
0.8500850085008501,-0.3474096079974842
0.8504850485048505,-0.36457778644500005
0.8508850885088509,-0.39545102261115683
0.8512851285128513,-0.44917654807083984
0.8516851685168517,-0.5112030267271334
0.8520852085208521,-0.578857604127786
0.8524852485248525,-0.6559558316856312
0.8528852885288529,-0.7240699258794725
0.8532853285328533,-0.7885775067529105
0.8536853685368537,-0.8465565586010027
0.8540854085408541,-0.8932850600418513
0.8544854485448545,-0.9313805783989576
0.8548854885488549,-0.954574284672699
0.8552855285528553,-0.9646978100044085
0.8556855685568557,-0.9597632002547068
0.8560856085608561,-0.9372327918990037
0.8564856485648565,-0.9022990146941079
0.8568856885688569,-0.853322040687568
0.8572857285728573,-0.7938809125502488
0.8576857685768577,-0.7331114150295776
0.8580858085808581,-0.669154445948883
0.8584858485848585,-0.6084012946312611
0.858885888588859,-0.5538056044004647
0.8592859285928593,-0.5039856325753989
0.8596859685968598,-0.4636497038446513
0.8600860086008602,-0.43051448355881095
0.8604860486048606,-0.404879248948542
0.860886088608861,-0.39044769854402195
0.8612861286128614,-0.3842940803657907
0.8616861686168618,-0.3867805166130639
0.8620862086208622,-0.39482784081660005
0.8624862486248625,-0.41125748656088146
0.8628862886288629,-0.42879622665232264
0.8632863286328633,-0.453931414423675
0.8636863686368637,-0.48927164353529395
0.8640864086408641,-0.5274568096685694
0.8644864486448645,-0.5684584054447883
0.8648864886488649,-0.6118214755334528
0.8652865286528653,-0.6559418698543595
0.8656865686568657,-0.6932679852962531
0.8660866086608661,-0.7258482483398832
0.8664866486648665,-0.7529341067661149
0.8668866886688669,-0.7675003365463368
0.8672867286728673,-0.7727691775893164
0.8676867686768677,-0.7713499812599112
0.8680868086808681,-0.7570346810035822
0.8684868486848685,-0.736987551107729
0.8688868886888689,-0.7094176507773775
0.8692869286928693,-0.671609312641458
0.8696869686968697,-0.6302168132120145
0.8700870087008701,-0.5905443282706535
0.8704870487048705,-0.5507602448957483
0.8708870887088709,-0.5133876969139833
0.8712871287128713,-0.4813631718604827
0.8716871687168717,-0.4524343649717655
0.8720872087208721,-0.42567141955713317
0.8724872487248725,-0.40487358123654504
0.8728872887288729,-0.38526064010152294
0.8732873287328733,-0.37249409095964636
0.8736873687368737,-0.3681734156592037
0.8740874087408741,-0.3690349460270581
0.8744874487448745,-0.3758762744216937
0.8748874887488749,-0.385433531205423
0.8752875287528753,-0.39999736852825707
0.8756875687568757,-0.4206234843911638
0.8760876087608761,-0.4388700550824437
0.8764876487648765,-0.4581752326380778
0.8768876887688769,-0.47597595069935605
0.8772877287728773,-0.4987468968915554
0.8776877687768777,-0.5219302622924471
0.8780878087808781,-0.5445672566840171
0.8784878487848785,-0.5659799242551944
0.8788878887888789,-0.5819930889922637
0.8792879287928793,-0.5962334749027187
0.8796879687968797,-0.6066750201124377
0.8800880088008801,-0.6116797339530133
0.8804880488048805,-0.6089984404032273
0.8808880888088809,-0.5958781920441719
0.8812881288128813,-0.5727000690577189
0.8816881688168817,-0.542976529607006
0.8820882088208821,-0.5098357914747692
0.8824882488248825,-0.4634478225606392
0.8828882888288829,-0.4113892220902915
0.8832883288328833,-0.36725316651406437
0.8836883688368837,-0.3229318484690963
0.8840884088408841,-0.2809011847008658
0.8844884488448845,-0.24375029865762732
0.8848884888488849,-0.21029006150831142
0.8852885288528853,-0.18678687088512225
0.8856885688568857,-0.17160671366180102
0.8860886088608861,-0.17017016826980091
0.8864886488648865,-0.17802162659477094
0.8868886888688869,-0.19597572538747055
0.8872887288728873,-0.22696215360910876
0.8876887688768877,-0.26691144455721627
0.8880888088808881,-0.31486886983810025
0.8884888488848885,-0.36594728952955013
0.888888888888889,-0.41403741851100684
0.8892889288928894,-0.45836799957610364
0.8896889688968898,-0.4948831087527972
0.8900890089008902,-0.5231899738398965
0.8904890489048906,-0.5394384115690154
0.890889088908891,-0.5476551097829241
0.8912891289128914,-0.5411173785069195
0.8916891689168918,-0.516275745202846
0.8920892089208922,-0.48128493348882917
0.8924892489248926,-0.4366669098790549
0.8928892889288929,-0.3794426642116183
0.8932893289328933,-0.3207817957559811
0.8936893689368937,-0.258025356477834
0.8940894089408941,-0.19318911703042896
0.8944894489448945,-0.131718104143419
0.8948894889488949,-0.07737834510184172
0.8952895289528953,-0.03799976909433789
0.8956895689568957,-0.00961305731086437
0.8960896089608961,0.004834869934161601
0.8964896489648965,0.005083743782863248
0.8968896889688969,-0.004311460710954007
0.8972897289728973,-0.029953289795212057
0.8976897689768977,-0.06799183223301641
0.8980898089808981,-0.11245441785460719
0.8984898489848985,-0.16215882945438964
0.8988898889888989,-0.2098729832823859
0.8992899289928993,-0.26519372650474493
0.8996899689968997,-0.31890875268139884
0.9000900090009001,-0.3701020806349292
0.9004900490049005,-0.4117395551029024
0.9008900890089009,-0.43689310717880403
0.9012901290129013,-0.45212375569425867
0.9016901690169017,-0.44418360586268024
0.9020902090209021,-0.42016720114471384
0.9024902490249025,-0.3747568935913048
0.9028902890289029,-0.30945145263251983
0.9032903290329033,-0.2329747425600298
0.9036903690369037,-0.14993069258964487
0.9040904090409041,-0.06791743829465957
0.9044904490449045,0.012822353193919778
0.9048904890489049,0.0847725828272472
0.9052905290529053,0.14221684598106632
0.9056905690569057,0.18186527199758884
0.9060906090609061,0.21174560258061526
0.9064906490649065,0.21420381657357157
0.9068906890689069,0.19927001144060263
0.9072907290729073,0.1631024046619911
0.9076907690769077,0.10588332193902927
0.9080908090809081,0.03766684735506676
0.9084908490849085,-0.045919081007159135
0.9088908890889089,-0.13015918214704936
0.9092909290929093,-0.21289939227293608
0.9096909690969097,-0.286372764742987
0.9100910091009101,-0.34533021446366274
0.9104910491049105,-0.38441454963862587
0.9108910891089109,-0.3988957955049166
0.9112911291129113,-0.39000628278292593
0.9116911691169117,-0.3571738082824377
0.9120912091209121,-0.3028040275626698
0.9124912491249125,-0.22979532964154115
0.9128912891289129,-0.14203101599764567
0.9132913291329133,-0.049578101832239985
0.9136913691369137,0.047292408079718795
0.9140914091409141,0.14196490316419064
0.9144914491449145,0.22281671095649436
0.9148914891489149,0.28975195194653747
0.9152915291529153,0.3339230427289286
0.9156915691569157,0.35306830495611674
0.9160916091609161,0.3412413032133327
0.9164916491649165,0.2978480240278386
0.916891689168917,0.2328326277415249
0.9172917291729173,0.14550366822529415
0.9176917691769177,0.04688118013629616
0.9180918091809182,-0.05978956328983043
0.9184918491849186,-0.1667865233784982
0.918891889188919,-0.2609883992433115
0.9192919291929194,-0.3427816490390284
0.9196919691969198,-0.4003525668577673
0.9200920092009202,-0.43124153895378603
0.9204920492049206,-0.43257530662222377
0.920892089208921,-0.40319371742253696
0.9212921292129214,-0.35281572569706987
0.9216921692169218,-0.2765758602457091
0.9220922092209222,-0.18436818035038882
0.9224922492249226,-0.08495180038052552
0.922892289228923,0.022778053934593978
0.9232923292329233,0.12591233365138177
0.9236923692369237,0.21429797770287362
0.9240924092409241,0.2801307128164676
0.9244924492449245,0.3219181326336945
0.9248924892489249,0.33545620710872526
0.9252925292529253,0.31634930044099063
0.9256925692569257,0.26953518102353635
0.9260926092609261,0.19692229378691084
0.9264926492649265,0.10110065302874338
0.9268926892689269,-0.01024192278426539
0.9272927292729273,-0.12493429768489772
0.9276927692769277,-0.238429329157977
0.9280928092809281,-0.3468231852754966
0.9284928492849285,-0.43941243523638873
0.9288928892889289,-0.5121941659480683
0.9292929292929293,-0.5574299883366829
0.9296929692969297,-0.5584562634608908
0.9300930093009301,-0.5325000956878878
0.9304930493049305,-0.47415752613590434
0.9308930893089309,-0.38332005635264566
0.9312931293129313,-0.26992162222131133
0.9316931693169317,-0.15011314213956573
0.9320932093209321,-0.02492622935663935
0.9324932493249325,0.08715078102738416
0.9328932893289329,0.17691296098078235
0.9332933293329333,0.24270805651020189
0.9336933693369337,0.2750752083321206
0.9340934093409341,0.27204117550028994
0.9344934493449345,0.23970451296834727
0.9348934893489349,0.172526862364894
0.9352935293529353,0.07752425065176705
0.9356935693569357,-0.03422690802294681
0.9360936093609361,-0.15099029071610204
0.9364936493649365,-0.2618366723708465
0.9368936893689369,-0.36886368818458415
0.9372937293729373,-0.45140725505231627
0.9376937693769377,-0.5096966722835161
0.9380938093809381,-0.5354101493561164
0.9384938493849385,-0.5313059123505104
0.9388938893889389,-0.5009261010755689
0.9392939293929393,-0.4578074418520983
0.9396939693969397,-0.4014890780949437
0.9400940094009401,-0.32636067506849054
0.9404940494049405,-0.23833208413770457
0.9408940894089409,-0.14961142764240987
0.9412941294129413,-0.07041297707588434
0.9416941694169417,-0.00842719740343778
0.9420942094209421,0.02418632752004546
0.9424942494249425,0.03395489317321032
0.9428942894289429,0.02571260995539726
0.9432943294329433,-0.01104298766783085
0.9436943694369437,-0.06272657221221278
0.9440944094409441,-0.12736373954808644
0.9444944494449445,-0.20183473729080692
0.9448944894489449,-0.2692179102330189
0.9452945294529453,-0.33082645818199585
0.9456945694569457,-0.3800465597178032
0.9460946094609461,-0.4144357921507691
0.9464946494649465,-0.43143545911633885
0.946894689468947,-0.43616127618194833
0.9472947294729473,-0.42027457703766313
0.9476947694769478,-0.3930866553226109
0.9480948094809482,-0.3613005724392826
0.9484948494849486,-0.3255338886108322
0.948894889488949,-0.29303985145125444
0.9492949294929494,-0.26427935007211634
0.9496949694969498,-0.24405077100281558
0.9500950095009502,-0.23578546950779877
0.9504950495049506,-0.2357370206016035
0.950895089508951,-0.23986192542491125
0.9512951295129514,-0.24473582875471356
0.9516951695169518,-0.2440098155048559
0.9520952095209522,-0.23668305711061766
0.9524952495249526,-0.23624988841929873
0.952895289528953,-0.24583335836951548
0.9532953295329533,-0.25958316030225415
0.9536953695369537,-0.2683647867285366
0.9540954095409541,-0.274577296066994
0.9544954495449545,-0.27626482065258584
0.9548954895489549,-0.2808822502708197
0.9552955295529553,-0.28782182977748483
0.9556955695569557,-0.300093799421991
0.9560956095609561,-0.3113686462963283
0.9564956495649565,-0.3230370358198148
0.9568956895689569,-0.3479637976964156
0.9572957295729573,-0.3749024798098993
0.9576957695769577,-0.39974478597303853
0.9580958095809581,-0.4149190401614322
0.9584958495849585,-0.42511274231059604
0.9588958895889589,-0.42415107974243804
0.9592959295929593,-0.42643362741702495
0.9596959695969597,-0.43276172384042744
0.9600960096009601,-0.4348291072645033
0.9604960496049605,-0.43845675010110996
0.9608960896089609,-0.43609537335428106
0.9612961296129613,-0.42092795532435445
0.9616961696169617,-0.388069340124797
0.9620962096209621,-0.3440775423849962
0.9624962496249625,-0.29343364220811574
0.9628962896289629,-0.23692587515145025
0.9632963296329633,-0.1805948209649605
0.9636963696369637,-0.13229023597403355
0.9640964096409641,-0.08991227565461613
0.9644964496449645,-0.055786500224688784
0.9648964896489649,-0.03976083429094168
0.9652965296529653,-0.044917835570437714
0.9656965696569657,-0.0716556160693882
0.9660966096609661,-0.11477787426749653
0.9664966496649665,-0.17437397130360688
0.9668966896689669,-0.24627909136783477
0.9672967296729673,-0.33300584650011456
0.9676967696769677,-0.43304775719136823
0.9680968096809681,-0.5200318041519686
0.9684968496849685,-0.5779254011686719
0.9688968896889689,-0.5763220986833156
0.9692969296929693,-0.5216338970174345
0.9696969696969697,-0.42350458685297965
0.9700970097009701,-0.2944045589167721
0.9704970497049705,-0.15564153107795742
0.9708970897089709,-0.010862936075270446
0.9712971297129713,0.12453500754651958
0.9716971697169717,0.24367927632132358
0.9720972097209721,0.34491769707271913
0.9724972497249725,0.40980215659281727
0.9728972897289729,0.4384887552082717
0.9732973297329733,0.4202650421418819
0.9736973697369737,0.3555351472345203
0.9740974097409741,0.25036868298141113
0.9744974497449745,0.10339349066584846
0.9748974897489749,-0.05061478526134644
0.9752975297529753,-0.19255674201685558
0.9756975697569757,-0.3148778944801034
0.9760976097609761,-0.3940360210766103
0.9764976497649765,-0.4299181579771466
0.976897689768977,-0.41921958536705883
0.9772977297729774,-0.3787450463992953
0.9776977697769778,-0.2998494619918718
0.9780978097809782,-0.18989159638639064
0.9784978497849786,-0.07121066657608532
0.978897889788979,0.05607406075767429
0.9792979297929794,0.16182289629609325
0.9796979697969798,0.2462297542859343
0.9800980098009802,0.3038499541571593
0.9804980498049806,0.3283182317559086
0.980898089808981,0.3236840768349958
0.9812981298129814,0.2764415459160313
0.9816981698169818,0.1944812119881234
0.9820982098209822,0.0842232227962092
0.9824982498249826,-0.02830067403525871
0.982898289828983,-0.12683604851385089
0.9832983298329834,-0.21303340816296867
0.9836983698369837,-0.2769922116602541
0.9840984098409841,-0.3011936441941532
0.9844984498449845,-0.2874752802767083
0.9848984898489849,-0.2534869578031368
0.9852985298529853,-0.21180662571747277
0.9856985698569857,-0.1697722931447182
0.9860986098609861,-0.13809417956994197
0.9864986498649865,-0.11964183698135733
0.9868986898689869,-0.10910215583198879
0.9872987298729873,-0.1194625441511249
0.9876987698769877,-0.1571427772093681
0.9880988098809881,-0.21298429269350772
0.9884988498849885,-0.2848982926006327
0.9888988898889889,-0.3581144879293313
0.9892989298929893,-0.42787043405782543
0.9896989698969897,-0.4878672697146147
0.9900990099009901,-0.5399869490567949
0.9904990499049905,-0.5686265659996748
0.9908990899089909,-0.5590463261913786
0.9912991299129913,-0.49337195340228013
0.9916991699169917,-0.3863003121057723
0.9920992099209921,-0.26063502236356173
0.9924992499249925,-0.13686338349004068
0.9928992899289929,-0.03694136033562667
0.9932993299329933,0.035118130582814655
0.9936993699369937,0.06691924840857011
0.9940994099409941,0.05191403611299883
0.9944994499449945,-0.007993014801219167
0.9948994899489949,-0.12059238141314543
0.9952995299529953,-0.26974628846180015
0.9956995699569957,-0.43418768771027183
0.9960996099609961,-0.5905051617020457
0.9964996499649965,-0.7284562785393606
0.9968996899689969,-0.8379554083641549
0.9972997299729973,-0.9169811042366222
0.9976997699769977,-0.9632196531372539
0.9980998099809981,-0.9702146878917239
0.9984998499849985,-0.9241924529325374
0.9988998899889989,-0.8153187568516296
0.9992999299929993,-0.6516282219611202
0.9996999699969997,-0.4603606308787672


==> anc/fig2/subpl_4_series_2.csv <==
x,y
0.0,-0.15445470624416174
0.00020004000800160032,-0.30981983034320587
0.00040008001600320064,-0.4660876917044809
0.000600120024004801,-0.6232496626900947
0.0008001600320064013,-0.7812961676464563
0.0010002000400080016,-0.9402166825146016
0.001200240048009602,-1.099999735053361
0.0014002800560112022,-1.2606329057082957
0.0016003200640128026,-1.422102829159883
0.0018003600720144029,-1.5843951965849479
0.002000400080016003,-1.7474947586654834
0.0022004400880176033,-1.9113853293791336
0.002400480096019204,-2.076049790605384
0.002600520104020804,-2.2414700975812485
0.0028005601120224045,-2.407627285239642
0.0030006001200240046,-2.574501475462981
0.003200640128025605,-2.742071885283679
0.0034006801360272052,-2.9103168360621536
0.0036007201440288058,-3.0792137636717882
0.003800760152030406,-3.2487392297189777
0.004000800160032006,-3.4188689338248497
0.004200840168033607,-3.5895777269937654
0.004400880176035207,-3.7608396260919146
0.004600920184036807,-3.9326278294574983
0.004800960192038408,-4.104914733662181
0.005001000200040008,-4.277671951441356
0.005201040208041608,-4.450870330808802
0.0054010802160432084,-4.624479975369118
0.005601120224044809,-4.7984702658391205
0.005801160232046409,-4.972809882787141
0.006001200240048009,-5.147466830596856
0.00620124024804961,-5.322408462659914
0.00640128025605121,-5.497601507799259
0.00660132026405281,-5.673012097922623
0.0068013602720544105,-5.848605796903228
0.007001400280056011,-6.024347630682242
0.0072014402880576115,-6.200202118585018
0.007401480296059211,-6.376133305840675
0.007601520304060812,-6.552104797291927
0.007801560312062412,-6.728079792279577
0.008001600320064013,-6.904021120683428
0.008201640328065612,-7.079891280098719
0.008401680336067214,-7.255652474124522
0.008601720344068814,-7.4312666517378405
0.008801760352070413,-7.6066955477244065
0.009001800360072015,-7.781900724134308
0.009201840368073614,-7.9568436127279
0.009401880376075214,-8.131485558374436
0.009601920384076815,-8.305787863363063
0.009801960392078415,-8.479711832582803
0.010002000400080016,-8.653218819525199
0.010202040408081616,-8.8262702730603
0.010402080416083216,-8.998827784933553
0.010602120424084817,-9.170853137928127
0.010802160432086417,-9.342308354634142
0.011002200440088017,-9.513155746763074
0.011202240448089618,-9.68335796494256
0.011402280456091218,-9.85287804892375
0.011602320464092817,-10.021679478130167
0.011802360472094419,-10.189726222474137
0.012002400480096018,-10.356982793363697
0.01220244048809762,-10.52341429482012
0.01240248049609922,-10.688986474623196
0.012602520504100819,-10.853665775398799
0.01280256051210242,-11.01741938556051
0.01300260052010402,-11.180215290014742
0.01320264052810562,-11.342022320536325
0.013402680536107221,-11.502810205719515
0.013602720544108821,-11.662549620407331
0.013802760552110422,-11.821212234500532
0.014002800560112022,-11.978770761045931
0.014202840568113622,-12.135199003502683
0.014402880576115223,-12.290471902084127
0.014602920584116823,-12.444565579072204
0.014802960592118422,-12.597457383001098
0.015003000600120024,-12.749125931606793
0.015203040608121624,-12.8995511534395
0.015403080616123223,-13.04871432803671
0.015603120624124825,-13.196598124555495
0.015803160632126424,-13.343186638764214
0.016003200640128026,-13.488465428295456
0.016203240648129624,-13.632421546064124
0.016403280656131225,-13.775043571757147
0.016603320664132826,-13.916321641303949
0.016803360672134428,-14.056247474240092
0.017003400680136026,-14.194814398879904
0.017203440688137627,-14.332017375217745
0.01740348069613923,-14.46785301548163
0.017603520704140826,-14.602319602267317
0.017803560712142428,-14.735417104185645
0.01800360072014403,-14.86714718896074
0.018203640728145627,-14.99751323392182
0.01840368073614723,-15.126520333836758
0.01860372074414883,-15.254175306040791
0.018803760752150428,-15.380486692819723
0.01900380076015203,-15.505464761012394
0.01920384076815363,-15.629121498803313
0.01940388077615523,-15.751470609682094
0.01960392078415683,-15.872527503552439
0.01980396079215843,-15.99230928497935
0.020004000800160033,-16.11083473856931
0.02020404080816163,-16.228124311484223
0.020404080816163232,-16.344200093095704
0.020604120824164834,-16.459085791792596
0.02080416083216643,-16.572806708960048
0.021004200840168033,-16.685389710154638
0.021204240848169634,-16.796863193505565
0.021404280856171232,-16.907257055377592
0.021604320864172834,-17.01660265333704
0.021804360872174435,-17.124932766467428
0.022004400880176033,-17.232281553086803
0.022204440888177635,-17.338684505923958
0.022404480896179236,-17.444178404815798
0.022604520904180834,-17.54880126699324
0.022804560912182435,-17.65259229502781
0.023004600920184037,-17.75559182251586
0.023204640928185635,-17.85784125758218
0.023404680936187236,-17.95938302428908
0.023604720944188837,-18.06026050204178
0.02380476095219044,-18.160517963085002
0.024004800960192037,-18.260200508190287
0.024204840968193638,-18.359354000637246
0.02440488097619524,-18.45802499859653
0.024604920984196837,-18.55626068602571
0.02480496099219844,-18.654108802193505
0.02500500100020004,-18.75161756995118
0.025205041008201638,-18.84883562287355
0.02540508101620324,-18.94581193139554
0.02560512102420484,-19.042595728073188
0.02580516103220644,-19.1392364321013
0.02600520104020804,-19.235783573222587
0.026205241048209642,-19.33228671516573
0.02640528105621124,-19.428795378752355
0.02660532106421284,-19.525358964814757
0.026805361072214443,-19.622026677068167
0.02700540108021604,-19.718847445082872
0.027205441088217642,-19.815869847502544
0.027405481096219243,-19.913142035656158
0.027605521104220845,-20.01071165771113
0.027805561112222443,-20.108625783515567
0.028005601120224044,-20.206930830276985
0.028205641128225645,-20.305672489224374
0.028405681136227243,-20.404895653398967
0.028605721144228845,-20.504644346717747
0.028805761152230446,-20.60496165445148
0.029005801160232044,-20.70588965525659
0.029205841168233646,-20.80746935489729
0.029405881176235247,-20.90974062179074
0.029605921184236845,-21.012742124504523
0.029805961192238446,-21.11651127133111
0.030006001200240048,-21.221084152059426
0.030206041208241646,-21.326495482058643
0.030406081216243247,-21.432778548783734
0.03060612122424485,-21.53996516080654
0.030806161232246446,-21.648085599470143
0.031006201240248048,-21.757168573257744
0.03120624124824965,-21.867241174960725
0.03140628125625125,-21.97832884172367
0.03160632126425285,-22.09045531803703
0.031806361272254446,-22.203642621740983
0.03200640128025605,-22.317911013096623
0.03220644128825765,-22.433278966973376
0.03240648129625925,-22.5497631481939
0.03260652130426085,-22.66737839007047
0.03280656131226245,-22.786137676159353
0.033006601320264055,-22.906052125252266
0.03320664132826565,-23.0271309796169
0.03340668133626725,-23.149381596491114
0.033606721344268856,-23.27280944282862
0.033806761352270454,-23.39741809328679
0.03400680136027205,-23.523209231440962
0.034206841368273656,-23.650182654202606
0.034406881376275254,-23.778336279412784
0.03460692138427685,-23.90766615657609
0.03480696139227846,-24.038166480694283
0.035007001400280055,-24.169829609153275
0.03520704140828165,-24.30264608161163
0.03540708141628326,-24.436604642833373
0.035607121424284856,-24.571692268403016
0.035807161432286454,-24.7078941932558
0.03600720144028806,-24.84519394295134
0.036207241448289657,-24.98357336761477
0.036407281456291254,-25.123012678464743
0.03660732146429286,-25.26349048684395
0.03680736147229446,-25.404983845663544
0.037007401480296055,-25.547468293169327
0.03720744148829766,-25.690917898933765
0.03740748149629926,-25.835305311974427
0.037607521504300856,-25.980601810896236
0.03780756151230246,-26.12677735595153
0.03800760152030406,-26.273800642909148
0.03820764152830566,-26.421639158620536
0.03840768153630726,-26.570259238168497
0.03860772154430886,-26.719626123481323
0.03880776155231046,-26.869704023292925
0.03900780156031206,-27.020456174327165
0.03920784156831366,-27.171844903582713
0.03940788157631526,-27.323831691592886
0.03960792158431686,-27.476377236533487
0.03980796159231846,-27.6294415190502
0.040008001600320066,-27.782983867676233
0.040208041608321664,-27.93696302470995
0.04040808161632326,-28.09133721242199
0.04060812162432487,-28.24606419946109
0.040808161632326465,-28.401101367328103
0.04100820164032806,-28.556405776788285
0.04120824164832967,-28.71193423409283
0.041408281656331265,-28.86764335688186
0.04160832166433286,-29.02348963964297
0.04180836167233447,-29.17942951860133
0.042008401680336066,-29.33541943591987
0.042208441688337664,-29.49141590309108
0.04240848169633927,-29.647375563405028
0.04260852170434087,-29.803255253382122
0.042808561712342465,-29.959012063062897
0.04300860172034407,-30.114603395051784
0.04320864172834567,-30.269987022216426
0.043408681736347265,-30.425121143949205
0.04360872174434887,-30.579964440903133
0.04380876175235047,-30.73447612811985
0.044008801760352066,-30.888616006473395
0.04420884176835367,-31.042344512359627
0.04440888177635527,-31.195622765567496
0.04460892178435687,-31.34841261527473
0.04480896179235847,-31.500676684117288
0.04500900180036007,-31.65237841028847
0.04520904180836167,-31.803482087630286
0.04540908181636327,-31.95395290368645
0.04560912182436487,-32.10375697569299
0.04580916183236647,-32.25286138448908
0.04600920184036807,-32.401234206337094
0.04620924184836967,-32.548844542647274
0.04640928185637127,-32.69566254760847
0.046609321864372874,-32.84165945373235
0.04680936187237447,-32.986807595324194
0.04700940188037607,-33.13108042989855
0.047209441888377675,-33.27445255756332
0.04740948189637927,-33.416899738400694
0.04760952190438088,-33.55839890787732
0.047809561912382476,-33.69892819032077
0.048009601920384073,-33.838466910502575
0.04820964192838568,-33.976995603371805
0.048409681936387276,-34.11449602198584
0.048609721944388874,-34.25095114368805
0.04880976195239048,-34.386345174583674
0.04900980196039208,-34.52066355236791
0.049209841968393675,-34.65389294756107
0.04940988197639528,-34.786021263207374
0.04960992198439688,-34.91703763309467
0.049809961992398476,-35.0469324185531
0.05001000200040008,-35.17569720389097
0.05021004200840168,-35.30332479052659
0.050410082016403276,-35.42980918987418
0.05061012202440488,-35.55514561504224
0.05081016203240648,-35.679330471402025
0.05101020204040808,-35.802361346083146
0.05121024204840968,-35.924236996452834
0.05141028205641128,-36.04495733763435
0.05161032206441288,-36.16452342911929
0.05181036207241448,-36.28293746052741
0.05201040208041608,-36.400202736566804
0.05221044208841768,-36.516323661246176
0.052410482096419284,-36.63130572138953
0.05261052210442088,-36.745155469503246
0.05281056211242248,-36.85788050604371
0.053010602120424084,-36.96948946113299
0.05321064212842568,-37.079991975768756
0.05341068213642728,-37.18939868257367
0.053610722144428885,-37.297721186128086
0.05381076215243048,-37.40497204292899
0.05401080216043208,-37.511164741016486
0.054210842168433686,-37.61631367930831
0.054410882176435284,-37.720434146680915
0.05461092218443689,-37.82354230083469
0.05481096219243849,-37.92565514697875
0.055011002200440084,-38.02679051636952
0.05521104220844169,-38.12696704473497
0.05541108221644329,-38.22620415061452
0.055611122224444885,-38.324522013642564
0.05581116223244649,-38.421941552800625
0.05601120224044809,-38.518484404661244
0.056211242248449686,-38.61417290164326
0.05641128225645129,-38.70903005029555
0.05661132226445289,-38.80307950962313
0.05681136227245449,-38.896345569465815
0.05701140228045609,-38.98885312893661
0.05721144228845769,-39.0806276749232
0.05741148229645929,-39.17169526065193
0.05761152230446089,-39.26208248431029
0.05781156231246249,-39.35181646771985
0.05801160232046409,-39.440924835047596
0.05821164232846569,-39.529435691540186
0.05841168233646729,-39.61737760226144
0.05861172234446889,-39.704779570810175
0.058811762352470494,-39.79167101799174
0.05901180236047209,-39.87808176041368
0.05921184236847369,-39.96404198897254
0.059411882376475295,-40.04958224719668
0.05961192238447689,-40.134733409407204
0.05981196239247849,-40.21952665865741
0.060012002400480095,-40.303993464409565
0.06021204240848169,-40.38816555990664
0.06041208241648329,-40.47207491919619
0.060612122424484896,-40.55575373376325
0.060812162432486494,-40.639234388729534
0.06101220244048809,-40.722549438577126
0.0612122424484897,-40.805731582356124
0.061412282456491295,-40.88881363833756
0.06161232246449289,-40.971828518075206
0.0618123624724945,-41.05480919984267
0.062012402480496095,-41.13778870141534
0.0622124424884977,-41.220800052170226
0.0624124824964993,-41.303876264480934
0.0626125225045009,-41.38705030438871
0.0628125625125025,-41.47035506153571
0.0630126025205041,-41.55382331835072
0.0632126425285057,-41.63748771848279
0.0634126825365073,-41.72138073448317
0.06361272254450889,-41.80553463474118
0.0638127625525105,-41.88998144968438
0.0640128025605121,-41.974752937259126
0.0642128425685137,-42.05988054771206
0.0644128825765153,-42.14539538769853
0.0646129225845169,-42.23132818374857
0.0648129625925185,-42.317709245125904
0.0650130026005201,-42.404568426119766
0.0652130426085217,-42.491935087814134
0.0654130826165233,-42.57983805938265
0.0656131226245249,-42.66830559896181
0.0658131626325265,-42.7573653541585
0.06601320264052811,-42.84704432225192
0.06621324264852971,-42.93736881015258
0.0664132826565313,-43.02836439418504
0.0666133226645329,-43.12005587976326
0.0668133626725345,-43.212467261030895
0.0670134026805361,-43.30562168054095
0.06721344268853771,-43.3995413890521
0.06741348269653931,-43.49424770552119
0.06761352270454091,-43.5897609773739
0.0678135627125425,-43.68610054113723
0.0680136027205441,-43.78328468352034
0.0682136427285457,-43.88133060303141
0.06841368273654731,-43.98025437222079
0.06861372274454891,-44.08007090064213
0.06881376275255051,-44.18079389862492
0.0690138027605521,-44.28243584195399
0.0692138427685537,-44.385007937552004
0.0694138827765553,-44.48852009026374
0.06961392278455691,-44.59298087084084
0.06981396279255851,-44.69839748522768
0.07001400280056011,-44.804775745249465
0.07021404280856171,-44.91212004080418
0.0704140828165633,-45.020433313660796
0.0706141228245649,-45.12971703296548
0.07081416283256652,-45.239971172558086
0.07101420284056811,-45.35119419019988
0.07121424284856971,-45.46338300881264
0.07141428285657131,-45.57653299982826
0.07161432286457291,-45.69063796874516
0.0718143628725745,-45.805690142986535
0.07201440288057612,-45.92168016215184
0.07221444288857772,-46.0385970707502
0.07241448289657931,-46.15642831350008
0.07261452290458091,-46.27515973327602
0.07281456291258251,-46.39477557177778
0.07301460292058412,-46.51525847299244
0.07321464292858572,-46.636589489514265
0.07341468293658732,-46.758748091780795
0.07361472294458891,-46.88171218027747
0.07381476295259051,-47.00545810075588
0.07401480296059211,-47.129960662503414
0.07421484296859372,-47.25519315969478
0.07441488297659532,-47.381127395847734
0.07461492298459692,-47.50773371139742
0.07481496299259852,-47.63498101439502
0.07501500300060011,-47.76283681432862
0.07521504300860171,-47.89126725905489
0.07541508301660332,-48.020237174821965
0.07561512302460492,-48.149710109355034
0.07581516303260652,-48.27964837796755
0.07601520304060812,-48.41001311265225
0.07621524304860972,-48.540764314097665
0.07641528305661131,-48.671860906567254
0.07661532306461293,-48.80326079557025
0.07681536307261452,-48.93492092824489
0.07701540308061612,-49.066797356366806
0.07721544308861772,-49.19884530188792
0.07741548309661932,-49.33101922490336
0.07761552310462091,-49.46327289393686
0.07781556311262253,-49.59555945842816
0.07801560312062412,-49.72783152329911
0.07821564312862572,-49.86004122546897
0.07841568313662732,-49.99214031218316
0.07861572314462892,-50.124080221013884
0.07881576315263052,-50.255812161385535
0.07901580316063213,-50.387287197472816
0.07921584316863373,-50.518456332314216
0.07941588317663532,-50.64927059297908
0.07961592318463692,-50.779681116622356
0.07981596319263852,-50.909639237256776
0.08001600320064013,-51.039096573068946
0.08021604320864173,-51.16800511410202
0.08041608321664333,-51.296317310125154
0.08061612322464493,-51.423986158506615
0.08081616323264652,-51.55096529190549
0.08101620324064812,-51.6772090655948
0.08121624324864973,-51.802672644226945
0.08141628325665133,-51.92731208785127
0.08161632326465293,-52.05108443699265
0.08181636327265453,-52.17394779659906
0.08201640328065612,-52.29586141866645
0.08221644328865772,-52.41678578334893
0.08241648329665933,-52.53668267836351
0.08261652330466093,-52.65551527649922
0.08281656331266253,-52.773248211042585
0.08301660332066413,-52.88984764893303
0.08321664332866573,-53.00528136146475
0.08341668333666732,-53.11951879235451
0.08361672334466894,-53.23253112299861
0.08381676335267053,-53.344291334746394
0.08401680336067213,-53.454774268022554
0.08421684336867373,-53.56395667813579
0.08441688337667533,-53.67181728761744
0.08461692338467693,-53.77833683494019
0.08481696339267854,-53.88349811947419
0.08501700340068014,-53.98728604254564
0.08521704340868173,-54.08968764447121
0.08541708341668333,-54.190692137450796
0.08561712342468493,-54.290290934210255
0.08581716343268653,-54.38847767229613
0.08601720344068814,-54.48524823393471
0.08621724344868974,-54.58060076137878
0.08641728345669134,-54.67453566767691
0.08661732346469293,-54.76705564281196
0.08681736347269453,-54.858165655167475
0.08701740348069613,-54.94787294829349
0.08721744348869774,-55.03618703295522
0.08741748349669934,-55.123119674461705
0.08761752350470094,-55.20868487528375
0.08781756351270253,-55.29289885298386
0.08801760352070413,-55.37578001349333
0.08821764352870574,-55.45734891978488
0.08841768353670734,-55.53762825600118
0.08861772354470894,-55.616642787112646
0.08881776355271054,-55.69441931418903
0.08901780356071214,-55.77098662538157
0.08921784356871373,-55.84637544272341
0.08941788357671535,-55.920618364866485
0.08961792358471694,-55.993749805883446
0.08981796359271854,-56.06580593027259
0.09001800360072014,-56.13682458431271
0.09021804360872174,-56.206845223923445
0.09041808361672334,-56.275908839193754
0.09061812362472495,-56.344057875748945
0.09081816363272655,-56.41133615313262
0.09101820364072814,-56.47778878038599
0.09121824364872974,-56.54346206901209
0.09141828365673134,-56.60840344351719
0.09161832366473294,-56.67266134972578
0.09181836367273455,-56.736285161069006
0.09201840368073615,-56.79932508304983
0.09221844368873774,-56.86183205609053
0.09241848369673934,-56.92385765697079
0.09261852370474094,-56.98545399906644
0.09281856371274254,-57.04667363160073
0.09301860372074415,-57.107569438120876
0.09321864372874575,-57.168194534414575
0.09341868373674735,-57.228602166081295
0.09361872374474894,-57.28884560597431
0.09381876375275054,-57.34897805172959
0.09401880376075214,-57.4090525235982
0.09421884376875375,-57.46912176279872
0.09441888377675535,-57.529238130606046
0.09461892378475695,-57.58945350839261
0.09481896379275855,-57.64981919883708
0.09501900380076014,-57.710385828514944
0.09521904380876176,-57.771203252083524
0.09541908381676335,-57.83232045827251
0.09561912382476495,-57.89378547788873
0.09581916383276655,-57.955645294040735
0.09601920384076815,-58.0179457547861
0.09621924384876974,-58.08073148839966
0.09641928385677136,-58.144045821456615
0.09661932386477295,-58.20793069991921
0.09681936387277455,-58.272426613409095
0.09701940388077615,-58.337572522841334
0.09721944388877775,-58.40340579158775
0.09741948389677935,-58.46996212032928
0.09761952390478096,-58.53727548574764
0.09781956391278256,-58.60537808319678
0.09801960392078415,-58.674300273483645
0.09821964392878575,-58.74407053387675
0.09841968393678735,-58.81471541344855
0.09861972394478895,-58.88625949284553
0.09881976395279056,-58.95872534856627
0.09901980396079216,-59.03213352181432
0.09921984396879376,-59.10650249197939
0.09941988397679535,-59.181848654785036
0.09961992398479695,-59.258186305128
0.09981996399279855,-59.33552762461915
0.10002000400080016,-59.41388267382192
0.10022004400880176,-59.49325938917035
0.10042008401680336,-59.57366358453436
0.10062012402480495,-59.655098957386926
0.10082016403280655,-59.73756709951417
0.10102020404080815,-59.821067512197395
0.10122024404880976,-59.90559762578341
0.10142028405681136,-59.991152823548525
0.10162032406481296,-60.077726469750765
0.10182036407281456,-60.16530994175461
0.10202040408081615,-60.25389266610342
0.10222044408881777,-60.34346215840634
0.10242048409681936,-60.434004066898076
0.10262052410482096,-60.525502219523446
0.10282056411282256,-60.617938674391816
0.10302060412082416,-60.71129377344108
0.10322064412882576,-60.80554619914556
0.10342068413682737,-60.900673034098006
0.10362072414482897,-60.99664982329194
0.10382076415283056,-61.093450638927216
0.10402080416083216,-61.191048147558845
0.10422084416883376,-61.28941367940703
0.10442088417683536,-61.38851729964396
0.10462092418483697,-61.48832788147169
0.10482096419283857,-61.58881318080399
0.10502100420084017,-61.68993991236418
0.10522104420884176,-61.79167382701044
0.10542108421684336,-61.89397979009942
0.10562112422484496,-61.996821860699185
0.10582116423284657,-62.10016337146263
0.10602120424084817,-62.20396700897285
0.10622124424884977,-62.30819489437277
0.10642128425685136,-62.412808664092196
0.10662132426485296,-62.51776955048717
0.10682136427285456,-62.6230384622077
0.10702140428085617,-62.72857606411201
0.10722144428885777,-62.83434285654842
0.10742148429685937,-62.94029925382774
0.10762152430486097,-63.0464056617133
0.10782156431286256,-63.15262255375843
0.10802160432086416,-63.25891054632617
0.10822164432886577,-63.365230472129845
0.10842168433686737,-63.471543452138505
0.10862172434486897,-63.57781096569666
0.10882176435287057,-63.68399491871389
0.10902180436087217,-63.79005770978596
0.10922184436887378,-63.895962294116345
0.10942188437687538,-64.00167224511434
0.10962192438487697,-64.10715181355341
0.10982196439287857,-64.2123659841821
0.11002200440088017,-64.31728052968744
0.11022204440888177,-64.4218620619208
0.11042208441688338,-64.5260780803039
0.11062212442488498,-64.62989701734305
0.11082216443288657,-64.73328828118848
0.11102220444088817,-64.83622229518559
0.11122224444888977,-64.93867053437488
0.11142228445689137,-65.04060555890635
0.11162232446489298,-65.14200104434495
0.11182236447289458,-65.24283180885277
0.11202240448089618,-65.34307383724328
0.11222244448889777,-65.44270430191335
0.11242248449689937,-65.54170158066688
0.11262252450490097,-65.64004527145443
0.11282256451290258,-65.73771620406117
0.11302260452090418,-65.83469644878498
0.11322264452890578,-65.93096932215448
0.11342268453690738,-66.02651938974505
0.11362272454490897,-66.12133246615869
0.11382276455291057,-66.21539561224111
0.11402280456091218,-66.30869712961605
0.11422284456891378,-66.40122655262388
0.11442288457691538,-66.4929746377574
0.11462292458491698,-66.58393335069339
0.11482296459291857,-66.67409585102433
0.11502300460092017,-66.7634564747984
0.11522304460892178,-66.85201071498139
0.11542308461692338,-66.93975519995689
0.11562312462492498,-67.02668767018528
0.11582316463292658,-67.11280695314429
0.11602320464092818,-67.19811293667645
0.11622324464892979,-67.28260654087077
0.11642328465693139,-67.36628968860695
0.11662332466493298,-67.44916527489177
0.11682336467293458,-67.53123713511738
0.11702340468093618,-67.61251001237139
0.11722344468893778,-67.69298952392822
0.11742348469693939,-67.77268212705017
0.11762352470494099,-67.85159508422564
0.11782356471294259,-67.92973642797013
0.11802360472094418,-68.0071149253136
0.11822364472894578,-68.0837400420955
0.11842368473694738,-68.15962190718624
0.11862372474494899,-68.23477127675046
0.11882376475295059,-68.30919949866465
0.11902380476095219,-68.38291847719742
0.11922384476895379,-68.45594063805758
0.11942388477695538,-68.52827889391037
0.11962392478495698,-68.59994661045783
0.11982396479295859,-68.67095757317517
0.12002400480096019,-68.74132595478888
0.12022404480896179,-68.81106628357828
0.12042408481696339,-68.88019341257574
0.12062412482496498,-68.94872248973559
0.12082416483296658,-69.01666892913553
0.1210242048409682,-69.08404838326793
0.12122424484896979,-69.1508767164723
0.12142428485697139,-69.21716997955323
0.12162432486497299,-69.28294438562116
0.12182436487297459,-69.3482162871866
0.12202440488097618,-69.41300215453101
0.1222244448889778,-69.47731855537026
0.1224244848969794,-69.54118213581931
0.12262452490498099,-69.6046096026596
0.12282456491298259,-69.66761770690297
0.12302460492098419,-69.73022322863909
0.12322464492898579,-69.79244296314621
0.1234246849369874,-69.85429370823822
0.123624724944989,-69.91579225281441
0.12382476495299059,-69.97695536657262
0.12402480496099219,-70.03779979083981
0.12422484496899379,-70.0983422304698
0.1244248849769954,-70.15859934675206
0.124624924984997,-70.2185877512722
0.1248249649929986,-70.27832400066019
0.1250250050010002,-70.3378245921597
0.1252250450090018,-70.39710595994954
0.1254250850170034,-70.4561844721459
0.125625125025005,-70.51507642841307
0.1258251650330066,-70.57379805810972
0.1260252050410082,-70.63236551889719
0.1262252450490098,-70.69079489573714
0.1264252850570114,-70.74910220020618
0.126625325065013,-70.80730337005674
0.1268253650730146,-70.86541426895464
0.1270254050810162,-70.92345068632551
0.12722544508901779,-70.98142833724484
0.1274254850970194,-71.0393628623073
0.127625525105021,-71.09726982741452
0.1278255651130226,-71.15516472342165
0.1280256051210242,-71.21306296558542
0.1282256451290258,-71.27097989275862
0.1284256851370274,-71.3289307662774
0.128625725145029,-71.38693076848976
0.1288257651530306,-71.44499500087517
0.1290258051610322,-71.50313848170626
0.1292258451690338,-71.56137614320559
0.1294258851770354,-71.61972282815064
0.129625925185037,-71.678193285882
0.1298259651930386,-71.73680216767099
0.1300260052010402,-71.79556402140305
0.1302260452090418,-71.85449328553598
0.1304260852170434,-71.91360428229255
0.130626125225045,-71.97291121004905
0.1308261652330466,-72.03242813488399
0.13102620524104822,-72.09216898125298
0.1312262452490498,-72.15214752175945
0.1314262852570514,-72.21237736599402
0.131626325265053,-72.27287194842016
0.1318263652730546,-72.33364451528776
0.13202640528105622,-72.39470811056191
0.1322264452890578,-72.45607556086081
0.13242648529705942,-72.51775945940228
0.132626525305061,-72.57977214896603
0.1328265653130626,-72.64212570388655
0.1330266053210642,-72.70483191109929
0.1332266453290658,-72.76790225027104
0.13342668533706742,-72.83134787305431
0.133626725345069,-72.89517958151406
0.13382676535307061,-72.9594078057834
0.1340268053610722,-73.0240425810146
0.1342268453690738,-73.08909352369827
0.13442688537707542,-73.15456980743363
0.134626925385077,-73.22048013823827
0.13482696539307862,-73.28683272949439
0.1350270054010802,-73.35363527663326
0.13522704540908181,-73.4208949316663
0.1354270854170834,-73.48861827767529
0.135627125425085,-73.55681130337733
0.13582716543308662,-73.62547937788445
0.1360272054410882,-73.6946272257781
0.13622724544908982,-73.76425890262061
0.1364272854570914,-73.8343777710255
0.136627325465093,-73.90498647740742
0.13682736547309463,-73.97608692953081
0.1370274054810962,-74.04768027497425
0.13722744548909782,-74.11976688062347
0.1374274854970994,-74.19234631330255
0.13762752550510102,-74.2654173216486
0.1378275655131026,-74.33897781932947
0.1380276055211042,-74.41302486969961
0.13822764552910582,-74.48755467198275
0.1384276855371074,-74.56256254906496
0.13862772554510902,-74.6380429369751
0.1388277655531106,-74.7139893761236
0.13902780556111222,-74.7903945043651
0.13922784556911383,-74.86725005194333
0.1394278855771154,-74.94454683837175
0.13962792558511702,-75.02227477129681
0.1398279655931186,-75.10042284738525
0.14002800560112022,-75.17897915527172
0.14022804560912183,-75.25793088059656
0.14042808561712342,-75.33726431315948
0.14062812562512503,-75.4169648562088
0.1408281656331266,-75.49701703788172
0.14102820564112822,-75.57740452480503
0.1412282456491298,-75.65811013786248
0.14142828565713142,-75.73911587012843
0.14162832566513303,-75.82040290696384
0.14182836567313462,-75.90195164826562
0.14202840568113623,-75.98374173285492
0.1422284456891378,-76.0657520649859
0.14242848569713942,-76.14796084295108
0.14262852570514103,-76.2303455897541
0.14282856571314262,-76.31288318581589
0.14302860572114423,-76.3955499036752
0.14322864572914581,-76.47832144463784
0.14342868573714743,-76.56117297732483
0.143628725745149,-76.64407917806302
0.14382876575315062,-76.72701427305626
0.14402880576115223,-76.80995208226905
0.14422884576915382,-76.8928660649492
0.14442888577715543,-76.97572936670886
0.14462892578515701,-77.05851486807816
0.14482896579315863,-77.14119523443914
0.14502900580116024,-77.22374296724107
0.14522904580916182,-77.30613045639315
0.14542908581716343,-77.38833003372324
0.14562912582516502,-77.47031402738632
0.14582916583316663,-77.55205481710031
0.14602920584116824,-77.63352489008086
0.14622924584916983,-77.71469689754198
0.14642928585717144,-77.79554371162388
0.14662932586517302,-77.8760384826048
0.14682936587317463,-77.95615469624931
0.14702940588117622,-78.03586623114161
0.14722944588917783,-78.11514741584874
0.14742948589717944,-78.19397308575638
0.14762952590518102,-78.27231863941685
0.14782956591318264,-78.35016009424774
0.14802960592118422,-78.42747414141893
0.14822964592918583,-78.50423819976447
0.14842968593718744,-78.58043046855765
0.14862972594518903,-78.65602997898776
0.14882976595319064,-78.73101664417949
0.14902980596119222,-78.80537130759873
0.14922984596919384,-78.87907578969218
0.14942988597719542,-78.95211293261205
0.14962992598519703,-79.0244666428827
0.14982996599319864,-79.09612193187148
0.15003000600120023,-79.16706495393275
0.15023004600920184,-79.23728304210049
0.15043008601720342,-79.30676474121307
0.15063012602520504,-79.37549983836132
0.15083016603320665,-79.44347939055974
0.15103020604120823,-79.5106957495492
0.15123024604920984,-79.57714258364885
0.15143028605721143,-79.6428148965837
0.15163032606521304,-79.70770904322433
0.15183036607321462,-79.77182274218396
0.15203040608121624,-79.83515508522817
0.15223044608921785,-79.89770654346137
0.15243048609721943,-79.959478970264
0.15263052610522104,-80.02047560096332
0.15283056611322263,-80.08070104922946
0.15303060612122424,-80.14016130019809
0.15323064612922585,-80.19886370032896
0.15343068613722743,-80.25681694401848
0.15363072614522905,-80.31403105699289
0.15383076615323063,-80.37051737651676
0.15403080616123224,-80.42628852845955
0.15423084616923385,-80.48135840127095
0.15443088617723544,-80.53574211692373
0.15463092618523705,-80.58945599889023
0.15483096619323863,-80.6425175372265
0.15503100620124025,-80.69494535084579
0.15523104620924183,-80.74675914707035
0.15543108621724344,-80.797979678558
0.15563112622524505,-80.84862869770744
0.15583116623324664,-80.89872890865357
0.15603120624124825,-80.94830391697043
0.15623124624924983,-80.9973781772079
0.15643128625725145,-81.04597693839307
0.15663132626525306,-81.0941261876352
0.15683136627325464,-81.14185259197843
0.15703140628125625,-81.18918343865292
0.15723144628925784,-81.23614657387907
0.15743148629725945,-81.28277034038626
0.15763152630526103,-81.32908351380985
0.15783156631326264,-81.37511523813528
0.15803160632126426,-81.42089496036033
0.15823164632926584,-81.46645236454957
0.15843168633726745,-81.5118173054559
0.15863172634526904,-81.55701974188611
0.15883176635327065,-81.60208966998641
0.15903180636127226,-81.64705705662476
0.15923184636927384,-81.69195177304421
0.15943188637727546,-81.73680352896119
0.15963192638527704,-81.78164180727904
0.15983196639327865,-81.82649579958502
0.16003200640128026,-81.8713943425951
0.16023204640928185,-81.91636585570714
0.16043208641728346,-81.96143827981909
0.16063212642528504,-82.00663901756394
0.16083216643328666,-82.05199487510853
0.16103220644128824,-82.09753200565866
0.16123224644928985,-82.14327585480754
0.16143228645729146,-82.18925110785965
0.16163232646529305,-82.23548163925686
0.16183236647329466,-82.28199046422843
0.16203240648129624,-82.328799692781
0.16223244648929785,-82.37593048613981
0.16243248649729947,-82.42340301574643
0.16263252650530105,-82.47123642491324
0.16283256651330266,-82.51944879322903
0.16303260652130425,-82.56805710380432
0.16323264652930586,-82.61707721343879
0.16343268653730744,-82.66652382578728
0.16363272654530905,-82.71641046759342
0.16383276655331067,-82.76674946805362
0.16403280656131225,-82.81755194136578
0.16423284656931386,-82.8688277725094
0.16443288657731545,-82.92058560629536
0.16463292658531706,-82.97283283971383
0.16483296659331867,-83.02557561759959
0.16503300660132025,-83.07881883162351
0.16523304660932187,-83.1325661226084
0.16543308661732345,-83.18681988615597
0.16563312662532506,-83.24158128156012
0.16583316663332665,-83.29685024397011
0.16603320664132826,-83.35262549975467
0.16623324664932987,-83.40890458500616
0.16643328665733145,-83.46568386711172
0.16663332666533306,-83.5229585693061
0.16683336667333465,-83.58072279810919
0.16703340668133626,-83.63896957354028
0.16723344668933787,-83.69769086198949
0.16743348669733946,-83.75687761161743
0.16763352670534107,-83.81651979014427
0.16783356671334265,-83.87660642488112
0.16803360672134426,-83.93712564484862
0.16823364672934588,-83.99806472482204
0.16843368673734746,-84.05941013113514
0.16863372674534907,-84.1211475690724
0.16883376675335066,-84.18326203167435
0.16903380676135227,-84.2457378497797
0.16923384676935385,-84.30855874312594
0.16943388677735546,-84.37170787233073
0.16963392678535708,-84.43516789157638
0.16983396679335866,-84.49892100182251
0.17003400680136027,-84.56294900437318
0.17023404680936186,-84.62723335462924
0.17043408681736347,-84.69175521585984
0.17063412682536508,-84.75649551283126
0.17083416683336666,-84.82143498513662
0.17103420684136827,-84.88655424007429
0.17123424684936986,-84.95183380492904
0.17143428685737147,-85.01725417851449
0.17163432686537305,-85.08279588184173
0.17183436687337467,-85.14843950778429
0.17203440688137628,-85.21416576961482
0.17223444688937786,-85.27995554829505
0.17243448689737947,-85.34578993840537
0.17263452690538106,-85.41165029260588
0.17283456691338267,-85.47751826452613
0.17303460692138428,-85.54337584998558
0.17323464692938587,-85.60920542645239
0.17343468693738748,-85.67498979065245
0.17363472694538906,-85.74071219424629
0.17383476695339067,-85.80635637749626
0.17403480696139226,-85.8719066008515
0.17423484696939387,-85.93734767438352
0.17443488697739548,-86.00266498501058
0.17463492698539707,-86.06784452145494
0.17483496699339868,-86.13287289688228
0.17503500700140026,-86.1977373691791
0.17523504700940187,-86.26242585883023
0.17543508701740348,-86.32692696436474
0.17563512702540507,-86.39122997534608
0.17583516703340668,-86.45532488288865
0.17603520704140826,-86.51920238769134
0.17623524704940988,-86.58285390558561
0.1764352870574115,-86.64627157060397
0.17663532706541307,-86.70944823558301
0.17683536707341468,-86.77237747032325
0.17703540708141627,-86.83505355733732
0.17723544708941788,-86.89747148522575
0.17743548709741946,-86.95962693972957
0.17763552710542108,-87.02151629251684
0.1778355671134227,-87.08313658776969
0.17803560712142427,-87.14448552664705
0.17823564712942588,-87.20556144970672
0.17843568713742747,-87.26636331737947
0.17863572714542908,-87.32689068859489
0.1788357671534307,-87.38714369766828
0.17903580716143228,-87.44712302956374
0.1792358471694339,-87.50682989365666
0.17943588717743547,-87.56626599612478
0.17963592718543708,-87.62543351110328
0.17983596719343867,-87.68433505074404
0.18003600720144028,-87.74297363432417
0.1802360472094419,-87.80135265655268
0.18043608721744347,-87.85947585522591
0.1806361272254451,-87.9173472783864
0.18083616723344667,-87.97497125113851
0.18103620724144828,-88.03235234227625
0.1812362472494499,-88.0894953308765
0.18143628725745148,-88.14640517301018
0.1816363272654531,-88.20308696872006
0.18183636727345467,-88.25954592941147
0.1820364072814563,-88.3157873457965
0.1822364472894579,-88.37181655652799
0.18243648729745948,-88.42763891765297
0.1826365273054611,-88.48325977300841
0.18283656731346268,-88.53868442567553
0.1830366073214643,-88.59391811060013
0.18323664732946587,-88.64896596847917
0.18343668733746749,-88.70383302100461
0.1836367273454691,-88.75852414754715
0.18383676735347068,-88.81304406335379
0.1840368073614723,-88.86739729932438
0.18423684736947388,-88.92158818342332
0.1844368873774755,-88.97562082377428
0.1846369273854771,-89.02949909347787
0.18483696739347868,-89.08322661718337
0.1850370074014803,-89.13680675943857
0.18523704740948188,-89.19024261483437
0.1854370874174835,-89.24353699995345
0.18563712742548508,-89.29669244712592
0.1858371674334867,-89.34971119998865
0.1860372074414883,-89.40259521083877
0.18623724744948988,-89.45534613976591
0.1864372874574915,-89.50796535554312
0.18663732746549308,-89.56045393824951
0.1868373674734947,-89.61281268359431
0.1870374074814963,-89.66504210890552
0.1872374474894979,-89.71714246074181
0.1874374874974995,-89.76911372408134
0.18763752750550108,-89.82095563303577
0.1878375675135027,-89.87266768303317
0.18803760752150428,-89.92424914440765
0.1882376475295059,-89.97569907732894
0.1884376875375075,-90.02701634799989
0.1886377275455091,-90.0781996460444
0.1888377675535107,-90.1292475030034
0.18903780756151228,-90.18015831185173
0.1892378475695139,-90.23093034744349
0.1894378875775155,-90.28156178778963
0.1896379275855171,-90.33205073606632
0.1898379675935187,-90.38239524325029
0.1900380076015203,-90.43259333127232
0.1902380476095219,-90.48264301657872
0.1904380876175235,-90.53254233398762
0.1906381276255251,-90.5822893607252
0.1908381676335267,-90.63188224052661
0.1910382076415283,-90.68131920768582
0.1912382476495299,-90.7305986109385
0.1914382876575315,-90.77971893706408
0.1916383276655331,-90.82867883409386
0.1918383676735347,-90.8774771340156
0.1920384076815363,-90.92611287486585
0.1922384476895379,-90.97458532210754
0.1924384876975395,-91.02289398919133
0.1926385277055411,-91.0710386572054
0.1928385677135427,-91.11901939352215
0.1930386077215443,-91.1668365693546
0.1932386477295459,-91.21449087614161
0.1934386877375475,-91.26198334068452
0.1936387277455491,-91.30931533896418
0.1938387677535507,-91.35648860857188
0.1940388077615523,-91.40350525969353
0.1942388477695539,-91.4503677845911
0.1944388877775555,-91.4970790655312
0.1946389277855571,-91.5436423811158
0.1948389677935587,-91.59006141097521
0.1950390078015603,-91.63634023878947
0.19523904780956192,-91.68248335360978
0.1954390878175635,-91.7284956494566
0.1956391278255651,-91.77438242317858
0.1958391678335667,-91.82014937056073
0.1960392078415683,-91.8658025806786
0.19623924784956992,-91.91134852850058
0.1964392878575715,-91.9567940657481
0.19663932786557312,-92.00214641003112
0.1968393678735747,-92.0474131322829
0.1970394078815763,-92.09260214252724
0.1972394478895779,-92.13772167401844
0.1974394878975795,-92.18278026580289
0.19763952790558112,-92.22778674375952
0.1978395679135827,-92.27275020018438
0.19803960792158432,-92.3176799719932
0.1982396479295859,-92.36258561762328
0.1984396879375875,-92.40747689272402
0.19863972794558912,-92.45236372473283
0.1988397679535907,-92.49725618643905
0.19903980796159232,-92.54216446864588
0.1992398479695939,-92.5870988520443
0.19943988797759551,-92.63206967841873
0.1996399279855971,-92.67708732130687
0.1998399679935987,-92.72216215624007
0.20004000800160032,-92.76730453069135
0.2002400480096019,-92.8125247338597
0.20044008801760352,-92.85783296641952
0.2006401280256051,-92.90323931036234
0.20084016803360671,-92.94875369905668
0.20104020804160833,-92.99438588764917
0.2012402480496099,-93.04014542392657
0.20144028805761152,-93.0860416197538
0.2016403280656131,-93.13208352319926
0.20184036807361472,-93.17827989145272
0.2020404080816163,-93.22463916463535
0.2022404480896179,-93.2711694405965
0.20244048809761953,-93.31787845078424
0.2026405281056211,-93.36477353727145
0.20284056811362272,-93.41186163101223
0.2030406081216243,-93.4591492313975
0.20324064812962592,-93.5066423871716
0.20344068813762753,-93.55434667876608
0.2036407281456291,-93.60226720210095
0.20384076815363072,-93.65040855389687
0.2040408081616323,-93.69877481853707
0.20424084816963392,-93.74736955651167
0.20444088817763553,-93.79619579447193
0.20464092818563712,-93.84525601691676
0.20484096819363873,-93.89455215952925
0.2050410082016403,-93.94408560417544
0.20524104820964192,-93.99385717557348
0.2054410882176435,-94.04386713963666
0.20564112822564512,-94.0941152034887
0.20584116823364673,-94.14460051714619
0.20604120824164832,-94.1953216768576
0.20624124824964993,-94.24627673008463
0.2064412882576515,-94.29746318210658
0.20664132826565312,-94.34887800422447
0.20684136827365474,-94.40051764353674
0.20704140828165632,-94.45237803425367
0.20724144828965793,-94.5044546105138
0.20744148829765952,-94.55674232065984
0.20764152830566113,-94.60923564292771
0.2078415683136627,-94.66192860249743
0.20804160832166432,-94.7148147898495
0.20824164832966593,-94.76788738036622
0.20844168833766752,-94.8211391551118
0.20864172834566913,-94.87456252272183
0.20884176835367071,-94.92814954232628
0.20904180836167233,-94.98189194742721
0.20924184836967394,-95.03578117064707
0.20944188837767552,-95.08980836925946
0.20964192838567713,-95.14396445141043
0.20984196839367872,-95.19824010293387
0.21004200840168033,-95.25262581466212
0.21024204840968191,-95.30711191012871
0.21044208841768353,-95.36168857355753
0.21064212842568514,-95.41634587803135
0.21084216843368672,-95.47107381372892
0.21104220844168833,-95.52586231612044
0.21124224844968992,-95.58070129400882
0.21144228845769153,-95.6355806573052
0.21164232846569314,-95.69049034442689
0.21184236847369473,-95.7454203492078
0.21204240848169634,-95.80036074721279
0.21224244848969792,-95.8553017213507
0.21244248849769953,-95.91023358668343
0.21264252850570114,-95.96514681433419
0.21284256851370273,-96.0200320544009
0.21304260852170434,-96.07488015778831
0.21324264852970592,-96.1296821968776
0.21344268853770754,-96.18442948495942
0.21364272854570912,-96.23911359436386
0.21384276855371073,-96.29372637322852
0.21404280856171234,-96.34825996085459
0.21424284856971393,-96.40270680160819
0.21444288857771554,-96.45705965733448
0.21464292858571712,-96.51131161825954
0.21484296859371874,-96.56545611236406
0.21504300860172035,-96.6194869132215
0.21524304860972193,-96.67339814630174
0.21544308861772354,-96.72718429374882
0.21564312862572513,-96.78084019764911
0.21584316863372674,-96.83436106181378
0.21604320864172832,-96.88774245210492
0.21624324864972994,-96.94098029534184
0.21644328865773155,-96.99407087682853
0.21664332866573313,-97.04701083654903
0.21684336867373474,-97.09979716408051
0.21704340868173633,-97.15242719227903
0.21724344868973794,-97.2048985897948
0.21744348869773955,-97.25720935247735
0.21764352870574113,-97.30935779373291
0.21784356871374275,-97.36134253389875
0.21804360872174433,-97.41316248869987
0.21824364872974594,-97.46481685685616
0.21844368873774755,-97.5163051069085
0.21864372874574914,-97.56762696333338
0.21884376875375075,-97.61878239201737
0.21904380876175233,-97.66977158516285
0.21924384876975395,-97.72059494569814
0.21944388877775553,-97.77125307126559
0.21964392878575714,-97.82174673786238
0.21984396879375875,-97.8720768832097
0.22004400880176034,-97.9222445899269
0.22024404880976195,-97.97225106858792
0.22044408881776353,-98.02209764073758
0.22064412882576515,-98.07178572194726
0.22084416883376676,-98.12131680498786
0.22104420884176834,-98.17069244319924
0.22124424884976995,-98.21991423413508
0.22144428885777154,-98.2689838035607
0.22164432886577315,-98.31790278988085
0.22184436887377473,-98.36667282907288
0.22204440888177635,-98.4152955401987
0.22224444888977796,-98.46377251156613
0.22244448889777954,-98.51210528760785
0.22264452890578115,-98.56029535654211
0.22284456891378274,-98.6083441388758
0.22304460892178435,-98.65625297680569
0.22324464892978596,-98.70402312456964
0.22344468893778754,-98.75165573979321
0.22364472894578916,-98.79915187587322
0.22384476895379074,-98.84651247543282
0.22404480896179235,-98.89373836487795
0.22424484896979394,-98.94083025007815
0.22444488897779555,-98.98778871319014
0.22464492898579716,-99.03461421063506
0.22484496899379874,-99.0813070722365
0.22504500900180036,-99.12786750151884
0.22524504900980194,-99.17429557716183
0.22544508901780355,-99.22059125560062
0.22564512902580516,-99.26675437475667
0.22584516903380675,-99.31278465887935
0.22604520904180836,-99.35868172447425
0.22624524904980994,-99.40444508728952
0.22644528905781156,-99.45007417032748
0.22664532906581317,-99.49556831284549
0.22684536907381475,-99.54092678030545
0.22704540908181636,-99.58614877522868
0.22724544908981795,-99.63123344890879
0.22744548909781956,-99.67617991393226
0.22764552910582114,-99.72098725745317
0.22784556911382275,-99.76565455516459
0.22804560912182437,-99.81018088590737
0.22824564912982595,-99.85456534685231
0.22844568913782756,-99.89880706919011
0.22864572914582915,-99.94290523425924
0.22884576915383076,-99.98685909004017
0.22904580916183237,-100.03066796794054
0.22924584916983395,-100.07433129979427
0.22944588917783557,-100.11784863499459
0.22964592918583715,-100.16121965767915
0.22984596919383876,-100.2044442038841
0.23004600920184035,-100.24752227858149
0.23024604920984196,-100.29045407251512
0.23044608921784357,-100.33323997874815
0.23064612922584515,-100.37588060883661
0.23084616923384677,-100.41837680854326
0.23104620924184835,-100.4607296730081
0.23124624924984996,-100.50294056129277
0.23144628925785157,-100.54501111021928
0.23164632926585316,-100.58694324742592
0.23184636927385477,-100.62873920356726
0.23204640928185635,-100.67040152358872
0.23224644928985796,-100.71193307701115
0.23244648929785958,-100.75333706716526
0.23264652930586116,-100.79461703932185
0.23284656931386277,-100.83577688766844
0.23304660932186436,-100.87682086108947
0.23324664932986597,-100.91775356771298
0.23344668933786755,-100.95857997819246
0.23364672934586916,-100.99930542769914
0.23384676935387078,-101.0399356166056
0.23404680936187236,-101.08047660984764
0.23424684936987397,-101.12093483495745
0.23444688937787556,-101.1613170787658
0.23464692938587717,-101.20163048277736
0.23484696939387878,-101.24188253722761
0.23504700940188036,-101.28208107383468
0.23524704940988198,-101.3222342572642
0.23544708941788356,-101.36235057532917
0.23564712942588517,-101.4024388279507
0.23584716943388676,-101.44250811490937
0.23604720944188837,-101.48256782242
0.23624724944988998,-101.52262760856561
0.23644728945789156,-101.56269738762981
0.23664732946589317,-101.60278731336868
0.23684736947389476,-101.64290776126607
0.23704740948189637,-101.68306930981875
0.23724744948989798,-101.72328272089935
0.23744748949789957,-101.76355891924786
0.23764752950590118,-101.80390897114336
0.23784756951390276,-101.84434406231063
0.23804760952190437,-101.88487547511676
0.23824764952990596,-101.92551456511562
0.23844768953790757,-101.9662727369988
0.23864772954590918,-102.00716142001359
0.23884776955391077,-102.04819204290953
0.23904780956191238,-102.08937600847686
0.23924784956991396,-102.13072466774123
0.23944788957791557,-102.17224929387969
0.23964792958591719,-102.21396105592525
0.23984796959391877,-102.25587099232659
0.24004800960192038,-102.29798998443202
0.24024804960992197,-102.34032872996617
0.24044808961792358,-102.38289771656937
0.2406481296259252,-102.42570719546973
0.24084816963392677,-102.46876715535839
0.24104820964192838,-102.51208729653864
0.24124824964992997,-102.55567700541935
0.24144828965793158,-102.5995453294235
0.24164832966593316,-102.64370095238175
0.24184836967393478,-102.68815217048042
0.2420484096819364,-102.7329068688332
0.24224844968993797,-102.77797249874362
0.24244848969793958,-102.82335605572526
0.24264852970594117,-102.86906405834418
0.24284856971394278,-102.91510252794674
0.2430486097219444,-102.9614769693335
0.24324864972994598,-103.0081923524377
0.2434486897379476,-103.05525309506365
0.24364872974594917,-103.10266304673743
0.24384876975395078,-103.15042547371917
0.24404880976195237,-103.19854304522187
0.24424884976995398,-103.24701782087813
0.2444488897779556,-103.29585123949167
0.24464892978595718,-103.34504410910642
0.2448489697939588,-103.39459659842089
0.24504900980196037,-103.44450822957054
0.24524904980996198,-103.49477787229699
0.2454490898179636,-103.54540373951662
0.24564912982596518,-103.59638338429745
0.2458491698339668,-103.64771369824741
0.24604920984196837,-103.69939091131315
0.24624924984997,-103.75141059298355
0.24644928985797157,-103.80376765488822
0.24664932986597318,-103.8564563547769
0.2468493698739748,-103.9094703018628
0.24704940988197638,-103.96280246350834
0.247249449889978,-104.01644517323052
0.24744948989797957,-104.07039013999915
0.24764952990598119,-104.12462845879955
0.2478495699139828,-104.17915062243033
0.24804960992198438,-104.23394653450357
0.248249649929986,-104.28900552361574
0.24844968993798758,-104.34431635865495
0.2486497299459892,-104.39986726521079
0.2488497699539908,-104.45564594305198
0.24904980996199239,-104.51163958463646
0.249249849969994,-104.56783489461888
0.24944988997799558,-104.6242181103196
0.2496499299859972,-104.68077502311957
0.24984996999399878,-104.73749100074437
0.2500500100020004,-104.79435101040087
0.250250050010002,-104.85133964272902
0.2504500900180036,-104.90844113653043
0.25065013002600517,-104.96563940423478
0.2508501700340068,-105.02291805806392
0.2510502100420084,-105.0802604368519
0.25125025005001,-105.13764963347876
0.2514502900580116,-105.1950685228736
0.2516503300660132,-105.25249979054162
0.2518503700740148,-105.30992596156808
0.2520504100820164,-105.36732943005102
0.252250450090018,-105.42469248891294
0.2524504900980196,-105.48199736004108
0.2526505301060212,-105.53922622470407
0.2528505701140228,-105.59636125419297
0.2530506101220244,-105.65338464063355
0.253250650130026,-105.71027862791624
0.25345069013802757,-105.76702554269102
0.2536507301460292,-105.82360782537364
0.2538507701540308,-105.8800080611109
0.2540508101620324,-105.9362090106529
0.254250850170034,-105.99219364108158
0.25445089017803557,-106.047945156345
0.2546509301860372,-106.10344702754931
0.2548509701940388,-106.15868302296023
0.2550510102020404,-106.21363723766795
0.255251050210042,-106.26829412287036
0.2554510902180436,-106.32263851473058
0.2556511302260452,-106.37665566276587
0.2558511702340468,-106.43033125772595
0.2560512102420484,-106.48365145891925
0.25625125025005,-106.53660292094652
0.2564512902580516,-106.58917281980138
0.2566513302660532,-106.64134887829728
0.2568513702740548,-106.69311939078113
0.2570514102820564,-106.74447324709278
0.257251450290058,-106.79539995573009
0.2574514902980596,-106.84588966617837
0.2576515303060612,-106.89593319036311
0.2578515703140628,-106.94552202318442
0.2580516103220644,-106.99464836209113
0.25825165033006603,-107.04330512565264
0.2584516903380676,-107.09148597108691
0.2586517303460692,-107.1391853107024
0.2588517703540708,-107.18639832721293
0.2590518103620724,-107.23312098788531
0.259251850370074,-107.27935005748002
0.2594518903780756,-107.3250831099471
0.2596519303860772,-107.37031853884076
0.2598519703940788,-107.41505556641884
0.2600520104020804,-107.45929425139401
0.260252050410082,-107.50303549530825
0.2604520904180836,-107.54628104750248
0.2606521304260852,-107.58903350865825
0.2608521704340868,-107.63129633288965
0.26105221044208843,-107.67307382836792
0.26125225045009,-107.71437115646368
0.2614522904580916,-107.75519432939528
0.2616523304660932,-107.7955502063743
0.2618523704740948,-107.83544648824318
0.26205241048209643,-107.87489171060184
0.262252450490098,-107.91389523542385
0.2624524904980996,-107.95246724116467
0.2626525305061012,-107.99061871136757
0.2628525705141028,-108.02836142177503
0.26305261052210444,-108.06570792595531
0.263252650530106,-108.10267153945671
0.2634526905381076,-108.13926632250325
0.2636527305461092,-108.17550706124848
0.2638527705541108,-108.2114092476046
0.26405281056211244,-108.24698905766746
0.264252850570114,-108.28226332875887
0.2644528905781156,-108.31724953510971
0.2646529305861172,-108.35196576221007
0.26485297059411883,-108.38643067985323
0.2650530106021204,-108.42066351390429
0.265253050610122,-108.45468401682491
0.2654530906181236,-108.4885124369893
0.2656531306261252,-108.5221694868279
0.26585317063412683,-108.55567630983964
0.2660532106421284,-108.58905444651413
0.26625325065013,-108.62232579921078
0.2664532906581316,-108.65551259604221
0.2666533306661332,-108.68863735381467
0.26685337067413484,-108.72172284007983
0.2670534106821364,-108.75479203435653
0.267253450690138,-108.78786808858338
0.2674534906981396,-108.82097428686774
0.26765353070614123,-108.85413400459787
0.26785357071414284,-108.8873706669904
0.2680536107221444,-108.92070770714624
0.268253650730146,-108.95416852369283
0.2684536907381476,-108.98777643809228
0.26865373074614923,-109.02155465169785
0.26885377075415084,-109.05552620264464
0.2690538107621524,-109.08971392266145
0.269253850770154,-109.12414039389385
0.2694538907781556,-109.15882790583034
0.26965393078615724,-109.19379841242461
0.26985397079415885,-109.2290734895094
0.2700540108021604,-109.26467429259759
0.270254050810162,-109.30062151516793
0.27045409081816363,-109.33693534753317
0.27065413082616524,-109.37363543638831
0.2708541708341668,-109.4107408451373
0.2710542108421684,-109.44827001509552
0.27125425085017,-109.4862407276653
0.27145429085817163,-109.52467006758005
0.27165433086617324,-109.56357438731112
0.2718543708741748,-109.60296927273062
0.2720544108821764,-109.64286951011931
0.272254450890178,-109.68328905460808
0.27245449089817964,-109.72424100013687
0.27265453090618125,-109.7657375510128
0.2728545709141828,-109.80778999514459
0.2730546109221844,-109.85040867902674
0.273254650930186,-109.89360298454284
0.27345469093818764,-109.93738130765227
0.27365473094618925,-109.98175103902028
0.2738547709541908,-110.0267185466459
0.2740548109621924,-110.07228916053744
0.27425485097019403,-110.11846715947996
0.27445489097819564,-110.1652557599333
0.27465493098619725,-110.2126571070945
0.2748549709941988,-110.26067226815293
0.2750550110022004,-110.30930122776041
0.27525505101020203,-110.35854288573393
0.27545509101820365,-110.40839505700337
0.2756551310262052,-110.45885447381062
0.2758551710342068,-110.50991679016228
0.2760552110422084,-110.56157658853238
0.27625525105021004,-110.61382738880702
0.27645529105821165,-110.66666165945787
0.2766553310662132,-110.72007083092629
0.2768553710742148,-110.77404531119586
0.27705541108221643,-110.82857450352546
0.27725545109021804,-110.88364682631092
0.27745549109821965,-110.93924973503873
0.2776555311062212,-110.99536974629002
0.2778555711142228,-111.05199246374887
0.27805561112222443,-111.10910260616413
0.27825565113022604,-111.16668403720911
0.27845569113822766,-111.22471979717903
0.2786557311462292,-111.2831921364613
0.2788557711542308,-111.34208255070858
0.27905581116223244,-111.40137181764088
0.27925585117023405,-111.46104003539716
0.27945589117823566,-111.52106666235322
0.2796559311862372,-111.58143055831799
0.27985597119423883,-111.64211002701579
0.28005601120224044,-111.70308285975874
0.28025605121024205,-111.76432638020884
0.28045609121824366,-111.82581749012648
0.2806561312262452,-111.88753271599816
0.28085617123424683,-111.94944825643394
0.28105621124224844,-112.01154003022202
0.28125625125025006,-112.07378372492595
0.2814562912582516,-112.13615484590814
0.2816563312662532,-112.19862876566187
0.28185637127425484,-112.26118077333334
0.28205641128225645,-112.32378612431407
0.28225645129025806,-112.38642008978464
0.2824564912982596,-112.44905800609031
0.2826565313062612,-112.51167532383033
0.28285657131426284,-112.57424765654281
0.28305661132226445,-112.6367508288696
0.28325665133026606,-112.69916092408589
0.2834566913382676,-112.76145433088242
0.28365673134626923,-112.82360778928933
0.28385677135427084,-112.88559843563411
0.28405681136227245,-112.94740384642797
0.28425685137027407,-113.00900208107852
0.2844568913782756,-113.07037172332946
0.28465693138627723,-113.13149192133132
0.28485697139427885,-113.19234242625124
0.28505701140228046,-113.25290362933333
0.28525705141028207,-113.31315659732466
0.2854570914182836,-113.37308310618772
0.28565713142628524,-113.43266567302268
0.28585717143428685,-113.49188758612924
0.28605721144228846,-113.55073293314172
0.2862572514502901,-113.60918662717712
0.28645729145829163,-113.66723443094091
0.28665733146629324,-113.72486297874109
0.28685737147429485,-113.78205979636756
0.28705741148229647,-113.83881331880004
0.287257451490298,-113.89511290571353
0.28745749149829963,-113.95094885475869
0.28765753150630125,-114.0063124125995
0.28785757151430286,-114.06119578369923
0.28805761152230447,-114.11559213685221
0.288257651530306,-114.16949560946577
0.28845769153830764,-114.22290130960482
0.28865773154630925,-114.27580531581783
0.28885777155431086,-114.32820467477046
0.28905781156231247,-114.38009739671989
0.28925785157031403,-114.4314824488694
0.28945789157831564,-114.48235974664918
0.28965793158631725,-114.5327301429755
0.28985797159431886,-114.58259541554571
0.2900580116023205,-114.63195825223254
0.29025805161032203,-114.68082223464509
0.29045809161832364,-114.72919181992896
0.29065813162632526,-114.77707232088183
0.29085817163432687,-114.82446988446442
0.2910582116423285,-114.87139146878937
0.29125825165033004,-114.91784481867373
0.29145829165833165,-114.9638384398429
0.29165833166633326,-115.00938157187545
0.29185837167433487,-115.05448415997986
0.2920584116823365,-115.09915682569559
0.29225845169033804,-115.14341083661122
0.29245849169833965,-115.18725807519378
0.29265853170634126,-115.23071100682274
0.2928585717143429,-115.2737826471234
0.29305861172234443,-115.31648652869342
0.29325865173034604,-115.35883666731704
0.29345869173834765,-115.40084752776013
0.29365873174634927,-115.44253398924023
0.2938587717543509,-115.48391131066381
0.29405881176235243,-115.52499509572316
0.29425885177035405,-115.56580125794494
0.29445889177835566,-115.60634598578042
0.29465893178635727,-115.64664570782743
0.2948589717943589,-115.68671705827256
0.29505901180236044,-115.72657684264091
0.29525905181036205,-115.76624200393876
0.29545909181836366,-115.80572958927371
0.2956591318263653,-115.8450567170336
0.2958591718343669,-115.88424054470464
0.29605921184236844,-115.92329823740546
0.29625925185037005,-115.96224693721192
0.29645929185837167,-116.0011037333438
0.2966593318663733,-116.03988563328151
0.2968593718743749,-116.07860953487706
0.29705941188237645,-116.11729219951927
0.29725945189037806,-116.15595022641
0.29745949189837967,-116.19460002800184
0.2976595319063813,-116.23325780664484
0.2978595719143829,-116.27193953248324
0.29805961192238445,-116.31066092263909
0.29825965193038606,-116.34943742171328
0.2984596919383877,-116.38828418362989
0.2986597319463893,-116.42721605484314
0.29885977195439084,-116.46624755892127
0.29905981196239245,-116.50539288251534
0.29925985197039406,-116.5446658627154
0.2994598919783957,-116.58407997579042
0.2996599319863973,-116.62364832730314
0.29985997199439884,-116.66338364358421
0.30006001200240046,-116.70329826454585
0.30026005201040207,-116.74340413780851
0.3004600920184037,-116.78371281410942
0.3006601320264053,-116.82423544395667
0.30086017203440685,-116.86498277548712
0.30106021204240846,-116.90596515348251
0.30126025205041007,-116.94719251949313
0.3014602920584117,-116.98867441301414
0.3016603320664133,-117.0304199736565
0.30186037207441485,-117.07243794425024
0.30206041208241646,-117.11473667481485
0.3022604520904181,-117.15732412732909
0.3024604920984197,-117.20020788122937
0.3026605321064213,-117.24339513956488
0.30286057211442285,-117.2868927357351
0.30306061212242447,-117.33070714073445
0.3032606521304261,-117.37484447082916
0.3034606921384277,-117.4193104955891
0.30366073214642925,-117.46411064619979
0.30386077215443086,-117.50925002397888
0.30406081216243247,-117.55473340902333
0.3042608521704341,-117.60056526891476
0.3044608921784357,-117.64674976741236
0.30466093218643725,-117.69329077306514
0.30486097219443886,-117.74019186767818
0.3050610122024405,-117.78745635457011
0.3052610522104421,-117.83508726656282
0.3054610922184437,-117.88308737364765
0.30566113222644525,-117.9314591902759
0.30586117223444687,-117.98020498222618
0.3060612122424485,-118.02932677300402
0.3062612522504501,-118.07882634973416
0.3064612922584517,-118.12870526851007
0.30666133226645326,-118.1789648591686
0.30686137227445487,-118.2296062294627
0.3070614122824565,-118.28063026860924
0.3072614522904581,-118.33203765019213
0.3074614922984597,-118.38382883440599
0.30766153230646126,-118.43600406962875
0.3078615723144629,-118.48856339331597
0.3080616123224645,-118.54150663221246
0.3082616523304661,-118.59483340188171
0.3084616923384677,-118.64854310555614
0.30866173234646926,-118.70263493231474
0.3088617723544709,-118.75710785459925
0.3090618123624725,-118.81196062508178
0.3092618523704741,-118.8671917729017
0.30946189237847566,-118.92279959929215
0.30966193238647727,-118.97878217262043
0.3098619723944789,-119.03513732286947
0.3100620124024805,-119.09186263559208
0.3102620524104821,-119.14895544537185
0.31046209241848366,-119.2064128288293
0.31066213242648527,-119.2642315972149
0.3108621724344869,-119.32240828863382
0.3110622124424885,-119.38093915995148
0.3112622524504901,-119.43982017843206
0.31146229245849166,-119.49904701316501
0.3116623324664933,-119.55861502633898
0.3118623724744949,-119.61851926442432
0.3120624124824965,-119.67875444932915
0.3122624524904981,-119.73931496959638
0.31246249249849967,-119.80019487171107
0.3126625325065013,-119.8613878515901
0.3128625725145029,-119.9228872463274
0.3130626125225045,-119.98468602626991
0.3132626525305061,-120.04677678749971
0.31346269253850767,-120.10915174479896
0.3136627325465093,-120.17180272517427
0.3138627725545109,-120.2347211620166
0.3140628125625125,-120.29789808997276
0.3142628525705141,-120.36132414060272
0.3144628925785157,-120.42498953889614
0.3146629325865173,-120.48888410071899
0.3148629725945189,-120.55299723125957
0.3150630126025205,-120.61731792453989
0.31526305261052207,-120.68183476405595
0.3154630926185237,-120.74653592460616
0.3156631326265253,-120.81140917536506
0.3158631726345269,-120.8764418842538
0.3160632126425285,-120.94162102365557
0.31626325265053007,-121.00693317751968
0.3164632926585317,-121.0723645498925
0.3166633326665333,-121.13790097490893
0.3168633726745349,-121.2035279282732
0.3170634126825365,-121.26923054025113
0.3172634526905381,-121.33499361019132
0.3174634926985397,-121.40080162258673
0.3176635327065413,-121.4666387646813
0.3178635727145429,-121.53248894562084
0.3180636127225445,-121.59833581714062
0.3182636527305461,-121.66416279577552
0.3184636927385477,-121.72995308657202
0.3186637327465493,-121.7956897082748
0.3188637727545509,-121.86135551995312
0.3190638127625525,-121.92693324902672
0.3192638527705541,-121.9924055206424
0.3194638927785557,-122.05775488834726
0.3196639327865573,-122.12296386599695
0.3198639727945589,-122.18801496083105
0.3200640128025605,-122.25289070764131
0.3202640528105621,-122.3175737039523
0.3204640928185637,-122.3820466461283
0.3206641328265653,-122.44629236631461
0.3208641728345669,-122.51029387011607
0.3210642128425685,-122.57403437491124
0.3212642528505701,-122.63749734869586
0.3214642928585717,-122.70066654934537
0.3216643328665733,-122.76352606418337
0.3218643728745749,-122.82606034973864
0.3220644128825765,-122.88825427157238
0.3222644528905781,-122.95009314405412
0.3224644928985797,-123.01156276996392
0.3226645329065813,-123.07264947979711
0.3228645729145829,-123.13334017064744
0.3230646129225845,-123.19362234454431
0.3232646529305861,-123.25348414611977
0.3234646929385877,-123.31291439948266
0.3236647329465893,-123.37190264417667
0.32386477295459093,-123.43043917010235
0.3240648129625925,-123.48851505128341
0.3242648529705941,-123.5461221783608
0.3244648929785957,-123.60325328969961
0.3246649329865973,-123.65990200099667
0.32486497299459893,-123.71606283328049
0.3250650130026005,-123.77173123919655
0.3252650530106021,-123.82690362747667
0.3254650930186037,-123.88157738549235
0.3256651330266053,-123.93575089979834
0.3258651730346069,-123.98942357457497
0.3260652130426085,-124.04259584788375
0.3262652530506101,-124.09526920565399
0.3264652930586117,-124.14744619332518
0.32666533306661333,-124.19913042507311
0.3268653730746149,-124.25032659055542
0.3270654130826165,-124.30104045911689
0.3272654530906181,-124.3512788814018
0.3274654930986197,-124.40104978832723
0.32766553310662133,-124.45036218737832
0.3278655731146229,-124.49922615619343
0.3280656131226245,-124.54765283341546
0.3282656531306261,-124.59565440679265
0.3284656931386277,-124.64324409852141
0.32866573314662934,-124.69043614783067
0.3288657731546309,-124.73724579081758
0.3290658131626325,-124.78368923755124
0.3292658531706341,-124.82978364647172
0.3294658931786357,-124.87554709611919
0.32966593318663734,-124.92099855423761
0.3298659731946389,-124.96615784430635
0.3300660132026405,-125.01104560956145
0.3302660532106421,-125.05568327457756
0.33046609321864373,-125.1000930044899
0.33066613322664534,-125.14429766194402
0.3308661732346469,-125.18832076186924
0.3310662132426485,-125.23218642417999
0.3312662532506501,-125.27591932451655
0.33146629325865173,-125.31954464314389
0.3316663332666533,-125.36308801213484
0.3318663732746549,-125.40657546097027
0.3320664132826565,-125.45003336069473
0.3322664532906581,-125.49348836677262
0.33246649329865974,-125.536967360795
0.3326665333066613,-125.58049739119177
0.3328665733146629,-125.62410561310938
0.3330666133226645,-125.66781922761753
0.33326665333066613,-125.71166542041173
0.33346669333866774,-125.75567130018277
0.3336667333466693,-125.79986383682485
0.3338667733546709,-125.8442697996579
0.3340668133626725,-125.8889156958393
0.33426685337067413,-125.93382770914269
0.33446689337867574,-125.97903163927968
0.3346669333866773,-126.02455284194188
0.3348669733946789,-126.07041616973785
0.3350670134026805,-126.11664591419913
0.33526705341068214,-126.16326574902584
0.33546709341868375,-126.21029867474063
0.3356671334266853,-126.25776696491486
0.3358671734346869,-126.30569211412701
0.33606721344268853,-126.35409478780879
0.33626725345069014,-126.40299477412798
0.33646729345869175,-126.45241093805151
0.3366673334666933,-126.50236117772525
0.3368673734746949,-126.55286238329997
0.33706741348269653,-126.60393039832502
0.33726745349069814,-126.65557998382376
0.3374674934986997,-126.70782478515488
0.3376675335067013,-126.760677301757
0.3378675735147029,-126.81414885986288
0.33806761352270454,-126.86824958826148
0.33826765353070615,-126.92298839717627
0.3384676935387077,-126.97837296031825
0.3386677335467093,-127.03440970016305
0.3388677735547109,-127.09110377649107
0.33906781356271254,-127.14845907822067
0.33926785357071415,-127.20647821855368
0.3394678935787157,-127.26516253344384
0.3396679335867173,-127.32451208338854
0.33986797359471893,-127.38452565853507
0.34006801360272054,-127.445200787083
0.34026805361072215,-127.50653374695534
0.3404680936187237,-127.56851958070182
0.3406681336267253,-127.63115211358857
0.34086817363472693,-127.69442397481991
0.34106821364272855,-127.75832662182923
0.34126825365073016,-127.82285036756687
0.3414682936587317,-127.88798441070556
0.3416683336667333,-127.95371686867423
0.34186837367473494,-128.02003481342464
0.34206841368273655,-128.08692430982578
0.34226845369073816,-128.15437045657387
0.3424684936987397,-128.22235742949903
0.34266853370674133,-128.29086852714073
0.34286857371474294,-128.35988621845817
0.34306861372274455,-128.42939219253543
0.3432686537307461,-128.49936741013246
0.3434686937387477,-128.56979215693045
0.34366873374674933,-128.64064609831047
0.34386877375475094,-128.71190833550222
0.34406881376275256,-128.7835574629328
0.3442688537707541,-128.85557162660214
0.3444688937787557,-128.92792858330765
0.34466893378675734,-129.00060576053752
0.34486897379475895,-129.0735803168492
0.34506901380276056,-129.14682920254856
0.3452690538107621,-129.22032922048305
0.34546909381876373,-129.29405708676188
0.34566913382676534,-129.36798949121703
0.34586917383476695,-129.44210315741884
0.34606921384276856,-129.51637490206244
0.3462692538507701,-129.59078169354237
0.34646929385877173,-129.6653007095373
0.34666933386677334,-129.73990939342931
0.34686937387477496,-129.81458550938675
0.34706941388277657,-129.8893071959448
0.3472694538907781,-129.96405301792421
0.34746949389877974,-130.03880201653297
0.34766953390678135,-130.11353375750488
0.34786957391478296,-130.18822837713415
0.3480696139227845,-130.26286662607427
0.3482696539307861,-130.3374299107771
0.34846969393878774,-130.4119003324563
0.34866973394678935,-130.4862607234693
0.34886977395479096,-130.56049468102015
0.3490698139627925,-130.63458659809623
0.34926985397079413,-130.7085216915606
0.34946989397879574,-130.7822860273329
0.34966993398679735,-130.85586654260138
0.34986997399479897,-130.92925106501917
0.3500700140028005,-131.00242832884882
0.35027005401080213,-131.07538798802915
0.35047009401880375,-131.14812062614988
0.35067013402680536,-131.22061776332973
0.35087017403480697,-131.2928718600045
0.3510702140428085,-131.36487631764248
0.35127025405081014,-131.43662547641472
0.35147029405881175,-131.5081146098588
0.35167033406681336,-131.5793399165837
0.351870374074815,-131.6502985090751
0.35207041408281653,-131.72098839966898
0.35227045409081814,-131.7914084837709
0.35247049409881975,-131.8615585204087
0.35267053410682137,-131.93143911021346
0.352870574114823,-132.00105167093375
0.35307061412282453,-132.07039841059427
0.35327065413082614,-132.13948229841984
0.35347069413882776,-132.20830703365013
0.35367073414682937,-132.27687701237915
0.3538707741548309,-132.3451972925587
0.35407081416283254,-132.41327355731022
0.35427085417083415,-132.48111207669456
0.35447089417883576,-132.54871966809404
0.35467093418683737,-132.616103655364
0.35487097419483893,-132.68327182691465
0.35507101420284054,-132.7502323928871
0.35527105421084215,-132.8169939415885
0.35547109421884376,-132.88356539535332
0.3556711342268454,-132.9499559659987
0.35587117423484693,-133.01617511004176
0.35607121424284854,-133.08223248384695
0.35627125425085016,-133.1481378988702
0.35647129425885177,-133.21390127716634
0.3566713342668534,-133.27953260732335
0.35687137427485494,-133.34504190098565
0.35707141428285655,-133.41043915012514
0.35727145429085816,-133.4757342852159
0.35747149429885977,-133.5409371344646
0.3576715343068614,-133.6060573842442
0.35787157431486294,-133.6711045408743
0.35807161432286455,-133.73608789388544
0.35827165433086616,-133.8010164809003
0.3584716943388678,-133.8658990542573
0.3586717343468694,-133.93074404949647
0.35887177435487094,-133.99555955582034
0.35907181436287255,-134.06035328863464
0.35927185437087417,-134.1251325642664
0.3594718943788758,-134.18990427694862
0.35967193438687733,-134.25467487815186
0.35987197439487895,-134.31945035833436
0.36007201440288056,-134.3842362311736
0.36027205441088217,-134.44903752033053
0.3604720944188838,-134.51385874879142
0.36067213442688534,-134.57870393081836
0.36087217443488695,-134.64357656653266
0.36107221444288856,-134.70847963914215
0.3612722544508902,-134.77341561481566
0.3614722944588918,-134.83838644519517
0.36167233446689334,-134.90339357252734
0.36187237447489495,-134.9684379373852
0.36207241448289657,-135.03351998894038
0.3622724544908982,-135.0986396977367
0.3624724944988998,-135.16379657090548
0.36267253450690135,-135.2289896697542
0.36287257451490296,-135.29421762965043
0.36307261452290457,-135.35947868211312
0.3632726545309062,-135.42477067901726
0.3634726945389078,-135.49009111880696
0.36367273454690935,-135.55543717460603
0.36387277455491096,-135.6208057241077
0.3640728145629126,-135.68619338111742
0.3642728545709142,-135.75159652861797
0.3644728945789158,-135.81701135321845
0.36467293458691735,-135.88243388084499
0.36487297459491896,-135.94786001352557
0.3650730146029206,-136.01328556711698
0.3652730546109222,-136.0787063098187
0.36547309461892374,-136.14411800131478
0.36567313462692536,-136.2095164323828
0.36587317463492697,-136.274897464806
0.3660732146429286,-136.3402570714241
0.3662732546509302,-136.40559137615674
0.36647329465893175,-136.47089669383274
0.36667333466693336,-136.5361695696596
0.36687337467493497,-136.60140681816685
0.3670734146829366,-136.66660556145962
0.3672734546909382,-136.7317632666194
0.36747349469893975,-136.7968777820921
0.36767353470694136,-136.86194737290657
0.367873574714943,-136.92697075456954
0.3680736147229446,-136.99194712548882
0.3682736547309462,-137.05687619777896
0.36847369473894775,-137.1217582263118
0.36867373474694937,-137.18659403587787
0.368873774754951,-137.25138504633227
0.3690738147629526,-137.31613329560616
0.3692738547709542,-137.38084146047146
0.36947389477895576,-137.4455128749549
0.36967393478695737,-137.51015154630687
0.369873974794959,-137.5747621684378
0.3700740148029606,-137.6393501327458
0.3702740548109622,-137.7039215362681
0.37047409481896376,-137.76848318709847
0.3706741348269654,-137.83304260702343
0.370874174834967,-137.89760803134092
0.3710742148429686,-137.96218840583384
0.37127425485097015,-138.02679338088313
0.37147429485897177,-138.09143330271482
0.3716743348669734,-138.1561192017857
0.371874374874975,-138.22086277832295
0.3720744148829766,-138.28567638504404
0.37227445489097816,-138.35057300709167
0.37247449489897977,-138.41556623922992
0.3726745349069814,-138.480670260357
0.372874574914983,-138.54589980539876
0.3730746149229846,-138.611270134657
0.37327465493098616,-138.67679700069533
0.3734746949389878,-138.7424966128531
0.3736747349469894,-138.8083855994866
0.373874774954991,-138.87448096804457
0.3740748149629926,-138.94080006309224
0.37427485497099416,-139.00736052240478
0.3744748949789958,-139.0741802312584
0.3746749349869974,-139.14127727505337
0.374874974994999,-139.20866989040903
0.3750750150030006,-139.27637641487598
0.37527505501100217,-139.3444152354172
0.3754750950190038,-139.4128047358126
0.3756751350270054,-139.48156324314786
0.375875175035007,-139.5507089735505
0.37607521504300856,-139.6202599773413
0.37627525505101017,-139.69023408377066
0.3764752950590118,-139.7606488455138
0.3766753350670134,-139.83152148309895
0.376875375075015,-139.9028688294457
0.37707541508301656,-139.97470727469178
0.3772754550910182,-140.04705271148526
0.3774754950990198,-140.11992048092227
0.3776755351070214,-140.19332531930655
0.377875575115023,-140.26728130590826
0.37807561512302457,-140.3418018118967
0.3782756551310262,-140.4168994506192
0.3784756951390278,-140.4925860293962
0.3786757351470294,-140.56887250299732
0.378875775155031,-140.6457689289612
0.37907581516303257,-140.72328442491477
0.3792758551710342,-140.80142712804405
0.3794758951790358,-140.88020415686077
0.3796759351870374,-140.95962157540447
0.379875975195039,-141.0396843600103
0.3800760152030406,-141.12039636876733
0.3802760552110422,-141.20176031378207
0.3804760952190438,-141.2837777363552
0.3806761352270454,-141.36644898516838
0.380876175235047,-141.44977319757083
0.3810762152430486,-141.53374828404412
0.3812762552510502,-141.6183709159144
0.3814762952590518,-141.7036365163706
0.3816763352670534,-141.78953925483782
0.38187637527505497,-141.87607204474307
0.3820764152830566,-141.9632265447008
0.3822764552910582,-142.05099316313564
0.3824764952990598,-142.13936106634713
0.3826765353070614,-142.22831819001217
0.382876575315063,-142.31785125411005
0.3830766153230646,-142.40794578124337
0.3832766553310662,-142.498586118319
0.3834766953390678,-142.58975546154153
0.3836767353470694,-142.68143588466359
0.383876775355071,-142.77360837042463
0.3840768153630726,-142.86625284510333
0.3842768553710742,-142.95934821609666
0.3844768953790758,-143.0528724124312
0.3846769353870774,-143.14680242810314
0.384876975395079,-143.2411143681343
0.3850770154030806,-143.3357834972246
0.3852770554110822,-143.430784290873
0.3854770954190838,-143.52609048883136
0.3856771354270854,-143.62167515075006
0.385877175435087,-143.7175107138667
0.3860772154430886,-143.81356905258352
0.3862772554510902,-143.90982153977467
0.3864772954590918,-144.00623910965834
0.38667733546709343,-144.10279232206503
0.386877375475095,-144.19945142792974
0.3870774154830966,-144.2961864358317
0.3872774554910982,-144.39296717940306
0.3874774954990998,-144.48976338542616
0.3876775355071014,-144.5865447424361
0.387877575515103,-144.68328096964572
0.3880776155231046,-144.77994188600852
0.3882776555311062,-144.87649747923544
0.3884776955391078,-144.97291797458234
0.3886777355471094,-145.06917390322516
0.388877775555111,-145.16523617004214
0.3890778155631126,-145.26107612062464
0.3892778555711142,-145.35666560734006
0.38947789557911583,-145.45197705427387
0.3896779355871174,-145.54698352088135
0.389877975595119,-145.64165876418343
0.3900780156031206,-145.7359772993455
0.3902780556111222,-145.82991445848324
0.39047809561912383,-145.9234464475439
0.3906781356271254,-146.01655040111825
0.390878175635127,-146.1092044350435
0.3910782156431286,-146.20138769666434
0.3912782556511302,-146.29308041262576
0.39147829565913184,-146.38426393407804
0.3916783356671334,-146.47492077918307
0.391878375675135,-146.56503467281624
0.3920784156831366,-146.65459058336901
0.39227845569113823,-146.74357475656294
0.39247849569913984,-146.83197474619612
0.3926785357071414,-146.91977944175102
0.392878575715143,-147.00697909280112
0.3930786157231446,-147.09356533016393
0.39327865573114623,-147.17953118375615
0.3934786957391478,-147.2648710971169
0.3936787357471494,-147.3495809385734
0.393878775755151,-147.4336580090348
0.3940788157631526,-147.51710104640705
0.39427885577115424,-147.59991022663348
0.3944788957791558,-147.68208716137406
0.3946789357871574,-147.76363489234612
0.394878975795159,-147.8445578823587
0.3950790158031606,-147.9248620030821
0.39527905581116224,-148.00455451960266
0.3954790958191638,-148.0836440718225
0.3956791358271654,-148.16214065277168
0.395879175835167,-148.2400555839089
0.39607921584316863,-148.31740148749492
0.39627925585117024,-148.3941922561298
0.3964792958591718,-148.4704430195532
0.3966793358671734,-148.54617010881282
0.396879375875175,-148.6213910179132
0.39707941588317663,-148.69612436306215
0.39727945589117825,-148.77038983963828
0.3974794958991798,-148.84420817700786
0.3976795359071814,-148.91760109132312
0.397879575915183,-148.9905912364393
0.39807961592318464,-149.06320215308986
0.3982796559311862,-149.13545821646403
0.3984796959391878,-149.20738458233126
0.3986797359471894,-149.27900713186222
0.39887977595519103,-149.35035241529408
0.39907981596319264,-149.42144759459322
0.3992798559711942,-149.49232038526492
0.3994798959791958,-149.56299899746438
0.3996799359871974,-149.63351207655953
0.39987997599519903,-149.70388864329894
0.40008001600320064,-149.774158033735
0.4002800560112022,-149.84434983905302
0.4004800960192038,-149.91449384545433
0.4006801360272054,-149.98461997424067
0.40088017603520704,-150.05475822224366
0.40108021604320865,-150.12493860274188
0.4012802560512102,-150.19519108700442
0.4014802960592118,-150.26554554659668
0.40168033606721343,-150.33603169658048
0.40188037607521504,-150.4066790397376
0.40208041608321665,-150.47751681193952
0.4022804560912182,-150.54857392878412
0.4024804960992198,-150.61987893361305
0.40268053610722143,-150.6914599470196
0.40288057611522304,-150.7633446179509
0.40308061612322466,-150.83556007650202
0.4032806561312262,-150.90813288849446
0.4034806961392278,-150.9810890119246
0.40368073614722944,-151.0544537553604
0.40388077615523105,-151.12825173835955
0.4040808161632326,-151.20250685397346
0.4042808561712342,-151.2772422333956
0.4044808961792358,-151.35248021280478
0.40468093618723744,-151.42824230244668
0.40488097619523905,-151.50454915798997
0.4050810162032406,-151.581420554185
0.4052810562112422,-151.6588753608465
0.40548109621924383,-151.73693152117366
0.40568113622724544,-151.8156060324142
0.40588117623524705,-151.89491492887146
0.4060812162432486,-151.97487326724624
0.4062812562512502,-152.05549511429936
0.40648129625925183,-152.13679353681258
0.40668133626725345,-152.2187805938209
0.40688137627525506,-152.30146733108168
0.4070814162832566,-152.38486377774112
0.4072814562912582,-152.46897894515214
0.40748149629925984,-152.55382082779374
0.40768153630726145,-152.63939640623582
0.40788157631526306,-152.72571165208925
0.4080816163232646,-152.81277153487716
0.40828165633126623,-152.90058003075902
0.40848169633926784,-152.98914013303533
0.40868173634726945,-153.07845386435878
0.40888177635527106,-153.16852229057238
0.4090818163632726,-153.25934553609616
0.40928185637127423,-153.35092280077762
0.40948189637927584,-153.4432523781225
0.40968193638727746,-153.53633167481942
0.409881976395279,-153.63015723147012
0.4100820164032806,-153.7247247444373
0.41028205641128224,-153.8200290887205
0.41048209641928385,-153.91606434176936
0.41068213642728546,-154.012823808145
0.410882176435287,-154.1103000449386
0.41108221644328863,-154.20848488785776
0.41128225645129024,-154.30736947789072
0.41148229645929185,-154.40694428846012
0.41168233646729346,-154.50719915297879
0.411882376475295,-154.6081232927208
0.41208241648329663,-154.70970534492278
0.41228245649129824,-154.8119333910333
0.41248249649929986,-154.9147949850273
0.41268253650730147,-155.01827718170858
0.412882576515303,-155.12236656492203
0.41308261652330464,-155.22704927560252
0.41328265653130625,-155.3323110395894
0.41348269653930786,-155.43813719513753
0.41368273654730947,-155.54451272006187
0.413882776555311,-155.65142225845256
0.41408281656331264,-155.7588501469039
0.41428285657131425,-155.86678044020366
0.41448289657931586,-155.9751969364318
0.4146829365873175,-156.08408320142468
0.41488297659531903,-156.19342259256183
0.41508301660332064,-156.30319828183949
0.41528305661132225,-156.4133932781978
0.41548309661932387,-156.5239904490739
0.4156831366273254,-156.6349725411582
0.41588317663532703,-156.7463222003337
0.41608321664332865,-156.85802199078591
0.41628325665133026,-156.97005441327263
0.41648329665933187,-157.08240192254954
0.4166833366673334,-157.1950469439504
0.41688337667533504,-157.3079718891265
0.41708341668333665,-157.42115917095336
0.41728345669133826,-157.53459121761693
0.4174834966993399,-157.64825048589645
0.41768353670734143,-157.7621194736634
0.41788357671534304,-157.87618073162164
0.41808361672334465,-157.99041687431543
0.41828365673134627,-158.10481059043678
0.4184836967393479,-158.21934465246557
0.41868373674734943,-158.33400192567962
0.41888377675535104,-158.44876537657356
0.41908381676335266,-158.56361808072862
0.41928385677135427,-158.67854323017636
0.4194838967793559,-158.79352414030276
0.41968393678735744,-158.90854425633864
0.41988397679535905,-159.0235871594855
0.42008401680336066,-159.13863657272532
0.42028405681136227,-159.2536763663649
0.42048409681936383,-159.36869056336425
0.42068413682736544,-159.4836633444999
0.42088417683536705,-159.59857905341352
0.42108421684336866,-159.71342220159494
0.4212842568513703,-159.8281774733496
0.42148429685937183,-159.94282973079788
0.42168433686737344,-160.05736401895342
0.42188437687537506,-160.17176557092603
0.42208441688337667,-160.28601981329288
0.4222844568913783,-160.40011237167977
0.42248449689937984,-160.51402907659207
0.42268453690738145,-160.62775596953313
0.42288457691538306,-160.7412793094442
0.42308461692338467,-160.85458557949897
0.4232846569313863,-160.96766149428095
0.42348469693938784,-161.08049400737085
0.42368473694738945,-161.1930703193664
0.42388477695539106,-161.30537788635505
0.4240848169633927,-161.41740442885538
0.4242848569713943,-161.5291379412411
0.42448489697939584,-161.6405667016566
0.42468493698739745,-161.75167928243056
0.42488497699539907,-161.86246456099005
0.4250850170034007,-161.97291173127368
0.4252850570114023,-162.08301031563994
0.42548509701940385,-162.19275017726156
0.42568513702740546,-162.30212153299505
0.42588517703540707,-162.41111496670945
0.4260852170434087,-162.51972144305572
0.42628525705141024,-162.62793232165495
0.42648529705941185,-162.7357393716794
0.42668533706741346,-162.84313478679786
0.4268853770754151,-162.9501112004535
0.4270854170834167,-163.05666170143874
0.42728545709141824,-163.16277984972956
0.42748549709941985,-163.2684596925382
0.42768553710742147,-163.37369578054015
0.4278855771154231,-163.4784831842298
0.4280856171234247,-163.5828175103551
0.42828565713142625,-163.68669491838045
0.42848569713942786,-163.79011213692408
0.42868573714742947,-163.89306648011387
0.4288857771554311,-163.9955558638047
0.4290858171634327,-164.09757882159704
0.42928585717143425,-164.19913452059617
0.42948589717943586,-164.30022277684913
0.42968593718743747,-164.40084407039572
0.4298859771954391,-164.50099955986843
0.4300860172034407,-164.60069109657553
0.43028605721144225,-164.69992123800066
0.43048609721944386,-164.7986932606521
0.4306861372274455,-164.89701117219457
0.4308861772354471,-164.99487972279618
0.4310862172434487,-165.09230441562403
0.43128625725145026,-165.1892915164217
0.43148629725945187,-165.28584806210378
0.4316863372674535,-165.3819818683026
0.4318863772754551,-165.4777015358041
0.43208641728345665,-165.5730164558119
0.43228645729145826,-165.66793681397994
0.43248649729945987,-165.76247359315616
0.4326865373074615,-165.85663857478352
0.4328865773154631,-165.95044433890487
0.43308661732346465,-166.04390426272468
0.43328665733146626,-166.13703251768
0.4334866973394679,-166.22984406498045
0.4336867373474695,-166.32235464957776
0.4338867773554711,-166.41458079253104
0.43408681736347265,-166.5065397817374
0.43428685737147427,-166.5982496610026
0.4344868973794759,-166.6897292174303
0.4346869373874775,-166.7809979671131
0.4348869773954791,-166.87207613911445
0.43508701740348066,-166.9629846577336
0.43528705741148227,-167.053745123053
0.4354870974194839,-167.1443797897699
0.4356871374274855,-167.23491154432202
0.4358871774354871,-167.3253638803192
0.43608721744348866,-167.41576087230058
0.4362872574514903,-167.50612714784035
0.4364872974594919,-167.5964878580303
0.4366873374674935,-167.6868686463733
0.4368873774754951,-167.7772956161257
0.43708741748349667,-167.86779529613128
0.4372874574914983,-167.9583946051953
0.4374874974994999,-168.04912081505054
0.4376875375075015,-168.140001511972
0.43788757751550306,-168.23106455710143
0.43808761752350467,-168.32233804554656
0.4382876575315063,-168.41385026432462
0.4384876975395079,-168.50562964922258
0.4386877375475095,-168.59770474065093
0.43888777755551106,-168.69010413857106
0.4390878175635127,-168.78285645657968
0.4392878575715143,-168.87599027523672
0.4394878975795159,-168.96953409472604
0.4396879375875175,-169.06351628694168
0.43988797759551906,-169.15796504709374
0.4400880176035207,-169.25290834493163
0.4402880576115223,-169.34837387568368
0.4404880976195239,-169.44438901081477
0.4406881376275255,-169.5409807487044
0.44088817763552707,-169.63817566535073
0.4410882176435287,-169.735999865205
0.4412882576515303,-169.83447893224482
0.4414882976595319,-169.93363788139285
0.4416883376675335,-170.03350111038978
0.44188837767553507,-170.13409235222957
0.4420884176835367,-170.23543462826632
0.4422884576915383,-170.3375502021003
0.4424884976995399,-170.44046053435147
0.44268853770754146,-170.54418623842713
0.4428885777155431,-170.64874703738968
0.4430886177235447,-170.7541617220291
0.4432886577315463,-170.8604481102424
0.4434886977395479,-170.96762300782132
0.44368873774754947,-171.0757021707462
0.4438887777555511,-171.18470026908224
0.4440888177635527,-171.2946308525704
0.4442888577715543,-171.40550631800355
0.4444888977795559,-171.51733787847283
0.44468893778755747,-171.63013553456815
0.4448889777955591,-171.74390804760984
0.4450890178035607,-171.8586629149863
0.4452890578115623,-171.9744063476675
0.4454890978195639,-172.09114324995875
0.4456891378275655,-172.2088772015548
0.4458891778355671,-172.32761044194942
0.4460892178435687,-172.4473438572497
0.4462892578515703,-172.5680769694394
0.4464892978595719,-172.6898079281294
0.4466893378675735,-172.81253350482868
0.4468893778755751,-172.93624908976258
0.4470894178835767,-173.0609486912591
0.4472894578915783,-173.1866249377191
0.4474894978995799,-173.31326908217918
0.4476895379075815,-173.44087100947064
0.4478895779155831,-173.56941924597226
0.4480896179235847,-173.69890097194738
0.4482896579315863,-173.82930203645157
0.4484896979395879,-173.9606069747899
0.4486897379475895,-174.09279902849792
0.4488897779555911,-174.2258601678145
0.4490898179635927,-174.35977111660807
0.4492898579715943,-174.49451137971502
0.4494898979795959,-174.63005927263956
0.4496899379875975,-174.76639195356316
0.4498899779955991,-174.90348545760403
0.4500900180036007,-175.04131473326237
0.4502900580116023,-175.17985368098394
0.4504900980196039,-175.3190751937675
0.4506901380276055,-175.45895119973963
0.4508901780356071,-175.59945270661373
0.4510902180436087,-175.7405498479485
0.4512902580516103,-175.8822119311146
0.4514902980596119,-176.02440748687727
0.4516903380676135,-176.16710432049695
0.4518903780756151,-176.31026956424787
0.4520904180836167,-176.45386973125164
0.45229045809161833,-176.5978707705191
0.4524904980996199,-176.7422381230927
0.4526905381076215,-176.88693677917766
0.4528905781156231,-177.03193133614937
0.4530906181236247,-177.17718605732236
0.45329065813162633,-177.32266493136393
0.4534906981396279,-177.46833173223538
0.4536907381476295,-177.61415007954187
0.4538907781556311,-177.76008349917157
0.4540908181636327,-177.90609548410416
0.4542908581716343,-178.0521495552682
0.4544908981796359,-178.19820932232795
0.4546909381876375,-178.34423854427897
0.4548909781956391,-178.49020118973397
0.45509101820364073,-178.63606149677983
0.4552910582116423,-178.78178403228964
0.4554910982196439,-178.9273337505721
0.4556911382276455,-179.07267605124665
0.4558911782356471,-179.21777683622898
0.45609121824364873,-179.36260256571944
0.4562912582516503,-179.50712031308558
0.4564912982596519,-179.65129781853338
0.4566913382676535,-179.79510354146612
0.4568913782756551,-179.9385067114312
0.45709141828365674,-180.08147737755962
0.4572914582916583,-180.2239864564066
0.4574914982996599,-180.36600577810412
0.4576915383076615,-180.50750813074274
0.45789157831566313,-180.6484673029013
0.45809161832366474,-180.7888581242503
0.4582916583316663,-180.9286565041565
0.4584916983396679,-181.0678394682239
0.4586917383476695,-181.20638519270858
0.45889177835567113,-181.3442730367513
0.45909181836367274,-181.48148357237625
0.4592918583716743,-181.61799861220996
0.4594918983796759,-181.75380123487884
0.4596919383876775,-181.88887580805059
0.45989197839567914,-182.02320800908782
0.4600920184036807,-182.15678484329086
0.4602920584116823,-182.2895946597086
0.4604920984196839,-182.42162716450457
0.4606921384276855,-182.55287343186916
0.46089217843568714,-182.68332591247568
0.4610922184436887,-182.8129784394817
0.4612922584516903,-182.94182623208403
0.4614922984596919,-183.06986589663987
0.46169233846769353,-183.19709542537262
0.46189237847569514,-183.3235141926852
0.4620924184836967,-183.4491229491092
0.4622924584916983,-183.5739238129229
0.4624924984996999,-183.69792025947558
0.46269253850770153,-183.82111710826018
0.46289257851570315,-183.9435205077816
0.4630926185237047,-184.06513791827044
0.4632926585317063,-184.18597809229715
0.4634926985397079,-184.30605105334556
0.46369273854770954,-184.42536807240705
0.46389277855571115,-184.54394164266148
0.4640928185637127,-184.66178545231318
0.4642928585717143,-184.7789143556539
0.46449289857971593,-184.8953443424262
0.46469293858771754,-185.0110925055652
0.46489297859571915,-185.12617700739693
0.4650930186037207,-185.24061704437472
0.4652930586117223,-185.35443281043632
0.46549309861972393,-185.46764545906672
0.46569313862772554,-185.58027706415214
0.4658931786357271,-185.6923505797125
0.4660932186437287,-185.80388979860018
0.4662932586517303,-185.9149193102546
0.46649329865973194,-186.02546445760035
0.46669333866773355,-186.13555129318064
0.4668933786757351,-186.24520653461377
0.4670934186837367,-186.35445751946386
0.46729345869173833,-186.4633321596148
0.46749349869973994,-186.57185889523637
0.46769353870774155,-186.68006664843136
0.4678935787157431,-186.78798477665123
0.4680936187237447,-186.89564302596722
0.46829365873174633,-187.00307148428308
0.46849369873974794,-187.11030053457296
0.46869373874774956,-187.21736080822882
0.4688937787557511,-187.32428313859765
0.4690938187637527,-187.43109851478997
0.46929385877175434,-187.53783803583593
0.46949389877975595,-187.64453286526663
0.46969393878775756,-187.75121418619347
0.4698939787957591,-187.8579131569585
0.4700940188037607,-187.9646608674238
0.47029405881176234,-188.07148829596832
0.47049409881976395,-188.1784262672546
0.4706941388277655,-188.2855054108291
0.4708941788357671,-188.39275612061323
0.47109421884376873,-188.5002085153411
0.47129425885177034,-188.60789239999804
0.47149429885977195,-188.71583722830766
0.4716943388677735,-188.82407206631513
0.4718943788757751,-188.93262555710936
0.47209441888377673,-189.0415258867242
0.47229445889177835,-189.1508007512541
0.47249449889977996,-189.26047732521886
0.4726945389077815,-189.3705822312046
0.4728945789157831,-189.4811415108089
0.47309461892378474,-189.59218059691165
0.47329465893178635,-189.70372428728993
0.47349469893978796,-189.81579671959346
0.4736947389477895,-189.92842134769145
0.47389477895579113,-190.04162091939975
0.47409481896379274,-190.1554174555932
0.47429485897179435,-190.2698322307053
0.47449489897979596,-190.3848857546126
0.4746949389877975,-190.50059775590037
0.47489497899579913,-190.61698716650082
0.47509501900380074,-190.73407210769366
0.47529505901180236,-190.85186987745567
0.47549509901980397,-190.97039693914175
0.4756951390278055,-191.0896689114808
0.47589517903580714,-191.20970055986336
0.47609521904380875,-191.33050578889836
0.47629525905181036,-191.45209763621352
0.4764952990598119,-191.57448826747168
0.47669533906781353,-191.69768897257399
0.47689537907581514,-191.82171016301862
0.47709541908381675,-191.94656137038382
0.47729545909181836,-192.07225124590042
0.4774954990998199,-192.1987875610801
0.47769553910782153,-192.32617720936372
0.47789557911582314,-192.45442620875244
0.47809561912382476,-192.58353970538622
0.47829565913182637,-192.7135219780308
0.4784956991398279,-192.8443764434365
0.47869573914782954,-192.97610566252948
0.47889577915583115,-193.10871134739952
0.47909581916383276,-193.242194369044
0.47929585917183437,-193.37655476583268
0.4794958991798359,-193.5117917526537
0.47969593918783754,-193.6479037307059
0.47989597919583915,-193.78488829789882
0.48009601920384076,-193.9227422598267
0.4802960592118424,-194.06146164127952
0.48049609921984393,-194.20104169825788
0.48069613922784554,-194.34147693045747
0.48089617923584715,-194.48276109419083
0.48109621924384877,-194.62488721571492
0.4812962592518504,-194.76784760493354
0.48149629925985193,-194.9116338694451
0.48169633926785355,-195.0562369289078
0.48189637927585516,-195.2016470296945
0.48209641928385677,-195.34785375981153
0.4822964592918583,-195.49484606405616
0.48249649929985994,-195.6426122593907
0.48269653930786155,-195.7911400505086
0.48289657931586316,-195.94041654557407
0.4830966193238648,-196.09042827211383
0.48329665933186633,-196.2411611930439
0.48349669933986794,-196.39260072281428
0.48369673934786955,-196.5447317436548
0.48389677935587116,-196.69753862191033
0.4840968193638728,-196.85100522445
0.48429685937187433,-197.0051149351409
0.48449689937987594,-197.15985067137478
0.48469693938787756,-197.3151949006397
0.48489697939587917,-197.4711296571291
0.4850970194038808,-197.62763655838128
0.48529705941188234,-197.78469682194554
0.48549709941988395,-197.94229128207022
0.48569713942788556,-198.10040040641042
0.48589717943588717,-198.25900431275414
0.4860972194438888,-198.41808278576622
0.48629725945189034,-198.5776152937511
0.48649729945989195,-198.73758100543552
0.48669733946789356,-198.89795880677465
0.4868973794758952,-199.0587273177842
0.4870974194838968,-199.2198649094032
0.48729745949189834,-199.38134972039268
0.48749749949989996,-199.54315967427468
0.48769753950790157,-199.70527249631948
0.4878975795159032,-199.8676657305857
0.48809761952390474,-200.0303167570216
0.48829765953190635,-200.19320280863369
0.48849769953990796,-200.35630098873096
0.48869773954790957,-200.51958828825153
0.4888977795559112,-200.6830416031787
0.48909781956391274,-200.84663775205507
0.48929785957191435,-201.0103534936
0.48949789957991596,-201.17416554443855
0.4896979395879176,-201.33805059694703
0.4898979795959192,-201.50198533722192
0.49009801960392074,-201.6659464631767
0.49029805961192235,-201.82991070277095
0.49049809961992397,-201.99385483237583
0.4906981396279256,-202.15775569527824
0.4908981796359272,-202.32159022032562
0.49109821964392875,-202.48533544071267
0.49129825965193036,-202.64896851290848
0.49149829965993197,-202.8124667357239
0.4916983396679336,-202.9758075695153
0.4918983796759352,-203.13896865552147
0.49209841968393675,-203.30192783532812
0.49229845969193836,-203.46466317045247
0.49249849969994,-203.62715296204146
0.4926985397079416,-203.78937577067234
0.49289857971594314,-203.95131043624534
0.49309861972394475,-204.11293609795598
0.49329865973194637,-204.27423221433307
0.493498699739948,-204.43517858332655
0.4936987397479496,-204.5957553624285
0.49389877975595115,-204.7559430888092
0.49409881976395276,-204.915722699448
0.49429885977195437,-205.07507555123775
0.494498899779956,-205.23398344104086
0.4946989397879576,-205.3924286256726
0.49489897979595915,-205.55039384178576
0.49509901980396076,-205.70786232563225
0.49529905981196237,-205.86481783267172
0.495499099819964,-206.02124465700012
0.4956991398279656,-206.17712765056785
0.49589917983596715,-206.3324522421572
0.49609921984396876,-206.4872044560867
0.4962992598519704,-206.6413709306115
0.496499299859972,-206.7949389359849
0.4966993398679736,-206.94789639214943
0.49689937987597516,-207.10023188602105
0.49709941988397677,-207.2519346883339
0.4972994598919784,-207.40299477000954
0.49749949989998,-207.5534028180154
0.4976995399079816,-207.70315025067808
0.49789957991598316,-207.85222923241525
0.49809961992398477,-208.00063268785127
0.4982996599319864,-208.1483543152818
0.498499699939988,-208.29538859945194
0.49869973994798955,-208.44173082361422
0.49889977995599116,-208.5873770808321
0.4990998199639928,-208.73232428449612
0.4992998599719944,-208.87657017801962
0.499499899979996,-209.0201133436826
0.49969993998799755,-209.162953210593
0.49989997999599917,-209.30509006173486
0.5001000200040008,-209.44652504007541
0.5003000600120023,-209.58726015370266
0.500500100020004,-209.72729827996773
0.5007001400280056,-209.86664316860643
0.5009001800360072,-210.00529944381722
0.5011002200440088,-210.14327260527259
0.5013002600520103,-210.28056902804366
0.501500300060012,-210.41719596142025
0.5017003400680136,-210.55316152660748
0.5019003800760152,-210.68847471328542
0.5021004200840168,-210.82314537501713
0.5023004600920183,-210.95718422349444
0.50250050010002,-211.0906028216117
0.5027005401080216,-211.22341357535998
0.5029005801160232,-211.35562972453693
0.5031006201240248,-211.48726533226812
0.5033006601320263,-211.61833527334005
0.503500700140028,-211.74885522134528
0.5037007401480296,-211.87884163464332
0.5039007801560312,-212.00831174114316
0.5041008201640328,-212.13728352191555
0.5043008601720343,-212.26577569364534
0.504500900180036,-212.39380768993638
0.5047009401880376,-212.5213996414849
0.5049009801960392,-212.6485723551377
0.5051010202040408,-212.77534729185615
0.5053010602120424,-212.90174654360737
0.505501100220044,-213.02779280920717
0.5057011402280456,-213.1535093691425
0.5059011802360472,-213.27892005940137
0.5061012202440488,-213.40404924434202
0.5063012602520504,-213.52892178863596
0.506501300260052,-213.65356302831935
0.5067013402680536,-213.77799874099145
0.5069013802760551,-213.90225511520015
0.5071014202840568,-214.02635871905673
0.5073014602920584,-214.15033646812336
0.50750150030006,-214.27421559262004
0.5077015403080616,-214.3980236039981
0.5079015803160631,-214.52178826092947
0.5081016203240648,-214.64553753476352
0.5083016603320664,-214.7692995745029
0.508501700340068,-214.89310267135266
0.5087017403480696,-215.01697522289814
0.5089017803560711,-215.1409456969668
0.5091018203640728,-215.26504259523236
0.5093018603720744,-215.38929441661827
0.509501900380076,-215.51372962056067
0.5097019403880776,-215.63837659018864
0.5099019803960791,-215.76326359548335
0.5101020204040808,-215.88841875647526
0.5103020604120824,-216.01387000654006
0.510502100420084,-216.13964505585437
0.5107021404280856,-216.26577135507054
0.5109021804360871,-216.39227605927204
0.5111022204440888,-216.51918599226792
0.5113022604520904,-216.64652761128627
0.511502300460092,-216.77432697212518
0.5117023404680936,-216.9026096948184
0.5119023804760952,-217.03140092987343
0.5121024204840968,-217.16072532513675
0.5123024604920984,-217.29060699334119
0.5125025005001,-217.42106948038906
0.5127025405081016,-217.55213573442165
0.5129025805161032,-217.6838280757265
0.5131026205241048,-217.8161681675302
0.5133026605321064,-217.94917698772423
0.513502700540108,-218.0828748015681
0.5137027405481096,-218.21728113541312
0.5139027805561112,-218.35241475148857
0.5141028205641128,-218.48829362378785
0.5143028605721144,-218.62493491509255
0.514502900580116,-218.762354955169
0.5147029405881176,-218.90056922016907
0.5149029805961192,-219.03959231326593
0.5151030206041208,-219.17943794655213
0.5153030606121224,-219.32011892422562
0.515503100620124,-219.46164712708676
0.5157031406281256,-219.60403349836614
0.5159031806361272,-219.74728803090264
0.5161032206441288,-219.89141975568572
0.5163032606521304,-220.03643673177666
0.5165033006601321,-220.18234603761815
0.5167033406681336,-220.32915376374163
0.5169033806761352,-220.47686500687675
0.5171034206841368,-220.6254838654676
0.5173034606921384,-220.77501343659566
0.5175035007001401,-220.92545581430804
0.5177035407081416,-221.07681208934744
0.5179035807161432,-221.22908235027663
0.5181036207241448,-221.3822656859893
0.5183036607321464,-221.5363601895962
0.518503700740148,-221.69136296367253
0.5187037407481496,-221.84727012685184
0.5189037807561512,-222.0040768217476
0.5191038207641528,-222.16177722418308
0.5193038607721544,-222.32036455370726
0.519503900780156,-222.47983108537179
0.5197039407881576,-222.64016816274372
0.5199039807961592,-222.80136621212495
0.5201040208041608,-222.96341475794856
0.5203040608121624,-223.12630243932006
0.520504100820164,-223.29001702766902
0.5207041408281656,-223.45454544547698
0.5209041808361672,-223.6198737860431
0.5211042208441689,-223.7859873342496
0.5213042608521704,-223.95287058828671
0.521504300860172,-224.12050728229585
0.5217043408681736,-224.28888040988755
0.5219043808761752,-224.45797224849122
0.5221044208841769,-224.62776438449075
0.5223044608921784,-224.79823773910016
0.52250450090018,-224.96937259493308
0.5227045409081816,-225.14114862321708
0.5229045809161832,-225.31354491160607
0.5231046209241849,-225.48653999254003
0.5233046609321864,-225.6601118721044
0.523504700940188,-225.83423805933876
0.5237047409481896,-226.00889559594452
0.5239047809561912,-226.1840610863425
0.5241048209641929,-226.3597107280297
0.5243048609721944,-226.5358203421861
0.524504900980196,-226.71236540448098
0.5247049409881976,-226.88932107603097
0.5249049809961992,-227.06666223445933
0.5251050210042009,-227.24436350501026
0.5253050610122024,-227.42239929166854
0.525505101020204,-227.60074380824003
0.5257051410282056,-227.77937110934528
0.5259051810362072,-227.9582551212832
0.5261052210442089,-228.13736967271902
0.5263052610522104,-228.31668852515585
0.526505301060212,-228.4961854031469
0.5267053410682137,-228.67583402420945
0.5269053810762152,-228.85560812840058
0.5271054210842169,-229.03548150751865
0.5273054610922184,-229.21542803389372
0.52750550110022,-229.395421688733
0.5277055411082217,-229.57543658998858
0.5279055811162232,-229.7554470197168
0.5281056211242249,-229.93542745089835
0.5283056611322264,-230.1153525736937
0.528505701140228,-230.29519732110538
0.5287057411482297,-230.4749368940243
0.5289057811562312,-230.65454678563725
0.5291058211642328,-230.83400280517384
0.5293058611722344,-231.0132811009748
0.529505901180236,-231.1923581828636
0.5297059411882377,-231.37121094380504
0.5299059811962392,-231.54981668083826
0.5301060212042408,-231.7281531152696
0.5303060612122424,-231.90619841211677
0.530506101220244,-232.08393119879287
0.5307061412282457,-232.2613305830242
0.5309061812362472,-232.43837616999497
0.5311062212442488,-232.61504807871424
0.5313062612522504,-232.791326957602
0.531506301260252,-232.96719399929256
0.5317063412682537,-233.1426309546542
0.5319063812762552,-233.31762014602668
0.5321064212842568,-233.49214447967765
0.5323064612922584,-233.66618745748195
0.53250650130026,-233.83973318782733
0.5327065413082617,-234.01276639575218
0.5329065813162632,-234.18527243232205
0.5331066213242648,-234.35723728325118
0.5333066613322665,-234.52864757677807
0.533506701340268,-234.69949059080383
0.5337067413482697,-234.8697542593025
0.5339067813562712,-235.03942717801482
0.5341068213642728,-235.20849860943488
0.5343068613722745,-235.3769584871036
0.534506901380276,-235.54479741921855
0.5347069413882777,-235.7120066915751
0.5349069813962792,-235.87857826985044
0.5351070214042808,-236.0445048012446
0.5353070614122825,-236.20977961549195
0.535507101420284,-236.37439672525744
0.5357071414282857,-236.53835082593153
0.5359071814362872,-236.70163729483812
0.5361072214442888,-236.86425218987077
0.5363072614522905,-237.02619224757024
0.536507301460292,-237.18745488065994
0.5367073414682937,-237.34803817505187
0.5369073814762952,-237.5079408863395
0.5371074214842968,-237.6671624357906
0.5373074614922985,-237.82570290585528
0.5375075015003,-237.9835630352031
0.5377075415083017,-238.1407442133034
0.5379075815163032,-238.2972484745628
0.5381076215243048,-238.4530784920335
0.5383076615323065,-238.60823757070577
0.538507701540308,-238.7627296403975
0.5387077415483097,-238.91655924825437
0.5389077815563112,-239.06973155087243
0.5391078215643128,-239.22225230605625
0.5393078615723145,-239.37412786422314
0.539507901580316,-239.52536515946693
0.5397079415883177,-239.67597170029134
0.5399079815963193,-239.82595556002377
0.5401080216043208,-239.97532536692097
0.5403080616123225,-240.12409029397628
0.540508101620324,-240.27226004843823
0.5407081416283256,-240.41984486105054
0.5409081816363273,-240.56685547502204
0.5411082216443288,-240.71330313473607
0.5413082616523305,-240.8591995742073
0.541508301660332,-241.00455700529452
0.5417083416683336,-241.1493881056772
0.5419083816763353,-241.29370600660295
0.5421084216843368,-241.4375242804144
0.5423084616923385,-241.5808569278603
0.54250850170034,-241.72371836520017
0.5427085417083416,-241.86612341110632
0.5429085817163433,-242.00808727337198
0.5431086217243448,-242.1496255354289
0.5433086617323465,-242.29075414268277
0.543508701740348,-242.43148938866958
0.5437087417483496,-242.5718479010405
0.5439087817563513,-242.71184662737903
0.5441088217643528,-242.85150282085587
0.5443088617723545,-242.99083402572734
0.544508901780356,-243.12985806268105
0.5447089417883576,-243.26859301403474
0.5449089817963593,-243.40705720879245
0.5451090218043608,-243.54526920756362
0.5453090618123625,-243.68324778734944
0.545509101820364,-243.8210119262011
0.5457091418283656,-243.95858078775646
0.5459091818363673,-244.0959737056584
0.5461092218443688,-244.2332101678617
0.5463092618523705,-244.37030980083304
0.546509301860372,-244.50729235365006
0.5467093418683736,-244.64417768200553
0.5469093818763753,-244.78098573212273
0.5471094218843768,-244.91773652458855
0.5473094618923785,-245.05445013811084
0.5475095019003801,-245.19114669320743
0.5477095419083816,-245.32784633583466
0.5479095819163833,-245.46456922096226
0.5481096219243848,-245.601335496104
0.5483096619323865,-245.7381652848127
0.5485097019403881,-245.8750786701474
0.5487097419483896,-246.01209567812518
0.5489097819563913,-246.14923626116476
0.5491098219643928,-246.2865202815346
0.5493098619723945,-246.42396749481566
0.5495099019803961,-246.5615975333913
0.5497099419883976,-246.69942988997542
0.5499099819963993,-246.83748390119274
0.5501100220044008,-246.97577873122333
0.5503100620124025,-247.11433335552587
0.5505101020204041,-247.25316654465385
0.5507101420284056,-247.3922968481785
0.5509101820364073,-247.53174257873434
0.5511102220444088,-247.67152179620325
0.5513102620524104,-247.8116522920513
0.5515103020604121,-247.95215157383728
0.5517103420684136,-248.0930368499068
0.5519103820764153,-248.2343250142908
0.5521104220844169,-248.37603263182567
0.5523104620924184,-248.51817592351097
0.5525105021004201,-248.66077075212408
0.5527105421084216,-248.8038326081085
0.5529105821164233,-248.9473765957545
0.5531106221244249,-249.09141741968884
0.5533106621324264,-249.235969371693
0.5535107021404281,-249.38104631786624
0.5537107421484296,-249.52666168615238
0.5539107821564313,-249.67282845424748
0.5541108221644329,-249.81955913790503
0.5543108621724344,-249.96686577965684
0.5545109021804361,-250.11475993796554
0.5547109421884376,-250.26325267682532
0.5549109821964393,-250.41235455582614
0.5551110222044409,-250.5620756206983
0.5553110622124424,-250.7124253943497
0.5555111022204441,-250.8634128684129
0.5557111422284456,-251.01504649531245
0.5559111822364473,-251.16733418086864
0.5561112222444489,-251.32028327744638
0.5563112622524504,-251.47390057766356
0.5565113022604521,-251.62819230866754
0.5567113422684536,-251.78316412699
0.5569113822764553,-251.9388211139892
0.5571114222844569,-252.09516777188745
0.5573114622924584,-252.25220802041022
0.5575115023004601,-252.40994519403412
0.5577115423084616,-252.56838203984722
0.5579115823164633,-252.72752071602707
0.5581116223244649,-252.88736279093914
0.5583116623324664,-253.04790924285686
0.5585117023404681,-253.20916046030592
0.5587117423484697,-253.37111624303085
0.5589117823564713,-253.53377580358506
0.5591118223644729,-253.69713776953984
0.5593118623724744,-253.86120018631146
0.5595119023804761,-254.02596052060122
0.5597119423884777,-254.1914156644427
0.5599119823964793,-254.35756193985205
0.5601120224044809,-254.52439510407217
0.5603120624124824,-254.6919103554043
0.5605121024204841,-254.86010233961744
0.5607121424284857,-255.02896515692547
0.5609121824364873,-255.19849236952177
0.5611122224444889,-255.36867700965965
0.5613122624524904,-255.53951158826575
0.5615123024604921,-255.7109881040731
0.5617123424684937,-255.8830980532604
0.5619123824764953,-256.0558324395819
0.5621124224844969,-256.229181784973
0.5623124624924984,-256.40313614061483
0.5625125025005001,-256.577685098441
0.5627125425085017,-256.7528178030691
0.5629125825165032,-256.92852296413906
0.5631126225245049,-257.1047888690395
0.5633126625325064,-257.2816033960022
0.5635127025405081,-257.45895402754707
0.5637127425485097,-257.63682786425505
0.5639127825565112,-257.81521163885066
0.5641128225645129,-257.99409173057217
0.5643128625725145,-258.17345417980897
0.5645129025805161,-258.3532847029846
0.5647129425885177,-258.53356870766385
0.5649129825965192,-258.7142913078629
0.5651130226045209,-258.8954373395394
0.5653130626125225,-259.076991376243
0.5655131026205241,-259.25893774490123
0.5657131426285257,-259.44126054172267
0.5659131826365272,-259.6239436481922
0.5661132226445289,-259.8069707471392
0.5663132626525305,-259.9903253388558
0.5665133026605321,-260.1739907572453
0.5667133426685337,-260.3579501859779
0.5669133826765352,-260.54218667463545
0.5671134226845369,-260.7266831548225
0.5673134626925385,-260.91142245622626
0.5675135027005401,-261.0963873226029
0.5677135427085417,-261.28156042767495
0.5679135827165432,-261.46692439091817
0.5681136227245449,-261.65246179322116
0.5683136627325465,-261.83815519240085
0.5685137027405481,-262.0239871385565
0.5687137427485497,-262.2099401892461
0.5689137827565512,-262.39599692447047
0.5691138227645529,-262.5821399614495
0.5693138627725545,-262.76835196917756
0.5695139027805561,-262.9546156827437
0.5697139427885577,-263.1409139174055
0.5699139827965592,-263.3272295824046
0.5701140228045609,-263.51354569451195
0.5703140628125625,-263.6998453912945
0.5705141028205641,-263.8861119440931
0.5707141428285657,-264.0723287707035
0.5709141828365673,-264.25847944775296
0.5711142228445689,-264.4445477227658
0.5713142628525705,-264.6305175259114
0.5715143028605721,-264.81637298143113
0.5717143428685737,-265.00209841873743
0.5719143828765753,-265.18767838318456
0.5721144228845769,-265.37309764650524
0.5723144628925785,-265.55834121691356
0.5725145029005801,-265.74339434887173
0.5727145429085817,-265.92824255252026
0.5729145829165833,-266.112871602772
0.5731146229245849,-266.29726754807035
0.5733146629325865,-266.48141671881393
0.5735147029405882,-266.66530573544804
0.5737147429485897,-266.8489215162277
0.5739147829565913,-267.03225128465294
0.5741148229645929,-267.21528257658224
0.5743148629725945,-267.39800324702605
0.574514902980596,-267.58040147662604
0.5747149429885977,-267.7624657778245
0.5749149829965993,-267.9441850007294
0.5751150230046009,-268.1255483386792
0.5753150630126025,-268.30654533351515
0.575515103020604,-268.4871658805651
0.5757151430286057,-268.66740023334586
0.5759151830366073,-268.8472390079901
0.5761152230446089,-269.026673187404
0.5763152630526105,-269.20569412516227
0.576515303060612,-269.3842935491461
0.5767153430686137,-269.5624635649317
0.5769153830766153,-269.740196658935
0.5771154230846169,-269.9174857013185
0.5773154630926185,-270.09432394866695
0.57751550310062,-270.27070504643757
0.5777155431086217,-270.4466230311909
0.5779155831166233,-270.62207233260733
0.5781156231246249,-270.7970477752956
0.5783156631326265,-270.9715445803972
0.5785157031406281,-271.1455583669927
0.5787157431486297,-271.31908515331355
0.5789157831566313,-271.49212135776486
0.579115823164633,-271.6646637997613
0.5793158631726345,-271.8367097003815
0.5795159031806361,-272.0082566828427
0.5797159431886377,-272.17930277279953
0.5799159831966393,-272.3498463984682
0.580116023204641,-272.5198863905796
0.5803160632126425,-272.6894219821614
0.5805161032206441,-272.85845280815187
0.5807161432286457,-273.0269789048446
0.5809161832366473,-273.1950007091663
0.581116223244649,-273.3625190577864
0.5813162632526505,-273.5295351860585
0.5815163032606521,-273.69605072679343
0.5817163432686537,-273.862067708862
0.5819163832766553,-274.02758855562615
0.582116423284657,-274.19261608319766
0.5823164632926585,-274.35715349852023
0.5825165033006601,-274.5212043972751
0.5827165433086617,-274.6847727616046
0.5829165833166633,-274.84786295765326
0.583116623324665,-275.010479732921
0.5833166633326665,-275.17262821342626
0.5835167033406681,-275.33431390067506
0.5837167433486697,-275.4955426684314
0.5839167833566713,-275.6563207592862
0.584116823364673,-275.81665478101894
0.5843168633726745,-275.97655170275016
0.5845169033806761,-276.13601885087803
0.5847169433886777,-276.29506390479594
0.5849169833966793,-276.4536948923874
0.5851170234046809,-276.61192018529266
0.5853170634126825,-276.7697484939439
0.5855171034206841,-276.9271888623643
0.5857171434286857,-277.0842506627284
0.5859171834366873,-277.2409435896779
0.5861172234446889,-277.39727765439216
0.5863172634526905,-277.55326317840763
0.5865173034606921,-277.7089107871855
0.5867173434686938,-277.8642314034234
0.5869173834766953,-278.0192362401104
0.5871174234846969,-278.17393679332224
0.5873174634926985,-278.3283448347564
0.5875175035007001,-278.48247240400593
0.5877175435087018,-278.63633180057104
0.5879175835167033,-278.78993557560955
0.5881176235247049,-278.9432965234267
0.5883176635327065,-279.0964276727043
0.5885177035407081,-279.24934227747303
0.5887177435487098,-279.4020538078292
0.5889177835567113,-279.55457594039837
0.5891178235647129,-279.7069225485517
0.5893178635727145,-279.8591076923768
0.5895179035807161,-280.0111456084107
0.5897179435887178,-280.1630506991376
0.5899179835967193,-280.31483752226166
0.5901180236047209,-280.4665207797576
0.5903180636127225,-280.618115306711
0.5905181036207241,-280.76963605995337
0.5907181436287258,-280.9210981065034
0.5909181836367273,-281.0725166118228
0.5911182236447289,-281.2239068278984
0.5913182636527305,-281.3752840811606
0.5915183036607321,-281.5266637602499
0.5917183436687338,-281.67806130364573
0.5919183836767353,-281.82949218716766
0.5921184236847369,-281.9809719113653
0.5923184636927386,-282.1325159888096
0.5925185037007401,-282.2841399312999
0.5927185437087418,-282.4358592370036
0.5929185837167433,-282.5876893775428
0.5931186237247449,-282.73964578504365
0.5933186637327466,-282.89174383916657
0.5935187037407481,-283.0439988541331
0.5937187437487498,-283.19642606576673
0.5939187837567513,-283.3490406185651
0.5941188237647529,-283.5018575528227
0.5943188637727546,-283.6548917918203
0.5945189037807561,-283.80815812910015
0.5947189437887578,-283.9616712158457
0.5949189837967593,-284.11544554838315
0.5951190238047609,-284.2694954558248
0.5953190638127626,-284.42383508787094
0.5955191038207641,-284.57847840278976
0.5957191438287658,-284.73343915559315
0.5959191838367673,-284.8887308864268
0.5961192238447689,-285.04436690919147
0.5963192638527706,-285.2003603004149
0.5965193038607721,-285.356723888389
0.5967193438687737,-285.5134702425926
0.5969193838767753,-285.6706116634122
0.5971194238847769,-285.8281601721812
0.5973194638927786,-285.9861275015492
0.5975195039007801,-286.14452508619905
0.5977195439087817,-286.30336405392427
0.5979195839167833,-286.46265521708193
0.5981196239247849,-286.62240906443276
0.5983196639327866,-286.782635753382
0.5985197039407881,-286.9433451026309
0.5987197439487897,-287.10454658525117
0.5989197839567914,-287.26624932219124
0.5991198239647929,-287.428462076223
0.5993198639727946,-287.59119324633826
0.5995199039807961,-287.7544508626001
0.5997199439887977,-287.91824258145726
0.5999199839967994,-288.0825756815244
0.6001200240048009,-288.24745705983435
0.6003200640128026,-288.4128932285636
0.6005201040208041,-288.5788903122338
0.6007201440288057,-288.74545404539026
0.6009201840368074,-288.9125897707564
0.6011202240448089,-289.0803024378634
0.6013202640528106,-289.24859660215253
0.6015203040608121,-289.4174764245466
0.6017203440688137,-289.5869456714857
0.6019203840768154,-289.7570077154225
0.6021204240848169,-289.92766553576865
0.6023204640928186,-290.0989217202865
0.6025205041008201,-290.27077846691645
0.6027205441088217,-290.44323758602974
0.6029205841168234,-290.61630050309725
0.6031206241248249,-290.78996826176177
0.6033206641328266,-290.96424152730145
0.6035207041408281,-291.13912059047163
0.6037207441488297,-291.31460537171034
0.6039207841568314,-291.49069542569293
0.6041208241648329,-291.66738994622045
0.6043208641728346,-291.84468777142524
0.6045209041808361,-292.02258738927765
0.6047209441888377,-292.20108694337534
0.6049209841968394,-292.38018423899973
0.6051210242048409,-292.55987674941844
0.6053210642128426,-292.74016162241776
0.6055211042208442,-292.9210356870455
0.6057211442288457,-293.1024954605454
0.6059211842368474,-293.2845371554631
0.6061212242448489,-293.4671566869065
0.6063212642528506,-293.65034967993955
0.6065213042608522,-293.8341114770918
0.6067213442688537,-294.0184371459631
0.6069213842768554,-294.20332148690704
0.6071214242848569,-294.3887590407723
0.6073214642928585,-294.57474409668583
0.6075215043008602,-294.76127069985876
0.6077215443088617,-294.9483326593987
0.6079215843168634,-295.1359235561111
0.6081216243248649,-295.3240367502737
0.6083216643328665,-295.51266538936943
0.6085217043408682,-295.7018024157612
0.6087217443488697,-295.8914405742964
0.6089217843568714,-296.0815724198262
0.6091218243648729,-296.2721903246285
0.6093218643728745,-296.463286485722
0.6095219043808762,-296.65485293206115
0.6097219443888777,-296.8468815316013
0.6099219843968794,-297.03936399822703
0.610122024404881,-297.2322918985337
0.6103220644128825,-297.4256566584562
0.6105221044208842,-297.61944956973946
0.6107221444288857,-297.8136617962447
0.6109221844368874,-298.0082843800883
0.611122224444889,-298.20330824761027
0.6113222644528905,-298.39872421517003
0.6115223044608922,-298.59452299476885
0.6117223444688937,-298.79069519949957
0.6119223844768954,-298.9872313488229
0.612122424484897,-299.18412187367426
0.6123224644928985,-299.3813571214035
0.6125225045009002,-299.5789273605498
0.6127225445089017,-299.7768227854589
0.6129225845169034,-299.9750335207456
0.613122624524905,-300.17354962561024
0.6133226645329065,-300.3723610980137
0.6135227045409082,-300.5714578787206
0.6137227445489097,-300.77082985521804
0.6139227845569114,-300.9704668655192
0.614122824564913,-301.1703587018608
0.6143228645729145,-301.37049511430564
0.6145229045809162,-301.5708658142593
0.6147229445889177,-301.7714604779128
0.6149229845969194,-301.97226874962183
0.615123024604921,-302.17328024523493
0.6153230646129225,-302.37448455538157
0.6155231046209242,-302.5758712487317
0.6157231446289257,-302.77742987524044
0.6159231846369274,-302.97914996938783
0.616123224644929,-303.18102105342734
0.6163232646529305,-303.383032640654
0.6165233046609322,-303.58517423870484
0.6167233446689337,-303.7874353529027
0.6169233846769354,-303.98980548965494
0.617123424684937,-304.19227415991867
0.6173234646929385,-304.39483088274216
0.6175235047009402,-304.5974651888941
0.6177235447089418,-304.8001666245894
0.6179235847169434,-305.0029247553221
0.618123624724945,-305.2057291698131
0.6183236647329465,-305.4085694840816
0.6185237047409482,-305.611435345648
0.6187237447489498,-305.8143164378742
0.6189237847569513,-306.01720248444883
0.619123824764953,-306.220083254022
0.6193238647729545,-306.4229485649939
0.6195239047809562,-306.62578829046254
0.6197239447889578,-306.8285923633316
0.6199239847969593,-307.0313507815821
0.620124024804961,-307.2340536137082
0.6203240648129625,-307.43669100431805
0.6205241048209642,-307.6392531798984
0.6207241448289658,-307.8417304547416
0.6209241848369673,-308.0441132370334
0.621124224844969,-308.2463920350963
0.6213242648529705,-308.44855746378533
0.6215243048609722,-308.6506002510308
0.6217243448689738,-308.8525112445213
0.6219243848769753,-309.05428141851974
0.622124424884977,-309.2559018808044
0.6223244648929785,-309.45736387972624
0.6225245049009802,-309.6586588113717
0.6227245449089818,-309.8597782268209
0.6229245849169833,-310.0607138394893
0.623124624924985,-310.26145753254065
0.6233246649329865,-310.4620013663571
0.6235247049409882,-310.662337586054
0.6237247449489898,-310.8624586290233
0.6239247849569913,-311.0623571324915
0.624124824964993,-311.26202594107514
0.6243248649729946,-311.4614581143179
0.6245249049809962,-311.66064693419315
0.6247249449889978,-311.8595859125529
0.6249249849969993,-312.0582687985067
0.625125025005001,-312.2566895857119
0.6253250650130026,-312.45484251955713
0.6255251050210042,-312.6527221042198
0.6257251450290058,-312.85032310957956
0.6259251850370073,-313.0476405779693
0.626125225045009,-313.2446698307426
0.6263252650530106,-313.4414064746428
0.6265253050610122,-313.6378464079502
0.6267253450690138,-313.8339858263936
0.6269253850770153,-314.0298212288048
0.627125425085017,-314.2253494224991
0.6273254650930186,-314.42056752836504
0.6275255051010202,-314.6154729856451
0.6277255451090218,-314.81006355639204
0.6279255851170233,-315.0043373295838
0.628125625125025,-315.1982927248828
0.6283256651330266,-315.39192849602404
0.6285257051410282,-315.58524373381925
0.6287257451490298,-315.7782378687631
0.6289257851570313,-315.97091067322987
0.629125825165033,-316.16326226324986
0.6293258651730346,-316.35529309985435
0.6295259051810361,-316.54700398998096
0.6297259451890378,-316.7383960869304
0.6299259851970394,-316.9294708903687
0.630126025205041,-317.12023024586784
0.6303260652130426,-317.3106763439817
0.6305261052210441,-317.50081171885205
0.6307261452290458,-317.690639246344
0.6309261852370474,-317.88016214170887
0.631126225245049,-318.0693839567754
0.6313262652530506,-318.25830857667046
0.6315263052610521,-318.4469402160725
0.6317263452690538,-318.635283415001
0.6319263852770554,-318.82334303414956
0.632126425285057,-319.01112424976577
0.6323264652930586,-319.19863254808934
0.6325265053010601,-319.38587371935574
0.6327265453090618,-319.5728538513763
0.6329265853170634,-319.7595793227064
0.633126625325065,-319.94605679541485
0.6333266653330666,-320.13229320746797
0.6335267053410681,-320.3182957647441
0.6337267453490698,-320.5040719326945
0.6339267853570714,-320.6896294276673
0.634126825365073,-320.8749762079138
0.6343268653730746,-321.0601204642957
0.6345269053810761,-321.245070610713
0.6347269453890778,-321.4298352742741
0.6349269853970794,-321.61442328522935
0.635127025405081,-321.79884366669035
0.6353270654130826,-321.9831056241583
0.6355271054210841,-322.1672185348849
0.6357271454290858,-322.35119193708897
0.6359271854370874,-322.53503551905476
0.636127225445089,-322.7187591081358
0.6363272654530906,-322.90237265968915
0.6365273054610922,-323.08588624596644
0.6367273454690938,-323.2693100449857
0.6369273854770954,-323.45265432941073
0.637127425485097,-323.6359294554623
0.6373274654930986,-323.8191458518876
0.6375275055011002,-324.0023140090113
0.6377275455091018,-324.18544446789525
0.6379275855171034,-324.36854780962886
0.638127625525105,-324.55163464477613
0.6383276655331066,-324.7347156030011
0.6385277055411082,-324.9178013228957
0.6387277455491098,-325.1009024420313
0.6389277855571114,-325.2840295872559
0.639127825565113,-325.4671933652569
0.6393278655731146,-325.65040435340933
0.6395279055811162,-325.83367309092836
0.6397279455891178,-326.01701007034296
0.6399279855971194,-326.2004257293076
0.640128025605121,-326.3839304427674
0.6403280656131226,-326.56753451548997
0.6405281056211242,-326.75124817497806
0.6407281456291258,-326.93508156477225
0.6409281856371274,-327.11904473815605
0.641128225645129,-327.30314765227035
0.6413282656531306,-327.4874001626448
0.6415283056611322,-327.67181201815157
0.6417283456691338,-327.85639285638644
0.6419283856771354,-328.0411521994782
0.642128425685137,-328.2260994503288
0.6423284656931386,-328.41124388928256
0.6425285057011402,-328.5965946712233
0.6427285457091418,-328.7821608230943
0.6429285857171434,-328.96795124183745
0.643128625725145,-329.153974692743
0.6433286657331466,-329.3402398082026
0.6435287057411482,-329.5267550868555
0.6437287457491498,-329.713528893116
0.6439287857571514,-329.9005694570698
0.644128825765153,-330.0878848747253
0.6443288657731546,-330.27548310860243
0.6445289057811562,-330.4633719886447
0.6447289457891578,-330.6515592134342
0.6449289857971594,-330.8400523516911
0.645129025805161,-331.0288588440369
0.6453290658131626,-331.2179860050003
0.6455291058211642,-331.4074410252428
0.6457291458291659,-331.5972309739807
0.6459291858371674,-331.7873628015799
0.646129225845169,-331.97784334229857
0.6463292658531706,-332.1686793171516
0.6465293058611722,-332.35987733687193
0.6467293458691739,-332.5514439049426
0.6469293858771754,-332.7433854206715
0.647129425885177,-332.93570818228477
0.6473294658931786,-333.1284183900091
0.6475295059011802,-333.32152214911923
0.6477295459091819,-333.51502547292137
0.6479295859171834,-333.70893428564915
0.648129625925185,-333.90325442524335
0.6483296659331866,-334.0979916459929
0.6485297059411882,-334.2931516210104
0.6487297459491899,-334.48873994451884
0.6489297859571914,-334.68476213392677
0.649129825965193,-334.8812236316699
0.6493298659731946,-335.07812980679614
0.6495299059811962,-335.27548595627667
0.6497299459891979,-335.47329730602206
0.6499299859971994,-335.67156901158745
0.650130026005201,-335.87030615854974
0.6503300660132026,-336.0695137625424
0.6505301060212042,-336.2691967689351
0.6507301460292059,-336.46936005214695
0.6509301860372074,-336.67000841458264
0.651130226045209,-336.8711465851843
0.6513302660532106,-337.0727792175929
0.6515303060612122,-337.2749108879141
0.6517303460692138,-337.4775460920869
0.6519303860772154,-337.68068924285393
0.652130426085217,-337.88434466633413
0.6523304660932187,-338.08851659820266
0.6525305061012202,-338.2932091794816
0.6527305461092218,-338.49842645194866
0.6529305861172234,-338.70417235317376
0.653130626125225,-338.9104507111937
0.6533306661332267,-339.1172652388368
0.6535307061412282,-339.32461952771433
0.6537307461492298,-339.5325170418919
0.6539307861572314,-339.7409611112617
0.654130826165233,-339.9499549246333
0.6543308661732347,-340.15950152256545
0.6545309061812362,-340.3696037899607
0.6547309461892378,-340.5802644484486
0.6549309861972394,-340.7914860485811
0.655131026205241,-341.00327096186885
0.6553310662132427,-341.2156213726859
0.6555311062212442,-341.4285392700715
0.6557311462292458,-341.6420264394597
0.6559311862372474,-341.85608445436776
0.656131226245249,-342.0707146680753
0.6563312662532507,-342.28591820532574
0.6565313062612522,-342.50169595408414
0.6567313462692538,-342.718048557384
0.6569313862772554,-342.93497640529705
0.657131426285257,-343.15247962705894
0.6573314662932587,-343.3705580833862
0.6575315063012602,-343.58921135901613
0.6577315463092618,-343.8084387555046
0.6579315863172635,-344.0282392843138
0.658131626325265,-344.24861166022293
0.6583316663332667,-344.4695542950937
0.6585317063412682,-344.69106529202116
0.6587317463492698,-344.91314243990126
0.6589317863572715,-345.1357832084433
0.659131826365273,-345.358984743656
0.6593318663732747,-345.58274386383397
0.6595319063812762,-345.8070570560703
0.6597319463892778,-346.03192047331896
0.6599319863972795,-346.25732993203064
0.660132026405281,-346.4832809103816
0.6603320664132827,-346.70976854711625
0.6605321064212842,-346.9367876410198
0.6607321464292858,-347.16433265103734
0.6609321864372875,-347.3923976970523
0.661132226445289,-347.62097656133653
0.6613322664532907,-347.85006269068134
0.6615323064612922,-348.07964919921665
0.6617323464692938,-348.3097288719234
0.6619323864772955,-348.5402941688437
0.662132426485297,-348.77133722998684
0.6623324664932987,-349.0028498809328
0.6625325065013002,-349.2348236391267
0.6627325465093018,-349.467249720861
0.6629325865173035,-349.7001190489346
0.663132626525305,-349.93342226098054
0.6633326665333066,-350.16714971844783
0.6635327065413082,-350.4012915162242
0.6637327465493098,-350.6358374928814
0.6639327865573115,-350.87077724152465
0.664132826565313,-351.10610012122413
0.6643328665733146,-351.3417952690062
0.6645329065813163,-351.57785161237905
0.6647329465893178,-351.81425788236487
0.6649329865973195,-352.05100262701035
0.665133026605321,-352.28807422534464
0.6653330666133226,-352.5254609017536
0.6655331066213243,-352.7631507407345
0.6657331466293258,-353.00113170199774
0.6659331866373275,-353.2393916358798
0.666133226645329,-353.47791829902695
0.6663332666533306,-353.7166993703151
0.6665333066613323,-353.95572246696173
0.6667333466693338,-354.1949751607943
0.6669333866773355,-354.43444499462913
0.667133426685337,-354.6741194987237
0.6673334666933386,-354.91398620725715
0.6675335067013403,-355.15403267479763
0.6677335467093418,-355.3942464927152
0.6679335867173435,-355.63461530549625
0.668133626725345,-355.875126826918
0.6683336667333466,-356.1157688560411
0.6685337067413483,-356.3565292929787
0.6687337467493498,-356.5973961544012
0.6689337867573515,-356.8383575887366
0.669133826765353,-357.0794018910257
0.6693338667733546,-357.32051751739704
0.6695339067813563,-357.5616930991199
0.6697339467893578,-357.8029174562036
0.6699339867973595,-358.0441796105053
0.670134026805361,-358.2854687983151
0.6703340668133626,-358.52677448238563
0.6705341068213643,-358.7680863633774
0.6707341468293658,-359.00939439069106
0.6709341868373675,-359.25068877266045
0.671134226845369,-359.4919599860832
0.6713342668533706,-359.7331987850655
0.6715343068613723,-359.97439620916276
0.6717343468693738,-360.215543590797
0.6719343868773755,-360.4566325619365
0.6721344268853771,-360.6976550600242
0.6723344668933786,-360.93860333314535
0.6725345069013803,-361.1794699444244
0.6727345469093818,-361.4202477756467
0.6729345869173835,-361.6609300301014
0.6731346269253851,-361.9015102346451
0.6733346669333866,-362.14198224098703
0.6735347069413883,-362.38234022620054
0.6737347469493898,-362.6225786924682
0.6739347869573914,-362.86269246606815
0.6741348269653931,-363.1026766956141
0.6743348669733946,-363.3425268495632
0.6745349069813963,-363.58223871300714
0.6747349469893978,-363.82180838376473
0.6749349869973994,-364.0612322677984
0.6751350270054011,-364.30050707397487
0.6753350670134026,-364.5396298081971
0.6755351070214043,-364.7785977669324
0.6757351470294058,-365.01740853016713
0.6759351870374074,-365.2560599538169
0.6761352270454091,-365.4945501616249
0.6763352670534106,-365.7328775365828
0.6765353070614123,-365.97104071190756
0.6767353470694139,-366.20903856161215
0.6769353870774154,-366.4468701907067
0.6771354270854171,-366.684534925069
0.6773354670934186,-366.92203230102365
0.6775355071014203,-367.159362054671
0.6777355471094219,-367.39652411100525
0.6779355871174234,-367.6335185728643
0.6781356271254251,-367.87034570975294
0.6783356671334266,-368.1070059465807
0.6785357071414283,-368.3434998523573
0.6787357471494299,-368.57982812888645
0.6789357871574314,-368.8159915995011
0.6791358271654331,-369.0519911978803
0.6793358671734346,-369.2878279569888
0.6795359071814363,-369.5235029981796
0.6797359471894379,-369.7590175204987
0.6799359871974394,-369.9943727902308
0.6801360272054411,-370.2295701307221
0.6803360672134426,-370.4646109125178
0.6805361072214443,-370.69949654384806
0.6807361472294459,-370.93422846149593
0.6809361872374474,-371.16880812207916
0.6811362272454491,-371.4032369937758
0.6813362672534506,-371.63751654852257
0.6815363072614523,-371.87164825471064
0.6817363472694539,-372.10563357040587
0.6819363872774554,-372.3394739371134
0.6821364272854571,-372.57317077410863
0.6823364672934586,-372.80672547335166
0.6825365073014603,-373.04013939500175
0.6827365473094619,-373.27341386354385
0.6829365873174634,-373.50655016454124
0.6831366273254651,-373.73954954201895
0.6833366673334667,-373.97241319648776
0.6835367073414683,-374.2051422836111
0.6837367473494699,-374.4377379135157
0.6839367873574714,-374.6702011507463
0.6841368273654731,-374.90253301485933
0.6843368673734747,-375.134734481651
0.6845369073814763,-375.3668064850097
0.6847369473894779,-375.59874991938386
0.6849369873974794,-375.830565642849
0.6851370274054811,-376.06225448076253
0.6853370674134827,-376.29381722998426
0.6855371074214842,-376.5252546636453
0.6857371474294859,-376.7565675364424
0.6859371874374874,-376.98775659043315
0.6861372274454891,-377.21882256130664
0.6863372674534907,-377.4497661850999
0.6865373074614922,-377.6805882053333
0.6867373474694939,-377.9112893805294
0.6869373874774954,-378.1418704920855
0.6871374274854971,-378.3723323524639
0.6873374674934987,-378.6026758136643
0.6875375075015002,-378.832901775941
0.6877375475095019,-379.0630111967276
0.6879375875175034,-379.2930050997294
0.6881376275255051,-379.52288458414387
0.6883376675335067,-379.75265083397005
0.6885377075415082,-379.9823051273632
0.6887377475495099,-380.2118488459972
0.6889377875575114,-380.4412834843894
0.6891378275655131,-380.6706106591496
0.6893378675735147,-380.89983211811
0.6895379075815162,-381.1289497492956
0.6897379475895179,-381.3579655896946
0.6899379875975195,-381.58688183378723
0.6901380276055211,-381.81570084179657
0.6903380676135227,-382.0444251476194
0.6905381076215242,-382.2730574664013
0.6907381476295259,-382.50160070171967
0.6909381876375275,-382.7300579523388
0.6911382276455291,-382.9584325185033
0.6913382676535307,-383.1867279077377
0.6915383076615322,-383.414947840122
0.6917383476695339,-383.6430962530135
0.6919383876775355,-383.8711773051882
0.6921384276855371,-384.0991953803775
0.6923384676935387,-384.3271550901755
0.6925385077015402,-384.55506127629786
0.6927385477095419,-384.78291901217267
0.6929385877175435,-385.01073360384675
0.6931386277255451,-385.2385105901943
0.6933386677335467,-385.466255742416
0.6935387077415482,-385.69397506281905
0.6937387477495499,-385.9216747828722
0.6939387877575515,-386.14936136053194
0.6941388277655531,-386.3770414768374
0.6943388677735547,-386.6047220317766
0.6945389077815562,-386.83241013942575
0.6947389477895579,-387.06011312237007
0.6949389877975595,-387.28783850541356
0.6951390278055611,-387.5155940085884
0.6953390678135627,-387.7433875394806
0.6955391078215643,-387.97122718488396
0.6957391478295659,-388.19912120180567
0.6959391878375675,-388.4270780078397
0.696139227845569,-388.6551061709359
0.6963392678535707,-388.88321439858566
0.6965393078615723,-389.11141152645575
0.6967393478695739,-389.3397065064964
0.6969393878775755,-389.5681083945575
0.697139427885577,-389.7966263375446
0.6973394678935787,-390.02526956014924
0.6975395079015803,-390.2540473511922
0.6977395479095819,-390.4829690496147
0.6979395879175835,-390.7120440301585
0.698139627925585,-390.941281688774
0.6983396679335867,-391.1706914277987
0.6985397079415883,-391.40028264094735
0.6987397479495899,-391.6300646981565
0.6989397879575915,-391.8600469303284
0.699139827965593,-392.0902386140152
0.6993398679735947,-392.32064895609153
0.6995399079815963,-392.55128707845523
0.6997399479895979,-392.7821620028049
0.6999399879975995,-393.0132826355346
0.700140028005601,-393.244657752792
0.7003400680136027,-393.4762959857415
0.7005401080216043,-393.7082058060754
0.7007401480296059,-393.94039551181567
0.7009401880376075,-394.1728732134458
0.701140228045609,-394.40564682041315
0.7013402680536107,-394.63872402804014
0.7015403080616123,-394.8721123048824
0.7017403480696139,-395.105818880567
0.7019403880776155,-395.33985073414857
0.702140428085617,-395.57421458301184
0.7023404680936187,-395.8089168723546
0.7025405081016203,-396.0439637652766
0.7027405481096219,-396.2793611335036
0.7029405881176235,-396.51511454876936
0.7031406281256251,-396.7512292748787
0.7033406681336267,-396.9877102604706
0.7035407081416283,-397.22456213250126
0.70374074814963,-397.4617891904593
0.7039407881576315,-397.6993954013288
0.7041408281656331,-397.93738439530875
0.7043408681736347,-398.17575946229755
0.7045409081816363,-398.4145235491483
0.704740948189638,-398.653679257696
0.7049409881976395,-398.89322884355926
0.7051410282056411,-399.1331742157127
0.7053410682136427,-399.37351693682575
0.7055411082216443,-399.61425822436047
0.705741148229646,-399.8553989524188
0.7059411882376475,-400.0969396543273
0.7061412282456491,-400.3388805259443
0.7063412682536507,-400.5812214296736
0.7065413082616523,-400.8239618991646
0.706741348269654,-401.0671011446786
0.7069413882776555,-401.3106380590973
0.7071414282856571,-401.5545712245495
0.7073414682936587,-401.7988989196269
0.7075415083016603,-402.0436191271616
0.7077415483096618,-402.28872954253535
0.7079415883176635,-402.5342275824857
0.7081416283256651,-402.78011039437854
0.7083416683336667,-403.0263748659109
0.7085417083416683,-403.2730176352067
0.7087417483496699,-403.5200351012717
0.7089417883576715,-403.7674234347655
0.7091418283656731,-404.01517858905595
0.7093418683736747,-404.2632963115135
0.7095419083816763,-404.5117721550073
0.7097419483896779,-404.7606014895628
0.7099419883976795,-405.0097795141401
0.7101420284056811,-405.25930126849295
0.7103420684136827,-405.50916164506816
0.7105421084216843,-405.75935540090575
0.7107421484296859,-406.0098771695001
0.7109421884376875,-406.2607214725827
0.7111422284456891,-406.51188273178946
0.7113422684536908,-406.76335528017324
0.7115423084616923,-407.0151333735275
0.7117423484696939,-407.2672112014831
0.7119423884776955,-407.5195828983468
0.7121424284856971,-407.7722425536456
0.7123424684936988,-408.0251842223483
0.7125425085017003,-408.27840193473304
0.7127425485097019,-408.53188970587286
0.7129425885177035,-408.78564154471263
0.7131426285257051,-409.03965146271327
0.7133426685337068,-409.2939134820412
0.7135427085417083,-409.5484216432798
0.7137427485497099,-409.8031700126485
0.7139427885577115,-410.05815268870856
0.7141428285657131,-410.3133638085445
0.7143428685737148,-410.56879755340844
0.7145429085817163,-410.8244481538157
0.7147429485897179,-411.0803098940866
0.7149429885977195,-411.3363771163284
0.7151430286057211,-411.59264422385263
0.7153430686137228,-411.8491056840309
0.7155431086217243,-412.10575603058635
0.7157431486297259,-412.36258986532806
0.7159431886377275,-412.61960185933344
0.7161432286457291,-412.8767867535853
0.7163432686537308,-413.134139359077
0.7165433086617323,-413.3916545563956
0.7167433486697339,-413.64932729479915
0.7169433886777355,-413.9071525908034
0.7171434286857371,-414.16512552629797
0.7173434686937388,-414.4232412462102
0.7175435087017403,-414.68149495574033
0.7177435487097419,-414.93988191719063
0.7179435887177436,-415.198397446414
0.7181436287257451,-415.45703690890815
0.7183436687337467,-415.7157957155829
0.7185437087417483,-415.9746693182311
0.7187437487497499,-416.2336532047315
0.7189437887577516,-416.4927428940141
0.7191438287657531,-416.75193393082304
0.7193438687737547,-417.011221880305
0.7195439087817563,-417.2706023224601
0.7197439487897579,-417.5300708464856
0.7199439887977596,-417.78962304504864
0.7201440288057611,-418.0492545085196
0.7203440688137627,-418.30896081920207
0.7205441088217643,-418.5687375455912
0.7207441488297659,-418.8285802366953
0.7209441888377676,-419.0884844164528
0.7211442288457691,-419.34844557827785
0.7213442688537707,-419.6084591797653
0.7215443088617723,-419.86852063758784
0.7217443488697739,-420.12862532261346
0.7219443888777756,-420.3887685552738
0.7221444288857771,-420.64894560121115
0.7223444688937787,-420.90915166722976
0.7225445089017803,-421.1693818975782
0.7227445489097819,-421.42963137058626
0.7229445889177836,-421.6898950956779
0.7231446289257851,-421.95016801078276
0.7233446689337867,-422.21044498016266
0.7235447089417884,-422.4707207926732
0.7237447489497899,-422.7309901604738
0.7239447889577916,-422.9912477182002
0.7241448289657931,-423.2514880226113
0.7243448689737947,-423.5117055527191
0.7245449089817964,-423.77189471041015
0.7247449489897979,-424.03204982156257
0.7249449889977996,-424.2921651376632
0.7251450290058011,-424.5522348379256
0.7253450690138027,-424.81225303190774
0.7255451090218044,-425.0722137626264
0.7257451490298059,-425.33211101016377
0.7259451890378076,-425.59193869575836
0.7261452290458091,-425.85169068637146
0.7263452690538107,-426.1113607997186
0.7265453090618124,-426.3709428097511
0.7267453490698139,-426.63043045257467
0.7269453890778156,-426.88981743278765
0.7271454290858171,-427.1490974302194
0.7273454690938187,-427.40826410705006
0.7275455091018204,-427.66731111528884
0.7277455491098219,-427.9262321045877
0.7279455891178236,-428.18502073036603
0.7281456291258251,-428.4436706622197
0.7283456691338267,-428.70217559258725
0.7285457091418284,-428.96052924564543
0.7287457491498299,-429.2187253864039
0.7289457891578316,-429.4767578299689
0.7291458291658331,-429.7346204509457
0.7293458691738347,-429.9923071929475
0.7295459091818364,-430.2498120781772
0.7297459491898379,-430.50712921705326
0.7299459891978395,-430.764252817843
0.7301460292058412,-431.0211771962718
0.7303460692138427,-431.2778967850767
0.7305461092218444,-431.5344061434685
0.7307461492298459,-431.7906999664738
0.7309461892378475,-432.0467730941206
0.7311462292458492,-432.30262052043975
0.7313462692538507,-432.55823740224844
0.7315463092618524,-432.81361906768683
0.7317463492698539,-433.06876102447893
0.7319463892778555,-433.32365896788775
0.7321464292858572,-433.57830878833954
0.7323464692938587,-433.8327065786894
0.7325465093018604,-434.0868486411045
0.7327465493098619,-434.3407314935416
0.7329465893178635,-434.5943518757966
0.7331466293258652,-434.847706755106
0.7333466693338667,-435.1007933312826
0.7335467093418684,-435.3536090413667
0.7337467493498699,-435.60615156378014
0.7339467893578715,-435.8584188219676
0.7341468293658732,-436.11040898751514
0.7343468693738747,-436.3621204827374
0.7345469093818764,-436.6135519827235
0.734746949389878,-436.86470241683793
0.7349469893978795,-437.1155709696739
0.7351470294058812,-437.3661570814545
0.7353470694138827,-437.61646044788574
0.7355471094218844,-437.86648101946156
0.735747149429886,-438.1162190002269
0.7359471894378875,-438.3656748460039
0.7361472294458892,-438.6148492620913
0.7363472694538907,-438.8637432004458
0.7365473094618924,-439.1123578563588
0.736747349469894,-439.36069466464164
0.7369473894778955,-439.60875529533513
0.7371474294858972,-439.85654164896204
0.7373474694938987,-440.1040558513389
0.7375475095019004,-440.3513002479701
0.737747549509902,-440.59827739804456
0.7379475895179035,-440.8449900680596
0.7381476295259052,-441.0914412250943
0.7383476695339067,-441.33763402976007
0.7385477095419084,-441.58357182885396
0.73874774954991,-441.82925814774217
0.7389477895579115,-442.0746966825026
0.7391478295659132,-442.319891291854
0.7393478695739147,-442.56484598890404
0.7395479095819164,-442.8095649327427
0.739747949589918,-443.05405241991434
0.7399479895979195,-443.29831287579674
0.7401480296059212,-443.5423508459192
0.7403480696139227,-443.78617098724936
0.7405481096219244,-444.0297780594792
0.740748149629926,-444.27317691634
0.7409481896379275,-444.51637249697666
0.7411482296459292,-444.7593698174094
0.7413482696539307,-445.0021739621118
0.7415483096619323,-445.2447900757331
0.741748349669934,-445.48722335499025
0.7419483896779355,-445.7294790407572
0.7421484296859372,-445.9715624103744
0.7423484696939388,-446.2134787702032
0.7425485097019403,-446.4552334484469
0.742748549709942,-446.6968317882588
0.7429485897179435,-446.9382791411577
0.7431486297259452,-447.17958086076754
0.7433486697339468,-447.4207422968985
0.7435487097419483,-447.66176878998306
0.74374874974995,-447.9026656658817
0.7439487897579515,-448.1434382310669
0.7441488297659532,-448.384091768197
0.7443488697739548,-448.62463153208665
0.7445489097819563,-448.8650627460796
0.744748949789958,-449.1053905988275
0.7449489897979595,-449.345620241477
0.7451490298059612,-449.5857567852652
0.7453490698139628,-449.8258052995218
0.7455491098219643,-450.06577081007373
0.745749149829966,-450.3056582980481
0.7459491898379675,-450.5454726990646
0.7461492298459692,-450.78521890281
0.7463492698539708,-451.0249017529831
0.7465493098619723,-451.2645260475975
0.746749349869974,-451.5040965396294
0.7469493898779755,-451.7436179379947
0.7471494298859772,-451.983094908836
0.7473494698939788,-452.22253207710605
0.7475495099019803,-452.46193402842295
0.747749549909982,-452.70130531117985
0.7479495899179835,-452.9406504388849
0.7481496299259852,-453.1799738927103
0.7483496699339868,-453.41928012422477
0.7485497099419883,-453.65857355828706
0.74874974994999,-453.8978585960721
0.7489497899579916,-454.13713961820724
0.7491498299659932,-454.3764209879885
0.7493498699739948,-454.61570705465425
0.7495499099819963,-454.855002156685
0.749749949989998,-455.09431062510555
0.7499499899979996,-455.3336367867614
0.7501500300060012,-455.57298496754123
0.7503500700140028,-455.8123594955204
0.7505501100220043,-456.05176470399914
0.750750150030006,-456.2912049344083
0.7509501900380076,-456.5306845390591
0.7511502300460092,-456.770207883711
0.7513502700540108,-457.0097793499355
0.7515503100620123,-457.24940333725147
0.751750350070014,-457.48908426501265
0.7519503900780156,-457.72882657402477
0.7521504300860171,-457.9686347278742
0.7523504700940188,-458.20851321394974
0.7525505101020203,-458.4484665441422
0.752750550110022,-458.68849925520453
0.7529505901180236,-458.92861590876197
0.7531506301260251,-459.16882109095747
0.7533506701340268,-459.4091194117256
0.7535507101420283,-459.6495155036825
0.75375075015003,-459.8900140206296
0.7539507901580316,-460.1306196356635
0.7541508301660331,-460.3713370388894
0.7543508701740348,-460.61217093473863
0.7545509101820363,-460.85312603888934
0.754750950190038,-461.0942070747939
0.7549509901980396,-461.33541876981786
0.7551510302060411,-461.5767658509957
0.7553510702140428,-461.8182530404139
0.7555511102220444,-462.0598850502288
0.755751150230046,-462.301666577334
0.7559511902380476,-462.54360229768776
0.7561512302460491,-462.78569686031943
0.7563512702540508,-463.0279548810288
0.7565513102620524,-463.27038093579836
0.756751350270054,-463.51297955393926
0.7569513902780556,-463.75575521099046
0.7571514302860571,-463.99871232139634
0.7573514702940588,-464.2418552309849
0.7575515103020604,-464.4851882092726
0.757751550310062,-464.7287154416225
0.7579515903180636,-464.9724410212826
0.7581516303260651,-465.21636894133184
0.7583516703340668,-465.4605030865646
0.7585517103420684,-465.70484722533985
0.75875175035007,-465.94940500142866
0.7589517903580716,-466.1941799258867
0.7591518303660731,-466.43917536898573
0.7593518703740748,-466.684394552231
0.7595519103820764,-466.9298405404989
0.759751950390078,-467.17551623432183
0.7599519903980796,-467.4214243623536
0.7601520304060811,-467.6675674740424
0.7603520704140828,-467.9139479325423
0.7605521104220844,-468.1605679078912
0.760752150430086,-468.4074293704838
0.7609521904380876,-468.65453408486474
0.7611522304460892,-468.90188360387
0.7613522704540908,-469.1494792631397
0.7615523104620924,-469.3973221760269
0.761752350470094,-469.64541322892364
0.7619523904780956,-469.89375307702664
0.7621524304860972,-470.14234214055904
0.7623524704940988,-470.39118060146996
0.7625525105021004,-470.640268400624
0.762752550510102,-470.88960523549656
0.7629525905181036,-471.1391905583885
0.7631526305261052,-471.38902357516815
0.7633526705341068,-471.6391032445517
0.7635527105421084,-471.88942827792624
0.7637527505501099,-472.1399971397232
0.7639527905581116,-472.3908080483406
0.7641528305661132,-472.64185897761877
0.7643528705741148,-472.8931476588653
0.7645529105821164,-473.1446715834263
0.7647529505901179,-473.39642800579924
0.7649529905981196,-473.648413947278
0.7651530306061212,-473.90062620012213
0.7653530706141228,-474.1530613322371
0.7655531106221244,-474.40571569235385
0.765753150630126,-474.65858541568946
0.7659531906381276,-474.9116664300746
0.7661532306461292,-475.164954462526
0.7663532706541308,-475.4184450462461
0.7665533106621324,-475.67213352802366
0.766753350670134,-475.92601507601626
0.7669533906781356,-476.1800846878842
0.7671534306861372,-476.4343371992543
0.7673534706941388,-476.6887672924821
0.7675535107021404,-476.9433695056848
0.767753550710142,-477.19813824201594
0.7679535907181436,-477.45306777914993
0.7681536307261452,-477.70815227894576
0.7683536707341468,-477.9633857972568
0.7685537107421484,-478.21876229385634
0.76875375075015,-478.4742756424437
0.7689537907581516,-478.72991964069905
0.7691538307661532,-478.9856880203549
0.7693538707741548,-479.24157445724944
0.7695539107821564,-479.49757258132894
0.769753950790158,-479.7536759865706
0.7699539907981596,-480.0098782407882
0.7701540308061612,-480.2661728952945
0.7703540708141629,-480.5225534943869
0.7705541108221644,-480.77901358462753
0.770754150830166,-481.03554672389095
0.7709541908381676,-481.29214649014915
0.7711542308461692,-481.54880648997005
0.7713542708541709,-481.8055203667042
0.7715543108621724,-482.0622818083357
0.771754350870174,-482.3190845549772
0.7719543908781756,-482.57592240598734
0.7721544308861772,-482.8327892266932
0.7723544708941789,-483.0896789547022
0.7725545109021804,-483.34658560578674
0.772754550910182,-483.60350327933173
0.7729545909181836,-483.86042616333236
0.7731546309261852,-484.11734853893506
0.7733546709341869,-484.3742647845139
0.7735547109421884,-484.6311693792802
0.77375475095019,-484.88805690642096
0.7739547909581916,-485.14492205576806
0.7741548309661932,-485.40175962599926
0.7743548709741948,-485.6585645263754
0.7745549109821964,-485.91533177802114
0.774754950990198,-486.1720565147559
0.7749549909981996,-486.4287339834877
0.7751550310062012,-486.68535954418013
0.7753550710142028,-486.9419286694085
0.7755551110222044,-487.19843694352056
0.775755151030206,-487.45488006141954
0.7759551910382076,-487.7112538269895
0.7761552310462092,-487.9675541511844
0.7763552710542108,-488.22377704980283
0.7765553110622124,-488.4799186409727
0.776755351070214,-488.73597514237173
0.7769553910782157,-488.99194286820915
0.7771554310862172,-489.2478182259957
0.7773554710942188,-489.5035977131331
0.7775555111022204,-489.75927791334647
0.777755551110222,-490.0148554929951
0.7779555911182237,-490.27032719728686
0.7781556311262252,-490.52568984642994
0.7783556711342268,-490.78094033174904
0.7785557111422284,-491.0360756117992
0.77875575115023,-491.2910927085058
0.7789557911582317,-491.5459887033607
0.7791558311662332,-491.8007607337041
0.7793558711742348,-492.0554059891215
0.7795559111822364,-492.309921707982
0.779755951190238,-492.5643051741472
0.7799559911982397,-492.8185537138743
0.7801560312062412,-493.07266469294046
0.7803560712142428,-493.32663551401055
0.7805561112222444,-493.5804636142703
0.780756151230246,-493.8341464633461
0.7809561912382477,-494.08768156152985
0.7811562312462492,-494.34106643832547
0.7813562712542508,-494.5942986513329
0.7815563112622524,-494.84737578548294
0.781756351270254,-495.10029545263234
0.7819563912782557,-495.35305529153146
0.7821564312862572,-495.6056529681671
0.7823564712942588,-495.85808617649
0.7825565113022604,-496.1103526395245
0.782756551310262,-496.36245011086487
0.7829565913182637,-496.6143763765526
0.7831566313262652,-496.8661292573331
0.7833566713342668,-497.11770661128236
0.7835567113422685,-497.36910633679736
0.78375675135027,-497.62032637593586
0.7839567913582717,-497.8713647180943
0.7841568313662732,-498.12221940400786
0.7843568713742748,-498.3728885300537
0.7845569113822765,-498.6233702528384
0.784756951390278,-498.87366279404813
0.7849569913982797,-499.12376444553735
0.7851570314062812,-499.3736735746303
0.7853570714142828,-499.62338862960974
0.7855571114222845,-499.872908145363
0.785757151430286,-500.1222307491553
0.7859571914382876,-500.3713551665006
0.7861572314462892,-500.62028022709654
0.7863572714542908,-500.8690048707899
0.7865573114622925,-501.1175281535401
0.786757351470294,-501.3658492533441
0.7869573914782956,-501.6139674760886
0.7871574314862972,-501.86188226129497
0.7873574714942988,-502.10959318771853
0.7875575115023005,-502.3570999787702
0.787757551510302,-502.60440250772194
0.7879575915183036,-502.85150080266334
0.7881576315263052,-503.0983950511744
0.7883576715343068,-503.3450856046797
0.7885577115423085,-503.59157298245356
0.78875775155031,-503.8378578752432
0.7889577915583116,-504.08394114847937
0.7891578315663133,-504.3298238450472
0.7893578715743148,-504.5755071875885
0.7895579115823165,-504.82099258031127
0.789757951590318,-505.06628161028203
0.7899579915983196,-505.3113760481796
0.7901580316063213,-505.5562778484922
0.7903580716143228,-505.80098914913884
0.7905581116223245,-506.0455122705025
0.790758151630326,-506.289849713861
0.7909581916383276,-506.5340041592077
0.7911582316463293,-506.77797846245454
0.7913582716543308,-507.02177565201293
0.7915583116623325,-507.26539892475273
0.791758351670334,-507.50885164133786
0.7919583916783356,-507.75213732094716
0.7921584316863373,-507.99525963538434
0.7923584716943388,-508.2382224025888
0.7925585117023405,-508.48102957955996
0.792758551710342,-508.7236852547121
0.7929585917183436,-508.9661936396766
0.7931586317263453,-509.2085590605746
0.7933586717343468,-509.45078594878436
0.7935587117423485,-509.69287883122894
0.79375875175035,-509.93484232021484
0.7939587917583516,-510.1766811028528
0.7941588317663533,-510.4183999300955
0.7943588717743548,-510.6600036054268
0.7945589117823565,-510.9014969732436
0.794758951790358,-511.142884906967
0.7949589917983596,-511.3841722969289
0.7951590318063613,-511.6253640380732
0.7953590718143628,-511.8664650175196
0.7955591118223645,-512.1074801020343
0.795759151830366,-512.3484141254553
0.7959591918383676,-512.5892718761199
0.7961592318463693,-512.8300580843427
0.7963592718543708,-513.0707774099924
0.7965593118623724,-513.3114344302169
0.796759351870374,-513.5520336273645
0.7969593918783756,-513.792579377151
0.7971594318863773,-514.0330759371184
0.7973594718943788,-514.2735274354344
0.7975595119023804,-514.5139378600771
0.7977595519103821,-514.754311048452
0.7979595919183836,-514.9946506774816
0.7981596319263853,-515.2349602542122
0.7983596719343868,-515.4752431069771
0.7985597119423884,-515.7155023771535
0.7987597519503901,-515.9557410115494
0.7989597919583916,-516.1959617554544
0.7991598319663933,-516.4361671463832
0.7993598719743948,-516.6763595085436
0.7995599119823964,-516.9165409480486
0.7997599519903981,-517.1567133489006
0.7999599919983996,-517.3968783697617
0.8001600320064013,-517.63703744153
0.8003600720144028,-517.8771917657291
0.8005601120224044,-518.1173423137254
0.8007601520304061,-518.357489826774
0.8009601920384076,-518.5976348168965
0.8011602320464093,-518.8377775685897
0.8013602720544108,-519.0779181413569
0.8015603120624124,-519.3180563730574
0.8017603520704141,-519.5581918840543
0.8019603920784156,-519.7983240821518
0.8021604320864173,-520.0384521682964
0.8023604720944189,-520.2785751430217
0.8025605121024204,-520.5186918136071
0.8027605521104221,-520.7588008019243
0.8029605921184236,-520.9989005529342
0.8031606321264253,-521.2389893437994
0.8033606721344269,-521.4790652935743
0.8035607121424284,-521.7191263734279
0.8037607521504301,-521.9591704173577
0.8039607921584316,-522.1991951333446
0.8041608321664333,-522.4391981149026
0.8043608721744349,-522.6791768529696
0.8045609121824364,-522.9191287480882
0.8047609521904381,-523.1590511228196
0.8049609921984396,-523.3989412343395
0.8051610322064413,-523.6387962871528
0.8053610722144429,-523.8786134458755
0.8055611122224444,-524.1183898480227
0.8057611522304461,-524.3581226167443
0.8059611922384476,-524.597808873452
0.8061612322464493,-524.8374457502786
0.8063612722544509,-525.0770304023122
0.8065613122624524,-525.3165600195489
0.8067613522704541,-525.5560318385096
0.8069613922784556,-525.7954431534658
0.8071614322864573,-526.0347913272227
0.8073614722944589,-526.2740738014096
0.8075615123024604,-526.5132881062289
0.8077615523104621,-526.752431869618
0.8079615923184637,-526.9915028257815
0.8081616323264652,-527.2304988230529
0.8083616723344669,-527.4694178310488
0.8085617123424684,-527.708257947082
0.8087617523504701,-527.9470174018021
0.8089617923584717,-528.1856945640386
0.8091618323664732,-528.4242879448205
0.8093618723744749,-528.6627962005564
0.8095619123824764,-528.9012181353579
0.8097619523904781,-529.139552702495
0.8099619923984797,-529.3777990049788
0.8101620324064812,-529.6159562952655
0.8103620724144829,-529.8540239740867
0.8105621124224844,-530.0920015884097
0.8107621524304861,-530.329888828539
0.8109621924384877,-530.5676855243721
0.8111622324464892,-530.8053916408314
0.8113622724544909,-531.0430072724912
0.8115623124624924,-531.2805326374292
0.8117623524704941,-531.5179680703338
0.8119623924784957,-531.7553140148998
0.8121624324864972,-531.9925710155526
0.8123624724944989,-532.2297397085432
0.8125625125025004,-532.466820812458
0.8127625525105021,-532.7038151181929
0.8129625925185037,-532.9407234784433
0.8131626325265052,-533.1775467967634
0.8133626725345069,-533.4142860162525
0.8135627125425084,-533.6509421079256
0.8137627525505101,-533.8875160588314
0.8139627925585117,-534.124008859977
0.8141628325665132,-534.3604214941265
0.8143628725745149,-534.596754923536
0.8145629125825165,-534.8330100776893
0.8147629525905181,-535.0691878411058
0.8149629925985197,-535.3052890412787
0.8151630326065212,-535.5413144368162
0.8153630726145229,-535.7772647058468
0.8155631126225245,-536.013140434755
0.8157631526305261,-536.248942107308
0.8159631926385277,-536.4846700942404
0.8161632326465292,-536.7203246433486
0.8163632726545309,-536.95590587016
0.8165633126625325,-537.1914137492272
0.8167633526705341,-537.426848106102
0.8169633926785357,-537.6622086100382
0.8171634326865372,-537.8974947674668
0.8173634726945389,-538.1327059162905
0.8175635127025405,-538.3678412210317
0.8177635527105421,-538.6028996688715
0.8179635927185437,-538.8378800666102
0.8181636327265452,-539.0727810385721
0.8183636727345469,-539.3076010254805
0.8185637127425485,-539.5423382843171
0.81876375275055,-539.7769908891778
0.8189637927585517,-540.0115567331329
0.8191638327665532,-540.246033531094
0.8193638727745549,-540.480418823682
0.8195639127825565,-540.7147099820929
0.819763952790558,-540.9489042139437
0.8199639927985597,-541.1829985700817
0.8201640328065612,-541.416989952337
0.8203640728145629,-541.6508751221846
0.8205641128225645,-541.884650710289
0.820764152830566,-542.1183132268886
0.8209641928385677,-542.3518590729826
0.8211642328465693,-542.5852845522697
0.8213642728545709,-542.8185858837912
0.8215643128625725,-543.0517592152212
0.821764352870574,-543.284800636748
0.8219643928785757,-543.5177061954835
0.8221644328865773,-543.7504719103358
0.8223644728945789,-543.9830937872772
0.8225645129025805,-544.215567834937
0.822764552910582,-544.4478900804471
0.8229645929185837,-544.680056585465
0.8231646329265853,-544.9120634622976
0.8233646729345869,-545.1439068900503
0.8235647129425885,-545.3755831307205
0.82376475295059,-545.6070885451601
0.8239647929585917,-545.8384196088236
0.8241648329665933,-546.0695729272302
0.8243648729745949,-546.3005452510539
0.8245649129825965,-546.5313334907721
0.824764952990598,-546.7619347307945
0.8249649929985997,-546.9923462429978
0.8251650330066013,-547.2225654995981
0.8253650730146029,-547.4525901852899
0.8255651130226045,-547.6824182085886
0.825765153030606,-547.9120477123114
0.8259651930386077,-548.1414770831411
0.8261652330466093,-548.3707049602158
0.8263652730546109,-548.5997302426941
0.8265653130626125,-548.8285520962529
0.826765353070614,-549.0571699584715
0.8269653930786157,-549.285583543071
0.8271654330866173,-549.5137928429738
0.8273654730946189,-549.74179813216
0.8275655131026205,-549.9695999663012
0.827765553110622,-550.1971991821532
0.8279655931186237,-550.4245968957051
0.8281656331266253,-550.651794499077
0.828365673134627,-550.8787936561714
0.8285657131426285,-551.105596297088
0.8287657531506301,-551.3322046113161
0.8289657931586317,-551.558621039726
0.8291658331666333,-551.7848482653844
0.829365873174635,-552.0108892032305
0.8295659131826365,-552.2367469886458
0.8297659531906381,-552.4624249649644
0.8299659931986397,-552.6879266699721
0.8301660332066413,-552.9132558214471
0.8303660732146428,-553.1384163018026
0.8305661132226445,-553.3634121418924
0.8307661532306461,-553.5882475040484
0.8309661932386477,-553.8129266644231
0.8311662332466493,-554.0374539947077
0.8313662732546508,-554.2618339433085
0.8315663132626525,-554.4860710160608
0.8317663532706541,-554.710169756565
0.8319663932786557,-554.9341347262299
0.8321664332866573,-555.1579704841118
0.8323664732946588,-555.3816815666382
0.8325665133026605,-555.6052724673059
0.8327665533106621,-555.8287476164435
0.8329665933186637,-556.052111361129
0.8331666333266653,-556.2753679453534
0.8333666733346669,-556.4985214905159
0.8335667133426685,-556.7215759763432
0.8337667533506701,-556.9445352223146
0.8339667933586717,-557.1674028696794
0.8341668333666733,-557.3901823641461
0.8343668733746749,-557.6128769393222
0.8345669133826765,-557.8354896009797
0.8347669533906781,-558.0580231122167
0.8349669933986797,-558.2804799795821
0.8351670334066813,-558.5028624402253
0.8353670734146829,-558.7251724501307
0.8355671134226845,-558.9474116734862
0.8357671534306861,-559.1695814732353
0.8359671934386878,-559.3916829028545
0.8361672334466893,-559.61371669939
0.8363672734546909,-559.8356832777855
0.8365673134626925,-560.0575827265241
0.8367673534706941,-560.2794148046015
0.8369673934786958,-560.5011789398426
0.8371674334866973,-560.722874228565
0.8373674734946989,-560.9444994365898
0.8375675135027005,-561.1660530015886
0.8377675535107021,-561.3875330367562
0.8379675935187038,-561.6089373357846
0.8381676335267053,-561.8302633791145
0.8383676735347069,-562.0515083414284
0.8385677135427085,-562.2726691003506
0.8387677535507101,-562.493742246305
0.8389677935587118,-562.7147240934842
0.8391678335667133,-562.9356106918735
0.8393678735747149,-563.1563978402719
0.8395679135827165,-563.3770811002404
0.8397679535907181,-563.5976558109164
0.8399679935987198,-563.818117104615
0.8401680336067213,-564.0384599231453
0.8403680736147229,-564.2586790347611
0.8405681136227245,-564.4787690516636
0.8407681536307261,-564.6987244479727
0.8409681936387277,-564.9185395780834
0.8411682336467293,-565.1382086953142
0.8413682736547309,-565.3577259707666
0.8415683136627325,-565.5770855123021
0.8417683536707341,-565.7962813835501
0.8419683936787357,-566.0153076228601
0.8421684336867373,-566.2341582621077
0.8423684736947389,-566.4528273452739
0.8425685137027406,-566.6713089467092
0.8427685537107421,-566.8895971890045
0.8429685937187437,-567.1076862603891
0.8431686337267453,-567.3255704315808
0.8433686737347469,-567.5432440720151
0.8435687137427486,-567.7607016653876
0.8437687537507501,-567.9779378244438
0.8439687937587517,-568.1949473049584
0.8441688337667533,-568.4117250188508
0.8443688737747549,-568.6282660463844
0.8445689137827566,-568.8445656474103
0.8447689537907581,-569.0606192716137
0.8449689937987597,-569.2764225677334
0.8451690338067613,-569.4919713917258
0.8453690738147629,-569.7072618138538
0.8455691138227646,-569.9222901246881
0.8457691538307661,-570.1370528400096
0.8459691938387677,-570.3515467046125
0.8461692338467693,-570.5657686950137
0.8463692738547709,-570.7797160210756
0.8465693138627726,-570.9933861265611
0.8467693538707741,-571.2067766886413
0.8469693938787757,-571.4198856163841
0.8471694338867773,-571.6327110482565
0.8473694738947789,-571.8452513486794
0.8475695139027806,-572.057505103678
0.8477695539107821,-572.2694711156744
0.8479695939187837,-572.4811483974773
0.8481696339267853,-572.6925361655232
0.8483696739347869,-572.903633832429
0.8485697139427886,-573.114440998921
0.8487697539507901,-573.3249574452041
0.8489697939587917,-573.5351831218409
0.8491698339667934,-573.7451181402131
0.8493698739747949,-573.9547627626326
0.8495699139827966,-574.1641173921811
0.8497699539907981,-574.3731825623476
0.8499699939987997,-574.5819589265411
0.8501700340068014,-574.7904472475506
0.8503700740148029,-574.9986483870262
0.8505701140228046,-575.2065632950527
0.8507701540308061,-575.4141929998875
0.8509701940388077,-575.6215385979299
0.8511702340468094,-575.8286012439871
0.8513702740548109,-576.0353821419027
0.8515703140628126,-576.2418825356042
0.8517703540708141,-576.4481037006276
0.8519703940788157,-576.6540469361719
0.8521704340868174,-576.8597135577284
0.8523704740948189,-577.065104890333
0.8525705141028205,-577.2702222624761
0.8527705541108221,-577.4750670007052
0.8529705941188237,-577.6796404249492
0.8531706341268254,-577.8839438445871
0.8533706741348269,-578.0879785552775
0.8535707141428285,-578.2917458365631
0.8537707541508301,-578.4952469502546
0.8539707941588317,-578.6984831395948
0.8541708341668334,-578.9014556292003
0.8543708741748349,-579.1041656257659
0.8545709141828365,-579.3066143195198
0.8547709541908382,-579.5088028864067
0.8549709941988397,-579.7107324909703
0.8551710342068414,-579.9124042899064
0.8553710742148429,-580.1138194362491
0.8555711142228445,-580.3149790841477
0.8557711542308462,-580.5158843941915
0.8559711942388477,-580.7165365392317
0.8561712342468494,-580.9169367106476
0.8563712742548509,-581.1170861250033
0.8565713142628525,-581.316986031032
0.8567713542708542,-581.5166377168918
0.8569713942788557,-581.7160425176253
0.8571714342868574,-581.9152018227612
0.8573714742948589,-582.1141170839903
0.8575715143028605,-582.31278982285
0.8577715543108622,-582.5112216383505
0.8579715943188637,-582.7094142144765
0.8581716343268654,-582.9073693274961
0.8583716743348669,-583.105088853017
0.8585717143428685,-583.3025747727213
0.8587717543508702,-583.499829180722
0.8589717943588717,-583.6968542894807
0.8591718343668734,-583.8936524352305
0.8593718743748749,-584.0902260828525
0.8595719143828765,-584.2865778301561
0.8597719543908782,-584.4827104115194
0.8599719943988797,-584.678626700847
0.8601720344068814,-584.8743297138102
0.860372074414883,-585.0698226093393
0.8605721144228845,-585.2651086903389
0.8607721544308862,-585.4601914036081
0.8609721944388877,-585.6550743389478
0.8611722344468894,-585.8497612274455
0.861372274454891,-586.0442559389336
0.8615723144628925,-586.2385624786217
0.8617723544708942,-586.4326849829082
0.8619723944788957,-586.6266277143869
0.8621724344868974,-586.8203950560625
0.862372474494899,-587.0139915048002
0.8625725145029005,-587.2074216640383
0.8627725545109022,-587.4006902357953
0.8629725945189037,-587.5938020120127
0.8631726345269053,-587.786761865273
0.863372674534907,-587.9795747389444
0.8635727145429085,-588.1722456367999
0.8637727545509102,-588.3647796121676
0.8639727945589117,-588.5571817566703
0.8641728345669133,-588.7494571886168
0.864372874574915,-588.9416110411051
0.8645729145829165,-589.1336484499078
0.8647729545909182,-589.3255745412038
0.8649729945989197,-589.5173944192258
0.8651730346069213,-589.7091131538942
0.865373074614923,-589.900735768505
0.8655731146229245,-590.0922672275404
0.8657731546309262,-590.2837124246735
0.8659731946389277,-590.475076171031
0.8661732346469293,-590.6663631837814
0.866373274654931,-590.8575780751106
0.8665733146629325,-591.0487253416477
0.8667733546709342,-591.2398093543961
0.8669733946789357,-591.4308343492261
0.8671734346869373,-591.6218044179793
0.867373474694939,-591.8127235002305
0.8675735147029405,-592.0035953757495
0.8677735547109422,-592.1944236576992
0.8679735947189438,-592.3852117866047
0.8681736347269453,-592.575963025116
0.868373674734947,-592.7666804535899
0.8685737147429485,-592.9573669665037
0.8687737547509502,-593.1480252697144
0.8689737947589518,-593.3386578785639
0.8691738347669533,-593.5292671168323
0.869373874774955,-593.7198551165293
0.8695739147829565,-593.9104238185137
0.8697739547909582,-594.1009749739205
0.8699739947989598,-594.2915101463724
0.8701740348069613,-594.4820307149467
0.870374074814963,-594.6725378778641
0.8705741148229645,-594.8630326568574
0.8707741548309662,-595.0535159021814
0.8709741948389678,-595.2439882982122
0.8711742348469693,-595.434450369586
0.871374274854971,-595.6249024878223
0.8715743148629725,-595.8153448783744
0.8717743548709742,-596.0057776280449
0.8719743948789758,-596.1962006927057
0.8721744348869773,-596.3866139052557
0.872374474894979,-596.5770169837538
0.8725745149029805,-596.7674095396587
0.8727745549109822,-596.9577910861108
0.8729745949189838,-597.1481610461897
0.8731746349269853,-597.3385187610828
0.873374674934987,-597.5288634981011
0.8735747149429886,-597.7191944584812
0.8737747549509902,-597.9095107849131
0.8739747949589918,-598.0998115687398
0.8741748349669933,-598.2900958567714
0.874374874974995,-598.4803626576689
0.8745749149829966,-598.6706109478492
0.8747749549909981,-598.8608396768709
0.8749749949989998,-599.0510477722656
0.8751750350070013,-599.2412341437831
0.875375075015003,-599.4313976870249
0.8755751150230046,-599.6215372864441
0.8757751550310061,-599.8116518177018
0.8759751950390078,-600.0017401493647
0.8761752350470093,-600.1918011439467
0.876375275055011,-600.381833658296
0.8765753150630126,-600.5718365433352
0.8767753550710141,-600.7618086431712
0.8769753950790158,-600.9517487935975
0.8771754350870173,-601.1416558200093
0.877375475095019,-601.3315285347716
0.8775755151030206,-601.5213657340709
0.8777755551110221,-601.711166194295
0.8779755951190238,-601.900928667989
0.8781756351270253,-602.0906518794359
0.878375675135027,-602.2803345199179
0.8785757151430286,-602.4699752427165
0.8787757551510301,-602.6595726579128
0.8789757951590318,-602.8491253270505
0.8791758351670333,-603.0386317577282
0.879375875175035,-603.2280903981889
0.8795759151830366,-603.41749963197
0.8797759551910381,-603.6068577726883
0.8799759951990398,-603.7961630590232
0.8801760352070414,-603.9854136499667
0.880376075215043,-604.1746076204059
0.8805761152230446,-604.3637429571005
0.8807761552310461,-604.5528175551183
0.8809761952390478,-604.7418292147859
0.8811762352470494,-604.9307756392078
0.881376275255051,-605.1196544324071
0.8815763152630526,-605.3084630981305
0.8817763552710541,-605.4971990393619
0.8819763952790558,-605.6858595585776
0.8821764352870574,-605.874441858774
0.882376475295059,-606.062943045293
0.8825765153030606,-606.251360128459
0.8827765553110621,-606.4396900270432
0.8829765953190638,-606.6279295725564
0.8831766353270654,-606.8160755143683
0.883376675335067,-607.004124525645
0.8835767153430686,-607.1920732100871
0.8837767553510701,-607.3799181094462
0.8839767953590718,-607.5676557117894
0.8841768353670734,-607.7552824604743
0.884376875375075,-607.9427947637937
0.8845769153830766,-608.1301890052374
0.8847769553910781,-608.3174615543195
0.8849769953990798,-608.5046087779066
0.8851770354070814,-608.6916270519848
0.8853770754150829,-608.8785127737921
0.8855771154230846,-609.065262374242
0.8857771554310861,-609.2518723305604
0.8859771954390878,-609.4383391790543
0.8861772354470894,-609.6246595279251
0.8863772754550909,-609.810830070046
0.8865773154630926,-609.9968475956094
0.8867773554710942,-610.1827090045614
0.8869773954790958,-610.3684113187312
0.8871774354870974,-610.5539516935715
0.8873774754950989,-610.7393274294216
0.8875775155031006,-610.9245359822075
0.8877775555111022,-611.1095749735028
0.8879775955191038,-611.2944421998664
0.8881776355271054,-611.4791356413858
0.8883776755351069,-611.6636534693566
0.8885777155431086,-611.8479940530325
0.8887777555511102,-612.0321559653869
0.8889777955591118,-612.2161379878349
0.8891778355671134,-612.3999391138677
0.8893778755751149,-612.5835585515624
0.8895779155831166,-612.7669957249329
0.8897779555911182,-612.9502502741018
0.8899779955991198,-613.1333220542732
0.8901780356071214,-613.3162111335022
0.8903780756151229,-613.4989177892592
0.8905781156231246,-613.6814425038002
0.8907781556311262,-613.8637859583573
0.8909781956391278,-614.0459490261796
0.8911782356471294,-614.2279327644532
0.891378275655131,-614.4097384051469
0.8915783156631326,-614.5913673448312
0.8917783556711342,-614.7728211335275
0.8919783956791358,-614.9541014626533
0.8921784356871374,-615.1352101521342
0.892378475695139,-615.3161491367592
0.8925785157031406,-615.496920451865
0.8927785557111422,-615.6775262184341
0.8929785957191438,-615.8579686277035
0.8931786357271454,-616.0382499253783
0.893378675735147,-616.2183723955512
0.8935787157431486,-616.3983383444317
0.8937787557511502,-616.5781500839863
0.8939787957591518,-616.7578099156005
0.8941788357671534,-616.9373201138625
0.894378875775155,-617.1166829105791
0.8945789157831566,-617.295900479125
0.8947789557911582,-617.4749749192281
0.8949789957991598,-617.6539082422919
0.8951790358071614,-617.832702357348
0.895379075815163,-618.0113590577337
0.8955791158231646,-618.1898800085793
0.8957791558311662,-618.3682667351876
0.8959791958391679,-618.5465206123804
0.8961792358471694,-618.7246428548813
0.896379275855171,-618.9026345087954
0.8965793158631726,-619.0804964442412
0.8967793558711742,-619.258229349179
0.8969793958791757,-619.4358337244742
0.8971794358871774,-619.6133098802243
0.897379475895179,-619.7906579333702
0.8975795159031806,-619.9678778066024
0.8977795559111822,-620.144969228563
0.8979795959191837,-620.3219317353405
0.8981796359271854,-620.4987646732368
0.898379675935187,-620.6754672027846
0.8985797159431886,-620.852038303982
0.8987797559511902,-621.0284767827011
0.8989797959591918,-621.2047812782233
0.8991798359671934,-621.3809502718414
0.899379875975195,-621.5569820964666
0.8995799159831966,-621.7328749471694
0.8997799559911982,-621.9086268925756
0.8999799959991998,-622.0842358870367
0.9001800360072014,-622.2596997834889
0.900380076015203,-622.4350163469057
0.9005801160232046,-622.6101832682541
0.9007801560312062,-622.7851981788547
0.9009801960392078,-622.9600586650462
0.9011802360472094,-623.1347622830589
0.901380276055211,-623.3093065739904
0.9015803160632127,-623.4836890787892
0.9017803560712142,-623.6579073531462
0.9019803960792158,-623.8319589821962
0.9021804360872174,-624.0058415949387
0.902380476095219,-624.1795528782862
0.9025805161032207,-624.3530905906539
0.9027805561112222,-624.5264525750118
0.9029805961192238,-624.699636771322
0.9031806361272254,-624.8726412282917
0.903380676135227,-625.0454641143803
0.9035807161432287,-625.2181037280022
0.9037807561512302,-625.3905585068803
0.9039807961592318,-625.5628270365033
0.9041808361672334,-625.7349080576598
0.904380876175235,-625.906800473019
0.9045809161832367,-626.0785033527438
0.9047809561912382,-626.2500159391274
0.9049809961992398,-626.4213376502487
0.9051810362072414,-626.5924680826611
0.905381076215243,-626.7634070131232
0.9055811162232447,-626.934154399397
0.9057811562312462,-627.1047103801454
0.9059811962392478,-627.2750752739631
0.9061812362472494,-627.4452495775867
0.906381276255251,-627.6152339633333
0.9065813162632527,-627.7850292758233
0.9067813562712542,-627.9546365280465
0.9069813962792558,-628.1240568968379
0.9071814362872574,-628.2932917178297
0.907381476295259,-628.4623424799513
0.9075815163032607,-628.6312108195524
0.9077815563112622,-628.7998985142208
0.9079815963192638,-628.9684074763746
0.9081816363272655,-629.1367397467017
0.908381676335267,-629.304897487523
0.9085817163432686,-629.4728829761532
0.9087817563512702,-629.6406985983308
0.9089817963592718,-629.8083468417863
0.9091818363672735,-629.9758302900129
0.909381876375275,-630.1431516163037
0.9095819163832766,-630.310313578109
0.9097819563912782,-630.477319011768
0.9099819963992798,-630.6441708276599
0.9101820364072815,-630.8108720058127
0.910382076415283,-630.9774255920069
0.9105821164232846,-631.1438346943969
0.9107821564312862,-631.3101024806729
0.9109821964392878,-631.4762321757738
0.9111822364472895,-631.6422270601598
0.911382276455291,-631.8080904686377
0.9115823164632926,-631.9738257897358
0.9117823564712942,-632.1394364656096
0.9119823964792958,-632.3049259924542
0.9121824364872975,-632.4702979213976
0.912382476495299,-632.6355558598347
0.9125825165033006,-632.8007034731655
0.9127825565113022,-632.9657444868852
0.9129825965193038,-633.1306826889771
0.9131826365273055,-633.2955219325518
0.913382676535307,-633.46026613867
0.9135827165433086,-633.6249192992872
0.9137827565513102,-633.7894854802532
0.9139827965593118,-633.9539688242987
0.9141828365673135,-634.1183735539377
0.914382876575315,-634.2827039742177
0.9145829165833166,-634.4469644752481
0.9147829565913183,-634.6111595344352
0.9149829965993198,-634.7752937183599
0.9151830366073215,-634.939371684231
0.915383076615323,-635.1033981808534
0.9155831166233246,-635.267378049052
0.9157831566313263,-635.4313162214977
0.9159831966393278,-635.5952177218879
0.9161832366473295,-635.7590876634342
0.916383276655331,-635.922931246623
0.9165833166633326,-636.0867537562158
0.9167833566713343,-636.2505605574629
0.9169833966793358,-636.4143570915154
0.9171834366873375,-636.5781488700217
0.917383476695339,-636.7419414689053
0.9175835167033406,-636.9057405213306
0.9177835567113423,-637.0695517098626
0.9179835967193438,-637.2333807578451
0.9181836367273455,-637.3972334200178
0.918383676735347,-637.5611154724099
0.9185837167433486,-637.7250327015465
0.9187837567513503,-637.8889908930171
0.9189837967593518,-638.0529958194551
0.9191838367673534,-638.2170532279922
0.919383876775355,-638.3811688272443
0.9195839167833566,-638.5453482739034
0.9197839567913583,-638.7095971590035
0.9199839967993598,-638.8739209939379
0.9201840368073614,-639.0383251963071
0.920384076815363,-639.2028150756776
0.9205841168233646,-639.3673958193315
0.9207841568313663,-639.5320724780947
0.9209841968393678,-639.6968499523227
0.9211842368473694,-639.8617329781266
0.921384276855371,-640.0267261139228
0.9215843168633726,-640.1918337273813
0.9217843568713743,-640.3570599828531
0.9219843968793758,-640.5224088293442
0.9221844368873774,-640.6878839891093
0.9223844768953791,-640.8534889469257
0.9225845169033806,-641.0192269401084
0.9227845569113823,-641.1851009493183
0.9229845969193838,-641.3511136902112
0.9231846369273854,-641.5172676059682
0.9233846769353871,-641.683564860741
0.9235847169433886,-641.8500073340412
0.9237847569513903,-642.0165966160909
0.9239847969593918,-642.1833340041493
0.9241848369673934,-642.3502204998211
0.9243848769753951,-642.5172568073438
0.9245849169833966,-642.6844433328461
0.9247849569913983,-642.851780184563
0.9249849969993998,-643.0192671739844
0.9251850370074014,-643.1869038179062
0.9253850770154031,-643.3546893413557
0.9255851170234046,-643.5226226813444
0.9257851570314063,-643.6907024914087
0.9259851970394078,-643.858927146883
0.9261852370474094,-644.0272947508571
0.9263852770554111,-644.1958031407561
0.9265853170634126,-644.3644498954844
0.9267853570714143,-644.5332323430716
0.9269853970794159,-644.7021475687549
0.9271854370874174,-644.8711924234331
0.9273854770954191,-645.040363532429
0.9275855171034206,-645.2096573044905
0.9277855571114223,-645.3790699409716
0.9279855971194239,-645.5485974451262
0.9281856371274254,-645.7182356314573
0.9283856771354271,-645.8879801350625
0.9285857171434286,-646.0578264209212
0.9287857571514303,-646.2277697930737
0.9289857971594319,-646.3978054036455
0.9291858371674334,-646.5679282616733
0.9293858771754351,-646.7381332416967
0.9295859171834366,-646.908415092085
0.9297859571914383,-647.0787684430678
0.9299859971994399,-647.2491878144531
0.9301860372074414,-647.4196676230143
0.9303860772154431,-647.5902021895364
0.9305861172234446,-647.7607857455159
0.9307861572314462,-647.931412439519
0.9309861972394479,-648.1020763431973
0.9311862372474494,-648.2727714569784
0.9313862772554511,-648.4434917154441
0.9315863172634526,-648.6142309924167
0.9317863572714542,-648.784983105777
0.9319863972794559,-648.9557418220436
0.9321864372874574,-649.1265008607436
0.9323864772954591,-649.297253898607
0.9325865173034606,-649.4679945736232
0.9327865573114622,-649.6387164889949
0.9329865973194639,-649.809413217029
0.9331866373274654,-649.9800783030047
0.9333866773354671,-650.1507052690538
0.9335867173434687,-650.3212876180979
0.9337867573514702,-650.4918188378749
0.9339867973594719,-650.662292405092
0.9341868373674734,-650.8327017897409
0.9343868773754751,-651.0030404596033
0.9345869173834767,-651.1733018849783
0.9347869573914782,-651.343479543653
0.9349869973994799,-651.5135669261397
0.9351870374074814,-651.6835575411973
0.9353870774154831,-651.8534449216476
0.9355871174234847,-652.0232226304971
0.9357871574314862,-652.1928842673665
0.9359871974394879,-652.3624234752284
0.9361872374474894,-652.5318339474478
0.9363872774554911,-652.7011094351137
0.9365873174634927,-652.8702437546498
0.9367873574714942,-653.0392307956826
0.9369873974794959,-653.2080645291466
0.9371874374874974,-653.3767390155967
0.9373874774954991,-653.5452484136999
0.9375875175035007,-653.7135869888695
0.9377875575115022,-653.8817491220067
0.9379875975195039,-654.049729318311
0.9381876375275054,-654.2175222161144
0.9383876775355071,-654.3851225956997
0.9385877175435087,-654.5525253880581
0.9387877575515102,-654.7197256835389
0.9389877975595119,-654.8867187403491
0.9391878375675135,-655.0534999928567
0.9393878775755151,-655.2200650596534
0.9395879175835167,-655.3864097513356
0.9397879575915182,-655.5525300779608
0.9399879975995199,-655.7184222561428
0.9401880376075215,-655.8840827157474
0.9403880776155231,-656.0495081061571
0.9405881176235247,-656.214695302073
0.9407881576315262,-656.37964140883
0.9409881976395279,-656.5443437671979
0.9411882376475295,-656.7087999576561
0.941388277655531,-656.8730078041194
0.9415883176635327,-657.0369653771113
0.9417883576715342,-657.2006709963744
0.9419883976795359,-657.364123232914
0.9421884376875375,-657.5273209104831
0.942388477695539,-657.6902631065063
0.9425885177035407,-657.8529491524586
0.9427885577115422,-658.0153786337082
0.9429885977195439,-658.1775513888426
0.9431886377275455,-658.3394675084941
0.943388677735547,-658.5011273336896
0.9435887177435487,-658.6625314537479
0.9437887577515502,-658.8236807037507
0.9439887977595519,-658.9845761616157
0.9441888377675535,-659.1452191448009
0.944388877775555,-659.3056112066693
0.9445889177835567,-659.4657541325442
0.9447889577915582,-659.6256499354872
0.9449889977995599,-659.785300851823
0.9451890378075615,-659.944709336447
0.945389077815563,-660.103878057937
0.9455891178235647,-660.2628098934971
0.9457891578315663,-660.421507923758
0.9459891978395679,-660.5799754274539
0.9461892378475695,-660.7382158759976
0.946389277855571,-660.8962329279668
0.9465893178635727,-661.0540304235201
0.9467893578715743,-661.2116123787492
0.9469893978795759,-661.3689829799791
0.9471894378875775,-661.5261465780198
0.947389477895579,-661.6831076823725
0.9475895179035807,-661.8398709553896
0.9477895579115823,-661.9964412063877
0.9479895979195839,-662.1528233857051
0.9481896379275855,-662.3090225787005
0.948389677935587,-662.4650439996806
0.9485897179435887,-662.6208929857479
0.9487897579515903,-662.7765749905553
0.9489897979595919,-662.9320955779575
0.9491898379675935,-663.0874604155426
0.949389877975595,-663.242675268033
0.9495899179835967,-663.3977459905423
0.9497899579915983,-663.5526785216757
0.9499899979995999,-663.7074788764637
0.9501900380076015,-663.8621531391174
0.950390078015603,-664.0167074556018
0.9505901180236047,-664.1711480260182
0.9507901580316063,-664.3254810967936
0.9509901980396079,-664.4797129526794
0.9511902380476095,-664.6338499085598
0.951390278055611,-664.7878983010781
0.9515903180636127,-664.9418644800894
0.9517903580716143,-665.0957547999549
0.9519903980796159,-665.2495756106936
0.9521904380876175,-665.4033332490108
0.952390478095619,-665.5570340292313
0.9525905181036207,-665.7106842341589
0.9527905581116223,-665.8642901058985
0.9529905981196238,-666.0178578366715
0.9531906381276255,-666.1713935596596
0.9533906781356271,-666.3249033399186
0.9535907181436287,-666.4783931654013
0.9537907581516303,-666.6318689381291
0.9539907981596318,-666.7853364655606
0.9541908381676335,-666.9388014521962
0.9543908781756351,-667.0922694914648
0.9545909181836367,-667.2457460579345
0.9547909581916383,-667.3992364998925
0.9549909981996398,-667.5527460323302
0.9551910382076415,-667.7062797303784
0.9553910782156431,-667.8598425232209
0.9555911182236447,-668.0134391885288
0.9557911582316463,-668.1670743474363
0.9559911982396478,-668.3207524600894
0.9561912382476495,-668.474477821786
0.9563912782556511,-668.628254559724
0.9565913182636527,-668.7820866303687
0.9567913582716543,-668.935977817446
0.9569913982796558,-669.0899317305618
0.9571914382876575,-669.2439518044425
0.9573914782956591,-669.3980412987836
0.9575915183036607,-669.5522032986969
0.9577915583116623,-669.7064407157247
0.9579915983196639,-669.860756289404
0.9581916383276655,-670.0151525893419
0.9583916783356671,-670.1696320177689
0.9585917183436687,-670.3241968125262
0.9587917583516703,-670.4788490504474
0.9589917983596719,-670.6335906510791
0.9591918383676735,-670.7884233806965
0.9593918783756751,-670.9433488565546
0.9595919183836767,-671.0983685513253
0.9597919583916783,-671.2534837976605
0.9599919983996799,-671.4086957928284
0.9601920384076815,-671.5640056033658
0.9603920784156831,-671.7194141696906
0.9605921184236847,-671.8749223106271
0.9607921584316863,-672.0305307277883
0.9609921984396879,-672.1862400097714
0.9611922384476895,-672.3420506361239
0.9613922784556911,-672.4979629810412
0.9615923184636928,-672.65397731676
0.9617923584716943,-672.8100938166232
0.9619923984796959,-672.9663125577899
0.9621924384876975,-673.1226335235762
0.9623924784956991,-673.2790566054148
0.9625925185037008,-673.4355816044316
0.9627925585117023,-673.59220823264
0.9629925985197039,-673.7489361137618
0.9631926385277055,-673.9057647836925
0.9633926785357071,-674.0626936906292
0.9635927185437086,-674.2197221948908
0.9637927585517103,-674.3768495684617
0.9639927985597119,-674.5340749942983
0.9641928385677135,-674.691397565438
0.9643928785757151,-674.8488162839593
0.9645929185837167,-675.0063300598405
0.9647929585917183,-675.1639377097677
0.9649929985997199,-675.3216379559476
0.9651930386077215,-675.4794294249772
0.9653930786157231,-675.6373106468246
0.9655931186237247,-675.7952800539746
0.9657931586317263,-675.9533359807891
0.9659931986397279,-676.1114766631342
0.9661932386477295,-676.269700238315
0.9663932786557311,-676.428004745364
0.9665933186637327,-676.5863881257177
0.9667933586717343,-676.7448482243111
0.9669933986797359,-676.9033827911189
0.9671934386877376,-677.0619894831572
0.9673934786957391,-677.220665866962
0.9675935187037407,-677.3794094215436
0.9677935587117423,-677.5382175418179
0.9679935987197439,-677.697087542498
0.9681936387277456,-677.8560166624326
0.9683936787357471,-678.0150020693593
0.9685937187437487,-678.1740408650415
0.9687937587517503,-678.3331300907458
0.9689937987597519,-678.4922667330115
0.9691938387677536,-678.6514477296589
0.9693938787757551,-678.8106699759743
0.9695939187837567,-678.9699303310085
0.9697939587917583,-679.1292256239174
0.9699939987997599,-679.2885526602745
0.9701940388077616,-679.4479082282801
0.9703940788157631,-679.6072891047896
0.9705941188237647,-679.7666920610887
0.9707941588317663,-679.9261138683356
0.9709941988397679,-680.0855513026023
0.9711942388477696,-680.24500114944
0.9713942788557711,-680.4044602079069
0.9715943188637727,-680.5639252939945
0.9717943588717743,-680.7233932433998
0.9719943988797759,-680.8828609135937
0.9721944388877776,-681.0423251851504
0.9723944788957791,-681.2017829622997
0.9725945189037807,-681.3612311726874
0.9727945589117823,-681.5206667663278
0.9729945989197839,-681.6800867137482
0.9731946389277856,-681.8394880033336
0.9733946789357871,-681.9988676378932
0.9735947189437887,-682.1582226304763
0.9737947589517904,-682.3175499994805
0.9739947989597919,-682.476846763104
0.9741948389677936,-682.6361099332015
0.9743948789757951,-682.7953365086165
0.9745949189837967,-682.9545234680676
0.9747949589917984,-683.1136677626781
0.9749949989997999,-683.2727663082404
0.9751950390078015,-683.4318159773192
0.9753950790158031,-683.5908135912942
0.9755951190238047,-683.7497559124552
0.9757951590318064,-683.9086396362562
0.9759951990398079,-684.0674613838445
0.9761952390478095,-684.2262176949728
0.9763952790558111,-684.3849050214054
0.9765953190638127,-684.5435197209263
0.9767953590718144,-684.7020580520473
0.9769953990798159,-684.8605161695175
0.9771954390878175,-685.0188901207176
0.9773954790958191,-685.1771758430248
0.9775955191038207,-685.3353691622152
0.9777955591118224,-685.4934657919678
0.9779955991198239,-685.6514613345182
0.9781956391278255,-685.8093512825001
0.9783956791358271,-685.9671310219993
0.9785957191438287,-686.1247958368328
0.9787957591518304,-686.2823409140518
0.9789957991598319,-686.4397613506533
0.9791958391678335,-686.5970521614728
0.9793958791758351,-686.7542082882178
0.9795959191838367,-686.9112246095876
0.9797959591918384,-687.0680959524136
0.9799959991998399,-687.2248171037439
0.9801960392078415,-687.3813828237838
0.9803960792158432,-687.5377878595959
0.9805961192238447,-687.6940269594533
0.9807961592318464,-687.8500948877363
0.9809961992398479,-688.005986440251
0.9811962392478495,-688.1616964598505
0.9813962792558512,-688.3172198522327
0.9815963192638527,-688.4725516017883
0.9817963592718544,-688.6276867873743
0.9819963992798559,-688.7826205978885
0.9821964392878575,-688.9373483475244
0.9823964792958592,-689.0918654905914
0.9825965193038607,-689.2461676357921
0.9827965593118624,-689.4002505598525
0.9829965993198639,-689.5541102204171
0.9831966393278655,-689.707742768121
0.9833966793358672,-689.8611445577711
0.9835967193438687,-690.0143121585761
0.9837967593518704,-690.1672423633746
0.9839967993598719,-690.3199321968317
0.9841968393678735,-690.4723789225774
0.9843968793758752,-690.6245800492823
0.9845969193838767,-690.7765333356718
0.9847969593918784,-690.9282367945008
0.98499699939988,-691.0796886955136
0.9851970394078815,-691.2308875674341
0.9853970794158832,-691.3818321990386
0.9855971194238847,-691.5325216393718
0.9857971594318863,-691.6829551971779
0.985997199439888,-691.8331324396268
0.9861972394478895,-691.9830531904187
0.9863972794558912,-692.1327175273581
0.9865973194638927,-692.2821257794875
0.9867973594718943,-692.4312785238789
0.986997399479896,-692.5801765821756
0.9871974394878975,-692.728821016976
0.9873974794958992,-692.8772131281532
0.9875975195039007,-693.0253544491909
0.9877975595119023,-693.1732467436185
0.987997599519904,-693.3208920016157
0.9881976395279055,-693.4682924368484
0.9883976795359072,-693.6154504835916
0.9885977195439087,-693.7623687941799
0.9887977595519103,-693.9090502368164
0.988997799559912,-694.0554978937606
0.9891978395679135,-694.2017150598982
0.9893978795759152,-694.3477052416903
0.9895979195839167,-694.4934721564774
0.9897979595919183,-694.6390197321114
0.98999799959992,-694.7843521068668
0.9901980396079215,-694.9294736295768
0.9903980796159232,-695.0743888599286
0.9905981196239247,-695.2191025688377
0.9907981596319263,-695.3636197388196
0.990998199639928,-695.5079455642625
0.9911982396479295,-695.6520854515035
0.9913982796559312,-695.7960450186046
0.9915983196639327,-695.9398300947219
0.9917983596719343,-696.0834467189599
0.991998399679936,-696.2269011386044
0.9921984396879375,-696.3701998066302
0.9923984796959392,-696.5133493783801
0.9925985197039408,-696.6563567073246
0.9927985597119423,-696.7992288398116
0.992998599719944,-696.9419730087301
0.9931986397279455,-697.0845966260198
0.9933986797359472,-697.2271072739701
0.9935987197439488,-697.3695126952671
0.9937987597519503,-697.5118207817587
0.993998799759952,-697.6540395619257
0.9941988397679535,-697.7961771870575
0.9943988797759552,-697.9382419161536
0.9945989197839568,-698.0802420995816
0.9947989597919583,-698.222186161541
0.99499899979996,-698.3640825813998
0.9951990398079615,-698.505939873981
0.9953990798159632,-698.6477665688959
0.9955991198239648,-698.7895711890301
0.9957991598319663,-698.9313622283023
0.995999199839968,-699.0731481288286
0.9961992398479695,-699.2149372576289
0.9963992798559712,-699.3567378830285
0.9965993198639728,-699.4985581509031
0.9967993598719743,-699.6404060609317
0.996999399879976,-699.7822894430121
0.9971994398879775,-699.9242159340056
0.9973994798959791,-700.0661929549648
0.9975995199039808,-700.2082276890053
0.9977995599119823,-700.3503270599685
0.997999599919984,-700.4924977120196
0.9981996399279855,-700.6347459903155
0.9983996799359871,-700.7770779228662
0.9985997199439888,-700.9194992036997
0.9987997599519903,-701.0620151774341
0.998999799959992,-701.2046308253337
0.9991998399679936,-701.3473507529244
0.9993998799759951,-701.4901791792206
0.9995999199839968,-701.6331199275982
0.9997999599919983,-701.7761764183365
1.0,-701.9193516628346


==> anc/fig2/subpl_4_series_3.csv <==
x,y
0.0,-6.261267546103788e-16
0.00020004000800160032,1.1763593571467723e-15
0.00040008001600320064,2.4665599424045226e-15
0.000600120024004801,3.415236843329339e-15
0.0008001600320064013,5.2366964931049864e-15
0.0010002000400080016,6.906367838732663e-15
0.001200240048009602,7.741203511546502e-15
0.0014002800560112022,9.107298248878237e-15
0.0016003200640128026,1.0928757898653885e-14
0.0018003600720144029,1.1535911115245767e-14
0.002000400080016003,1.2750217548429532e-14
0.0022004400880176033,1.4268100589909238e-14
0.002400480096019204,1.457167719820518e-14
0.002600520104020804,1.6089560239684886e-14
0.0028005601120224045,1.5482407023093003e-14
0.0030006001200240046,1.5482407023093003e-14
0.003200640128025605,1.5178830414797062e-14
0.0034006801360272052,1.457167719820518e-14
0.0036007201440288058,1.457167719820518e-14
0.003800760152030406,1.5178830414797062e-14
0.004000800160032006,1.5482407023093003e-14
0.004200840168033607,1.6089560239684886e-14
0.004400880176035207,1.6696713456276768e-14
0.004600920184036807,1.700029006457271e-14
0.004800960192038408,1.7607443281164592e-14
0.005001000200040008,1.8214596497756474e-14
0.005201040208041608,1.942890293094024e-14
0.0054010802160432084,1.942890293094024e-14
0.005601120224044809,2.0643209364124004e-14
0.005801160232046409,2.0643209364124004e-14
0.006001200240048009,2.2464669013899652e-14
0.00620124024804961,2.3071822230491534e-14
0.00640128025605121,2.2464669013899652e-14
0.00660132026405281,2.2464669013899652e-14
0.0068013602720544105,2.2464669013899652e-14
0.007001400280056011,2.185751579730777e-14
0.0072014402880576115,2.2464669013899652e-14
0.007401480296059211,2.3071822230491534e-14
0.007601520304060812,2.3071822230491534e-14
0.007801560312062412,2.185751579730777e-14
0.008001600320064013,2.1250362580715887e-14
0.008201640328065612,2.1250362580715887e-14
0.008401680336067214,2.0643209364124004e-14
0.008601720344068814,2.1250362580715887e-14
0.008801760352070413,2.1250362580715887e-14
0.009001800360072015,1.942890293094024e-14
0.009201840368073614,1.8821749714348357e-14
0.009401880376075214,1.7607443281164592e-14
0.009601920384076815,1.7607443281164592e-14
0.009801960392078415,1.5785983631388945e-14
0.010002000400080016,1.5785983631388945e-14
0.010202040408081616,1.5785983631388945e-14
0.010402080416083216,1.6393136847980827e-14
0.010602120424084817,1.5785983631388945e-14
0.010802160432086417,1.5785983631388945e-14
0.011002200440088017,1.5785983631388945e-14
0.011202240448089618,1.457167719820518e-14
0.011402280456091218,1.5785983631388945e-14
0.011602320464092817,1.457167719820518e-14
0.011802360472094419,1.3357370765021415e-14
0.012002400480096018,1.214306433183765e-14
0.01220244048809762,1.0928757898653885e-14
0.01240248049609922,9.71445146547012e-15
0.012602520504100819,8.500145032286355e-15
0.01280256051210242,6.071532165918825e-15
0.01300260052010402,6.071532165918825e-15
0.01320264052810562,4.85722573273506e-15
0.013402680536107221,3.642919299551295e-15
0.013602720544108821,2.42861286636753e-15
0.013802760552110422,0.0
0.014002800560112022,-1.214306433183765e-15
0.014202840568113622,-2.42861286636753e-15
0.014402880576115223,-3.642919299551295e-15
0.014602920584116823,-7.28583859910259e-15
0.014802960592118422,-8.500145032286355e-15
0.015003000600120024,-9.71445146547012e-15
0.015203040608121624,-1.214306433183765e-14
0.015403080616123223,-1.5785983631388945e-14
0.015603120624124825,-1.700029006457271e-14
0.015803160632126424,-1.8214596497756474e-14
0.016003200640128026,-2.0643209364124004e-14
0.016203240648129624,-2.3071822230491534e-14
0.016403280656131225,-2.42861286636753e-14
0.016603320664132826,-2.671474153004283e-14
0.016803360672134428,-2.914335439641036e-14
0.017003400680136026,-2.914335439641036e-14
0.017203440688137627,-3.2786273695961654e-14
0.01740348069613923,-3.5214886562329184e-14
0.017603520704140826,-3.5214886562329184e-14
0.017803560712142428,-3.642919299551295e-14
0.01800360072014403,-3.642919299551295e-14
0.018203640728145627,-3.885780586188048e-14
0.01840368073614723,-4.0072112295064244e-14
0.01860372074414883,-4.128641872824801e-14
0.018803760752150428,-4.128641872824801e-14
0.01900380076015203,-4.4929338027799304e-14
0.01920384076815363,-4.7357950894166834e-14
0.01940388077615523,-4.85722573273506e-14
0.01960392078415683,-5.100087019371813e-14
0.01980396079215843,-5.4643789493269423e-14
0.020004000800160033,-5.707240235963695e-14
0.02020404080816163,-5.828670879282072e-14
0.020404080816163232,-6.071532165918825e-14
0.020604120824164834,-6.557254739192331e-14
0.02080416083216643,-6.678685382510707e-14
0.021004200840168033,-6.800116025829084e-14
0.021204240848169634,-7.042977312465837e-14
0.021404280856171232,-7.042977312465837e-14
0.021604320864172834,-7.28583859910259e-14
0.021804360872174435,-7.528699885739343e-14
0.022004400880176033,-7.528699885739343e-14
0.022204440888177635,-7.771561172376096e-14
0.022404480896179236,-7.771561172376096e-14
0.022604520904180834,-8.257283745649602e-14
0.022804560912182435,-8.257283745649602e-14
0.023004600920184037,-8.500145032286355e-14
0.023204640928185635,-8.743006318923108e-14
0.023404680936187236,-8.985867605559861e-14
0.023604720944188837,-9.228728892196614e-14
0.02380476095219044,-9.471590178833367e-14
0.024004800960192037,-9.471590178833367e-14
0.024204840968193638,-9.471590178833367e-14
0.02440488097619524,-9.471590178833367e-14
0.024604920984196837,-9.71445146547012e-14
0.02480496099219844,-9.957312752106873e-14
0.02500500100020004,-1.0200174038743626e-13
0.025205041008201638,-1.0443035325380379e-13
0.02540508101620324,-1.0685896612017132e-13
0.02560512102420484,-1.0928757898653885e-13
0.02580516103220644,-1.1171619185290638e-13
0.02600520104020804,-1.141448047192739e-13
0.026205241048209642,-1.141448047192739e-13
0.02640528105621124,-1.141448047192739e-13
0.02660532106421284,-1.141448047192739e-13
0.026805361072214443,-1.1657341758564144e-13
0.02700540108021604,-1.1657341758564144e-13
0.027205441088217642,-1.1657341758564144e-13
0.027405481096219243,-1.141448047192739e-13
0.027605521104220845,-1.141448047192739e-13
0.027805561112222443,-1.141448047192739e-13
0.028005601120224044,-1.141448047192739e-13
0.028205641128225645,-1.141448047192739e-13
0.028405681136227243,-1.141448047192739e-13
0.028605721144228845,-1.141448047192739e-13
0.028805761152230446,-1.141448047192739e-13
0.029005801160232044,-1.141448047192739e-13
0.029205841168233646,-1.141448047192739e-13
0.029405881176235247,-1.141448047192739e-13
0.029605921184236845,-1.141448047192739e-13
0.029805961192238446,-1.1657341758564144e-13
0.030006001200240048,-1.1657341758564144e-13
0.030206041208241646,-1.1657341758564144e-13
0.030406081216243247,-1.1657341758564144e-13
0.03060612122424485,-1.1657341758564144e-13
0.030806161232246446,-1.1657341758564144e-13
0.031006201240248048,-1.1657341758564144e-13
0.03120624124824965,-1.1657341758564144e-13
0.03140628125625125,-1.1657341758564144e-13
0.03160632126425285,-1.1657341758564144e-13
0.031806361272254446,-1.1657341758564144e-13
0.03200640128025605,-1.141448047192739e-13
0.03220644128825765,-1.141448047192739e-13
0.03240648129625925,-1.141448047192739e-13
0.03260652130426085,-1.141448047192739e-13
0.03280656131226245,-1.141448047192739e-13
0.033006601320264055,-1.141448047192739e-13
0.03320664132826565,-1.141448047192739e-13
0.03340668133626725,-1.141448047192739e-13
0.033606721344268856,-1.1171619185290638e-13
0.033806761352270454,-1.1171619185290638e-13
0.03400680136027205,-1.1171619185290638e-13
0.034206841368273656,-1.1171619185290638e-13
0.034406881376275254,-1.0928757898653885e-13
0.03460692138427685,-1.0928757898653885e-13
0.03480696139227846,-1.0685896612017132e-13
0.035007001400280055,-1.0685896612017132e-13
0.03520704140828165,-1.0443035325380379e-13
0.03540708141628326,-1.0685896612017132e-13
0.035607121424284856,-1.0443035325380379e-13
0.035807161432286454,-9.957312752106873e-14
0.03600720144028806,-9.957312752106873e-14
0.036207241448289657,-9.957312752106873e-14
0.036407281456291254,-9.71445146547012e-14
0.03660732146429286,-9.71445146547012e-14
0.03680736147229446,-9.471590178833367e-14
0.037007401480296055,-9.228728892196614e-14
0.03720744148829766,-9.228728892196614e-14
0.03740748149629926,-9.228728892196614e-14
0.037607521504300856,-9.228728892196614e-14
0.03780756151230246,-8.985867605559861e-14
0.03800760152030406,-8.743006318923108e-14
0.03820764152830566,-8.743006318923108e-14
0.03840768153630726,-8.500145032286355e-14
0.03860772154430886,-8.257283745649602e-14
0.03880776155231046,-8.014422459012849e-14
0.03900780156031206,-7.771561172376096e-14
0.03920784156831366,-7.528699885739343e-14
0.03940788157631526,-7.528699885739343e-14
0.03960792158431686,-7.28583859910259e-14
0.03980796159231846,-7.28583859910259e-14
0.040008001600320066,-7.042977312465837e-14
0.040208041608321664,-7.042977312465837e-14
0.04040808161632326,-6.800116025829084e-14
0.04060812162432487,-6.557254739192331e-14
0.040808161632326465,-6.557254739192331e-14
0.04100820164032806,-6.314393452555578e-14
0.04120824164832967,-6.071532165918825e-14
0.041408281656331265,-6.071532165918825e-14
0.04160832166433286,-5.828670879282072e-14
0.04180836167233447,-5.828670879282072e-14
0.042008401680336066,-5.585809592645319e-14
0.042208441688337664,-5.342948306008566e-14
0.04240848169633927,-5.100087019371813e-14
0.04260852170434087,-5.100087019371813e-14
0.042808561712342465,-4.85722573273506e-14
0.04300860172034407,-4.614364446098307e-14
0.04320864172834567,-4.371503159461554e-14
0.043408681736347265,-4.371503159461554e-14
0.04360872174434887,-4.128641872824801e-14
0.04380876175235047,-3.885780586188048e-14
0.044008801760352066,-3.400058012914542e-14
0.04420884176835367,-3.400058012914542e-14
0.04440888177635527,-3.400058012914542e-14
0.04460892178435687,-3.400058012914542e-14
0.04480896179235847,-3.400058012914542e-14
0.04500900180036007,-2.914335439641036e-14
0.04520904180836167,-2.914335439641036e-14
0.04540908181636327,-2.914335439641036e-14
0.04560912182436487,-2.914335439641036e-14
0.04580916183236647,-2.914335439641036e-14
0.04600920184036807,-2.914335439641036e-14
0.04620924184836967,-2.914335439641036e-14
0.04640928185637127,-1.942890293094024e-14
0.046609321864372874,-2.42861286636753e-14
0.04680936187237447,-2.42861286636753e-14
0.04700940188037607,-2.42861286636753e-14
0.047209441888377675,-2.42861286636753e-14
0.04740948189637927,-2.42861286636753e-14
0.04760952190438088,-1.942890293094024e-14
0.047809561912382476,-1.942890293094024e-14
0.048009601920384073,-1.942890293094024e-14
0.04820964192838568,-1.457167719820518e-14
0.048409681936387276,-1.457167719820518e-14
0.048609721944388874,-1.457167719820518e-14
0.04880976195239048,-1.457167719820518e-14
0.04900980196039208,-9.71445146547012e-15
0.049209841968393675,-4.85722573273506e-15
0.04940988197639528,-4.85722573273506e-15
0.04960992198439688,-4.85722573273506e-15
0.049809961992398476,-4.85722573273506e-15
0.05001000200040008,-4.85722573273506e-15
0.05021004200840168,-4.85722573273506e-15
0.050410082016403276,0.0
0.05061012202440488,0.0
0.05081016203240648,4.85722573273506e-15
0.05101020204040808,4.85722573273506e-15
0.05121024204840968,4.85722573273506e-15
0.05141028205641128,4.85722573273506e-15
0.05161032206441288,4.85722573273506e-15
0.05181036207241448,4.85722573273506e-15
0.05201040208041608,4.85722573273506e-15
0.05221044208841768,4.85722573273506e-15
0.052410482096419284,4.85722573273506e-15
0.05261052210442088,4.85722573273506e-15
0.05281056211242248,4.85722573273506e-15
0.053010602120424084,4.85722573273506e-15
0.05321064212842568,4.85722573273506e-15
0.05341068213642728,4.85722573273506e-15
0.053610722144428885,4.85722573273506e-15
0.05381076215243048,4.85722573273506e-15
0.05401080216043208,4.85722573273506e-15
0.054210842168433686,4.85722573273506e-15
0.054410882176435284,4.85722573273506e-15
0.05461092218443689,0.0
0.05481096219243849,0.0
0.055011002200440084,0.0
0.05521104220844169,0.0
0.05541108221644329,0.0
0.055611122224444885,0.0
0.05581116223244649,0.0
0.05601120224044809,-4.85722573273506e-15
0.056211242248449686,-4.85722573273506e-15
0.05641128225645129,-9.71445146547012e-15
0.05661132226445289,-9.71445146547012e-15
0.05681136227245449,-9.71445146547012e-15
0.05701140228045609,-9.71445146547012e-15
0.05721144228845769,-9.71445146547012e-15
0.05741148229645929,-9.71445146547012e-15
0.05761152230446089,-1.457167719820518e-14
0.05781156231246249,-1.457167719820518e-14
0.05801160232046409,-1.457167719820518e-14
0.05821164232846569,-1.457167719820518e-14
0.05841168233646729,-1.942890293094024e-14
0.05861172234446889,-1.942890293094024e-14
0.058811762352470494,-2.42861286636753e-14
0.05901180236047209,-2.914335439641036e-14
0.05921184236847369,-2.914335439641036e-14
0.059411882376475295,-3.400058012914542e-14
0.05961192238447689,-3.400058012914542e-14
0.05981196239247849,-3.885780586188048e-14
0.060012002400480095,-4.371503159461554e-14
0.06021204240848169,-4.85722573273506e-14
0.06041208241648329,-5.342948306008566e-14
0.060612122424484896,-5.342948306008566e-14
0.060812162432486494,-5.828670879282072e-14
0.06101220244048809,-5.342948306008566e-14
0.0612122424484897,-5.342948306008566e-14
0.061412282456491295,-5.342948306008566e-14
0.06161232246449289,-5.828670879282072e-14
0.0618123624724945,-5.828670879282072e-14
0.062012402480496095,-6.314393452555578e-14
0.0622124424884977,-5.828670879282072e-14
0.0624124824964993,-5.828670879282072e-14
0.0626125225045009,-5.828670879282072e-14
0.0628125625125025,-5.828670879282072e-14
0.0630126025205041,-5.828670879282072e-14
0.0632126425285057,-6.314393452555578e-14
0.0634126825365073,-6.314393452555578e-14
0.06361272254450889,-6.314393452555578e-14
0.0638127625525105,-6.800116025829084e-14
0.0640128025605121,-6.800116025829084e-14
0.0642128425685137,-6.800116025829084e-14
0.0644128825765153,-6.800116025829084e-14
0.0646129225845169,-6.800116025829084e-14
0.0648129625925185,-6.800116025829084e-14
0.0650130026005201,-6.800116025829084e-14
0.0652130426085217,-6.800116025829084e-14
0.0654130826165233,-7.28583859910259e-14
0.0656131226245249,-7.771561172376096e-14
0.0658131626325265,-8.257283745649602e-14
0.06601320264052811,-7.771561172376096e-14
0.06621324264852971,-7.771561172376096e-14
0.0664132826565313,-8.257283745649602e-14
0.0666133226645329,-8.257283745649602e-14
0.0668133626725345,-8.257283745649602e-14
0.0670134026805361,-8.257283745649602e-14
0.06721344268853771,-8.743006318923108e-14
0.06741348269653931,-8.743006318923108e-14
0.06761352270454091,-8.743006318923108e-14
0.0678135627125425,-8.743006318923108e-14
0.0680136027205441,-8.743006318923108e-14
0.0682136427285457,-8.743006318923108e-14
0.06841368273654731,-9.228728892196614e-14
0.06861372274454891,-9.228728892196614e-14
0.06881376275255051,-9.228728892196614e-14
0.0690138027605521,-9.71445146547012e-14
0.0692138427685537,-1.0200174038743626e-13
0.0694138827765553,-1.0200174038743626e-13
0.06961392278455691,-1.0200174038743626e-13
0.06981396279255851,-1.0200174038743626e-13
0.07001400280056011,-1.0200174038743626e-13
0.07021404280856171,-1.0200174038743626e-13
0.0704140828165633,-1.0685896612017132e-13
0.0706141228245649,-1.0685896612017132e-13
0.07081416283256652,-1.1171619185290638e-13
0.07101420284056811,-1.0685896612017132e-13
0.07121424284856971,-1.0685896612017132e-13
0.07141428285657131,-1.1171619185290638e-13
0.07161432286457291,-1.1657341758564144e-13
0.0718143628725745,-1.1657341758564144e-13
0.07201440288057612,-1.1657341758564144e-13
0.07221444288857772,-1.214306433183765e-13
0.07241448289657931,-1.214306433183765e-13
0.07261452290458091,-1.2628786905111156e-13
0.07281456291258251,-1.3114509478384662e-13
0.07301460292058412,-1.3600232051658168e-13
0.07321464292858572,-1.4085954624931674e-13
0.07341468293658732,-1.4085954624931674e-13
0.07361472294458891,-1.4085954624931674e-13
0.07381476295259051,-1.457167719820518e-13
0.07401480296059211,-1.5057399771478686e-13
0.07421484296859372,-1.5057399771478686e-13
0.07441488297659532,-1.457167719820518e-13
0.07461492298459692,-1.457167719820518e-13
0.07481496299259852,-1.457167719820518e-13
0.07501500300060011,-1.457167719820518e-13
0.07521504300860171,-1.457167719820518e-13
0.07541508301660332,-1.5057399771478686e-13
0.07561512302460492,-1.5057399771478686e-13
0.07581516303260652,-1.5057399771478686e-13
0.07601520304060812,-1.5543122344752192e-13
0.07621524304860972,-1.5543122344752192e-13
0.07641528305661131,-1.5543122344752192e-13
0.07661532306461293,-1.6028844918025698e-13
0.07681536307261452,-1.5543122344752192e-13
0.07701540308061612,-1.5543122344752192e-13
0.07721544308861772,-1.5543122344752192e-13
0.07741548309661932,-1.5543122344752192e-13
0.07761552310462091,-1.6028844918025698e-13
0.07781556311262253,-1.5543122344752192e-13
0.07801560312062412,-1.5543122344752192e-13
0.07821564312862572,-1.5057399771478686e-13
0.07841568313662732,-1.5057399771478686e-13
0.07861572314462892,-1.457167719820518e-13
0.07881576315263052,-1.457167719820518e-13
0.07901580316063213,-1.5057399771478686e-13
0.07921584316863373,-1.5057399771478686e-13
0.07941588317663532,-1.457167719820518e-13
0.07961592318463692,-1.457167719820518e-13
0.07981596319263852,-1.457167719820518e-13
0.08001600320064013,-1.457167719820518e-13
0.08021604320864173,-1.5057399771478686e-13
0.08041608321664333,-1.5057399771478686e-13
0.08061612322464493,-1.457167719820518e-13
0.08081616323264652,-1.457167719820518e-13
0.08101620324064812,-1.457167719820518e-13
0.08121624324864973,-1.5057399771478686e-13
0.08141628325665133,-1.457167719820518e-13
0.08161632326465293,-1.5057399771478686e-13
0.08181636327265453,-1.457167719820518e-13
0.08201640328065612,-1.457167719820518e-13
0.08221644328865772,-1.4085954624931674e-13
0.08241648329665933,-1.4085954624931674e-13
0.08261652330466093,-1.4085954624931674e-13
0.08281656331266253,-1.4085954624931674e-13
0.08301660332066413,-1.3600232051658168e-13
0.08321664332866573,-1.3600232051658168e-13
0.08341668333666732,-1.3600232051658168e-13
0.08361672334466894,-1.3114509478384662e-13
0.08381676335267053,-1.3114509478384662e-13
0.08401680336067213,-1.3600232051658168e-13
0.08421684336867373,-1.3600232051658168e-13
0.08441688337667533,-1.3114509478384662e-13
0.08461692338467693,-1.3114509478384662e-13
0.08481696339267854,-1.2628786905111156e-13
0.08501700340068014,-1.2628786905111156e-13
0.08521704340868173,-1.3114509478384662e-13
0.08541708341668333,-1.2628786905111156e-13
0.08561712342468493,-1.2628786905111156e-13
0.08581716343268653,-1.214306433183765e-13
0.08601720344068814,-1.214306433183765e-13
0.08621724344868974,-1.214306433183765e-13
0.08641728345669134,-1.1657341758564144e-13
0.08661732346469293,-1.1171619185290638e-13
0.08681736347269453,-1.1171619185290638e-13
0.08701740348069613,-1.0200174038743626e-13
0.08721744348869774,-1.0200174038743626e-13
0.08741748349669934,-1.0685896612017132e-13
0.08761752350470094,-1.1171619185290638e-13
0.08781756351270253,-1.0685896612017132e-13
0.08801760352070413,-1.0685896612017132e-13
0.08821764352870574,-9.71445146547012e-14
0.08841768353670734,-9.71445146547012e-14
0.08861772354470894,-9.71445146547012e-14
0.08881776355271054,-9.71445146547012e-14
0.08901780356071214,-9.71445146547012e-14
0.08921784356871373,-8.743006318923108e-14
0.08941788357671535,-8.743006318923108e-14
0.08961792358471694,-8.743006318923108e-14
0.08981796359271854,-7.771561172376096e-14
0.09001800360072014,-7.771561172376096e-14
0.09021804360872174,-7.771561172376096e-14
0.09041808361672334,-6.800116025829084e-14
0.09061812362472495,-6.800116025829084e-14
0.09081816363272655,-6.800116025829084e-14
0.09101820364072814,-6.800116025829084e-14
0.09121824364872974,-6.800116025829084e-14
0.09141828365673134,-6.800116025829084e-14
0.09161832366473294,-6.800116025829084e-14
0.09181836367273455,-6.800116025829084e-14
0.09201840368073615,-5.828670879282072e-14
0.09221844368873774,-6.800116025829084e-14
0.09241848369673934,-6.800116025829084e-14
0.09261852370474094,-6.800116025829084e-14
0.09281856371274254,-5.828670879282072e-14
0.09301860372074415,-5.828670879282072e-14
0.09321864372874575,-5.828670879282072e-14
0.09341868373674735,-5.828670879282072e-14
0.09361872374474894,-5.828670879282072e-14
0.09381876375275054,-5.828670879282072e-14
0.09401880376075214,-5.828670879282072e-14
0.09421884376875375,-5.828670879282072e-14
0.09441888377675535,-5.828670879282072e-14
0.09461892378475695,-4.85722573273506e-14
0.09481896379275855,-4.85722573273506e-14
0.09501900380076014,-5.828670879282072e-14
0.09521904380876176,-4.85722573273506e-14
0.09541908381676335,-5.828670879282072e-14
0.09561912382476495,-5.828670879282072e-14
0.09581916383276655,-5.828670879282072e-14
0.09601920384076815,-4.85722573273506e-14
0.09621924384876974,-5.828670879282072e-14
0.09641928385677136,-5.828670879282072e-14
0.09661932386477295,-5.828670879282072e-14
0.09681936387277455,-5.828670879282072e-14
0.09701940388077615,-4.85722573273506e-14
0.09721944388877775,-5.828670879282072e-14
0.09741948389677935,-5.828670879282072e-14
0.09761952390478096,-4.85722573273506e-14
0.09781956391278256,-4.85722573273506e-14
0.09801960392078415,-5.828670879282072e-14
0.09821964392878575,-5.828670879282072e-14
0.09841968393678735,-5.828670879282072e-14
0.09861972394478895,-6.800116025829084e-14
0.09881976395279056,-6.800116025829084e-14
0.09901980396079216,-6.800116025829084e-14
0.09921984396879376,-6.800116025829084e-14
0.09941988397679535,-6.800116025829084e-14
0.09961992398479695,-6.800116025829084e-14
0.09981996399279855,-6.800116025829084e-14
0.10002000400080016,-6.800116025829084e-14
0.10022004400880176,-5.828670879282072e-14
0.10042008401680336,-6.800116025829084e-14
0.10062012402480495,-6.800116025829084e-14
0.10082016403280655,-5.828670879282072e-14
0.10102020404080815,-6.800116025829084e-14
0.10122024404880976,-5.828670879282072e-14
0.10142028405681136,-6.800116025829084e-14
0.10162032406481296,-6.800116025829084e-14
0.10182036407281456,-5.828670879282072e-14
0.10202040408081615,-6.800116025829084e-14
0.10222044408881777,-6.800116025829084e-14
0.10242048409681936,-6.800116025829084e-14
0.10262052410482096,-6.800116025829084e-14
0.10282056411282256,-6.800116025829084e-14
0.10302060412082416,-6.800116025829084e-14
0.10322064412882576,-6.800116025829084e-14
0.10342068413682737,-6.800116025829084e-14
0.10362072414482897,-5.828670879282072e-14
0.10382076415283056,-6.800116025829084e-14
0.10402080416083216,-6.800116025829084e-14
0.10422084416883376,-6.800116025829084e-14
0.10442088417683536,-6.800116025829084e-14
0.10462092418483697,-6.800116025829084e-14
0.10482096419283857,-6.800116025829084e-14
0.10502100420084017,-6.800116025829084e-14
0.10522104420884176,-7.771561172376096e-14
0.10542108421684336,-7.771561172376096e-14
0.10562112422484496,-7.771561172376096e-14
0.10582116423284657,-8.743006318923108e-14
0.10602120424084817,-7.771561172376096e-14
0.10622124424884977,-8.743006318923108e-14
0.10642128425685136,-8.743006318923108e-14
0.10662132426485296,-8.743006318923108e-14
0.10682136427285456,-8.743006318923108e-14
0.10702140428085617,-8.743006318923108e-14
0.10722144428885777,-9.71445146547012e-14
0.10742148429685937,-9.71445146547012e-14
0.10762152430486097,-9.71445146547012e-14
0.10782156431286256,-9.71445146547012e-14
0.10802160432086416,-9.71445146547012e-14
0.10822164432886577,-9.71445146547012e-14
0.10842168433686737,-9.71445146547012e-14
0.10862172434486897,-9.71445146547012e-14
0.10882176435287057,-1.0685896612017132e-13
0.10902180436087217,-9.71445146547012e-14
0.10922184436887378,-8.743006318923108e-14
0.10942188437687538,-8.743006318923108e-14
0.10962192438487697,-8.743006318923108e-14
0.10982196439287857,-8.743006318923108e-14
0.11002200440088017,-8.743006318923108e-14
0.11022204440888177,-8.743006318923108e-14
0.11042208441688338,-8.743006318923108e-14
0.11062212442488498,-8.743006318923108e-14
0.11082216443288657,-8.743006318923108e-14
0.11102220444088817,-8.743006318923108e-14
0.11122224444888977,-8.743006318923108e-14
0.11142228445689137,-8.743006318923108e-14
0.11162232446489298,-8.743006318923108e-14
0.11182236447289458,-8.743006318923108e-14
0.11202240448089618,-8.743006318923108e-14
0.11222244448889777,-8.743006318923108e-14
0.11242248449689937,-8.743006318923108e-14
0.11262252450490097,-8.743006318923108e-14
0.11282256451290258,-8.743006318923108e-14
0.11302260452090418,-8.743006318923108e-14
0.11322264452890578,-8.743006318923108e-14
0.11342268453690738,-8.743006318923108e-14
0.11362272454490897,-8.743006318923108e-14
0.11382276455291057,-9.71445146547012e-14
0.11402280456091218,-8.743006318923108e-14
0.11422284456891378,-8.743006318923108e-14
0.11442288457691538,-8.743006318923108e-14
0.11462292458491698,-8.743006318923108e-14
0.11482296459291857,-8.743006318923108e-14
0.11502300460092017,-8.743006318923108e-14
0.11522304460892178,-8.743006318923108e-14
0.11542308461692338,-8.743006318923108e-14
0.11562312462492498,-8.743006318923108e-14
0.11582316463292658,-8.743006318923108e-14
0.11602320464092818,-8.743006318923108e-14
0.11622324464892979,-8.743006318923108e-14
0.11642328465693139,-9.71445146547012e-14
0.11662332466493298,-8.743006318923108e-14
0.11682336467293458,-8.743006318923108e-14
0.11702340468093618,-8.743006318923108e-14
0.11722344468893778,-8.743006318923108e-14
0.11742348469693939,-7.771561172376096e-14
0.11762352470494099,-7.771561172376096e-14
0.11782356471294259,-7.771561172376096e-14
0.11802360472094418,-7.771561172376096e-14
0.11822364472894578,-7.771561172376096e-14
0.11842368473694738,-7.771561172376096e-14
0.11862372474494899,-7.771561172376096e-14
0.11882376475295059,-7.771561172376096e-14
0.11902380476095219,-7.771561172376096e-14
0.11922384476895379,-7.771561172376096e-14
0.11942388477695538,-7.771561172376096e-14
0.11962392478495698,-7.771561172376096e-14
0.11982396479295859,-7.771561172376096e-14
0.12002400480096019,-6.800116025829084e-14
0.12022404480896179,-6.800116025829084e-14
0.12042408481696339,-6.800116025829084e-14
0.12062412482496498,-6.800116025829084e-14
0.12082416483296658,-5.828670879282072e-14
0.1210242048409682,-4.85722573273506e-14
0.12122424484896979,-4.85722573273506e-14
0.12142428485697139,-4.85722573273506e-14
0.12162432486497299,-3.885780586188048e-14
0.12182436487297459,-4.85722573273506e-14
0.12202440488097618,-4.85722573273506e-14
0.1222244448889778,-4.85722573273506e-14
0.1224244848969794,-4.85722573273506e-14
0.12262452490498099,-4.85722573273506e-14
0.12282456491298259,-4.85722573273506e-14
0.12302460492098419,-3.885780586188048e-14
0.12322464492898579,-4.85722573273506e-14
0.1234246849369874,-4.85722573273506e-14
0.123624724944989,-4.85722573273506e-14
0.12382476495299059,-3.885780586188048e-14
0.12402480496099219,-4.85722573273506e-14
0.12422484496899379,-4.85722573273506e-14
0.1244248849769954,-4.85722573273506e-14
0.124624924984997,-4.85722573273506e-14
0.1248249649929986,-4.85722573273506e-14
0.1250250050010002,-3.885780586188048e-14
0.1252250450090018,-4.85722573273506e-14
0.1254250850170034,-3.885780586188048e-14
0.125625125025005,-4.85722573273506e-14
0.1258251650330066,-4.85722573273506e-14
0.1260252050410082,-3.885780586188048e-14
0.1262252450490098,-3.885780586188048e-14
0.1264252850570114,-4.85722573273506e-14
0.126625325065013,-4.85722573273506e-14
0.1268253650730146,-3.885780586188048e-14
0.1270254050810162,-4.85722573273506e-14
0.12722544508901779,-3.885780586188048e-14
0.1274254850970194,-4.85722573273506e-14
0.127625525105021,-4.85722573273506e-14
0.1278255651130226,-4.85722573273506e-14
0.1280256051210242,-3.885780586188048e-14
0.1282256451290258,-4.85722573273506e-14
0.1284256851370274,-3.885780586188048e-14
0.128625725145029,-2.914335439641036e-14
0.1288257651530306,-3.885780586188048e-14
0.1290258051610322,-2.914335439641036e-14
0.1292258451690338,-3.885780586188048e-14
0.1294258851770354,-3.885780586188048e-14
0.129625925185037,-2.914335439641036e-14
0.1298259651930386,-3.885780586188048e-14
0.1300260052010402,-3.885780586188048e-14
0.1302260452090418,-2.914335439641036e-14
0.1304260852170434,-3.885780586188048e-14
0.130626125225045,-3.885780586188048e-14
0.1308261652330466,-3.885780586188048e-14
0.13102620524104822,-3.885780586188048e-14
0.1312262452490498,-2.914335439641036e-14
0.1314262852570514,-2.914335439641036e-14
0.131626325265053,-2.914335439641036e-14
0.1318263652730546,-3.885780586188048e-14
0.13202640528105622,-2.914335439641036e-14
0.1322264452890578,-3.885780586188048e-14
0.13242648529705942,-3.885780586188048e-14
0.132626525305061,-2.914335439641036e-14
0.1328265653130626,-3.885780586188048e-14
0.1330266053210642,-3.885780586188048e-14
0.1332266453290658,-3.885780586188048e-14
0.13342668533706742,-3.885780586188048e-14
0.133626725345069,-3.885780586188048e-14
0.13382676535307061,-2.914335439641036e-14
0.1340268053610722,-3.885780586188048e-14
0.1342268453690738,-3.885780586188048e-14
0.13442688537707542,-3.885780586188048e-14
0.134626925385077,-3.885780586188048e-14
0.13482696539307862,-3.885780586188048e-14
0.1350270054010802,-3.885780586188048e-14
0.13522704540908181,-4.85722573273506e-14
0.1354270854170834,-4.85722573273506e-14
0.135627125425085,-4.85722573273506e-14
0.13582716543308662,-4.85722573273506e-14
0.1360272054410882,-4.85722573273506e-14
0.13622724544908982,-4.85722573273506e-14
0.1364272854570914,-4.85722573273506e-14
0.136627325465093,-5.828670879282072e-14
0.13682736547309463,-5.828670879282072e-14
0.1370274054810962,-5.828670879282072e-14
0.13722744548909782,-5.828670879282072e-14
0.1374274854970994,-5.828670879282072e-14
0.13762752550510102,-5.828670879282072e-14
0.1378275655131026,-5.828670879282072e-14
0.1380276055211042,-5.828670879282072e-14
0.13822764552910582,-5.828670879282072e-14
0.1384276855371074,-5.828670879282072e-14
0.13862772554510902,-6.800116025829084e-14
0.1388277655531106,-6.800116025829084e-14
0.13902780556111222,-7.771561172376096e-14
0.13922784556911383,-6.800116025829084e-14
0.1394278855771154,-7.771561172376096e-14
0.13962792558511702,-7.771561172376096e-14
0.1398279655931186,-7.771561172376096e-14
0.14002800560112022,-7.771561172376096e-14
0.14022804560912183,-7.771561172376096e-14
0.14042808561712342,-8.743006318923108e-14
0.14062812562512503,-7.771561172376096e-14
0.1408281656331266,-7.771561172376096e-14
0.14102820564112822,-7.771561172376096e-14
0.1412282456491298,-8.743006318923108e-14
0.14142828565713142,-8.743006318923108e-14
0.14162832566513303,-9.71445146547012e-14
0.14182836567313462,-9.71445146547012e-14
0.14202840568113623,-9.71445146547012e-14
0.1422284456891378,-9.71445146547012e-14
0.14242848569713942,-9.71445146547012e-14
0.14262852570514103,-1.0685896612017132e-13
0.14282856571314262,-1.0685896612017132e-13
0.14302860572114423,-1.1657341758564144e-13
0.14322864572914581,-1.0685896612017132e-13
0.14342868573714743,-1.0685896612017132e-13
0.143628725745149,-1.0685896612017132e-13
0.14382876575315062,-1.0685896612017132e-13
0.14402880576115223,-1.0685896612017132e-13
0.14422884576915382,-1.0685896612017132e-13
0.14442888577715543,-1.1657341758564144e-13
0.14462892578515701,-1.0685896612017132e-13
0.14482896579315863,-1.0685896612017132e-13
0.14502900580116024,-1.0685896612017132e-13
0.14522904580916182,-1.1657341758564144e-13
0.14542908581716343,-1.0685896612017132e-13
0.14562912582516502,-1.0685896612017132e-13
0.14582916583316663,-1.1657341758564144e-13
0.14602920584116824,-1.0685896612017132e-13
0.14622924584916983,-1.0685896612017132e-13
0.14642928585717144,-1.0685896612017132e-13
0.14662932586517302,-1.1657341758564144e-13
0.14682936587317463,-9.71445146547012e-14
0.14702940588117622,-9.71445146547012e-14
0.14722944588917783,-1.0685896612017132e-13
0.14742948589717944,-9.71445146547012e-14
0.14762952590518102,-9.71445146547012e-14
0.14782956591318264,-1.0685896612017132e-13
0.14802960592118422,-9.71445146547012e-14
0.14822964592918583,-9.71445146547012e-14
0.14842968593718744,-9.71445146547012e-14
0.14862972594518903,-9.71445146547012e-14
0.14882976595319064,-9.71445146547012e-14
0.14902980596119222,-1.0685896612017132e-13
0.14922984596919384,-1.0685896612017132e-13
0.14942988597719542,-9.71445146547012e-14
0.14962992598519703,-9.71445146547012e-14
0.14982996599319864,-9.71445146547012e-14
0.15003000600120023,-8.743006318923108e-14
0.15023004600920184,-9.71445146547012e-14
0.15043008601720342,-7.771561172376096e-14
0.15063012602520504,-7.771561172376096e-14
0.15083016603320665,-6.800116025829084e-14
0.15103020604120823,-7.771561172376096e-14
0.15123024604920984,-6.800116025829084e-14
0.15143028605721143,-7.771561172376096e-14
0.15163032606521304,-6.800116025829084e-14
0.15183036607321462,-7.771561172376096e-14
0.15203040608121624,-7.771561172376096e-14
0.15223044608921785,-7.771561172376096e-14
0.15243048609721943,-6.800116025829084e-14
0.15263052610522104,-6.800116025829084e-14
0.15283056611322263,-5.828670879282072e-14
0.15303060612122424,-6.800116025829084e-14
0.15323064612922585,-4.85722573273506e-14
0.15343068613722743,-4.85722573273506e-14
0.15363072614522905,-3.885780586188048e-14
0.15383076615323063,-3.885780586188048e-14
0.15403080616123224,-3.885780586188048e-14
0.15423084616923385,-3.885780586188048e-14
0.15443088617723544,-3.885780586188048e-14
0.15463092618523705,-2.914335439641036e-14
0.15483096619323863,-3.885780586188048e-14
0.15503100620124025,-2.914335439641036e-14
0.15523104620924183,-3.885780586188048e-14
0.15543108621724344,-2.914335439641036e-14
0.15563112622524505,-1.942890293094024e-14
0.15583116623324664,-9.71445146547012e-15
0.15603120624124825,0.0
0.15623124624924983,0.0
0.15643128625725145,0.0
0.15663132626525306,0.0
0.15683136627325464,0.0
0.15703140628125625,0.0
0.15723144628925784,-9.71445146547012e-15
0.15743148629725945,0.0
0.15763152630526103,0.0
0.15783156631326264,0.0
0.15803160632126426,0.0
0.15823164632926584,0.0
0.15843168633726745,0.0
0.15863172634526904,9.71445146547012e-15
0.15883176635327065,9.71445146547012e-15
0.15903180636127226,9.71445146547012e-15
0.15923184636927384,1.942890293094024e-14
0.15943188637727546,1.942890293094024e-14
0.15963192638527704,1.942890293094024e-14
0.15983196639327865,1.942890293094024e-14
0.16003200640128026,1.942890293094024e-14
0.16023204640928185,1.942890293094024e-14
0.16043208641728346,1.942890293094024e-14
0.16063212642528504,1.942890293094024e-14
0.16083216643328666,1.942890293094024e-14
0.16103220644128824,1.942890293094024e-14
0.16123224644928985,1.942890293094024e-14
0.16143228645729146,1.942890293094024e-14
0.16163232646529305,9.71445146547012e-15
0.16183236647329466,9.71445146547012e-15
0.16203240648129624,9.71445146547012e-15
0.16223244648929785,9.71445146547012e-15
0.16243248649729947,1.942890293094024e-14
0.16263252650530105,1.942890293094024e-14
0.16283256651330266,1.942890293094024e-14
0.16303260652130425,2.914335439641036e-14
0.16323264652930586,1.942890293094024e-14
0.16343268653730744,1.942890293094024e-14
0.16363272654530905,9.71445146547012e-15
0.16383276655331067,0.0
0.16403280656131225,0.0
0.16423284656931386,9.71445146547012e-15
0.16443288657731545,9.71445146547012e-15
0.16463292658531706,9.71445146547012e-15
0.16483296659331867,-9.71445146547012e-15
0.16503300660132025,-9.71445146547012e-15
0.16523304660932187,-9.71445146547012e-15
0.16543308661732345,0.0
0.16563312662532506,0.0
0.16583316663332665,-9.71445146547012e-15
0.16603320664132826,-9.71445146547012e-15
0.16623324664932987,-1.942890293094024e-14
0.16643328665733145,-1.942890293094024e-14
0.16663332666533306,-2.914335439641036e-14
0.16683336667333465,-2.914335439641036e-14
0.16703340668133626,-3.885780586188048e-14
0.16723344668933787,-3.885780586188048e-14
0.16743348669733946,-4.85722573273506e-14
0.16763352670534107,-4.85722573273506e-14
0.16783356671334265,-4.85722573273506e-14
0.16803360672134426,-5.828670879282072e-14
0.16823364672934588,-5.828670879282072e-14
0.16843368673734746,-6.800116025829084e-14
0.16863372674534907,-7.771561172376096e-14
0.16883376675335066,-8.743006318923108e-14
0.16903380676135227,-8.743006318923108e-14
0.16923384676935385,-9.71445146547012e-14
0.16943388677735546,-9.71445146547012e-14
0.16963392678535708,-9.71445146547012e-14
0.16983396679335866,-9.71445146547012e-14
0.17003400680136027,-9.71445146547012e-14
0.17023404680936186,-9.71445146547012e-14
0.17043408681736347,-1.0685896612017132e-13
0.17063412682536508,-9.71445146547012e-14
0.17083416683336666,-9.71445146547012e-14
0.17103420684136827,-9.71445146547012e-14
0.17123424684936986,-9.71445146547012e-14
0.17143428685737147,-9.71445146547012e-14
0.17163432686537305,-1.0685896612017132e-13
0.17183436687337467,-9.71445146547012e-14
0.17203440688137628,-9.71445146547012e-14
0.17223444688937786,-1.0685896612017132e-13
0.17243448689737947,-9.71445146547012e-14
0.17263452690538106,-1.0685896612017132e-13
0.17283456691338267,-1.0685896612017132e-13
0.17303460692138428,-9.71445146547012e-14
0.17323464692938587,-1.0685896612017132e-13
0.17343468693738748,-9.71445146547012e-14
0.17363472694538906,-1.0685896612017132e-13
0.17383476695339067,-1.0685896612017132e-13
0.17403480696139226,-9.71445146547012e-14
0.17423484696939387,-1.0685896612017132e-13
0.17443488697739548,-1.0685896612017132e-13
0.17463492698539707,-1.1657341758564144e-13
0.17483496699339868,-1.1657341758564144e-13
0.17503500700140026,-1.1657341758564144e-13
0.17523504700940187,-1.1657341758564144e-13
0.17543508701740348,-1.2628786905111156e-13
0.17563512702540507,-1.2628786905111156e-13
0.17583516703340668,-1.2628786905111156e-13
0.17603520704140826,-1.2628786905111156e-13
0.17623524704940988,-1.2628786905111156e-13
0.1764352870574115,-1.2628786905111156e-13
0.17663532706541307,-1.2628786905111156e-13
0.17683536707341468,-1.2628786905111156e-13
0.17703540708141627,-1.2628786905111156e-13
0.17723544708941788,-1.2628786905111156e-13
0.17743548709741946,-1.2628786905111156e-13
0.17763552710542108,-1.2628786905111156e-13
0.1778355671134227,-1.2628786905111156e-13
0.17803560712142427,-1.2628786905111156e-13
0.17823564712942588,-1.3600232051658168e-13
0.17843568713742747,-1.3600232051658168e-13
0.17863572714542908,-1.3600232051658168e-13
0.1788357671534307,-1.2628786905111156e-13
0.17903580716143228,-1.1657341758564144e-13
0.1792358471694339,-1.0685896612017132e-13
0.17943588717743547,-1.0685896612017132e-13
0.17963592718543708,-1.0685896612017132e-13
0.17983596719343867,-1.0685896612017132e-13
0.18003600720144028,-1.0685896612017132e-13
0.1802360472094419,-1.1657341758564144e-13
0.18043608721744347,-1.0685896612017132e-13
0.1806361272254451,-9.71445146547012e-14
0.18083616723344667,-9.71445146547012e-14
0.18103620724144828,-9.71445146547012e-14
0.1812362472494499,-1.0685896612017132e-13
0.18143628725745148,-9.71445146547012e-14
0.1816363272654531,-1.0685896612017132e-13
0.18183636727345467,-9.71445146547012e-14
0.1820364072814563,-9.71445146547012e-14
0.1822364472894579,-9.71445146547012e-14
0.18243648729745948,-1.0685896612017132e-13
0.1826365273054611,-9.71445146547012e-14
0.18283656731346268,-8.743006318923108e-14
0.1830366073214643,-8.743006318923108e-14
0.18323664732946587,-9.71445146547012e-14
0.18343668733746749,-8.743006318923108e-14
0.1836367273454691,-1.0685896612017132e-13
0.18383676735347068,-7.771561172376096e-14
0.1840368073614723,-8.743006318923108e-14
0.18423684736947388,-8.743006318923108e-14
0.1844368873774755,-6.800116025829084e-14
0.1846369273854771,-8.743006318923108e-14
0.18483696739347868,-7.771561172376096e-14
0.1850370074014803,-6.800116025829084e-14
0.18523704740948188,-7.771561172376096e-14
0.1854370874174835,-6.800116025829084e-14
0.18563712742548508,-6.800116025829084e-14
0.1858371674334867,-5.828670879282072e-14
0.1860372074414883,-5.828670879282072e-14
0.18623724744948988,-6.800116025829084e-14
0.1864372874574915,-6.800116025829084e-14
0.18663732746549308,-6.800116025829084e-14
0.1868373674734947,-4.85722573273506e-14
0.1870374074814963,-4.85722573273506e-14
0.1872374474894979,-3.885780586188048e-14
0.1874374874974995,-5.828670879282072e-14
0.18763752750550108,-4.85722573273506e-14
0.1878375675135027,-3.885780586188048e-14
0.18803760752150428,-5.828670879282072e-14
0.1882376475295059,-4.85722573273506e-14
0.1884376875375075,-4.85722573273506e-14
0.1886377275455091,-4.85722573273506e-14
0.1888377675535107,-4.85722573273506e-14
0.18903780756151228,-4.85722573273506e-14
0.1892378475695139,-4.85722573273506e-14
0.1894378875775155,-4.85722573273506e-14
0.1896379275855171,-4.85722573273506e-14
0.1898379675935187,-4.85722573273506e-14
0.1900380076015203,-5.828670879282072e-14
0.1902380476095219,-3.885780586188048e-14
0.1904380876175235,-3.885780586188048e-14
0.1906381276255251,-3.885780586188048e-14
0.1908381676335267,-5.828670879282072e-14
0.1910382076415283,-3.885780586188048e-14
0.1912382476495299,-4.85722573273506e-14
0.1914382876575315,-4.85722573273506e-14
0.1916383276655331,-5.828670879282072e-14
0.1918383676735347,-3.885780586188048e-14
0.1920384076815363,-4.85722573273506e-14
0.1922384476895379,-4.85722573273506e-14
0.1924384876975395,-4.85722573273506e-14
0.1926385277055411,-5.828670879282072e-14
0.1928385677135427,-4.85722573273506e-14
0.1930386077215443,-3.885780586188048e-14
0.1932386477295459,-5.828670879282072e-14
0.1934386877375475,-5.828670879282072e-14
0.1936387277455491,-5.828670879282072e-14
0.1938387677535507,-4.85722573273506e-14
0.1940388077615523,-3.885780586188048e-14
0.1942388477695539,-5.828670879282072e-14
0.1944388877775555,-4.85722573273506e-14
0.1946389277855571,-6.800116025829084e-14
0.1948389677935587,-7.771561172376096e-14
0.1950390078015603,-7.771561172376096e-14
0.19523904780956192,-7.771561172376096e-14
0.1954390878175635,-7.771561172376096e-14
0.1956391278255651,-7.771561172376096e-14
0.1958391678335667,-8.743006318923108e-14
0.1960392078415683,-7.771561172376096e-14
0.19623924784956992,-7.771561172376096e-14
0.1964392878575715,-9.71445146547012e-14
0.19663932786557312,-8.743006318923108e-14
0.1968393678735747,-8.743006318923108e-14
0.1970394078815763,-9.71445146547012e-14
0.1972394478895779,-9.71445146547012e-14
0.1974394878975795,-8.743006318923108e-14
0.19763952790558112,-8.743006318923108e-14
0.1978395679135827,-9.71445146547012e-14
0.19803960792158432,-8.743006318923108e-14
0.1982396479295859,-8.743006318923108e-14
0.1984396879375875,-8.743006318923108e-14
0.19863972794558912,-8.743006318923108e-14
0.1988397679535907,-9.71445146547012e-14
0.19903980796159232,-1.1657341758564144e-13
0.1992398479695939,-1.1657341758564144e-13
0.19943988797759551,-1.3600232051658168e-13
0.1996399279855971,-1.3600232051658168e-13
0.1998399679935987,-1.3600232051658168e-13
0.20004000800160032,-1.3600232051658168e-13
0.2002400480096019,-1.3600232051658168e-13
0.20044008801760352,-1.1657341758564144e-13
0.2006401280256051,-1.1657341758564144e-13
0.20084016803360671,-1.3600232051658168e-13
0.20104020804160833,-1.3600232051658168e-13
0.2012402480496099,-1.3600232051658168e-13
0.20144028805761152,-1.3600232051658168e-13
0.2016403280656131,-1.3600232051658168e-13
0.20184036807361472,-1.3600232051658168e-13
0.2020404080816163,-1.3600232051658168e-13
0.2022404480896179,-1.3600232051658168e-13
0.20244048809761953,-1.3600232051658168e-13
0.2026405281056211,-1.5543122344752192e-13
0.20284056811362272,-1.5543122344752192e-13
0.2030406081216243,-1.5543122344752192e-13
0.20324064812962592,-1.5543122344752192e-13
0.20344068813762753,-1.5543122344752192e-13
0.2036407281456291,-1.5543122344752192e-13
0.20384076815363072,-1.5543122344752192e-13
0.2040408081616323,-1.3600232051658168e-13
0.20424084816963392,-1.5543122344752192e-13
0.20444088817763553,-1.5543122344752192e-13
0.20464092818563712,-1.5543122344752192e-13
0.20484096819363873,-1.5543122344752192e-13
0.2050410082016403,-1.5543122344752192e-13
0.20524104820964192,-1.5543122344752192e-13
0.2054410882176435,-1.7486012637846216e-13
0.20564112822564512,-1.7486012637846216e-13
0.20584116823364673,-1.7486012637846216e-13
0.20604120824164832,-1.7486012637846216e-13
0.20624124824964993,-1.7486012637846216e-13
0.2064412882576515,-1.7486012637846216e-13
0.20664132826565312,-1.7486012637846216e-13
0.20684136827365474,-1.7486012637846216e-13
0.20704140828165632,-1.7486012637846216e-13
0.20724144828965793,-1.5543122344752192e-13
0.20744148829765952,-1.7486012637846216e-13
0.20764152830566113,-1.7486012637846216e-13
0.2078415683136627,-1.7486012637846216e-13
0.20804160832166432,-1.7486012637846216e-13
0.20824164832966593,-1.5543122344752192e-13
0.20844168833766752,-1.7486012637846216e-13
0.20864172834566913,-1.7486012637846216e-13
0.20884176835367071,-1.5543122344752192e-13
0.20904180836167233,-1.5543122344752192e-13
0.20924184836967394,-1.5543122344752192e-13
0.20944188837767552,-1.5543122344752192e-13
0.20964192838567713,-1.7486012637846216e-13
0.20984196839367872,-1.7486012637846216e-13
0.21004200840168033,-1.5543122344752192e-13
0.21024204840968191,-1.7486012637846216e-13
0.21044208841768353,-1.7486012637846216e-13
0.21064212842568514,-1.5543122344752192e-13
0.21084216843368672,-1.7486012637846216e-13
0.21104220844168833,-1.7486012637846216e-13
0.21124224844968992,-1.7486012637846216e-13
0.21144228845769153,-1.7486012637846216e-13
0.21164232846569314,-1.7486012637846216e-13
0.21184236847369473,-1.5543122344752192e-13
0.21204240848169634,-1.5543122344752192e-13
0.21224244848969792,-1.5543122344752192e-13
0.21244248849769953,-1.5543122344752192e-13
0.21264252850570114,-1.7486012637846216e-13
0.21284256851370273,-1.5543122344752192e-13
0.21304260852170434,-1.3600232051658168e-13
0.21324264852970592,-1.1657341758564144e-13
0.21344268853770754,-1.1657341758564144e-13
0.21364272854570912,-9.71445146547012e-14
0.21384276855371073,-1.1657341758564144e-13
0.21404280856171234,-1.1657341758564144e-13
0.21424284856971393,-9.71445146547012e-14
0.21444288857771554,-9.71445146547012e-14
0.21464292858571712,-9.71445146547012e-14
0.21484296859371874,-1.1657341758564144e-13
0.21504300860172035,-9.71445146547012e-14
0.21524304860972193,-1.1657341758564144e-13
0.21544308861772354,-1.1657341758564144e-13
0.21564312862572513,-9.71445146547012e-14
0.21584316863372674,-1.1657341758564144e-13
0.21604320864172832,-1.1657341758564144e-13
0.21624324864972994,-1.1657341758564144e-13
0.21644328865773155,-9.71445146547012e-14
0.21664332866573313,-1.1657341758564144e-13
0.21684336867373474,-1.1657341758564144e-13
0.21704340868173633,-1.1657341758564144e-13
0.21724344868973794,-1.1657341758564144e-13
0.21744348869773955,-1.1657341758564144e-13
0.21764352870574113,-1.1657341758564144e-13
0.21784356871374275,-1.1657341758564144e-13
0.21804360872174433,-9.71445146547012e-14
0.21824364872974594,-9.71445146547012e-14
0.21844368873774755,-1.1657341758564144e-13
0.21864372874574914,-9.71445146547012e-14
0.21884376875375075,-9.71445146547012e-14
0.21904380876175233,-9.71445146547012e-14
0.21924384876975395,-1.1657341758564144e-13
0.21944388877775553,-9.71445146547012e-14
0.21964392878575714,-1.1657341758564144e-13
0.21984396879375875,-9.71445146547012e-14
0.22004400880176034,-9.71445146547012e-14
0.22024404880976195,-9.71445146547012e-14
0.22044408881776353,-1.1657341758564144e-13
0.22064412882576515,-1.1657341758564144e-13
0.22084416883376676,-1.1657341758564144e-13
0.22104420884176834,-1.1657341758564144e-13
0.22124424884976995,-1.1657341758564144e-13
0.22144428885777154,-1.1657341758564144e-13
0.22164432886577315,-1.1657341758564144e-13
0.22184436887377473,-1.3600232051658168e-13
0.22204440888177635,-1.3600232051658168e-13
0.22224444888977796,-1.1657341758564144e-13
0.22244448889777954,-1.1657341758564144e-13
0.22264452890578115,-1.1657341758564144e-13
0.22284456891378274,-1.1657341758564144e-13
0.22304460892178435,-1.3600232051658168e-13
0.22324464892978596,-1.1657341758564144e-13
0.22344468893778754,-1.1657341758564144e-13
0.22364472894578916,-1.3600232051658168e-13
0.22384476895379074,-1.5543122344752192e-13
0.22404480896179235,-1.3600232051658168e-13
0.22424484896979394,-1.3600232051658168e-13
0.22444488897779555,-1.3600232051658168e-13
0.22464492898579716,-1.3600232051658168e-13
0.22484496899379874,-1.3600232051658168e-13
0.22504500900180036,-1.5543122344752192e-13
0.22524504900980194,-1.3600232051658168e-13
0.22544508901780355,-1.3600232051658168e-13
0.22564512902580516,-1.3600232051658168e-13
0.22584516903380675,-1.3600232051658168e-13
0.22604520904180836,-1.3600232051658168e-13
0.22624524904980994,-1.3600232051658168e-13
0.22644528905781156,-1.3600232051658168e-13
0.22664532906581317,-1.3600232051658168e-13
0.22684536907381475,-1.5543122344752192e-13
0.22704540908181636,-1.7486012637846216e-13
0.22724544908981795,-1.7486012637846216e-13
0.22744548909781956,-1.7486012637846216e-13
0.22764552910582114,-1.7486012637846216e-13
0.22784556911382275,-1.7486012637846216e-13
0.22804560912182437,-1.7486012637846216e-13
0.22824564912982595,-1.5543122344752192e-13
0.22844568913782756,-1.7486012637846216e-13
0.22864572914582915,-1.7486012637846216e-13
0.22884576915383076,-1.7486012637846216e-13
0.22904580916183237,-1.7486012637846216e-13
0.22924584916983395,-1.7486012637846216e-13
0.22944588917783557,-1.7486012637846216e-13
0.22964592918583715,-1.7486012637846216e-13
0.22984596919383876,-1.7486012637846216e-13
0.23004600920184035,-1.5543122344752192e-13
0.23024604920984196,-1.7486012637846216e-13
0.23044608921784357,-1.7486012637846216e-13
0.23064612922584515,-1.7486012637846216e-13
0.23084616923384677,-1.5543122344752192e-13
0.23104620924184835,-1.7486012637846216e-13
0.23124624924984996,-1.7486012637846216e-13
0.23144628925785157,-1.7486012637846216e-13
0.23164632926585316,-1.7486012637846216e-13
0.23184636927385477,-1.7486012637846216e-13
0.23204640928185635,-1.5543122344752192e-13
0.23224644928985796,-1.7486012637846216e-13
0.23244648929785958,-1.7486012637846216e-13
0.23264652930586116,-1.7486012637846216e-13
0.23284656931386277,-1.7486012637846216e-13
0.23304660932186436,-1.7486012637846216e-13
0.23324664932986597,-1.7486012637846216e-13
0.23344668933786755,-1.7486012637846216e-13
0.23364672934586916,-1.7486012637846216e-13
0.23384676935387078,-1.7486012637846216e-13
0.23404680936187236,-1.7486012637846216e-13
0.23424684936987397,-1.7486012637846216e-13
0.23444688937787556,-1.7486012637846216e-13
0.23464692938587717,-1.5543122344752192e-13
0.23484696939387878,-1.5543122344752192e-13
0.23504700940188036,-1.5543122344752192e-13
0.23524704940988198,-1.5543122344752192e-13
0.23544708941788356,-1.5543122344752192e-13
0.23564712942588517,-1.5543122344752192e-13
0.23584716943388676,-1.5543122344752192e-13
0.23604720944188837,-1.5543122344752192e-13
0.23624724944988998,-1.5543122344752192e-13
0.23644728945789156,-1.5543122344752192e-13
0.23664732946589317,-1.5543122344752192e-13
0.23684736947389476,-1.5543122344752192e-13
0.23704740948189637,-1.5543122344752192e-13
0.23724744948989798,-1.3600232051658168e-13
0.23744748949789957,-1.5543122344752192e-13
0.23764752950590118,-1.5543122344752192e-13
0.23784756951390276,-1.5543122344752192e-13
0.23804760952190437,-1.5543122344752192e-13
0.23824764952990596,-1.5543122344752192e-13
0.23844768953790757,-1.5543122344752192e-13
0.23864772954590918,-1.5543122344752192e-13
0.23884776955391077,-1.5543122344752192e-13
0.23904780956191238,-1.3600232051658168e-13
0.23924784956991396,-1.3600232051658168e-13
0.23944788957791557,-1.5543122344752192e-13
0.23964792958591719,-1.5543122344752192e-13
0.23984796959391877,-1.5543122344752192e-13
0.24004800960192038,-1.5543122344752192e-13
0.24024804960992197,-1.5543122344752192e-13
0.24044808961792358,-1.5543122344752192e-13
0.2406481296259252,-1.5543122344752192e-13
0.24084816963392677,-1.5543122344752192e-13
0.24104820964192838,-1.5543122344752192e-13
0.24124824964992997,-1.5543122344752192e-13
0.24144828965793158,-1.5543122344752192e-13
0.24164832966593316,-1.5543122344752192e-13
0.24184836967393478,-1.5543122344752192e-13
0.2420484096819364,-1.5543122344752192e-13
0.24224844968993797,-1.5543122344752192e-13
0.24244848969793958,-1.5543122344752192e-13
0.24264852970594117,-1.5543122344752192e-13
0.24284856971394278,-1.5543122344752192e-13
0.2430486097219444,-1.5543122344752192e-13
0.24324864972994598,-1.7486012637846216e-13
0.2434486897379476,-1.5543122344752192e-13
0.24364872974594917,-1.5543122344752192e-13
0.24384876975395078,-1.7486012637846216e-13
0.24404880976195237,-1.5543122344752192e-13
0.24424884976995398,-1.5543122344752192e-13
0.2444488897779556,-1.5543122344752192e-13
0.24464892978595718,-1.7486012637846216e-13
0.2448489697939588,-1.5543122344752192e-13
0.24504900980196037,-1.5543122344752192e-13
0.24524904980996198,-1.7486012637846216e-13
0.2454490898179636,-1.7486012637846216e-13
0.24564912982596518,-1.942890293094024e-13
0.2458491698339668,-1.942890293094024e-13
0.24604920984196837,-1.7486012637846216e-13
0.24624924984997,-1.942890293094024e-13
0.24644928985797157,-1.942890293094024e-13
0.24664932986597318,-1.942890293094024e-13
0.2468493698739748,-1.942890293094024e-13
0.24704940988197638,-2.1371793224034263e-13
0.247249449889978,-2.1371793224034263e-13
0.24744948989797957,-1.942890293094024e-13
0.24764952990598119,-1.942890293094024e-13
0.2478495699139828,-1.942890293094024e-13
0.24804960992198438,-1.942890293094024e-13
0.248249649929986,-1.942890293094024e-13
0.24844968993798758,-2.1371793224034263e-13
0.2486497299459892,-2.1371793224034263e-13
0.2488497699539908,-2.1371793224034263e-13
0.24904980996199239,-2.1371793224034263e-13
0.249249849969994,-1.942890293094024e-13
0.24944988997799558,-1.942890293094024e-13
0.2496499299859972,-1.942890293094024e-13
0.24984996999399878,-1.942890293094024e-13
0.2500500100020004,-1.942890293094024e-13
0.250250050010002,-2.1371793224034263e-13
0.2504500900180036,-2.1371793224034263e-13
0.25065013002600517,-2.1371793224034263e-13
0.2508501700340068,-2.3314683517128287e-13
0.2510502100420084,-2.1371793224034263e-13
0.25125025005001,-2.1371793224034263e-13
0.2514502900580116,-2.1371793224034263e-13
0.2516503300660132,-2.1371793224034263e-13
0.2518503700740148,-2.1371793224034263e-13
0.2520504100820164,-2.3314683517128287e-13
0.252250450090018,-2.1371793224034263e-13
0.2524504900980196,-2.1371793224034263e-13
0.2526505301060212,-2.1371793224034263e-13
0.2528505701140228,-2.1371793224034263e-13
0.2530506101220244,-2.3314683517128287e-13
0.253250650130026,-2.1371793224034263e-13
0.25345069013802757,-2.1371793224034263e-13
0.2536507301460292,-2.1371793224034263e-13
0.2538507701540308,-2.1371793224034263e-13
0.2540508101620324,-2.1371793224034263e-13
0.254250850170034,-2.1371793224034263e-13
0.25445089017803557,-2.1371793224034263e-13
0.2546509301860372,-2.3314683517128287e-13
0.2548509701940388,-2.3314683517128287e-13
0.2550510102020404,-2.3314683517128287e-13
0.255251050210042,-2.3314683517128287e-13
0.2554510902180436,-2.1371793224034263e-13
0.2556511302260452,-2.3314683517128287e-13
0.2558511702340468,-2.525757381022231e-13
0.2560512102420484,-2.3314683517128287e-13
0.25625125025005,-2.525757381022231e-13
0.2564512902580516,-2.525757381022231e-13
0.2566513302660532,-2.3314683517128287e-13
0.2568513702740548,-2.525757381022231e-13
0.2570514102820564,-2.525757381022231e-13
0.257251450290058,-2.7200464103316335e-13
0.2574514902980596,-2.7200464103316335e-13
0.2576515303060612,-2.3314683517128287e-13
0.2578515703140628,-2.525757381022231e-13
0.2580516103220644,-2.3314683517128287e-13
0.25825165033006603,-2.3314683517128287e-13
0.2584516903380676,-2.3314683517128287e-13
0.2586517303460692,-2.525757381022231e-13
0.2588517703540708,-2.525757381022231e-13
0.2590518103620724,-2.525757381022231e-13
0.259251850370074,-2.525757381022231e-13
0.2594518903780756,-2.525757381022231e-13
0.2596519303860772,-2.525757381022231e-13
0.2598519703940788,-2.525757381022231e-13
0.2600520104020804,-2.525757381022231e-13
0.260252050410082,-2.525757381022231e-13
0.2604520904180836,-2.3314683517128287e-13
0.2606521304260852,-2.525757381022231e-13
0.2608521704340868,-2.3314683517128287e-13
0.26105221044208843,-2.525757381022231e-13
0.26125225045009,-2.3314683517128287e-13
0.2614522904580916,-2.525757381022231e-13
0.2616523304660932,-2.525757381022231e-13
0.2618523704740948,-2.525757381022231e-13
0.26205241048209643,-2.525757381022231e-13
0.262252450490098,-2.525757381022231e-13
0.2624524904980996,-2.525757381022231e-13
0.2626525305061012,-2.3314683517128287e-13
0.2628525705141028,-2.525757381022231e-13
0.26305261052210444,-2.3314683517128287e-13
0.263252650530106,-2.525757381022231e-13
0.2634526905381076,-2.3314683517128287e-13
0.2636527305461092,-2.525757381022231e-13
0.2638527705541108,-2.3314683517128287e-13
0.26405281056211244,-2.3314683517128287e-13
0.264252850570114,-2.3314683517128287e-13
0.2644528905781156,-2.525757381022231e-13
0.2646529305861172,-2.1371793224034263e-13
0.26485297059411883,-2.1371793224034263e-13
0.2650530106021204,-2.3314683517128287e-13
0.265253050610122,-2.3314683517128287e-13
0.2654530906181236,-2.1371793224034263e-13
0.2656531306261252,-2.1371793224034263e-13
0.26585317063412683,-2.1371793224034263e-13
0.2660532106421284,-2.1371793224034263e-13
0.26625325065013,-1.942890293094024e-13
0.2664532906581316,-2.1371793224034263e-13
0.2666533306661332,-2.1371793224034263e-13
0.26685337067413484,-2.1371793224034263e-13
0.2670534106821364,-1.942890293094024e-13
0.267253450690138,-2.1371793224034263e-13
0.2674534906981396,-1.942890293094024e-13
0.26765353070614123,-1.942890293094024e-13
0.26785357071414284,-2.1371793224034263e-13
0.2680536107221444,-2.1371793224034263e-13
0.268253650730146,-2.1371793224034263e-13
0.2684536907381476,-2.1371793224034263e-13
0.26865373074614923,-2.1371793224034263e-13
0.26885377075415084,-1.942890293094024e-13
0.2690538107621524,-2.1371793224034263e-13
0.269253850770154,-1.942890293094024e-13
0.2694538907781556,-1.5543122344752192e-13
0.26965393078615724,-1.3600232051658168e-13
0.26985397079415885,-1.3600232051658168e-13
0.2700540108021604,-1.5543122344752192e-13
0.270254050810162,-1.3600232051658168e-13
0.27045409081816363,-1.5543122344752192e-13
0.27065413082616524,-1.5543122344752192e-13
0.2708541708341668,-1.3600232051658168e-13
0.2710542108421684,-1.3600232051658168e-13
0.27125425085017,-1.5543122344752192e-13
0.27145429085817163,-1.5543122344752192e-13
0.27165433086617324,-1.3600232051658168e-13
0.2718543708741748,-1.3600232051658168e-13
0.2720544108821764,-1.3600232051658168e-13
0.272254450890178,-1.5543122344752192e-13
0.27245449089817964,-1.3600232051658168e-13
0.27265453090618125,-1.3600232051658168e-13
0.2728545709141828,-1.3600232051658168e-13
0.2730546109221844,-1.3600232051658168e-13
0.273254650930186,-1.3600232051658168e-13
0.27345469093818764,-1.3600232051658168e-13
0.27365473094618925,-1.3600232051658168e-13
0.2738547709541908,-1.3600232051658168e-13
0.2740548109621924,-1.3600232051658168e-13
0.27425485097019403,-1.3600232051658168e-13
0.27445489097819564,-1.3600232051658168e-13
0.27465493098619725,-1.3600232051658168e-13
0.2748549709941988,-1.3600232051658168e-13
0.2750550110022004,-1.3600232051658168e-13
0.27525505101020203,-1.3600232051658168e-13
0.27545509101820365,-1.5543122344752192e-13
0.2756551310262052,-1.3600232051658168e-13
0.2758551710342068,-1.3600232051658168e-13
0.2760552110422084,-1.3600232051658168e-13
0.27625525105021004,-1.3600232051658168e-13
0.27645529105821165,-1.3600232051658168e-13
0.2766553310662132,-1.3600232051658168e-13
0.2768553710742148,-1.3600232051658168e-13
0.27705541108221643,-1.5543122344752192e-13
0.27725545109021804,-1.3600232051658168e-13
0.27745549109821965,-1.5543122344752192e-13
0.2776555311062212,-1.3600232051658168e-13
0.2778555711142228,-1.3600232051658168e-13
0.27805561112222443,-1.3600232051658168e-13
0.27825565113022604,-1.3600232051658168e-13
0.27845569113822766,-1.5543122344752192e-13
0.2786557311462292,-1.3600232051658168e-13
0.2788557711542308,-1.5543122344752192e-13
0.27905581116223244,-1.5543122344752192e-13
0.27925585117023405,-1.7486012637846216e-13
0.27945589117823566,-1.5543122344752192e-13
0.2796559311862372,-1.5543122344752192e-13
0.27985597119423883,-1.7486012637846216e-13
0.28005601120224044,-1.7486012637846216e-13
0.28025605121024205,-1.5543122344752192e-13
0.28045609121824366,-1.7486012637846216e-13
0.2806561312262452,-1.7486012637846216e-13
0.28085617123424683,-1.7486012637846216e-13
0.28105621124224844,-1.5543122344752192e-13
0.28125625125025006,-1.5543122344752192e-13
0.2814562912582516,-1.7486012637846216e-13
0.2816563312662532,-1.7486012637846216e-13
0.28185637127425484,-1.5543122344752192e-13
0.28205641128225645,-1.5543122344752192e-13
0.28225645129025806,-1.5543122344752192e-13
0.2824564912982596,-1.5543122344752192e-13
0.2826565313062612,-1.7486012637846216e-13
0.28285657131426284,-1.7486012637846216e-13
0.28305661132226445,-1.942890293094024e-13
0.28325665133026606,-1.942890293094024e-13
0.2834566913382676,-1.942890293094024e-13
0.28365673134626923,-1.7486012637846216e-13
0.28385677135427084,-1.942890293094024e-13
0.28405681136227245,-1.942890293094024e-13
0.28425685137027407,-1.7486012637846216e-13
0.2844568913782756,-1.7486012637846216e-13
0.28465693138627723,-1.942890293094024e-13
0.28485697139427885,-1.7486012637846216e-13
0.28505701140228046,-1.942890293094024e-13
0.28525705141028207,-1.7486012637846216e-13
0.2854570914182836,-1.7486012637846216e-13
0.28565713142628524,-1.7486012637846216e-13
0.28585717143428685,-1.7486012637846216e-13
0.28605721144228846,-1.7486012637846216e-13
0.2862572514502901,-1.942890293094024e-13
0.28645729145829163,-1.942890293094024e-13
0.28665733146629324,-1.942890293094024e-13
0.28685737147429485,-1.7486012637846216e-13
0.28705741148229647,-1.7486012637846216e-13
0.287257451490298,-1.942890293094024e-13
0.28745749149829963,-1.942890293094024e-13
0.28765753150630125,-1.7486012637846216e-13
0.28785757151430286,-1.7486012637846216e-13
0.28805761152230447,-1.7486012637846216e-13
0.288257651530306,-1.942890293094024e-13
0.28845769153830764,-1.942890293094024e-13
0.28865773154630925,-1.942890293094024e-13
0.28885777155431086,-1.942890293094024e-13
0.28905781156231247,-1.942890293094024e-13
0.28925785157031403,-1.942890293094024e-13
0.28945789157831564,-1.942890293094024e-13
0.28965793158631725,-1.942890293094024e-13
0.28985797159431886,-1.7486012637846216e-13
0.2900580116023205,-1.942890293094024e-13
0.29025805161032203,-1.942890293094024e-13
0.29045809161832364,-1.7486012637846216e-13
0.29065813162632526,-1.942890293094024e-13
0.29085817163432687,-1.7486012637846216e-13
0.2910582116423285,-1.7486012637846216e-13
0.29125825165033004,-1.7486012637846216e-13
0.29145829165833165,-1.942890293094024e-13
0.29165833166633326,-1.7486012637846216e-13
0.29185837167433487,-1.7486012637846216e-13
0.2920584116823365,-1.7486012637846216e-13
0.29225845169033804,-1.7486012637846216e-13
0.29245849169833965,-1.942890293094024e-13
0.29265853170634126,-1.942890293094024e-13
0.2928585717143429,-1.942890293094024e-13
0.29305861172234443,-1.942890293094024e-13
0.29325865173034604,-1.942890293094024e-13
0.29345869173834765,-1.942890293094024e-13
0.29365873174634927,-1.7486012637846216e-13
0.2938587717543509,-1.7486012637846216e-13
0.29405881176235243,-1.942890293094024e-13
0.29425885177035405,-1.942890293094024e-13
0.29445889177835566,-1.7486012637846216e-13
0.29465893178635727,-1.7486012637846216e-13
0.2948589717943589,-1.7486012637846216e-13
0.29505901180236044,-1.7486012637846216e-13
0.29525905181036205,-1.5543122344752192e-13
0.29545909181836366,-1.5543122344752192e-13
0.2956591318263653,-1.7486012637846216e-13
0.2958591718343669,-1.5543122344752192e-13
0.29605921184236844,-1.7486012637846216e-13
0.29625925185037005,-1.5543122344752192e-13
0.29645929185837167,-1.5543122344752192e-13
0.2966593318663733,-1.5543122344752192e-13
0.2968593718743749,-1.7486012637846216e-13
0.29705941188237645,-1.7486012637846216e-13
0.29725945189037806,-1.5543122344752192e-13
0.29745949189837967,-1.5543122344752192e-13
0.2976595319063813,-1.5543122344752192e-13
0.2978595719143829,-1.7486012637846216e-13
0.29805961192238445,-1.5543122344752192e-13
0.29825965193038606,-1.7486012637846216e-13
0.2984596919383877,-1.5543122344752192e-13
0.2986597319463893,-1.5543122344752192e-13
0.29885977195439084,-1.5543122344752192e-13
0.29905981196239245,-1.5543122344752192e-13
0.29925985197039406,-1.7486012637846216e-13
0.2994598919783957,-1.7486012637846216e-13
0.2996599319863973,-1.7486012637846216e-13
0.29985997199439884,-1.7486012637846216e-13
0.30006001200240046,-1.7486012637846216e-13
0.30026005201040207,-1.7486012637846216e-13
0.3004600920184037,-1.942890293094024e-13
0.3006601320264053,-1.942890293094024e-13
0.30086017203440685,-1.942890293094024e-13
0.30106021204240846,-1.942890293094024e-13
0.30126025205041007,-1.7486012637846216e-13
0.3014602920584117,-1.942890293094024e-13
0.3016603320664133,-1.7486012637846216e-13
0.30186037207441485,-1.942890293094024e-13
0.30206041208241646,-1.942890293094024e-13
0.3022604520904181,-1.942890293094024e-13
0.3024604920984197,-2.1371793224034263e-13
0.3026605321064213,-1.942890293094024e-13
0.30286057211442285,-1.942890293094024e-13
0.30306061212242447,-1.942890293094024e-13
0.3032606521304261,-1.942890293094024e-13
0.3034606921384277,-2.1371793224034263e-13
0.30366073214642925,-2.1371793224034263e-13
0.30386077215443086,-2.1371793224034263e-13
0.30406081216243247,-1.942890293094024e-13
0.3042608521704341,-1.942890293094024e-13
0.3044608921784357,-1.942890293094024e-13
0.30466093218643725,-1.942890293094024e-13
0.30486097219443886,-1.942890293094024e-13
0.3050610122024405,-1.942890293094024e-13
0.3052610522104421,-1.942890293094024e-13
0.3054610922184437,-2.1371793224034263e-13
0.30566113222644525,-1.942890293094024e-13
0.30586117223444687,-2.1371793224034263e-13
0.3060612122424485,-1.942890293094024e-13
0.3062612522504501,-1.942890293094024e-13
0.3064612922584517,-1.942890293094024e-13
0.30666133226645326,-2.1371793224034263e-13
0.30686137227445487,-1.942890293094024e-13
0.3070614122824565,-1.942890293094024e-13
0.3072614522904581,-1.942890293094024e-13
0.3074614922984597,-2.1371793224034263e-13
0.30766153230646126,-2.1371793224034263e-13
0.3078615723144629,-2.1371793224034263e-13
0.3080616123224645,-2.1371793224034263e-13
0.3082616523304661,-2.1371793224034263e-13
0.3084616923384677,-2.1371793224034263e-13
0.30866173234646926,-2.1371793224034263e-13
0.3088617723544709,-2.1371793224034263e-13
0.3090618123624725,-1.942890293094024e-13
0.3092618523704741,-2.1371793224034263e-13
0.30946189237847566,-1.942890293094024e-13
0.30966193238647727,-1.942890293094024e-13
0.3098619723944789,-2.1371793224034263e-13
0.3100620124024805,-1.942890293094024e-13
0.3102620524104821,-1.942890293094024e-13
0.31046209241848366,-1.942890293094024e-13
0.31066213242648527,-1.942890293094024e-13
0.3108621724344869,-1.942890293094024e-13
0.3110622124424885,-1.942890293094024e-13
0.3112622524504901,-1.942890293094024e-13
0.31146229245849166,-1.942890293094024e-13
0.3116623324664933,-2.1371793224034263e-13
0.3118623724744949,-1.942890293094024e-13
0.3120624124824965,-1.7486012637846216e-13
0.3122624524904981,-1.942890293094024e-13
0.31246249249849967,-1.942890293094024e-13
0.3126625325065013,-1.942890293094024e-13
0.3128625725145029,-2.1371793224034263e-13
0.3130626125225045,-1.7486012637846216e-13
0.3132626525305061,-1.942890293094024e-13
0.31346269253850767,-1.942890293094024e-13
0.3136627325465093,-1.942890293094024e-13
0.3138627725545109,-1.7486012637846216e-13
0.3140628125625125,-1.7486012637846216e-13
0.3142628525705141,-1.942890293094024e-13
0.3144628925785157,-1.7486012637846216e-13
0.3146629325865173,-1.7486012637846216e-13
0.3148629725945189,-1.7486012637846216e-13
0.3150630126025205,-1.942890293094024e-13
0.31526305261052207,-1.942890293094024e-13
0.3154630926185237,-1.942890293094024e-13
0.3156631326265253,-1.7486012637846216e-13
0.3158631726345269,-1.942890293094024e-13
0.3160632126425285,-1.7486012637846216e-13
0.31626325265053007,-1.942890293094024e-13
0.3164632926585317,-1.942890293094024e-13
0.3166633326665333,-1.942890293094024e-13
0.3168633726745349,-1.7486012637846216e-13
0.3170634126825365,-1.7486012637846216e-13
0.3172634526905381,-1.942890293094024e-13
0.3174634926985397,-1.7486012637846216e-13
0.3176635327065413,-1.942890293094024e-13
0.3178635727145429,-1.942890293094024e-13
0.3180636127225445,-1.7486012637846216e-13
0.3182636527305461,-1.7486012637846216e-13
0.3184636927385477,-1.5543122344752192e-13
0.3186637327465493,-1.5543122344752192e-13
0.3188637727545509,-1.5543122344752192e-13
0.3190638127625525,-1.7486012637846216e-13
0.3192638527705541,-1.5543122344752192e-13
0.3194638927785557,-1.5543122344752192e-13
0.3196639327865573,-1.7486012637846216e-13
0.3198639727945589,-1.7486012637846216e-13
0.3200640128025605,-1.7486012637846216e-13
0.3202640528105621,-1.5543122344752192e-13
0.3204640928185637,-1.5543122344752192e-13
0.3206641328265653,-1.7486012637846216e-13
0.3208641728345669,-1.7486012637846216e-13
0.3210642128425685,-1.7486012637846216e-13
0.3212642528505701,-1.7486012637846216e-13
0.3214642928585717,-1.7486012637846216e-13
0.3216643328665733,-1.7486012637846216e-13
0.3218643728745749,-1.5543122344752192e-13
0.3220644128825765,-1.5543122344752192e-13
0.3222644528905781,-1.5543122344752192e-13
0.3224644928985797,-1.7486012637846216e-13
0.3226645329065813,-1.5543122344752192e-13
0.3228645729145829,-1.5543122344752192e-13
0.3230646129225845,-1.7486012637846216e-13
0.3232646529305861,-1.7486012637846216e-13
0.3234646929385877,-1.7486012637846216e-13
0.3236647329465893,-1.7486012637846216e-13
0.32386477295459093,-1.942890293094024e-13
0.3240648129625925,-1.7486012637846216e-13
0.3242648529705941,-1.7486012637846216e-13
0.3244648929785957,-1.5543122344752192e-13
0.3246649329865973,-1.7486012637846216e-13
0.32486497299459893,-1.7486012637846216e-13
0.3250650130026005,-1.7486012637846216e-13
0.3252650530106021,-1.7486012637846216e-13
0.3254650930186037,-1.7486012637846216e-13
0.3256651330266053,-1.7486012637846216e-13
0.3258651730346069,-1.7486012637846216e-13
0.3260652130426085,-1.942890293094024e-13
0.3262652530506101,-1.7486012637846216e-13
0.3264652930586117,-1.942890293094024e-13
0.32666533306661333,-1.942890293094024e-13
0.3268653730746149,-1.942890293094024e-13
0.3270654130826165,-1.942890293094024e-13
0.3272654530906181,-1.7486012637846216e-13
0.3274654930986197,-1.942890293094024e-13
0.32766553310662133,-1.7486012637846216e-13
0.3278655731146229,-1.942890293094024e-13
0.3280656131226245,-1.7486012637846216e-13
0.3282656531306261,-1.942890293094024e-13
0.3284656931386277,-1.942890293094024e-13
0.32866573314662934,-1.942890293094024e-13
0.3288657731546309,-1.7486012637846216e-13
0.3290658131626325,-1.942890293094024e-13
0.3292658531706341,-1.7486012637846216e-13
0.3294658931786357,-1.942890293094024e-13
0.32966593318663734,-1.942890293094024e-13
0.3298659731946389,-1.7486012637846216e-13
0.3300660132026405,-1.942890293094024e-13
0.3302660532106421,-1.942890293094024e-13
0.33046609321864373,-1.942890293094024e-13
0.33066613322664534,-1.7486012637846216e-13
0.3308661732346469,-1.942890293094024e-13
0.3310662132426485,-1.942890293094024e-13
0.3312662532506501,-1.942890293094024e-13
0.33146629325865173,-1.942890293094024e-13
0.3316663332666533,-1.7486012637846216e-13
0.3318663732746549,-1.7486012637846216e-13
0.3320664132826565,-1.7486012637846216e-13
0.3322664532906581,-1.942890293094024e-13
0.33246649329865974,-1.7486012637846216e-13
0.3326665333066613,-1.7486012637846216e-13
0.3328665733146629,-1.942890293094024e-13
0.3330666133226645,-1.942890293094024e-13
0.33326665333066613,-1.7486012637846216e-13
0.33346669333866774,-1.7486012637846216e-13
0.3336667333466693,-1.942890293094024e-13
0.3338667733546709,-1.7486012637846216e-13
0.3340668133626725,-1.942890293094024e-13
0.33426685337067413,-1.942890293094024e-13
0.33446689337867574,-1.942890293094024e-13
0.3346669333866773,-1.942890293094024e-13
0.3348669733946789,-1.942890293094024e-13
0.3350670134026805,-1.942890293094024e-13
0.33526705341068214,-1.942890293094024e-13
0.33546709341868375,-1.942890293094024e-13
0.3356671334266853,-1.7486012637846216e-13
0.3358671734346869,-1.942890293094024e-13
0.33606721344268853,-1.942890293094024e-13
0.33626725345069014,-1.942890293094024e-13
0.33646729345869175,-1.7486012637846216e-13
0.3366673334666933,-1.942890293094024e-13
0.3368673734746949,-1.942890293094024e-13
0.33706741348269653,-1.942890293094024e-13
0.33726745349069814,-1.942890293094024e-13
0.3374674934986997,-1.942890293094024e-13
0.3376675335067013,-1.942890293094024e-13
0.3378675735147029,-1.942890293094024e-13
0.33806761352270454,-1.942890293094024e-13
0.33826765353070615,-1.942890293094024e-13
0.3384676935387077,-1.942890293094024e-13
0.3386677335467093,-1.7486012637846216e-13
0.3388677735547109,-1.942890293094024e-13
0.33906781356271254,-1.942890293094024e-13
0.33926785357071415,-1.942890293094024e-13
0.3394678935787157,-1.942890293094024e-13
0.3396679335867173,-1.942890293094024e-13
0.33986797359471893,-1.942890293094024e-13
0.34006801360272054,-1.942890293094024e-13
0.34026805361072215,-1.7486012637846216e-13
0.3404680936187237,-1.7486012637846216e-13
0.3406681336267253,-1.7486012637846216e-13
0.34086817363472693,-1.942890293094024e-13
0.34106821364272855,-1.942890293094024e-13
0.34126825365073016,-1.7486012637846216e-13
0.3414682936587317,-1.942890293094024e-13
0.3416683336667333,-1.7486012637846216e-13
0.34186837367473494,-1.7486012637846216e-13
0.34206841368273655,-1.7486012637846216e-13
0.34226845369073816,-1.7486012637846216e-13
0.3424684936987397,-1.942890293094024e-13
0.34266853370674133,-1.7486012637846216e-13
0.34286857371474294,-1.942890293094024e-13
0.34306861372274455,-1.942890293094024e-13
0.3432686537307461,-1.942890293094024e-13
0.3434686937387477,-1.7486012637846216e-13
0.34366873374674933,-1.7486012637846216e-13
0.34386877375475094,-1.7486012637846216e-13
0.34406881376275256,-1.942890293094024e-13
0.3442688537707541,-1.942890293094024e-13
0.3444688937787557,-1.942890293094024e-13
0.34466893378675734,-1.942890293094024e-13
0.34486897379475895,-1.942890293094024e-13
0.34506901380276056,-2.1371793224034263e-13
0.3452690538107621,-1.942890293094024e-13
0.34546909381876373,-1.942890293094024e-13
0.34566913382676534,-1.942890293094024e-13
0.34586917383476695,-1.942890293094024e-13
0.34606921384276856,-1.942890293094024e-13
0.3462692538507701,-1.942890293094024e-13
0.34646929385877173,-1.942890293094024e-13
0.34666933386677334,-2.1371793224034263e-13
0.34686937387477496,-2.1371793224034263e-13
0.34706941388277657,-2.1371793224034263e-13
0.3472694538907781,-1.942890293094024e-13
0.34746949389877974,-2.1371793224034263e-13
0.34766953390678135,-2.1371793224034263e-13
0.34786957391478296,-2.3314683517128287e-13
0.3480696139227845,-2.1371793224034263e-13
0.3482696539307861,-2.1371793224034263e-13
0.34846969393878774,-2.1371793224034263e-13
0.34866973394678935,-2.1371793224034263e-13
0.34886977395479096,-2.1371793224034263e-13
0.3490698139627925,-2.1371793224034263e-13
0.34926985397079413,-2.3314683517128287e-13
0.34946989397879574,-2.3314683517128287e-13
0.34966993398679735,-2.3314683517128287e-13
0.34986997399479897,-2.3314683517128287e-13
0.3500700140028005,-2.3314683517128287e-13
0.35027005401080213,-2.3314683517128287e-13
0.35047009401880375,-2.1371793224034263e-13
0.35067013402680536,-2.3314683517128287e-13
0.35087017403480697,-2.1371793224034263e-13
0.3510702140428085,-2.1371793224034263e-13
0.35127025405081014,-2.1371793224034263e-13
0.35147029405881175,-2.1371793224034263e-13
0.35167033406681336,-2.1371793224034263e-13
0.351870374074815,-2.1371793224034263e-13
0.35207041408281653,-2.1371793224034263e-13
0.35227045409081814,-2.1371793224034263e-13
0.35247049409881975,-2.3314683517128287e-13
0.35267053410682137,-2.3314683517128287e-13
0.352870574114823,-2.1371793224034263e-13
0.35307061412282453,-2.1371793224034263e-13
0.35327065413082614,-2.3314683517128287e-13
0.35347069413882776,-2.1371793224034263e-13
0.35367073414682937,-2.1371793224034263e-13
0.3538707741548309,-2.1371793224034263e-13
0.35407081416283254,-2.3314683517128287e-13
0.35427085417083415,-2.1371793224034263e-13
0.35447089417883576,-2.3314683517128287e-13
0.35467093418683737,-2.1371793224034263e-13
0.35487097419483893,-2.3314683517128287e-13
0.35507101420284054,-2.3314683517128287e-13
0.35527105421084215,-2.3314683517128287e-13
0.35547109421884376,-2.525757381022231e-13
0.3556711342268454,-2.3314683517128287e-13
0.35587117423484693,-2.525757381022231e-13
0.35607121424284854,-2.3314683517128287e-13
0.35627125425085016,-2.525757381022231e-13
0.35647129425885177,-2.3314683517128287e-13
0.3566713342668534,-2.525757381022231e-13
0.35687137427485494,-2.525757381022231e-13
0.35707141428285655,-2.3314683517128287e-13
0.35727145429085816,-2.3314683517128287e-13
0.35747149429885977,-2.3314683517128287e-13
0.3576715343068614,-2.525757381022231e-13
0.35787157431486294,-2.525757381022231e-13
0.35807161432286455,-2.3314683517128287e-13
0.35827165433086616,-2.1371793224034263e-13
0.3584716943388678,-2.3314683517128287e-13
0.3586717343468694,-2.1371793224034263e-13
0.35887177435487094,-2.3314683517128287e-13
0.35907181436287255,-2.3314683517128287e-13
0.35927185437087417,-2.3314683517128287e-13
0.3594718943788758,-2.3314683517128287e-13
0.35967193438687733,-2.3314683517128287e-13
0.35987197439487895,-2.3314683517128287e-13
0.36007201440288056,-2.3314683517128287e-13
0.36027205441088217,-2.3314683517128287e-13
0.3604720944188838,-2.3314683517128287e-13
0.36067213442688534,-2.3314683517128287e-13
0.36087217443488695,-2.3314683517128287e-13
0.36107221444288856,-2.3314683517128287e-13
0.3612722544508902,-2.3314683517128287e-13
0.3614722944588918,-2.1371793224034263e-13
0.36167233446689334,-2.3314683517128287e-13
0.36187237447489495,-2.1371793224034263e-13
0.36207241448289657,-2.1371793224034263e-13
0.3622724544908982,-2.3314683517128287e-13
0.3624724944988998,-2.3314683517128287e-13
0.36267253450690135,-2.3314683517128287e-13
0.36287257451490296,-2.1371793224034263e-13
0.36307261452290457,-2.1371793224034263e-13
0.3632726545309062,-2.1371793224034263e-13
0.3634726945389078,-2.1371793224034263e-13
0.36367273454690935,-2.1371793224034263e-13
0.36387277455491096,-2.1371793224034263e-13
0.3640728145629126,-1.942890293094024e-13
0.3642728545709142,-1.942890293094024e-13
0.3644728945789158,-2.1371793224034263e-13
0.36467293458691735,-2.1371793224034263e-13
0.36487297459491896,-1.942890293094024e-13
0.3650730146029206,-1.942890293094024e-13
0.3652730546109222,-2.1371793224034263e-13
0.36547309461892374,-1.942890293094024e-13
0.36567313462692536,-2.1371793224034263e-13
0.36587317463492697,-2.1371793224034263e-13
0.3660732146429286,-1.942890293094024e-13
0.3662732546509302,-2.1371793224034263e-13
0.36647329465893175,-2.1371793224034263e-13
0.36667333466693336,-2.1371793224034263e-13
0.36687337467493497,-2.1371793224034263e-13
0.3670734146829366,-2.1371793224034263e-13
0.3672734546909382,-2.1371793224034263e-13
0.36747349469893975,-1.942890293094024e-13
0.36767353470694136,-2.1371793224034263e-13
0.367873574714943,-2.1371793224034263e-13
0.3680736147229446,-2.1371793224034263e-13
0.3682736547309462,-1.942890293094024e-13
0.36847369473894775,-2.1371793224034263e-13
0.36867373474694937,-1.942890293094024e-13
0.368873774754951,-1.942890293094024e-13
0.3690738147629526,-1.942890293094024e-13
0.3692738547709542,-2.1371793224034263e-13
0.36947389477895576,-2.1371793224034263e-13
0.36967393478695737,-2.1371793224034263e-13
0.369873974794959,-1.942890293094024e-13
0.3700740148029606,-2.1371793224034263e-13
0.3702740548109622,-1.942890293094024e-13
0.37047409481896376,-1.942890293094024e-13
0.3706741348269654,-1.942890293094024e-13
0.370874174834967,-2.1371793224034263e-13
0.3710742148429686,-2.1371793224034263e-13
0.37127425485097015,-1.942890293094024e-13
0.37147429485897177,-1.942890293094024e-13
0.3716743348669734,-2.1371793224034263e-13
0.371874374874975,-1.942890293094024e-13
0.3720744148829766,-2.1371793224034263e-13
0.37227445489097816,-1.942890293094024e-13
0.37247449489897977,-1.942890293094024e-13
0.3726745349069814,-1.942890293094024e-13
0.372874574914983,-2.1371793224034263e-13
0.3730746149229846,-2.1371793224034263e-13
0.37327465493098616,-1.942890293094024e-13
0.3734746949389878,-2.1371793224034263e-13
0.3736747349469894,-2.1371793224034263e-13
0.373874774954991,-2.3314683517128287e-13
0.3740748149629926,-2.1371793224034263e-13
0.37427485497099416,-2.1371793224034263e-13
0.3744748949789958,-2.1371793224034263e-13
0.3746749349869974,-2.1371793224034263e-13
0.374874974994999,-2.3314683517128287e-13
0.3750750150030006,-2.1371793224034263e-13
0.37527505501100217,-2.1371793224034263e-13
0.3754750950190038,-2.3314683517128287e-13
0.3756751350270054,-2.1371793224034263e-13
0.375875175035007,-2.3314683517128287e-13
0.37607521504300856,-2.3314683517128287e-13
0.37627525505101017,-2.1371793224034263e-13
0.3764752950590118,-2.3314683517128287e-13
0.3766753350670134,-2.3314683517128287e-13
0.376875375075015,-2.1371793224034263e-13
0.37707541508301656,-2.3314683517128287e-13
0.3772754550910182,-2.1371793224034263e-13
0.3774754950990198,-2.3314683517128287e-13
0.3776755351070214,-2.525757381022231e-13
0.377875575115023,-2.3314683517128287e-13
0.37807561512302457,-2.3314683517128287e-13
0.3782756551310262,-2.3314683517128287e-13
0.3784756951390278,-2.3314683517128287e-13
0.3786757351470294,-2.525757381022231e-13
0.378875775155031,-2.3314683517128287e-13
0.37907581516303257,-2.525757381022231e-13
0.3792758551710342,-2.3314683517128287e-13
0.3794758951790358,-2.3314683517128287e-13
0.3796759351870374,-2.3314683517128287e-13
0.379875975195039,-2.3314683517128287e-13
0.3800760152030406,-2.3314683517128287e-13
0.3802760552110422,-2.3314683517128287e-13
0.3804760952190438,-2.3314683517128287e-13
0.3806761352270454,-2.3314683517128287e-13
0.380876175235047,-2.3314683517128287e-13
0.3810762152430486,-2.3314683517128287e-13
0.3812762552510502,-2.1371793224034263e-13
0.3814762952590518,-2.525757381022231e-13
0.3816763352670534,-2.3314683517128287e-13
0.38187637527505497,-2.3314683517128287e-13
0.3820764152830566,-2.3314683517128287e-13
0.3822764552910582,-2.3314683517128287e-13
0.3824764952990598,-2.525757381022231e-13
0.3826765353070614,-2.3314683517128287e-13
0.382876575315063,-2.3314683517128287e-13
0.3830766153230646,-2.3314683517128287e-13
0.3832766553310662,-2.525757381022231e-13
0.3834766953390678,-2.525757381022231e-13
0.3836767353470694,-2.525757381022231e-13
0.383876775355071,-2.7200464103316335e-13
0.3840768153630726,-2.7200464103316335e-13
0.3842768553710742,-2.7200464103316335e-13
0.3844768953790758,-2.7200464103316335e-13
0.3846769353870774,-2.914335439641036e-13
0.384876975395079,-2.914335439641036e-13
0.3850770154030806,-2.7200464103316335e-13
0.3852770554110822,-2.914335439641036e-13
0.3854770954190838,-2.914335439641036e-13
0.3856771354270854,-2.914335439641036e-13
0.385877175435087,-2.914335439641036e-13
0.3860772154430886,-2.7200464103316335e-13
0.3862772554510902,-2.7200464103316335e-13
0.3864772954590918,-2.914335439641036e-13
0.38667733546709343,-2.914335439641036e-13
0.386877375475095,-3.1086244689504383e-13
0.3870774154830966,-2.914335439641036e-13
0.3872774554910982,-3.1086244689504383e-13
0.3874774954990998,-2.914335439641036e-13
0.3876775355071014,-3.1086244689504383e-13
0.387877575515103,-3.1086244689504383e-13
0.3880776155231046,-3.1086244689504383e-13
0.3882776555311062,-3.1086244689504383e-13
0.3884776955391078,-3.1086244689504383e-13
0.3886777355471094,-2.914335439641036e-13
0.388877775555111,-3.1086244689504383e-13
0.3890778155631126,-3.1086244689504383e-13
0.3892778555711142,-3.1086244689504383e-13
0.38947789557911583,-3.1086244689504383e-13
0.3896779355871174,-2.914335439641036e-13
0.389877975595119,-2.914335439641036e-13
0.3900780156031206,-3.1086244689504383e-13
0.3902780556111222,-2.914335439641036e-13
0.39047809561912383,-2.914335439641036e-13
0.3906781356271254,-2.914335439641036e-13
0.390878175635127,-2.914335439641036e-13
0.3910782156431286,-2.914335439641036e-13
0.3912782556511302,-2.914335439641036e-13
0.39147829565913184,-2.7200464103316335e-13
0.3916783356671334,-3.1086244689504383e-13
0.391878375675135,-2.7200464103316335e-13
0.3920784156831366,-3.1086244689504383e-13
0.39227845569113823,-2.914335439641036e-13
0.39247849569913984,-2.914335439641036e-13
0.3926785357071414,-2.7200464103316335e-13
0.392878575715143,-2.7200464103316335e-13
0.3930786157231446,-2.7200464103316335e-13
0.39327865573114623,-2.7200464103316335e-13
0.3934786957391478,-2.7200464103316335e-13
0.3936787357471494,-2.7200464103316335e-13
0.393878775755151,-2.7200464103316335e-13
0.3940788157631526,-2.7200464103316335e-13
0.39427885577115424,-2.7200464103316335e-13
0.3944788957791558,-2.7200464103316335e-13
0.3946789357871574,-2.525757381022231e-13
0.394878975795159,-2.3314683517128287e-13
0.3950790158031606,-2.1371793224034263e-13
0.39527905581116224,-2.3314683517128287e-13
0.3954790958191638,-2.525757381022231e-13
0.3956791358271654,-2.1371793224034263e-13
0.395879175835167,-2.3314683517128287e-13
0.39607921584316863,-2.1371793224034263e-13
0.39627925585117024,-2.3314683517128287e-13
0.3964792958591718,-2.1371793224034263e-13
0.3966793358671734,-2.3314683517128287e-13
0.396879375875175,-2.1371793224034263e-13
0.39707941588317663,-2.1371793224034263e-13
0.39727945589117825,-2.525757381022231e-13
0.3974794958991798,-2.1371793224034263e-13
0.3976795359071814,-1.942890293094024e-13
0.397879575915183,-2.1371793224034263e-13
0.39807961592318464,-2.1371793224034263e-13
0.3982796559311862,-2.1371793224034263e-13
0.3984796959391878,-2.3314683517128287e-13
0.3986797359471894,-1.942890293094024e-13
0.39887977595519103,-2.1371793224034263e-13
0.39907981596319264,-1.942890293094024e-13
0.3992798559711942,-1.942890293094024e-13
0.3994798959791958,-1.7486012637846216e-13
0.3996799359871974,-1.7486012637846216e-13
0.39987997599519903,-2.1371793224034263e-13
0.40008001600320064,-1.7486012637846216e-13
0.4002800560112022,-1.942890293094024e-13
0.4004800960192038,-1.942890293094024e-13
0.4006801360272054,-1.7486012637846216e-13
0.40088017603520704,-1.7486012637846216e-13
0.40108021604320865,-1.942890293094024e-13
0.4012802560512102,-1.7486012637846216e-13
0.4014802960592118,-1.942890293094024e-13
0.40168033606721343,-1.5543122344752192e-13
0.40188037607521504,-1.7486012637846216e-13
0.40208041608321665,-1.5543122344752192e-13
0.4022804560912182,-1.5543122344752192e-13
0.4024804960992198,-1.942890293094024e-13
0.40268053610722143,-1.3600232051658168e-13
0.40288057611522304,-1.3600232051658168e-13
0.40308061612322466,-1.7486012637846216e-13
0.4032806561312262,-1.942890293094024e-13
0.4034806961392278,-1.5543122344752192e-13
0.40368073614722944,-1.5543122344752192e-13
0.40388077615523105,-1.5543122344752192e-13
0.4040808161632326,-1.5543122344752192e-13
0.4042808561712342,-1.5543122344752192e-13
0.4044808961792358,-1.5543122344752192e-13
0.40468093618723744,-1.5543122344752192e-13
0.40488097619523905,-1.5543122344752192e-13
0.4050810162032406,-1.7486012637846216e-13
0.4052810562112422,-1.7486012637846216e-13
0.40548109621924383,-1.3600232051658168e-13
0.40568113622724544,-1.5543122344752192e-13
0.40588117623524705,-1.5543122344752192e-13
0.4060812162432486,-1.5543122344752192e-13
0.4062812562512502,-1.7486012637846216e-13
0.40648129625925183,-1.7486012637846216e-13
0.40668133626725345,-1.7486012637846216e-13
0.40688137627525506,-1.5543122344752192e-13
0.4070814162832566,-1.5543122344752192e-13
0.4072814562912582,-1.7486012637846216e-13
0.40748149629925984,-1.942890293094024e-13
0.40768153630726145,-1.5543122344752192e-13
0.40788157631526306,-1.5543122344752192e-13
0.4080816163232646,-1.7486012637846216e-13
0.40828165633126623,-1.7486012637846216e-13
0.40848169633926784,-1.7486012637846216e-13
0.40868173634726945,-1.5543122344752192e-13
0.40888177635527106,-1.7486012637846216e-13
0.4090818163632726,-1.7486012637846216e-13
0.40928185637127423,-1.7486012637846216e-13
0.40948189637927584,-2.1371793224034263e-13
0.40968193638727746,-1.7486012637846216e-13
0.409881976395279,-1.942890293094024e-13
0.4100820164032806,-1.942890293094024e-13
0.41028205641128224,-2.1371793224034263e-13
0.41048209641928385,-1.942890293094024e-13
0.41068213642728546,-1.942890293094024e-13
0.410882176435287,-1.942890293094024e-13
0.41108221644328863,-2.1371793224034263e-13
0.41128225645129024,-2.1371793224034263e-13
0.41148229645929185,-2.1371793224034263e-13
0.41168233646729346,-2.1371793224034263e-13
0.411882376475295,-2.1371793224034263e-13
0.41208241648329663,-1.942890293094024e-13
0.41228245649129824,-2.1371793224034263e-13
0.41248249649929986,-2.1371793224034263e-13
0.41268253650730147,-2.3314683517128287e-13
0.412882576515303,-2.525757381022231e-13
0.41308261652330464,-2.3314683517128287e-13
0.41328265653130625,-2.1371793224034263e-13
0.41348269653930786,-2.525757381022231e-13
0.41368273654730947,-2.3314683517128287e-13
0.413882776555311,-2.3314683517128287e-13
0.41408281656331264,-2.7200464103316335e-13
0.41428285657131425,-2.7200464103316335e-13
0.41448289657931586,-2.7200464103316335e-13
0.4146829365873175,-2.914335439641036e-13
0.41488297659531903,-2.914335439641036e-13
0.41508301660332064,-2.7200464103316335e-13
0.41528305661132225,-2.7200464103316335e-13
0.41548309661932387,-2.525757381022231e-13
0.4156831366273254,-2.914335439641036e-13
0.41588317663532703,-2.7200464103316335e-13
0.41608321664332865,-2.914335439641036e-13
0.41628325665133026,-2.914335439641036e-13
0.41648329665933187,-2.7200464103316335e-13
0.4166833366673334,-3.3029134982598407e-13
0.41688337667533504,-3.1086244689504383e-13
0.41708341668333665,-3.1086244689504383e-13
0.41728345669133826,-3.1086244689504383e-13
0.4174834966993399,-3.1086244689504383e-13
0.41768353670734143,-3.1086244689504383e-13
0.41788357671534304,-2.914335439641036e-13
0.41808361672334465,-2.914335439641036e-13
0.41828365673134627,-3.1086244689504383e-13
0.4184836967393479,-3.1086244689504383e-13
0.41868373674734943,-3.3029134982598407e-13
0.41888377675535104,-3.3029134982598407e-13
0.41908381676335266,-3.497202527569243e-13
0.41928385677135427,-3.497202527569243e-13
0.4194838967793559,-3.497202527569243e-13
0.41968393678735744,-3.497202527569243e-13
0.41988397679535905,-3.497202527569243e-13
0.42008401680336066,-3.497202527569243e-13
0.42028405681136227,-3.6914915568786455e-13
0.42048409681936383,-3.1086244689504383e-13
0.42068413682736544,-3.1086244689504383e-13
0.42088417683536705,-3.497202527569243e-13
0.42108421684336866,-3.6914915568786455e-13
0.4212842568513703,-3.497202527569243e-13
0.42148429685937183,-3.497202527569243e-13
0.42168433686737344,-3.3029134982598407e-13
0.42188437687537506,-3.497202527569243e-13
0.42208441688337667,-3.6914915568786455e-13
0.4222844568913783,-3.3029134982598407e-13
0.42248449689937984,-3.497202527569243e-13
0.42268453690738145,-3.3029134982598407e-13
0.42288457691538306,-3.497202527569243e-13
0.42308461692338467,-3.6914915568786455e-13
0.4232846569313863,-3.497202527569243e-13
0.42348469693938784,-3.497202527569243e-13
0.42368473694738945,-3.497202527569243e-13
0.42388477695539106,-3.497202527569243e-13
0.4240848169633927,-3.497202527569243e-13
0.4242848569713943,-3.497202527569243e-13
0.42448489697939584,-3.6914915568786455e-13
0.42468493698739745,-3.497202527569243e-13
0.42488497699539907,-3.497202527569243e-13
0.4250850170034007,-3.497202527569243e-13
0.4252850570114023,-3.6914915568786455e-13
0.42548509701940385,-3.497202527569243e-13
0.42568513702740546,-3.497202527569243e-13
0.42588517703540707,-3.497202527569243e-13
0.4260852170434087,-3.497202527569243e-13
0.42628525705141024,-3.6914915568786455e-13
0.42648529705941185,-3.3029134982598407e-13
0.42668533706741346,-3.3029134982598407e-13
0.4268853770754151,-3.497202527569243e-13
0.4270854170834167,-3.3029134982598407e-13
0.42728545709141824,-3.497202527569243e-13
0.42748549709941985,-3.497202527569243e-13
0.42768553710742147,-3.497202527569243e-13
0.4278855771154231,-3.3029134982598407e-13
0.4280856171234247,-3.3029134982598407e-13
0.42828565713142625,-3.1086244689504383e-13
0.42848569713942786,-3.1086244689504383e-13
0.42868573714742947,-3.1086244689504383e-13
0.4288857771554311,-2.914335439641036e-13
0.4290858171634327,-3.3029134982598407e-13
0.42928585717143425,-2.914335439641036e-13
0.42948589717943586,-2.914335439641036e-13
0.42968593718743747,-2.525757381022231e-13
0.4298859771954391,-2.914335439641036e-13
0.4300860172034407,-2.7200464103316335e-13
0.43028605721144225,-3.1086244689504383e-13
0.43048609721944386,-2.525757381022231e-13
0.4306861372274455,-2.7200464103316335e-13
0.4308861772354471,-2.7200464103316335e-13
0.4310862172434487,-2.7200464103316335e-13
0.43128625725145026,-2.914335439641036e-13
0.43148629725945187,-2.914335439641036e-13
0.4316863372674535,-2.7200464103316335e-13
0.4318863772754551,-2.525757381022231e-13
0.43208641728345665,-2.525757381022231e-13
0.43228645729145826,-2.3314683517128287e-13
0.43248649729945987,-2.525757381022231e-13
0.4326865373074615,-2.525757381022231e-13
0.4328865773154631,-2.525757381022231e-13
0.43308661732346465,-2.525757381022231e-13
0.43328665733146626,-2.525757381022231e-13
0.4334866973394679,-2.525757381022231e-13
0.4336867373474695,-2.7200464103316335e-13
0.4338867773554711,-2.7200464103316335e-13
0.43408681736347265,-2.525757381022231e-13
0.43428685737147427,-2.1371793224034263e-13
0.4344868973794759,-2.3314683517128287e-13
0.4346869373874775,-2.525757381022231e-13
0.4348869773954791,-2.3314683517128287e-13
0.43508701740348066,-2.3314683517128287e-13
0.43528705741148227,-2.1371793224034263e-13
0.4354870974194839,-2.1371793224034263e-13
0.4356871374274855,-2.1371793224034263e-13
0.4358871774354871,-2.3314683517128287e-13
0.43608721744348866,-2.1371793224034263e-13
0.4362872574514903,-2.3314683517128287e-13
0.4364872974594919,-2.3314683517128287e-13
0.4366873374674935,-2.525757381022231e-13
0.4368873774754951,-2.1371793224034263e-13
0.43708741748349667,-1.942890293094024e-13
0.4372874574914983,-1.942890293094024e-13
0.4374874974994999,-1.7486012637846216e-13
0.4376875375075015,-1.942890293094024e-13
0.43788757751550306,-2.1371793224034263e-13
0.43808761752350467,-2.3314683517128287e-13
0.4382876575315063,-1.942890293094024e-13
0.4384876975395079,-1.942890293094024e-13
0.4386877375475095,-2.3314683517128287e-13
0.43888777755551106,-2.1371793224034263e-13
0.4390878175635127,-2.3314683517128287e-13
0.4392878575715143,-2.1371793224034263e-13
0.4394878975795159,-1.942890293094024e-13
0.4396879375875175,-1.7486012637846216e-13
0.43988797759551906,-1.7486012637846216e-13
0.4400880176035207,-1.7486012637846216e-13
0.4402880576115223,-1.942890293094024e-13
0.4404880976195239,-1.7486012637846216e-13
0.4406881376275255,-2.1371793224034263e-13
0.44088817763552707,-1.942890293094024e-13
0.4410882176435287,-1.942890293094024e-13
0.4412882576515303,-1.7486012637846216e-13
0.4414882976595319,-1.7486012637846216e-13
0.4416883376675335,-1.7486012637846216e-13
0.44188837767553507,-1.942890293094024e-13
0.4420884176835367,-1.942890293094024e-13
0.4422884576915383,-1.942890293094024e-13
0.4424884976995399,-1.942890293094024e-13
0.44268853770754146,-2.1371793224034263e-13
0.4428885777155431,-1.942890293094024e-13
0.4430886177235447,-2.1371793224034263e-13
0.4432886577315463,-1.942890293094024e-13
0.4434886977395479,-1.7486012637846216e-13
0.44368873774754947,-1.7486012637846216e-13
0.4438887777555511,-1.7486012637846216e-13
0.4440888177635527,-1.7486012637846216e-13
0.4442888577715543,-2.1371793224034263e-13
0.4444888977795559,-1.942890293094024e-13
0.44468893778755747,-1.7486012637846216e-13
0.4448889777955591,-1.7486012637846216e-13
0.4450890178035607,-2.1371793224034263e-13
0.4452890578115623,-1.942890293094024e-13
0.4454890978195639,-1.942890293094024e-13
0.4456891378275655,-2.1371793224034263e-13
0.4458891778355671,-2.1371793224034263e-13
0.4460892178435687,-1.7486012637846216e-13
0.4462892578515703,-1.942890293094024e-13
0.4464892978595719,-1.942890293094024e-13
0.4466893378675735,-1.7486012637846216e-13
0.4468893778755751,-1.942890293094024e-13
0.4470894178835767,-1.942890293094024e-13
0.4472894578915783,-1.7486012637846216e-13
0.4474894978995799,-1.7486012637846216e-13
0.4476895379075815,-1.942890293094024e-13
0.4478895779155831,-1.7486012637846216e-13
0.4480896179235847,-2.1371793224034263e-13
0.4482896579315863,-2.1371793224034263e-13
0.4484896979395879,-2.1371793224034263e-13
0.4486897379475895,-2.1371793224034263e-13
0.4488897779555911,-2.1371793224034263e-13
0.4490898179635927,-2.525757381022231e-13
0.4492898579715943,-2.3314683517128287e-13
0.4494898979795959,-2.3314683517128287e-13
0.4496899379875975,-2.1371793224034263e-13
0.4498899779955991,-2.1371793224034263e-13
0.4500900180036007,-2.3314683517128287e-13
0.4502900580116023,-2.1371793224034263e-13
0.4504900980196039,-2.1371793224034263e-13
0.4506901380276055,-2.525757381022231e-13
0.4508901780356071,-2.525757381022231e-13
0.4510902180436087,-2.3314683517128287e-13
0.4512902580516103,-2.525757381022231e-13
0.4514902980596119,-2.7200464103316335e-13
0.4516903380676135,-2.7200464103316335e-13
0.4518903780756151,-2.3314683517128287e-13
0.4520904180836167,-2.7200464103316335e-13
0.45229045809161833,-2.7200464103316335e-13
0.4524904980996199,-2.7200464103316335e-13
0.4526905381076215,-2.525757381022231e-13
0.4528905781156231,-2.3314683517128287e-13
0.4530906181236247,-2.3314683517128287e-13
0.45329065813162633,-2.7200464103316335e-13
0.4534906981396279,-2.525757381022231e-13
0.4536907381476295,-2.3314683517128287e-13
0.4538907781556311,-2.7200464103316335e-13
0.4540908181636327,-2.3314683517128287e-13
0.4542908581716343,-2.3314683517128287e-13
0.4544908981796359,-2.525757381022231e-13
0.4546909381876375,-2.525757381022231e-13
0.4548909781956391,-2.7200464103316335e-13
0.45509101820364073,-2.525757381022231e-13
0.4552910582116423,-2.525757381022231e-13
0.4554910982196439,-2.525757381022231e-13
0.4556911382276455,-2.525757381022231e-13
0.4558911782356471,-2.7200464103316335e-13
0.45609121824364873,-2.3314683517128287e-13
0.4562912582516503,-2.7200464103316335e-13
0.4564912982596519,-2.525757381022231e-13
0.4566913382676535,-2.525757381022231e-13
0.4568913782756551,-2.525757381022231e-13
0.45709141828365674,-2.525757381022231e-13
0.4572914582916583,-2.525757381022231e-13
0.4574914982996599,-2.7200464103316335e-13
0.4576915383076615,-2.7200464103316335e-13
0.45789157831566313,-2.3314683517128287e-13
0.45809161832366474,-2.525757381022231e-13
0.4582916583316663,-2.3314683517128287e-13
0.4584916983396679,-2.525757381022231e-13
0.4586917383476695,-2.525757381022231e-13
0.45889177835567113,-2.525757381022231e-13
0.45909181836367274,-2.525757381022231e-13
0.4592918583716743,-2.525757381022231e-13
0.4594918983796759,-2.525757381022231e-13
0.4596919383876775,-2.3314683517128287e-13
0.45989197839567914,-2.7200464103316335e-13
0.4600920184036807,-2.7200464103316335e-13
0.4602920584116823,-2.7200464103316335e-13
0.4604920984196839,-2.525757381022231e-13
0.4606921384276855,-2.3314683517128287e-13
0.46089217843568714,-2.525757381022231e-13
0.4610922184436887,-2.7200464103316335e-13
0.4612922584516903,-2.3314683517128287e-13
0.4614922984596919,-2.525757381022231e-13
0.46169233846769353,-2.525757381022231e-13
0.46189237847569514,-2.7200464103316335e-13
0.4620924184836967,-2.3314683517128287e-13
0.4622924584916983,-2.3314683517128287e-13
0.4624924984996999,-2.525757381022231e-13
0.46269253850770153,-2.3314683517128287e-13
0.46289257851570315,-2.1371793224034263e-13
0.4630926185237047,-2.3314683517128287e-13
0.4632926585317063,-2.3314683517128287e-13
0.4634926985397079,-2.525757381022231e-13
0.46369273854770954,-2.525757381022231e-13
0.46389277855571115,-2.525757381022231e-13
0.4640928185637127,-1.942890293094024e-13
0.4642928585717143,-2.1371793224034263e-13
0.46449289857971593,-2.1371793224034263e-13
0.46469293858771754,-2.1371793224034263e-13
0.46489297859571915,-2.1371793224034263e-13
0.4650930186037207,-2.1371793224034263e-13
0.4652930586117223,-1.942890293094024e-13
0.46549309861972393,-2.3314683517128287e-13
0.46569313862772554,-2.3314683517128287e-13
0.4658931786357271,-2.3314683517128287e-13
0.4660932186437287,-1.942890293094024e-13
0.4662932586517303,-2.3314683517128287e-13
0.46649329865973194,-2.1371793224034263e-13
0.46669333866773355,-2.1371793224034263e-13
0.4668933786757351,-2.1371793224034263e-13
0.4670934186837367,-2.1371793224034263e-13
0.46729345869173833,-2.1371793224034263e-13
0.46749349869973994,-1.942890293094024e-13
0.46769353870774155,-2.1371793224034263e-13
0.4678935787157431,-2.1371793224034263e-13
0.4680936187237447,-2.1371793224034263e-13
0.46829365873174633,-2.1371793224034263e-13
0.46849369873974794,-2.1371793224034263e-13
0.46869373874774956,-1.942890293094024e-13
0.4688937787557511,-2.1371793224034263e-13
0.4690938187637527,-2.1371793224034263e-13
0.46929385877175434,-2.1371793224034263e-13
0.46949389877975595,-2.1371793224034263e-13
0.46969393878775756,-2.1371793224034263e-13
0.4698939787957591,-1.942890293094024e-13
0.4700940188037607,-1.7486012637846216e-13
0.47029405881176234,-2.1371793224034263e-13
0.47049409881976395,-1.7486012637846216e-13
0.4706941388277655,-1.942890293094024e-13
0.4708941788357671,-1.7486012637846216e-13
0.47109421884376873,-1.942890293094024e-13
0.47129425885177034,-1.942890293094024e-13
0.47149429885977195,-1.5543122344752192e-13
0.4716943388677735,-1.7486012637846216e-13
0.4718943788757751,-1.5543122344752192e-13
0.47209441888377673,-1.3600232051658168e-13
0.47229445889177835,-1.5543122344752192e-13
0.47249449889977996,-1.5543122344752192e-13
0.4726945389077815,-1.5543122344752192e-13
0.4728945789157831,-1.7486012637846216e-13
0.47309461892378474,-1.5543122344752192e-13
0.47329465893178635,-1.5543122344752192e-13
0.47349469893978796,-1.5543122344752192e-13
0.4736947389477895,-1.3600232051658168e-13
0.47389477895579113,-1.3600232051658168e-13
0.47409481896379274,-1.3600232051658168e-13
0.47429485897179435,-1.3600232051658168e-13
0.47449489897979596,-1.1657341758564144e-13
0.4746949389877975,-1.3600232051658168e-13
0.47489497899579913,-1.3600232051658168e-13
0.47509501900380074,-1.3600232051658168e-13
0.47529505901180236,-1.1657341758564144e-13
0.47549509901980397,-1.1657341758564144e-13
0.4756951390278055,-1.1657341758564144e-13
0.47589517903580714,-9.71445146547012e-14
0.47609521904380875,-1.3600232051658168e-13
0.47629525905181036,-1.1657341758564144e-13
0.4764952990598119,-9.71445146547012e-14
0.47669533906781353,-9.71445146547012e-14
0.47689537907581514,-1.1657341758564144e-13
0.47709541908381675,-7.771561172376096e-14
0.47729545909181836,-1.1657341758564144e-13
0.4774954990998199,-9.71445146547012e-14
0.47769553910782153,-7.771561172376096e-14
0.47789557911582314,-7.771561172376096e-14
0.47809561912382476,-1.1657341758564144e-13
0.47829565913182637,-7.771561172376096e-14
0.4784956991398279,-7.771561172376096e-14
0.47869573914782954,-9.71445146547012e-14
0.47889577915583115,-7.771561172376096e-14
0.47909581916383276,-1.1657341758564144e-13
0.47929585917183437,-1.1657341758564144e-13
0.4794958991798359,-9.71445146547012e-14
0.47969593918783754,-9.71445146547012e-14
0.47989597919583915,-9.71445146547012e-14
0.48009601920384076,-1.1657341758564144e-13
0.4802960592118424,-1.1657341758564144e-13
0.48049609921984393,-7.771561172376096e-14
0.48069613922784554,-1.1657341758564144e-13
0.48089617923584715,-7.771561172376096e-14
0.48109621924384877,-1.1657341758564144e-13
0.4812962592518504,-1.1657341758564144e-13
0.48149629925985193,-1.1657341758564144e-13
0.48169633926785355,-7.771561172376096e-14
0.48189637927585516,-9.71445146547012e-14
0.48209641928385677,-1.1657341758564144e-13
0.4822964592918583,-9.71445146547012e-14
0.48249649929985994,-9.71445146547012e-14
0.48269653930786155,-7.771561172376096e-14
0.48289657931586316,-9.71445146547012e-14
0.4830966193238648,-1.1657341758564144e-13
0.48329665933186633,-9.71445146547012e-14
0.48349669933986794,-1.3600232051658168e-13
0.48369673934786955,-1.1657341758564144e-13
0.48389677935587116,-1.3600232051658168e-13
0.4840968193638728,-9.71445146547012e-14
0.48429685937187433,-1.3600232051658168e-13
0.48449689937987594,-1.1657341758564144e-13
0.48469693938787756,-1.1657341758564144e-13
0.48489697939587917,-1.1657341758564144e-13
0.4850970194038808,-1.3600232051658168e-13
0.48529705941188234,-1.1657341758564144e-13
0.48549709941988395,-1.3600232051658168e-13
0.48569713942788556,-1.3600232051658168e-13
0.48589717943588717,-1.3600232051658168e-13
0.4860972194438888,-1.3600232051658168e-13
0.48629725945189034,-1.1657341758564144e-13
0.48649729945989195,-1.1657341758564144e-13
0.48669733946789356,-1.3600232051658168e-13
0.4868973794758952,-1.1657341758564144e-13
0.4870974194838968,-1.7486012637846216e-13
0.48729745949189834,-1.7486012637846216e-13
0.48749749949989996,-1.3600232051658168e-13
0.48769753950790157,-1.5543122344752192e-13
0.4878975795159032,-1.5543122344752192e-13
0.48809761952390474,-1.5543122344752192e-13
0.48829765953190635,-1.3600232051658168e-13
0.48849769953990796,-1.3600232051658168e-13
0.48869773954790957,-1.7486012637846216e-13
0.4888977795559112,-1.5543122344752192e-13
0.48909781956391274,-1.7486012637846216e-13
0.48929785957191435,-1.5543122344752192e-13
0.48949789957991596,-1.942890293094024e-13
0.4896979395879176,-1.7486012637846216e-13
0.4898979795959192,-1.7486012637846216e-13
0.49009801960392074,-1.7486012637846216e-13
0.49029805961192235,-1.942890293094024e-13
0.49049809961992397,-1.5543122344752192e-13
0.4906981396279256,-1.7486012637846216e-13
0.4908981796359272,-1.7486012637846216e-13
0.49109821964392875,-1.942890293094024e-13
0.49129825965193036,-1.7486012637846216e-13
0.49149829965993197,-1.7486012637846216e-13
0.4916983396679336,-1.942890293094024e-13
0.4918983796759352,-1.7486012637846216e-13
0.49209841968393675,-1.942890293094024e-13
0.49229845969193836,-1.7486012637846216e-13
0.49249849969994,-1.942890293094024e-13
0.4926985397079416,-1.942890293094024e-13
0.49289857971594314,-1.7486012637846216e-13
0.49309861972394475,-1.5543122344752192e-13
0.49329865973194637,-1.3600232051658168e-13
0.493498699739948,-1.5543122344752192e-13
0.4936987397479496,-1.5543122344752192e-13
0.49389877975595115,-1.5543122344752192e-13
0.49409881976395276,-1.5543122344752192e-13
0.49429885977195437,-1.5543122344752192e-13
0.494498899779956,-1.5543122344752192e-13
0.4946989397879576,-1.3600232051658168e-13
0.49489897979595915,-1.5543122344752192e-13
0.49509901980396076,-1.5543122344752192e-13
0.49529905981196237,-1.3600232051658168e-13
0.495499099819964,-1.5543122344752192e-13
0.4956991398279656,-1.3600232051658168e-13
0.49589917983596715,-1.3600232051658168e-13
0.49609921984396876,-1.7486012637846216e-13
0.4962992598519704,-1.7486012637846216e-13
0.496499299859972,-1.5543122344752192e-13
0.4966993398679736,-1.5543122344752192e-13
0.49689937987597516,-1.3600232051658168e-13
0.49709941988397677,-1.7486012637846216e-13
0.4972994598919784,-1.5543122344752192e-13
0.49749949989998,-1.5543122344752192e-13
0.4976995399079816,-1.5543122344752192e-13
0.49789957991598316,-1.5543122344752192e-13
0.49809961992398477,-1.7486012637846216e-13
0.4982996599319864,-1.3600232051658168e-13
0.498499699939988,-1.5543122344752192e-13
0.49869973994798955,-1.7486012637846216e-13
0.49889977995599116,-1.3600232051658168e-13
0.4990998199639928,-1.3600232051658168e-13
0.4992998599719944,-1.5543122344752192e-13
0.499499899979996,-1.7486012637846216e-13
0.49969993998799755,-1.5543122344752192e-13
0.49989997999599917,-1.5543122344752192e-13
0.5001000200040008,-1.7486012637846216e-13
0.5003000600120023,-1.7486012637846216e-13
0.500500100020004,-1.3600232051658168e-13
0.5007001400280056,-1.5543122344752192e-13
0.5009001800360072,-1.5543122344752192e-13
0.5011002200440088,-1.5543122344752192e-13
0.5013002600520103,-1.5543122344752192e-13
0.501500300060012,-1.5543122344752192e-13
0.5017003400680136,-1.3600232051658168e-13
0.5019003800760152,-1.7486012637846216e-13
0.5021004200840168,-1.5543122344752192e-13
0.5023004600920183,-1.7486012637846216e-13
0.50250050010002,-1.5543122344752192e-13
0.5027005401080216,-1.5543122344752192e-13
0.5029005801160232,-1.5543122344752192e-13
0.5031006201240248,-1.5543122344752192e-13
0.5033006601320263,-1.3600232051658168e-13
0.503500700140028,-1.5543122344752192e-13
0.5037007401480296,-1.3600232051658168e-13
0.5039007801560312,-1.3600232051658168e-13
0.5041008201640328,-1.5543122344752192e-13
0.5043008601720343,-1.3600232051658168e-13
0.504500900180036,-1.5543122344752192e-13
0.5047009401880376,-1.3600232051658168e-13
0.5049009801960392,-1.5543122344752192e-13
0.5051010202040408,-1.3600232051658168e-13
0.5053010602120424,-1.1657341758564144e-13
0.505501100220044,-1.5543122344752192e-13
0.5057011402280456,-1.1657341758564144e-13
0.5059011802360472,-1.1657341758564144e-13
0.5061012202440488,-1.3600232051658168e-13
0.5063012602520504,-1.5543122344752192e-13
0.506501300260052,-1.3600232051658168e-13
0.5067013402680536,-1.3600232051658168e-13
0.5069013802760551,-1.1657341758564144e-13
0.5071014202840568,-1.3600232051658168e-13
0.5073014602920584,-1.5543122344752192e-13
0.50750150030006,-9.71445146547012e-14
0.5077015403080616,-9.71445146547012e-14
0.5079015803160631,-1.1657341758564144e-13
0.5081016203240648,-1.3600232051658168e-13
0.5083016603320664,-1.1657341758564144e-13
0.508501700340068,-1.3600232051658168e-13
0.5087017403480696,-9.71445146547012e-14
0.5089017803560711,-1.3600232051658168e-13
0.5091018203640728,-1.1657341758564144e-13
0.5093018603720744,-9.71445146547012e-14
0.509501900380076,-1.1657341758564144e-13
0.5097019403880776,-1.3600232051658168e-13
0.5099019803960791,-1.1657341758564144e-13
0.5101020204040808,-1.1657341758564144e-13
0.5103020604120824,-1.1657341758564144e-13
0.510502100420084,-9.71445146547012e-14
0.5107021404280856,-9.71445146547012e-14
0.5109021804360871,-1.1657341758564144e-13
0.5111022204440888,-1.1657341758564144e-13
0.5113022604520904,-1.1657341758564144e-13
0.511502300460092,-1.3600232051658168e-13
0.5117023404680936,-1.1657341758564144e-13
0.5119023804760952,-9.71445146547012e-14
0.5121024204840968,-9.71445146547012e-14
0.5123024604920984,-1.1657341758564144e-13
0.5125025005001,-9.71445146547012e-14
0.5127025405081016,-9.71445146547012e-14
0.5129025805161032,-9.71445146547012e-14
0.5131026205241048,-1.3600232051658168e-13
0.5133026605321064,-1.3600232051658168e-13
0.513502700540108,-1.1657341758564144e-13
0.5137027405481096,-9.71445146547012e-14
0.5139027805561112,-1.3600232051658168e-13
0.5141028205641128,-9.71445146547012e-14
0.5143028605721144,-1.3600232051658168e-13
0.514502900580116,-1.1657341758564144e-13
0.5147029405881176,-1.3600232051658168e-13
0.5149029805961192,-1.1657341758564144e-13
0.5151030206041208,-1.3600232051658168e-13
0.5153030606121224,-1.1657341758564144e-13
0.515503100620124,-1.3600232051658168e-13
0.5157031406281256,-1.3600232051658168e-13
0.5159031806361272,-9.71445146547012e-14
0.5161032206441288,-1.3600232051658168e-13
0.5163032606521304,-1.1657341758564144e-13
0.5165033006601321,-1.1657341758564144e-13
0.5167033406681336,-1.1657341758564144e-13
0.5169033806761352,-1.3600232051658168e-13
0.5171034206841368,-9.71445146547012e-14
0.5173034606921384,-1.1657341758564144e-13
0.5175035007001401,-1.1657341758564144e-13
0.5177035407081416,-9.71445146547012e-14
0.5179035807161432,-1.1657341758564144e-13
0.5181036207241448,-9.71445146547012e-14
0.5183036607321464,-1.1657341758564144e-13
0.518503700740148,-1.1657341758564144e-13
0.5187037407481496,-1.3600232051658168e-13
0.5189037807561512,-1.1657341758564144e-13
0.5191038207641528,-1.1657341758564144e-13
0.5193038607721544,-1.1657341758564144e-13
0.519503900780156,-1.3600232051658168e-13
0.5197039407881576,-9.71445146547012e-14
0.5199039807961592,-9.71445146547012e-14
0.5201040208041608,-1.1657341758564144e-13
0.5203040608121624,-1.3600232051658168e-13
0.520504100820164,-1.3600232051658168e-13
0.5207041408281656,-1.1657341758564144e-13
0.5209041808361672,-1.1657341758564144e-13
0.5211042208441689,-1.1657341758564144e-13
0.5213042608521704,-1.1657341758564144e-13
0.521504300860172,-1.3600232051658168e-13
0.5217043408681736,-1.3600232051658168e-13
0.5219043808761752,-1.5543122344752192e-13
0.5221044208841769,-1.5543122344752192e-13
0.5223044608921784,-1.3600232051658168e-13
0.52250450090018,-1.1657341758564144e-13
0.5227045409081816,-1.5543122344752192e-13
0.5229045809161832,-1.5543122344752192e-13
0.5231046209241849,-1.3600232051658168e-13
0.5233046609321864,-1.3600232051658168e-13
0.523504700940188,-1.3600232051658168e-13
0.5237047409481896,-1.3600232051658168e-13
0.5239047809561912,-1.3600232051658168e-13
0.5241048209641929,-1.5543122344752192e-13
0.5243048609721944,-1.3600232051658168e-13
0.524504900980196,-1.5543122344752192e-13
0.5247049409881976,-1.3600232051658168e-13
0.5249049809961992,-1.3600232051658168e-13
0.5251050210042009,-1.5543122344752192e-13
0.5253050610122024,-1.1657341758564144e-13
0.525505101020204,-1.3600232051658168e-13
0.5257051410282056,-1.3600232051658168e-13
0.5259051810362072,-1.5543122344752192e-13
0.5261052210442089,-1.3600232051658168e-13
0.5263052610522104,-1.5543122344752192e-13
0.526505301060212,-1.5543122344752192e-13
0.5267053410682137,-1.3600232051658168e-13
0.5269053810762152,-1.1657341758564144e-13
0.5271054210842169,-1.5543122344752192e-13
0.5273054610922184,-1.7486012637846216e-13
0.52750550110022,-1.5543122344752192e-13
0.5277055411082217,-1.3600232051658168e-13
0.5279055811162232,-1.5543122344752192e-13
0.5281056211242249,-1.3600232051658168e-13
0.5283056611322264,-1.5543122344752192e-13
0.528505701140228,-1.7486012637846216e-13
0.5287057411482297,-1.5543122344752192e-13
0.5289057811562312,-1.3600232051658168e-13
0.5291058211642328,-1.5543122344752192e-13
0.5293058611722344,-1.3600232051658168e-13
0.529505901180236,-1.3600232051658168e-13
0.5297059411882377,-1.5543122344752192e-13
0.5299059811962392,-1.7486012637846216e-13
0.5301060212042408,-1.5543122344752192e-13
0.5303060612122424,-1.5543122344752192e-13
0.530506101220244,-1.7486012637846216e-13
0.5307061412282457,-1.7486012637846216e-13
0.5309061812362472,-1.942890293094024e-13
0.5311062212442488,-2.1371793224034263e-13
0.5313062612522504,-1.7486012637846216e-13
0.531506301260252,-1.942890293094024e-13
0.5317063412682537,-1.942890293094024e-13
0.5319063812762552,-1.942890293094024e-13
0.5321064212842568,-1.942890293094024e-13
0.5323064612922584,-2.1371793224034263e-13
0.53250650130026,-2.1371793224034263e-13
0.5327065413082617,-1.7486012637846216e-13
0.5329065813162632,-2.1371793224034263e-13
0.5331066213242648,-2.1371793224034263e-13
0.5333066613322665,-2.1371793224034263e-13
0.533506701340268,-1.942890293094024e-13
0.5337067413482697,-1.942890293094024e-13
0.5339067813562712,-1.942890293094024e-13
0.5341068213642728,-1.942890293094024e-13
0.5343068613722745,-1.942890293094024e-13
0.534506901380276,-1.7486012637846216e-13
0.5347069413882777,-1.942890293094024e-13
0.5349069813962792,-2.1371793224034263e-13
0.5351070214042808,-1.942890293094024e-13
0.5353070614122825,-1.7486012637846216e-13
0.535507101420284,-1.942890293094024e-13
0.5357071414282857,-2.1371793224034263e-13
0.5359071814362872,-1.942890293094024e-13
0.5361072214442888,-1.7486012637846216e-13
0.5363072614522905,-1.7486012637846216e-13
0.536507301460292,-1.5543122344752192e-13
0.5367073414682937,-1.942890293094024e-13
0.5369073814762952,-1.7486012637846216e-13
0.5371074214842968,-1.5543122344752192e-13
0.5373074614922985,-1.942890293094024e-13
0.5375075015003,-1.7486012637846216e-13
0.5377075415083017,-1.7486012637846216e-13
0.5379075815163032,-1.7486012637846216e-13
0.5381076215243048,-1.7486012637846216e-13
0.5383076615323065,-1.7486012637846216e-13
0.538507701540308,-1.942890293094024e-13
0.5387077415483097,-1.7486012637846216e-13
0.5389077815563112,-1.5543122344752192e-13
0.5391078215643128,-1.5543122344752192e-13
0.5393078615723145,-1.7486012637846216e-13
0.539507901580316,-1.942890293094024e-13
0.5397079415883177,-1.7486012637846216e-13
0.5399079815963193,-1.7486012637846216e-13
0.5401080216043208,-1.7486012637846216e-13
0.5403080616123225,-1.7486012637846216e-13
0.540508101620324,-1.942890293094024e-13
0.5407081416283256,-1.7486012637846216e-13
0.5409081816363273,-1.5543122344752192e-13
0.5411082216443288,-1.5543122344752192e-13
0.5413082616523305,-1.7486012637846216e-13
0.541508301660332,-1.5543122344752192e-13
0.5417083416683336,-1.5543122344752192e-13
0.5419083816763353,-1.942890293094024e-13
0.5421084216843368,-1.7486012637846216e-13
0.5423084616923385,-1.5543122344752192e-13
0.54250850170034,-1.5543122344752192e-13
0.5427085417083416,-1.7486012637846216e-13
0.5429085817163433,-1.5543122344752192e-13
0.5431086217243448,-1.5543122344752192e-13
0.5433086617323465,-1.3600232051658168e-13
0.543508701740348,-1.3600232051658168e-13
0.5437087417483496,-1.3600232051658168e-13
0.5439087817563513,-1.1657341758564144e-13
0.5441088217643528,-1.3600232051658168e-13
0.5443088617723545,-1.3600232051658168e-13
0.544508901780356,-1.3600232051658168e-13
0.5447089417883576,-1.5543122344752192e-13
0.5449089817963593,-1.3600232051658168e-13
0.5451090218043608,-1.3600232051658168e-13
0.5453090618123625,-1.1657341758564144e-13
0.545509101820364,-1.5543122344752192e-13
0.5457091418283656,-1.1657341758564144e-13
0.5459091818363673,-1.3600232051658168e-13
0.5461092218443688,-1.3600232051658168e-13
0.5463092618523705,-1.3600232051658168e-13
0.546509301860372,-1.5543122344752192e-13
0.5467093418683736,-1.3600232051658168e-13
0.5469093818763753,-1.1657341758564144e-13
0.5471094218843768,-1.3600232051658168e-13
0.5473094618923785,-1.3600232051658168e-13
0.5475095019003801,-1.1657341758564144e-13
0.5477095419083816,-1.3600232051658168e-13
0.5479095819163833,-1.3600232051658168e-13
0.5481096219243848,-1.3600232051658168e-13
0.5483096619323865,-1.3600232051658168e-13
0.5485097019403881,-1.1657341758564144e-13
0.5487097419483896,-9.71445146547012e-14
0.5489097819563913,-9.71445146547012e-14
0.5491098219643928,-1.1657341758564144e-13
0.5493098619723945,-9.71445146547012e-14
0.5495099019803961,-1.1657341758564144e-13
0.5497099419883976,-1.3600232051658168e-13
0.5499099819963993,-9.71445146547012e-14
0.5501100220044008,-1.1657341758564144e-13
0.5503100620124025,-1.1657341758564144e-13
0.5505101020204041,-1.3600232051658168e-13
0.5507101420284056,-1.1657341758564144e-13
0.5509101820364073,-1.3600232051658168e-13
0.5511102220444088,-1.1657341758564144e-13
0.5513102620524104,-9.71445146547012e-14
0.5515103020604121,-9.71445146547012e-14
0.5517103420684136,-1.1657341758564144e-13
0.5519103820764153,-1.1657341758564144e-13
0.5521104220844169,-1.3600232051658168e-13
0.5523104620924184,-1.1657341758564144e-13
0.5525105021004201,-1.1657341758564144e-13
0.5527105421084216,-1.1657341758564144e-13
0.5529105821164233,-1.3600232051658168e-13
0.5531106221244249,-1.1657341758564144e-13
0.5533106621324264,-9.71445146547012e-14
0.5535107021404281,-1.1657341758564144e-13
0.5537107421484296,-1.1657341758564144e-13
0.5539107821564313,-1.1657341758564144e-13
0.5541108221644329,-1.1657341758564144e-13
0.5543108621724344,-1.3600232051658168e-13
0.5545109021804361,-1.3600232051658168e-13
0.5547109421884376,-1.3600232051658168e-13
0.5549109821964393,-9.71445146547012e-14
0.5551110222044409,-9.71445146547012e-14
0.5553110622124424,-9.71445146547012e-14
0.5555111022204441,-1.1657341758564144e-13
0.5557111422284456,-1.1657341758564144e-13
0.5559111822364473,-1.1657341758564144e-13
0.5561112222444489,-1.3600232051658168e-13
0.5563112622524504,-1.3600232051658168e-13
0.5565113022604521,-1.1657341758564144e-13
0.5567113422684536,-1.1657341758564144e-13
0.5569113822764553,-1.3600232051658168e-13
0.5571114222844569,-1.3600232051658168e-13
0.5573114622924584,-1.1657341758564144e-13
0.5575115023004601,-1.1657341758564144e-13
0.5577115423084616,-1.5543122344752192e-13
0.5579115823164633,-1.1657341758564144e-13
0.5581116223244649,-1.1657341758564144e-13
0.5583116623324664,-9.71445146547012e-14
0.5585117023404681,-1.1657341758564144e-13
0.5587117423484697,-1.1657341758564144e-13
0.5589117823564713,-1.3600232051658168e-13
0.5591118223644729,-1.1657341758564144e-13
0.5593118623724744,-1.1657341758564144e-13
0.5595119023804761,-9.71445146547012e-14
0.5597119423884777,-1.1657341758564144e-13
0.5599119823964793,-1.1657341758564144e-13
0.5601120224044809,-1.1657341758564144e-13
0.5603120624124824,-1.1657341758564144e-13
0.5605121024204841,-9.71445146547012e-14
0.5607121424284857,-1.3600232051658168e-13
0.5609121824364873,-1.3600232051658168e-13
0.5611122224444889,-1.1657341758564144e-13
0.5613122624524904,-9.71445146547012e-14
0.5615123024604921,-1.1657341758564144e-13
0.5617123424684937,-1.1657341758564144e-13
0.5619123824764953,-1.1657341758564144e-13
0.5621124224844969,-1.3600232051658168e-13
0.5623124624924984,-1.3600232051658168e-13
0.5625125025005001,-1.1657341758564144e-13
0.5627125425085017,-1.3600232051658168e-13
0.5629125825165032,-1.1657341758564144e-13
0.5631126225245049,-1.1657341758564144e-13
0.5633126625325064,-1.1657341758564144e-13
0.5635127025405081,-1.1657341758564144e-13
0.5637127425485097,-1.3600232051658168e-13
0.5639127825565112,-1.1657341758564144e-13
0.5641128225645129,-1.1657341758564144e-13
0.5643128625725145,-1.1657341758564144e-13
0.5645129025805161,-9.71445146547012e-14
0.5647129425885177,-1.1657341758564144e-13
0.5649129825965192,-1.3600232051658168e-13
0.5651130226045209,-1.1657341758564144e-13
0.5653130626125225,-1.5543122344752192e-13
0.5655131026205241,-1.3600232051658168e-13
0.5657131426285257,-1.3600232051658168e-13
0.5659131826365272,-1.3600232051658168e-13
0.5661132226445289,-1.3600232051658168e-13
0.5663132626525305,-1.1657341758564144e-13
0.5665133026605321,-1.5543122344752192e-13
0.5667133426685337,-1.3600232051658168e-13
0.5669133826765352,-1.5543122344752192e-13
0.5671134226845369,-1.1657341758564144e-13
0.5673134626925385,-1.5543122344752192e-13
0.5675135027005401,-1.3600232051658168e-13
0.5677135427085417,-1.3600232051658168e-13
0.5679135827165432,-1.5543122344752192e-13
0.5681136227245449,-1.1657341758564144e-13
0.5683136627325465,-1.3600232051658168e-13
0.5685137027405481,-1.5543122344752192e-13
0.5687137427485497,-1.1657341758564144e-13
0.5689137827565512,-1.1657341758564144e-13
0.5691138227645529,-1.5543122344752192e-13
0.5693138627725545,-1.3600232051658168e-13
0.5695139027805561,-1.5543122344752192e-13
0.5697139427885577,-1.3600232051658168e-13
0.5699139827965592,-1.5543122344752192e-13
0.5701140228045609,-1.5543122344752192e-13
0.5703140628125625,-1.3600232051658168e-13
0.5705141028205641,-1.5543122344752192e-13
0.5707141428285657,-1.5543122344752192e-13
0.5709141828365673,-1.1657341758564144e-13
0.5711142228445689,-1.3600232051658168e-13
0.5713142628525705,-1.3600232051658168e-13
0.5715143028605721,-1.3600232051658168e-13
0.5717143428685737,-1.5543122344752192e-13
0.5719143828765753,-1.1657341758564144e-13
0.5721144228845769,-1.3600232051658168e-13
0.5723144628925785,-1.1657341758564144e-13
0.5725145029005801,-1.3600232051658168e-13
0.5727145429085817,-1.1657341758564144e-13
0.5729145829165833,-1.1657341758564144e-13
0.5731146229245849,-1.3600232051658168e-13
0.5733146629325865,-1.3600232051658168e-13
0.5735147029405882,-1.5543122344752192e-13
0.5737147429485897,-1.3600232051658168e-13
0.5739147829565913,-1.3600232051658168e-13
0.5741148229645929,-1.3600232051658168e-13
0.5743148629725945,-1.5543122344752192e-13
0.574514902980596,-1.3600232051658168e-13
0.5747149429885977,-1.5543122344752192e-13
0.5749149829965993,-1.1657341758564144e-13
0.5751150230046009,-1.3600232051658168e-13
0.5753150630126025,-1.3600232051658168e-13
0.575515103020604,-1.1657341758564144e-13
0.5757151430286057,-1.1657341758564144e-13
0.5759151830366073,-9.71445146547012e-14
0.5761152230446089,-9.71445146547012e-14
0.5763152630526105,-1.1657341758564144e-13
0.576515303060612,-9.71445146547012e-14
0.5767153430686137,-9.71445146547012e-14
0.5769153830766153,-9.71445146547012e-14
0.5771154230846169,-9.71445146547012e-14
0.5773154630926185,-1.3600232051658168e-13
0.57751550310062,-1.3600232051658168e-13
0.5777155431086217,-1.1657341758564144e-13
0.5779155831166233,-1.3600232051658168e-13
0.5781156231246249,-1.3600232051658168e-13
0.5783156631326265,-1.3600232051658168e-13
0.5785157031406281,-1.1657341758564144e-13
0.5787157431486297,-1.1657341758564144e-13
0.5789157831566313,-7.771561172376096e-14
0.579115823164633,-1.1657341758564144e-13
0.5793158631726345,-7.771561172376096e-14
0.5795159031806361,-9.71445146547012e-14
0.5797159431886377,-9.71445146547012e-14
0.5799159831966393,-7.771561172376096e-14
0.580116023204641,-7.771561172376096e-14
0.5803160632126425,-7.771561172376096e-14
0.5805161032206441,-7.771561172376096e-14
0.5807161432286457,-7.771561172376096e-14
0.5809161832366473,-5.828670879282072e-14
0.581116223244649,-7.771561172376096e-14
0.5813162632526505,-5.828670879282072e-14
0.5815163032606521,-5.828670879282072e-14
0.5817163432686537,-7.771561172376096e-14
0.5819163832766553,-5.828670879282072e-14
0.582116423284657,-3.885780586188048e-14
0.5823164632926585,-5.828670879282072e-14
0.5825165033006601,-5.828670879282072e-14
0.5827165433086617,-5.828670879282072e-14
0.5829165833166633,-7.771561172376096e-14
0.583116623324665,-7.771561172376096e-14
0.5833166633326665,-3.885780586188048e-14
0.5835167033406681,-5.828670879282072e-14
0.5837167433486697,-5.828670879282072e-14
0.5839167833566713,-5.828670879282072e-14
0.584116823364673,-3.885780586188048e-14
0.5843168633726745,-3.885780586188048e-14
0.5845169033806761,-5.828670879282072e-14
0.5847169433886777,-5.828670879282072e-14
0.5849169833966793,-5.828670879282072e-14
0.5851170234046809,-5.828670879282072e-14
0.5853170634126825,-7.771561172376096e-14
0.5855171034206841,-9.71445146547012e-14
0.5857171434286857,-9.71445146547012e-14
0.5859171834366873,-9.71445146547012e-14
0.5861172234446889,-5.828670879282072e-14
0.5863172634526905,-9.71445146547012e-14
0.5865173034606921,-7.771561172376096e-14
0.5867173434686938,-7.771561172376096e-14
0.5869173834766953,-9.71445146547012e-14
0.5871174234846969,-7.771561172376096e-14
0.5873174634926985,-9.71445146547012e-14
0.5875175035007001,-7.771561172376096e-14
0.5877175435087018,-7.771561172376096e-14
0.5879175835167033,-7.771561172376096e-14
0.5881176235247049,-9.71445146547012e-14
0.5883176635327065,-5.828670879282072e-14
0.5885177035407081,-5.828670879282072e-14
0.5887177435487098,-7.771561172376096e-14
0.5889177835567113,-5.828670879282072e-14
0.5891178235647129,-7.771561172376096e-14
0.5893178635727145,-7.771561172376096e-14
0.5895179035807161,-7.771561172376096e-14
0.5897179435887178,-7.771561172376096e-14
0.5899179835967193,-9.71445146547012e-14
0.5901180236047209,-9.71445146547012e-14
0.5903180636127225,-7.771561172376096e-14
0.5905181036207241,-7.771561172376096e-14
0.5907181436287258,-5.828670879282072e-14
0.5909181836367273,-7.771561172376096e-14
0.5911182236447289,-9.71445146547012e-14
0.5913182636527305,-7.771561172376096e-14
0.5915183036607321,-7.771561172376096e-14
0.5917183436687338,-5.828670879282072e-14
0.5919183836767353,-9.71445146547012e-14
0.5921184236847369,-7.771561172376096e-14
0.5923184636927386,-7.771561172376096e-14
0.5925185037007401,-9.71445146547012e-14
0.5927185437087418,-5.828670879282072e-14
0.5929185837167433,-7.771561172376096e-14
0.5931186237247449,-5.828670879282072e-14
0.5933186637327466,-9.71445146547012e-14
0.5935187037407481,-9.71445146547012e-14
0.5937187437487498,-7.771561172376096e-14
0.5939187837567513,-9.71445146547012e-14
0.5941188237647529,-7.771561172376096e-14
0.5943188637727546,-7.771561172376096e-14
0.5945189037807561,-7.771561172376096e-14
0.5947189437887578,-7.771561172376096e-14
0.5949189837967593,-7.771561172376096e-14
0.5951190238047609,-9.71445146547012e-14
0.5953190638127626,-9.71445146547012e-14
0.5955191038207641,-9.71445146547012e-14
0.5957191438287658,-9.71445146547012e-14
0.5959191838367673,-7.771561172376096e-14
0.5961192238447689,-7.771561172376096e-14
0.5963192638527706,-7.771561172376096e-14
0.5965193038607721,-9.71445146547012e-14
0.5967193438687737,-1.1657341758564144e-13
0.5969193838767753,-1.3600232051658168e-13
0.5971194238847769,-9.71445146547012e-14
0.5973194638927786,-1.1657341758564144e-13
0.5975195039007801,-9.71445146547012e-14
0.5977195439087817,-1.3600232051658168e-13
0.5979195839167833,-1.3600232051658168e-13
0.5981196239247849,-1.3600232051658168e-13
0.5983196639327866,-1.3600232051658168e-13
0.5985197039407881,-1.3600232051658168e-13
0.5987197439487897,-1.1657341758564144e-13
0.5989197839567914,-1.1657341758564144e-13
0.5991198239647929,-1.3600232051658168e-13
0.5993198639727946,-1.5543122344752192e-13
0.5995199039807961,-1.3600232051658168e-13
0.5997199439887977,-1.5543122344752192e-13
0.5999199839967994,-1.5543122344752192e-13
0.6001200240048009,-1.5543122344752192e-13
0.6003200640128026,-1.3600232051658168e-13
0.6005201040208041,-1.5543122344752192e-13
0.6007201440288057,-1.1657341758564144e-13
0.6009201840368074,-1.3600232051658168e-13
0.6011202240448089,-1.3600232051658168e-13
0.6013202640528106,-1.7486012637846216e-13
0.6015203040608121,-1.942890293094024e-13
0.6017203440688137,-1.7486012637846216e-13
0.6019203840768154,-1.7486012637846216e-13
0.6021204240848169,-1.5543122344752192e-13
0.6023204640928186,-1.942890293094024e-13
0.6025205041008201,-1.7486012637846216e-13
0.6027205441088217,-1.7486012637846216e-13
0.6029205841168234,-1.7486012637846216e-13
0.6031206241248249,-1.7486012637846216e-13
0.6033206641328266,-1.942890293094024e-13
0.6035207041408281,-1.5543122344752192e-13
0.6037207441488297,-1.942890293094024e-13
0.6039207841568314,-1.7486012637846216e-13
0.6041208241648329,-1.7486012637846216e-13
0.6043208641728346,-1.942890293094024e-13
0.6045209041808361,-1.942890293094024e-13
0.6047209441888377,-1.7486012637846216e-13
0.6049209841968394,-1.942890293094024e-13
0.6051210242048409,-1.7486012637846216e-13
0.6053210642128426,-1.5543122344752192e-13
0.6055211042208442,-1.7486012637846216e-13
0.6057211442288457,-1.7486012637846216e-13
0.6059211842368474,-1.7486012637846216e-13
0.6061212242448489,-2.1371793224034263e-13
0.6063212642528506,-2.1371793224034263e-13
0.6065213042608522,-1.942890293094024e-13
0.6067213442688537,-1.942890293094024e-13
0.6069213842768554,-1.7486012637846216e-13
0.6071214242848569,-2.1371793224034263e-13
0.6073214642928585,-2.1371793224034263e-13
0.6075215043008602,-2.1371793224034263e-13
0.6077215443088617,-1.942890293094024e-13
0.6079215843168634,-2.1371793224034263e-13
0.6081216243248649,-1.942890293094024e-13
0.6083216643328665,-1.942890293094024e-13
0.6085217043408682,-2.1371793224034263e-13
0.6087217443488697,-2.1371793224034263e-13
0.6089217843568714,-2.1371793224034263e-13
0.6091218243648729,-2.1371793224034263e-13
0.6093218643728745,-2.1371793224034263e-13
0.6095219043808762,-2.1371793224034263e-13
0.6097219443888777,-2.3314683517128287e-13
0.6099219843968794,-2.525757381022231e-13
0.610122024404881,-2.7200464103316335e-13
0.6103220644128825,-2.7200464103316335e-13
0.6105221044208842,-2.7200464103316335e-13
0.6107221444288857,-2.7200464103316335e-13
0.6109221844368874,-2.7200464103316335e-13
0.611122224444889,-2.525757381022231e-13
0.6113222644528905,-2.7200464103316335e-13
0.6115223044608922,-2.525757381022231e-13
0.6117223444688937,-2.7200464103316335e-13
0.6119223844768954,-2.7200464103316335e-13
0.612122424484897,-2.914335439641036e-13
0.6123224644928985,-2.525757381022231e-13
0.6125225045009002,-2.525757381022231e-13
0.6127225445089017,-2.525757381022231e-13
0.6129225845169034,-2.7200464103316335e-13
0.613122624524905,-2.7200464103316335e-13
0.6133226645329065,-2.914335439641036e-13
0.6135227045409082,-2.914335439641036e-13
0.6137227445489097,-2.914335439641036e-13
0.6139227845569114,-2.914335439641036e-13
0.614122824564913,-2.7200464103316335e-13
0.6143228645729145,-2.914335439641036e-13
0.6145229045809162,-3.1086244689504383e-13
0.6147229445889177,-2.7200464103316335e-13
0.6149229845969194,-2.914335439641036e-13
0.615123024604921,-2.7200464103316335e-13
0.6153230646129225,-2.914335439641036e-13
0.6155231046209242,-2.914335439641036e-13
0.6157231446289257,-2.914335439641036e-13
0.6159231846369274,-2.914335439641036e-13
0.616123224644929,-3.1086244689504383e-13
0.6163232646529305,-2.914335439641036e-13
0.6165233046609322,-2.7200464103316335e-13
0.6167233446689337,-3.1086244689504383e-13
0.6169233846769354,-2.7200464103316335e-13
0.617123424684937,-3.1086244689504383e-13
0.6173234646929385,-3.1086244689504383e-13
0.6175235047009402,-3.1086244689504383e-13
0.6177235447089418,-3.1086244689504383e-13
0.6179235847169434,-2.914335439641036e-13
0.618123624724945,-3.1086244689504383e-13
0.6183236647329465,-2.7200464103316335e-13
0.6185237047409482,-2.7200464103316335e-13
0.6187237447489498,-3.1086244689504383e-13
0.6189237847569513,-2.914335439641036e-13
0.619123824764953,-3.1086244689504383e-13
0.6193238647729545,-3.1086244689504383e-13
0.6195239047809562,-2.914335439641036e-13
0.6197239447889578,-3.1086244689504383e-13
0.6199239847969593,-2.914335439641036e-13
0.620124024804961,-3.1086244689504383e-13
0.6203240648129625,-2.914335439641036e-13
0.6205241048209642,-2.914335439641036e-13
0.6207241448289658,-2.914335439641036e-13
0.6209241848369673,-2.914335439641036e-13
0.621124224844969,-2.914335439641036e-13
0.6213242648529705,-2.7200464103316335e-13
0.6215243048609722,-3.1086244689504383e-13
0.6217243448689738,-2.914335439641036e-13
0.6219243848769753,-2.914335439641036e-13
0.622124424884977,-2.7200464103316335e-13
0.6223244648929785,-2.914335439641036e-13
0.6225245049009802,-3.1086244689504383e-13
0.6227245449089818,-2.914335439641036e-13
0.6229245849169833,-2.914335439641036e-13
0.623124624924985,-2.914335439641036e-13
0.6233246649329865,-2.914335439641036e-13
0.6235247049409882,-2.914335439641036e-13
0.6237247449489898,-2.914335439641036e-13
0.6239247849569913,-2.7200464103316335e-13
0.624124824964993,-3.1086244689504383e-13
0.6243248649729946,-2.914335439641036e-13
0.6245249049809962,-3.1086244689504383e-13
0.6247249449889978,-2.914335439641036e-13
0.6249249849969993,-2.914335439641036e-13
0.625125025005001,-2.7200464103316335e-13
0.6253250650130026,-2.525757381022231e-13
0.6255251050210042,-2.914335439641036e-13
0.6257251450290058,-2.7200464103316335e-13
0.6259251850370073,-2.7200464103316335e-13
0.626125225045009,-2.7200464103316335e-13
0.6263252650530106,-2.7200464103316335e-13
0.6265253050610122,-2.3314683517128287e-13
0.6267253450690138,-2.525757381022231e-13
0.6269253850770153,-2.7200464103316335e-13
0.627125425085017,-2.525757381022231e-13
0.6273254650930186,-2.7200464103316335e-13
0.6275255051010202,-2.7200464103316335e-13
0.6277255451090218,-2.3314683517128287e-13
0.6279255851170233,-2.525757381022231e-13
0.628125625125025,-2.7200464103316335e-13
0.6283256651330266,-2.525757381022231e-13
0.6285257051410282,-2.3314683517128287e-13
0.6287257451490298,-2.525757381022231e-13
0.6289257851570313,-2.3314683517128287e-13
0.629125825165033,-2.525757381022231e-13
0.6293258651730346,-2.3314683517128287e-13
0.6295259051810361,-2.1371793224034263e-13
0.6297259451890378,-2.1371793224034263e-13
0.6299259851970394,-2.1371793224034263e-13
0.630126025205041,-1.942890293094024e-13
0.6303260652130426,-1.7486012637846216e-13
0.6305261052210441,-1.7486012637846216e-13
0.6307261452290458,-1.7486012637846216e-13
0.6309261852370474,-1.5543122344752192e-13
0.631126225245049,-1.5543122344752192e-13
0.6313262652530506,-1.3600232051658168e-13
0.6315263052610521,-1.7486012637846216e-13
0.6317263452690538,-1.3600232051658168e-13
0.6319263852770554,-1.5543122344752192e-13
0.632126425285057,-1.3600232051658168e-13
0.6323264652930586,-1.1657341758564144e-13
0.6325265053010601,-1.1657341758564144e-13
0.6327265453090618,-1.3600232051658168e-13
0.6329265853170634,-1.3600232051658168e-13
0.633126625325065,-1.1657341758564144e-13
0.6333266653330666,-1.1657341758564144e-13
0.6335267053410681,-9.71445146547012e-14
0.6337267453490698,-1.1657341758564144e-13
0.6339267853570714,-1.1657341758564144e-13
0.634126825365073,-9.71445146547012e-14
0.6343268653730746,-9.71445146547012e-14
0.6345269053810761,-7.771561172376096e-14
0.6347269453890778,-5.828670879282072e-14
0.6349269853970794,-7.771561172376096e-14
0.635127025405081,-7.771561172376096e-14
0.6353270654130826,-5.828670879282072e-14
0.6355271054210841,-1.942890293094024e-14
0.6357271454290858,-3.885780586188048e-14
0.6359271854370874,-1.942890293094024e-14
0.636127225445089,-3.885780586188048e-14
0.6363272654530906,-3.885780586188048e-14
0.6365273054610922,0.0
0.6367273454690938,-3.885780586188048e-14
0.6369273854770954,-1.942890293094024e-14
0.637127425485097,-1.942890293094024e-14
0.6373274654930986,-3.885780586188048e-14
0.6375275055011002,-3.885780586188048e-14
0.6377275455091018,-1.942890293094024e-14
0.6379275855171034,-1.942890293094024e-14
0.638127625525105,-1.942890293094024e-14
0.6383276655331066,-1.942890293094024e-14
0.6385277055411082,0.0
0.6387277455491098,0.0
0.6389277855571114,-1.942890293094024e-14
0.639127825565113,-3.885780586188048e-14
0.6393278655731146,-3.885780586188048e-14
0.6395279055811162,0.0
0.6397279455891178,0.0
0.6399279855971194,-1.942890293094024e-14
0.640128025605121,0.0
0.6403280656131226,-1.942890293094024e-14
0.6405281056211242,0.0
0.6407281456291258,-1.942890293094024e-14
0.6409281856371274,1.942890293094024e-14
0.641128225645129,0.0
0.6413282656531306,1.942890293094024e-14
0.6415283056611322,0.0
0.6417283456691338,0.0
0.6419283856771354,1.942890293094024e-14
0.642128425685137,0.0
0.6423284656931386,1.942890293094024e-14
0.6425285057011402,3.885780586188048e-14
0.6427285457091418,0.0
0.6429285857171434,0.0
0.643128625725145,-1.942890293094024e-14
0.6433286657331466,0.0
0.6435287057411482,0.0
0.6437287457491498,1.942890293094024e-14
0.6439287857571514,0.0
0.644128825765153,1.942890293094024e-14
0.6443288657731546,0.0
0.6445289057811562,1.942890293094024e-14
0.6447289457891578,0.0
0.6449289857971594,1.942890293094024e-14
0.645129025805161,3.885780586188048e-14
0.6453290658131626,5.828670879282072e-14
0.6455291058211642,3.885780586188048e-14
0.6457291458291659,3.885780586188048e-14
0.6459291858371674,5.828670879282072e-14
0.646129225845169,3.885780586188048e-14
0.6463292658531706,1.942890293094024e-14
0.6465293058611722,3.885780586188048e-14
0.6467293458691739,3.885780586188048e-14
0.6469293858771754,3.885780586188048e-14
0.647129425885177,7.771561172376096e-14
0.6473294658931786,5.828670879282072e-14
0.6475295059011802,5.828670879282072e-14
0.6477295459091819,3.885780586188048e-14
0.6479295859171834,7.771561172376096e-14
0.648129625925185,5.828670879282072e-14
0.6483296659331866,5.828670879282072e-14
0.6485297059411882,5.828670879282072e-14
0.6487297459491899,3.885780586188048e-14
0.6489297859571914,5.828670879282072e-14
0.649129825965193,5.828670879282072e-14
0.6493298659731946,7.771561172376096e-14
0.6495299059811962,7.771561172376096e-14
0.6497299459891979,7.771561172376096e-14
0.6499299859971994,3.885780586188048e-14
0.650130026005201,3.885780586188048e-14
0.6503300660132026,5.828670879282072e-14
0.6505301060212042,5.828670879282072e-14
0.6507301460292059,3.885780586188048e-14
0.6509301860372074,7.771561172376096e-14
0.651130226045209,7.771561172376096e-14
0.6513302660532106,5.828670879282072e-14
0.6515303060612122,5.828670879282072e-14
0.6517303460692138,3.885780586188048e-14
0.6519303860772154,7.771561172376096e-14
0.652130426085217,3.885780586188048e-14
0.6523304660932187,5.828670879282072e-14
0.6525305061012202,5.828670879282072e-14
0.6527305461092218,5.828670879282072e-14
0.6529305861172234,5.828670879282072e-14
0.653130626125225,5.828670879282072e-14
0.6533306661332267,7.771561172376096e-14
0.6535307061412282,5.828670879282072e-14
0.6537307461492298,3.885780586188048e-14
0.6539307861572314,5.828670879282072e-14
0.654130826165233,7.771561172376096e-14
0.6543308661732347,5.828670879282072e-14
0.6545309061812362,5.828670879282072e-14
0.6547309461892378,5.828670879282072e-14
0.6549309861972394,5.828670879282072e-14
0.655131026205241,3.885780586188048e-14
0.6553310662132427,7.771561172376096e-14
0.6555311062212442,3.885780586188048e-14
0.6557311462292458,5.828670879282072e-14
0.6559311862372474,5.828670879282072e-14
0.656131226245249,3.885780586188048e-14
0.6563312662532507,5.828670879282072e-14
0.6565313062612522,7.771561172376096e-14
0.6567313462692538,5.828670879282072e-14
0.6569313862772554,3.885780586188048e-14
0.657131426285257,5.828670879282072e-14
0.6573314662932587,3.885780586188048e-14
0.6575315063012602,5.828670879282072e-14
0.6577315463092618,5.828670879282072e-14
0.6579315863172635,5.828670879282072e-14
0.658131626325265,7.771561172376096e-14
0.6583316663332667,3.885780586188048e-14
0.6585317063412682,5.828670879282072e-14
0.6587317463492698,5.828670879282072e-14
0.6589317863572715,5.828670879282072e-14
0.659131826365273,5.828670879282072e-14
0.6593318663732747,7.771561172376096e-14
0.6595319063812762,5.828670879282072e-14
0.6597319463892778,5.828670879282072e-14
0.6599319863972795,5.828670879282072e-14
0.660132026405281,5.828670879282072e-14
0.6603320664132827,5.828670879282072e-14
0.6605321064212842,5.828670879282072e-14
0.6607321464292858,3.885780586188048e-14
0.6609321864372875,3.885780586188048e-14
0.661132226445289,5.828670879282072e-14
0.6613322664532907,5.828670879282072e-14
0.6615323064612922,3.885780586188048e-14
0.6617323464692938,7.771561172376096e-14
0.6619323864772955,9.71445146547012e-14
0.662132426485297,9.71445146547012e-14
0.6623324664932987,7.771561172376096e-14
0.6625325065013002,5.828670879282072e-14
0.6627325465093018,7.771561172376096e-14
0.6629325865173035,7.771561172376096e-14
0.663132626525305,7.771561172376096e-14
0.6633326665333066,5.828670879282072e-14
0.6635327065413082,3.885780586188048e-14
0.6637327465493098,3.885780586188048e-14
0.6639327865573115,5.828670879282072e-14
0.664132826565313,5.828670879282072e-14
0.6643328665733146,5.828670879282072e-14
0.6645329065813163,7.771561172376096e-14
0.6647329465893178,5.828670879282072e-14
0.6649329865973195,5.828670879282072e-14
0.665133026605321,7.771561172376096e-14
0.6653330666133226,7.771561172376096e-14
0.6655331066213243,7.771561172376096e-14
0.6657331466293258,7.771561172376096e-14
0.6659331866373275,3.885780586188048e-14
0.666133226645329,5.828670879282072e-14
0.6663332666533306,3.885780586188048e-14
0.6665333066613323,5.828670879282072e-14
0.6667333466693338,3.885780586188048e-14
0.6669333866773355,3.885780586188048e-14
0.667133426685337,1.942890293094024e-14
0.6673334666933386,3.885780586188048e-14
0.6675335067013403,3.885780586188048e-14
0.6677335467093418,3.885780586188048e-14
0.6679335867173435,1.942890293094024e-14
0.668133626725345,1.942890293094024e-14
0.6683336667333466,3.885780586188048e-14
0.6685337067413483,3.885780586188048e-14
0.6687337467493498,1.942890293094024e-14
0.6689337867573515,3.885780586188048e-14
0.669133826765353,1.942890293094024e-14
0.6693338667733546,1.942890293094024e-14
0.6695339067813563,3.885780586188048e-14
0.6697339467893578,3.885780586188048e-14
0.6699339867973595,1.942890293094024e-14
0.670134026805361,0.0
0.6703340668133626,-1.942890293094024e-14
0.6705341068213643,-1.942890293094024e-14
0.6707341468293658,-1.942890293094024e-14
0.6709341868373675,-3.885780586188048e-14
0.671134226845369,-1.942890293094024e-14
0.6713342668533706,0.0
0.6715343068613723,-1.942890293094024e-14
0.6717343468693738,-3.885780586188048e-14
0.6719343868773755,-1.942890293094024e-14
0.6721344268853771,-1.942890293094024e-14
0.6723344668933786,-1.942890293094024e-14
0.6725345069013803,-3.885780586188048e-14
0.6727345469093818,-3.885780586188048e-14
0.6729345869173835,-1.942890293094024e-14
0.6731346269253851,-1.942890293094024e-14
0.6733346669333866,0.0
0.6735347069413883,-3.885780586188048e-14
0.6737347469493898,0.0
0.6739347869573914,-1.942890293094024e-14
0.6741348269653931,0.0
0.6743348669733946,-1.942890293094024e-14
0.6745349069813963,-1.942890293094024e-14
0.6747349469893978,-3.885780586188048e-14
0.6749349869973994,0.0
0.6751350270054011,-3.885780586188048e-14
0.6753350670134026,-3.885780586188048e-14
0.6755351070214043,-3.885780586188048e-14
0.6757351470294058,-3.885780586188048e-14
0.6759351870374074,-1.942890293094024e-14
0.6761352270454091,-3.885780586188048e-14
0.6763352670534106,-3.885780586188048e-14
0.6765353070614123,-1.942890293094024e-14
0.6767353470694139,-3.885780586188048e-14
0.6769353870774154,-3.885780586188048e-14
0.6771354270854171,-1.942890293094024e-14
0.6773354670934186,-3.885780586188048e-14
0.6775355071014203,-5.828670879282072e-14
0.6777355471094219,-1.942890293094024e-14
0.6779355871174234,-3.885780586188048e-14
0.6781356271254251,-3.885780586188048e-14
0.6783356671334266,-3.885780586188048e-14
0.6785357071414283,-5.828670879282072e-14
0.6787357471494299,-3.885780586188048e-14
0.6789357871574314,0.0
0.6791358271654331,0.0
0.6793358671734346,-3.885780586188048e-14
0.6795359071814363,-1.942890293094024e-14
0.6797359471894379,-1.942890293094024e-14
0.6799359871974394,0.0
0.6801360272054411,-3.885780586188048e-14
0.6803360672134426,0.0
0.6805361072214443,-1.942890293094024e-14
0.6807361472294459,-3.885780586188048e-14
0.6809361872374474,0.0
0.6811362272454491,0.0
0.6813362672534506,-1.942890293094024e-14
0.6815363072614523,-1.942890293094024e-14
0.6817363472694539,0.0
0.6819363872774554,-3.885780586188048e-14
0.6821364272854571,-1.942890293094024e-14
0.6823364672934586,0.0
0.6825365073014603,-3.885780586188048e-14
0.6827365473094619,-1.942890293094024e-14
0.6829365873174634,-3.885780586188048e-14
0.6831366273254651,-1.942890293094024e-14
0.6833366673334667,0.0
0.6835367073414683,-3.885780586188048e-14
0.6837367473494699,0.0
0.6839367873574714,1.942890293094024e-14
0.6841368273654731,0.0
0.6843368673734747,-1.942890293094024e-14
0.6845369073814763,-1.942890293094024e-14
0.6847369473894779,0.0
0.6849369873974794,0.0
0.6851370274054811,0.0
0.6853370674134827,1.942890293094024e-14
0.6855371074214842,-1.942890293094024e-14
0.6857371474294859,0.0
0.6859371874374874,0.0
0.6861372274454891,1.942890293094024e-14
0.6863372674534907,3.885780586188048e-14
0.6865373074614922,1.942890293094024e-14
0.6867373474694939,3.885780586188048e-14
0.6869373874774954,1.942890293094024e-14
0.6871374274854971,1.942890293094024e-14
0.6873374674934987,1.942890293094024e-14
0.6875375075015002,3.885780586188048e-14
0.6877375475095019,0.0
0.6879375875175034,3.885780586188048e-14
0.6881376275255051,3.885780586188048e-14
0.6883376675335067,1.942890293094024e-14
0.6885377075415082,5.828670879282072e-14
0.6887377475495099,3.885780586188048e-14
0.6889377875575114,3.885780586188048e-14
0.6891378275655131,3.885780586188048e-14
0.6893378675735147,3.885780586188048e-14
0.6895379075815162,3.885780586188048e-14
0.6897379475895179,3.885780586188048e-14
0.6899379875975195,1.942890293094024e-14
0.6901380276055211,3.885780586188048e-14
0.6903380676135227,5.828670879282072e-14
0.6905381076215242,3.885780586188048e-14
0.6907381476295259,3.885780586188048e-14
0.6909381876375275,5.828670879282072e-14
0.6911382276455291,5.828670879282072e-14
0.6913382676535307,7.771561172376096e-14
0.6915383076615322,5.828670879282072e-14
0.6917383476695339,7.771561172376096e-14
0.6919383876775355,5.828670879282072e-14
0.6921384276855371,7.771561172376096e-14
0.6923384676935387,7.771561172376096e-14
0.6925385077015402,3.885780586188048e-14
0.6927385477095419,5.828670879282072e-14
0.6929385877175435,7.771561172376096e-14
0.6931386277255451,7.771561172376096e-14
0.6933386677335467,5.828670879282072e-14
0.6935387077415482,7.771561172376096e-14
0.6937387477495499,3.885780586188048e-14
0.6939387877575515,7.771561172376096e-14
0.6941388277655531,7.771561172376096e-14
0.6943388677735547,5.828670879282072e-14
0.6945389077815562,7.771561172376096e-14
0.6947389477895579,7.771561172376096e-14
0.6949389877975595,7.771561172376096e-14
0.6951390278055611,5.828670879282072e-14
0.6953390678135627,5.828670879282072e-14
0.6955391078215643,7.771561172376096e-14
0.6957391478295659,7.771561172376096e-14
0.6959391878375675,3.885780586188048e-14
0.696139227845569,7.771561172376096e-14
0.6963392678535707,7.771561172376096e-14
0.6965393078615723,7.771561172376096e-14
0.6967393478695739,5.828670879282072e-14
0.6969393878775755,5.828670879282072e-14
0.697139427885577,5.828670879282072e-14
0.6973394678935787,5.828670879282072e-14
0.6975395079015803,3.885780586188048e-14
0.6977395479095819,7.771561172376096e-14
0.6979395879175835,7.771561172376096e-14
0.698139627925585,3.885780586188048e-14
0.6983396679335867,7.771561172376096e-14
0.6985397079415883,3.885780586188048e-14
0.6987397479495899,5.828670879282072e-14
0.6989397879575915,7.771561172376096e-14
0.699139827965593,5.828670879282072e-14
0.6993398679735947,3.885780586188048e-14
0.6995399079815963,5.828670879282072e-14
0.6997399479895979,5.828670879282072e-14
0.6999399879975995,7.771561172376096e-14
0.700140028005601,7.771561172376096e-14
0.7003400680136027,7.771561172376096e-14
0.7005401080216043,9.71445146547012e-14
0.7007401480296059,9.71445146547012e-14
0.7009401880376075,9.71445146547012e-14
0.701140228045609,5.828670879282072e-14
0.7013402680536107,7.771561172376096e-14
0.7015403080616123,5.828670879282072e-14
0.7017403480696139,1.1657341758564144e-13
0.7019403880776155,1.1657341758564144e-13
0.702140428085617,7.771561172376096e-14
0.7023404680936187,1.1657341758564144e-13
0.7025405081016203,9.71445146547012e-14
0.7027405481096219,1.3600232051658168e-13
0.7029405881176235,1.1657341758564144e-13
0.7031406281256251,1.1657341758564144e-13
0.7033406681336267,1.1657341758564144e-13
0.7035407081416283,1.1657341758564144e-13
0.70374074814963,1.1657341758564144e-13
0.7039407881576315,1.3600232051658168e-13
0.7041408281656331,1.1657341758564144e-13
0.7043408681736347,9.71445146547012e-14
0.7045409081816363,1.1657341758564144e-13
0.704740948189638,1.1657341758564144e-13
0.7049409881976395,1.3600232051658168e-13
0.7051410282056411,1.1657341758564144e-13
0.7053410682136427,1.1657341758564144e-13
0.7055411082216443,1.3600232051658168e-13
0.705741148229646,1.3600232051658168e-13
0.7059411882376475,1.3600232051658168e-13
0.7061412282456491,1.1657341758564144e-13
0.7063412682536507,1.1657341758564144e-13
0.7065413082616523,1.1657341758564144e-13
0.706741348269654,1.1657341758564144e-13
0.7069413882776555,1.3600232051658168e-13
0.7071414282856571,1.1657341758564144e-13
0.7073414682936587,1.1657341758564144e-13
0.7075415083016603,1.1657341758564144e-13
0.7077415483096618,7.771561172376096e-14
0.7079415883176635,9.71445146547012e-14
0.7081416283256651,9.71445146547012e-14
0.7083416683336667,7.771561172376096e-14
0.7085417083416683,9.71445146547012e-14
0.7087417483496699,1.1657341758564144e-13
0.7089417883576715,1.1657341758564144e-13
0.7091418283656731,1.3600232051658168e-13
0.7093418683736747,1.3600232051658168e-13
0.7095419083816763,1.1657341758564144e-13
0.7097419483896779,1.1657341758564144e-13
0.7099419883976795,9.71445146547012e-14
0.7101420284056811,9.71445146547012e-14
0.7103420684136827,1.1657341758564144e-13
0.7105421084216843,7.771561172376096e-14
0.7107421484296859,7.771561172376096e-14
0.7109421884376875,7.771561172376096e-14
0.7111422284456891,9.71445146547012e-14
0.7113422684536908,1.1657341758564144e-13
0.7115423084616923,1.1657341758564144e-13
0.7117423484696939,7.771561172376096e-14
0.7119423884776955,1.1657341758564144e-13
0.7121424284856971,1.1657341758564144e-13
0.7123424684936988,1.1657341758564144e-13
0.7125425085017003,9.71445146547012e-14
0.7127425485097019,9.71445146547012e-14
0.7129425885177035,9.71445146547012e-14
0.7131426285257051,1.1657341758564144e-13
0.7133426685337068,7.771561172376096e-14
0.7135427085417083,1.1657341758564144e-13
0.7137427485497099,1.1657341758564144e-13
0.7139427885577115,9.71445146547012e-14
0.7141428285657131,9.71445146547012e-14
0.7143428685737148,7.771561172376096e-14
0.7145429085817163,7.771561172376096e-14
0.7147429485897179,9.71445146547012e-14
0.7149429885977195,1.1657341758564144e-13
0.7151430286057211,1.1657341758564144e-13
0.7153430686137228,9.71445146547012e-14
0.7155431086217243,9.71445146547012e-14
0.7157431486297259,9.71445146547012e-14
0.7159431886377275,9.71445146547012e-14
0.7161432286457291,7.771561172376096e-14
0.7163432686537308,7.771561172376096e-14
0.7165433086617323,9.71445146547012e-14
0.7167433486697339,7.771561172376096e-14
0.7169433886777355,1.1657341758564144e-13
0.7171434286857371,9.71445146547012e-14
0.7173434686937388,1.1657341758564144e-13
0.7175435087017403,9.71445146547012e-14
0.7177435487097419,1.1657341758564144e-13
0.7179435887177436,1.1657341758564144e-13
0.7181436287257451,9.71445146547012e-14
0.7183436687337467,1.1657341758564144e-13
0.7185437087417483,1.1657341758564144e-13
0.7187437487497499,9.71445146547012e-14
0.7189437887577516,9.71445146547012e-14
0.7191438287657531,1.1657341758564144e-13
0.7193438687737547,9.71445146547012e-14
0.7195439087817563,9.71445146547012e-14
0.7197439487897579,9.71445146547012e-14
0.7199439887977596,9.71445146547012e-14
0.7201440288057611,9.71445146547012e-14
0.7203440688137627,9.71445146547012e-14
0.7205441088217643,7.771561172376096e-14
0.7207441488297659,7.771561172376096e-14
0.7209441888377676,7.771561172376096e-14
0.7211442288457691,7.771561172376096e-14
0.7213442688537707,7.771561172376096e-14
0.7215443088617723,7.771561172376096e-14
0.7217443488697739,5.828670879282072e-14
0.7219443888777756,9.71445146547012e-14
0.7221444288857771,7.771561172376096e-14
0.7223444688937787,7.771561172376096e-14
0.7225445089017803,7.771561172376096e-14
0.7227445489097819,9.71445146547012e-14
0.7229445889177836,7.771561172376096e-14
0.7231446289257851,5.828670879282072e-14
0.7233446689337867,9.71445146547012e-14
0.7235447089417884,7.771561172376096e-14
0.7237447489497899,7.771561172376096e-14
0.7239447889577916,7.771561172376096e-14
0.7241448289657931,1.1657341758564144e-13
0.7243448689737947,9.71445146547012e-14
0.7245449089817964,1.1657341758564144e-13
0.7247449489897979,9.71445146547012e-14
0.7249449889977996,1.1657341758564144e-13
0.7251450290058011,1.1657341758564144e-13
0.7253450690138027,1.1657341758564144e-13
0.7255451090218044,1.3600232051658168e-13
0.7257451490298059,1.1657341758564144e-13
0.7259451890378076,1.3600232051658168e-13
0.7261452290458091,1.1657341758564144e-13
0.7263452690538107,1.3600232051658168e-13
0.7265453090618124,1.1657341758564144e-13
0.7267453490698139,9.71445146547012e-14
0.7269453890778156,1.1657341758564144e-13
0.7271454290858171,9.71445146547012e-14
0.7273454690938187,1.1657341758564144e-13
0.7275455091018204,1.1657341758564144e-13
0.7277455491098219,1.1657341758564144e-13
0.7279455891178236,1.1657341758564144e-13
0.7281456291258251,1.1657341758564144e-13
0.7283456691338267,1.1657341758564144e-13
0.7285457091418284,1.3600232051658168e-13
0.7287457491498299,1.3600232051658168e-13
0.7289457891578316,1.3600232051658168e-13
0.7291458291658331,1.1657341758564144e-13
0.7293458691738347,1.1657341758564144e-13
0.7295459091818364,1.3600232051658168e-13
0.7297459491898379,1.3600232051658168e-13
0.7299459891978395,1.3600232051658168e-13
0.7301460292058412,1.3600232051658168e-13
0.7303460692138427,1.5543122344752192e-13
0.7305461092218444,1.3600232051658168e-13
0.7307461492298459,1.3600232051658168e-13
0.7309461892378475,1.3600232051658168e-13
0.7311462292458492,1.1657341758564144e-13
0.7313462692538507,1.5543122344752192e-13
0.7315463092618524,1.5543122344752192e-13
0.7317463492698539,1.5543122344752192e-13
0.7319463892778555,1.5543122344752192e-13
0.7321464292858572,1.7486012637846216e-13
0.7323464692938587,1.7486012637846216e-13
0.7325465093018604,1.5543122344752192e-13
0.7327465493098619,1.5543122344752192e-13
0.7329465893178635,2.3314683517128287e-13
0.7331466293258652,2.3314683517128287e-13
0.7333466693338667,2.1371793224034263e-13
0.7335467093418684,2.1371793224034263e-13
0.7337467493498699,1.942890293094024e-13
0.7339467893578715,1.942890293094024e-13
0.7341468293658732,2.1371793224034263e-13
0.7343468693738747,2.1371793224034263e-13
0.7345469093818764,2.525757381022231e-13
0.734746949389878,2.525757381022231e-13
0.7349469893978795,2.525757381022231e-13
0.7351470294058812,2.3314683517128287e-13
0.7353470694138827,2.7200464103316335e-13
0.7355471094218844,2.3314683517128287e-13
0.735747149429886,2.525757381022231e-13
0.7359471894378875,2.7200464103316335e-13
0.7361472294458892,2.525757381022231e-13
0.7363472694538907,2.3314683517128287e-13
0.7365473094618924,2.525757381022231e-13
0.736747349469894,2.3314683517128287e-13
0.7369473894778955,2.525757381022231e-13
0.7371474294858972,2.525757381022231e-13
0.7373474694938987,2.525757381022231e-13
0.7375475095019004,2.525757381022231e-13
0.737747549509902,2.7200464103316335e-13
0.7379475895179035,3.1086244689504383e-13
0.7381476295259052,2.914335439641036e-13
0.7383476695339067,3.1086244689504383e-13
0.7385477095419084,3.1086244689504383e-13
0.73874774954991,2.914335439641036e-13
0.7389477895579115,2.914335439641036e-13
0.7391478295659132,3.1086244689504383e-13
0.7393478695739147,2.7200464103316335e-13
0.7395479095819164,2.914335439641036e-13
0.739747949589918,2.7200464103316335e-13
0.7399479895979195,2.7200464103316335e-13
0.7401480296059212,2.914335439641036e-13
0.7403480696139227,2.914335439641036e-13
0.7405481096219244,3.1086244689504383e-13
0.740748149629926,2.914335439641036e-13
0.7409481896379275,3.1086244689504383e-13
0.7411482296459292,2.7200464103316335e-13
0.7413482696539307,2.914335439641036e-13
0.7415483096619323,2.7200464103316335e-13
0.741748349669934,3.1086244689504383e-13
0.7419483896779355,2.7200464103316335e-13
0.7421484296859372,3.3029134982598407e-13
0.7423484696939388,3.3029134982598407e-13
0.7425485097019403,3.1086244689504383e-13
0.742748549709942,2.914335439641036e-13
0.7429485897179435,3.3029134982598407e-13
0.7431486297259452,3.1086244689504383e-13
0.7433486697339468,3.3029134982598407e-13
0.7435487097419483,3.1086244689504383e-13
0.74374874974995,3.3029134982598407e-13
0.7439487897579515,3.1086244689504383e-13
0.7441488297659532,2.914335439641036e-13
0.7443488697739548,3.1086244689504383e-13
0.7445489097819563,3.1086244689504383e-13
0.744748949789958,3.3029134982598407e-13
0.7449489897979595,3.3029134982598407e-13
0.7451490298059612,3.1086244689504383e-13
0.7453490698139628,2.914335439641036e-13
0.7455491098219643,3.1086244689504383e-13
0.745749149829966,3.1086244689504383e-13
0.7459491898379675,3.3029134982598407e-13
0.7461492298459692,3.3029134982598407e-13
0.7463492698539708,3.3029134982598407e-13
0.7465493098619723,3.1086244689504383e-13
0.746749349869974,2.914335439641036e-13
0.7469493898779755,3.3029134982598407e-13
0.7471494298859772,3.1086244689504383e-13
0.7473494698939788,3.497202527569243e-13
0.7475495099019803,3.497202527569243e-13
0.747749549909982,3.3029134982598407e-13
0.7479495899179835,2.914335439641036e-13
0.7481496299259852,2.914335439641036e-13
0.7483496699339868,2.914335439641036e-13
0.7485497099419883,2.7200464103316335e-13
0.74874974994999,3.1086244689504383e-13
0.7489497899579916,2.7200464103316335e-13
0.7491498299659932,2.914335439641036e-13
0.7493498699739948,2.7200464103316335e-13
0.7495499099819963,2.914335439641036e-13
0.749749949989998,2.7200464103316335e-13
0.7499499899979996,2.914335439641036e-13
0.7501500300060012,2.7200464103316335e-13
0.7503500700140028,3.1086244689504383e-13
0.7505501100220043,2.7200464103316335e-13
0.750750150030006,2.3314683517128287e-13
0.7509501900380076,2.525757381022231e-13
0.7511502300460092,2.525757381022231e-13
0.7513502700540108,2.7200464103316335e-13
0.7515503100620123,2.525757381022231e-13
0.751750350070014,2.3314683517128287e-13
0.7519503900780156,2.525757381022231e-13
0.7521504300860171,2.7200464103316335e-13
0.7523504700940188,2.525757381022231e-13
0.7525505101020203,2.525757381022231e-13
0.752750550110022,2.525757381022231e-13
0.7529505901180236,2.3314683517128287e-13
0.7531506301260251,2.525757381022231e-13
0.7533506701340268,2.525757381022231e-13
0.7535507101420283,2.525757381022231e-13
0.75375075015003,2.7200464103316335e-13
0.7539507901580316,2.7200464103316335e-13
0.7541508301660331,2.525757381022231e-13
0.7543508701740348,2.525757381022231e-13
0.7545509101820363,2.525757381022231e-13
0.754750950190038,2.3314683517128287e-13
0.7549509901980396,2.3314683517128287e-13
0.7551510302060411,2.7200464103316335e-13
0.7553510702140428,2.525757381022231e-13
0.7555511102220444,2.525757381022231e-13
0.755751150230046,2.914335439641036e-13
0.7559511902380476,2.525757381022231e-13
0.7561512302460491,2.7200464103316335e-13
0.7563512702540508,2.525757381022231e-13
0.7565513102620524,2.914335439641036e-13
0.756751350270054,2.7200464103316335e-13
0.7569513902780556,2.914335439641036e-13
0.7571514302860571,2.914335439641036e-13
0.7573514702940588,2.7200464103316335e-13
0.7575515103020604,2.914335439641036e-13
0.757751550310062,2.914335439641036e-13
0.7579515903180636,2.7200464103316335e-13
0.7581516303260651,2.914335439641036e-13
0.7583516703340668,2.914335439641036e-13
0.7585517103420684,3.3029134982598407e-13
0.75875175035007,3.1086244689504383e-13
0.7589517903580716,3.3029134982598407e-13
0.7591518303660731,3.3029134982598407e-13
0.7593518703740748,3.1086244689504383e-13
0.7595519103820764,3.1086244689504383e-13
0.759751950390078,3.1086244689504383e-13
0.7599519903980796,3.1086244689504383e-13
0.7601520304060811,3.1086244689504383e-13
0.7603520704140828,2.914335439641036e-13
0.7605521104220844,2.525757381022231e-13
0.760752150430086,2.7200464103316335e-13
0.7609521904380876,2.7200464103316335e-13
0.7611522304460892,2.525757381022231e-13
0.7613522704540908,2.525757381022231e-13
0.7615523104620924,2.7200464103316335e-13
0.761752350470094,2.7200464103316335e-13
0.7619523904780956,2.7200464103316335e-13
0.7621524304860972,2.914335439641036e-13
0.7623524704940988,2.914335439641036e-13
0.7625525105021004,2.914335439641036e-13
0.762752550510102,2.525757381022231e-13
0.7629525905181036,2.7200464103316335e-13
0.7631526305261052,2.525757381022231e-13
0.7633526705341068,2.7200464103316335e-13
0.7635527105421084,2.914335439641036e-13
0.7637527505501099,2.7200464103316335e-13
0.7639527905581116,2.525757381022231e-13
0.7641528305661132,2.914335439641036e-13
0.7643528705741148,2.7200464103316335e-13
0.7645529105821164,2.7200464103316335e-13
0.7647529505901179,2.525757381022231e-13
0.7649529905981196,2.525757381022231e-13
0.7651530306061212,2.7200464103316335e-13
0.7653530706141228,2.7200464103316335e-13
0.7655531106221244,2.7200464103316335e-13
0.765753150630126,2.7200464103316335e-13
0.7659531906381276,2.7200464103316335e-13
0.7661532306461292,2.7200464103316335e-13
0.7663532706541308,2.914335439641036e-13
0.7665533106621324,2.7200464103316335e-13
0.766753350670134,2.7200464103316335e-13
0.7669533906781356,2.7200464103316335e-13
0.7671534306861372,2.914335439641036e-13
0.7673534706941388,2.7200464103316335e-13
0.7675535107021404,2.525757381022231e-13
0.767753550710142,2.7200464103316335e-13
0.7679535907181436,2.3314683517128287e-13
0.7681536307261452,2.7200464103316335e-13
0.7683536707341468,2.7200464103316335e-13
0.7685537107421484,2.7200464103316335e-13
0.76875375075015,2.525757381022231e-13
0.7689537907581516,2.7200464103316335e-13
0.7691538307661532,2.525757381022231e-13
0.7693538707741548,2.7200464103316335e-13
0.7695539107821564,2.525757381022231e-13
0.769753950790158,2.525757381022231e-13
0.7699539907981596,2.3314683517128287e-13
0.7701540308061612,2.525757381022231e-13
0.7703540708141629,2.7200464103316335e-13
0.7705541108221644,2.525757381022231e-13
0.770754150830166,2.3314683517128287e-13
0.7709541908381676,2.7200464103316335e-13
0.7711542308461692,2.525757381022231e-13
0.7713542708541709,2.525757381022231e-13
0.7715543108621724,2.525757381022231e-13
0.771754350870174,2.525757381022231e-13
0.7719543908781756,2.525757381022231e-13
0.7721544308861772,2.525757381022231e-13
0.7723544708941789,2.7200464103316335e-13
0.7725545109021804,2.3314683517128287e-13
0.772754550910182,2.525757381022231e-13
0.7729545909181836,2.3314683517128287e-13
0.7731546309261852,2.1371793224034263e-13
0.7733546709341869,2.1371793224034263e-13
0.7735547109421884,2.3314683517128287e-13
0.77375475095019,2.1371793224034263e-13
0.7739547909581916,2.525757381022231e-13
0.7741548309661932,2.3314683517128287e-13
0.7743548709741948,2.3314683517128287e-13
0.7745549109821964,2.525757381022231e-13
0.774754950990198,2.525757381022231e-13
0.7749549909981996,2.525757381022231e-13
0.7751550310062012,2.525757381022231e-13
0.7753550710142028,2.7200464103316335e-13
0.7755551110222044,2.7200464103316335e-13
0.775755151030206,2.7200464103316335e-13
0.7759551910382076,2.525757381022231e-13
0.7761552310462092,2.525757381022231e-13
0.7763552710542108,2.525757381022231e-13
0.7765553110622124,2.525757381022231e-13
0.776755351070214,2.525757381022231e-13
0.7769553910782157,2.3314683517128287e-13
0.7771554310862172,2.914335439641036e-13
0.7773554710942188,2.7200464103316335e-13
0.7775555111022204,3.1086244689504383e-13
0.777755551110222,2.914335439641036e-13
0.7779555911182237,2.914335439641036e-13
0.7781556311262252,2.914335439641036e-13
0.7783556711342268,2.7200464103316335e-13
0.7785557111422284,2.914335439641036e-13
0.77875575115023,2.914335439641036e-13
0.7789557911582317,2.914335439641036e-13
0.7791558311662332,3.1086244689504383e-13
0.7793558711742348,2.914335439641036e-13
0.7795559111822364,2.914335439641036e-13
0.779755951190238,2.914335439641036e-13
0.7799559911982397,2.914335439641036e-13
0.7801560312062412,3.1086244689504383e-13
0.7803560712142428,2.914335439641036e-13
0.7805561112222444,2.914335439641036e-13
0.780756151230246,2.914335439641036e-13
0.7809561912382477,2.7200464103316335e-13
0.7811562312462492,2.7200464103316335e-13
0.7813562712542508,2.914335439641036e-13
0.7815563112622524,3.1086244689504383e-13
0.781756351270254,2.914335439641036e-13
0.7819563912782557,2.914335439641036e-13
0.7821564312862572,2.914335439641036e-13
0.7823564712942588,2.914335439641036e-13
0.7825565113022604,2.914335439641036e-13
0.782756551310262,2.914335439641036e-13
0.7829565913182637,2.7200464103316335e-13
0.7831566313262652,2.7200464103316335e-13
0.7833566713342668,3.1086244689504383e-13
0.7835567113422685,2.914335439641036e-13
0.78375675135027,2.914335439641036e-13
0.7839567913582717,2.914335439641036e-13
0.7841568313662732,2.7200464103316335e-13
0.7843568713742748,3.1086244689504383e-13
0.7845569113822765,2.7200464103316335e-13
0.784756951390278,2.914335439641036e-13
0.7849569913982797,2.914335439641036e-13
0.7851570314062812,2.914335439641036e-13
0.7853570714142828,2.914335439641036e-13
0.7855571114222845,2.7200464103316335e-13
0.785757151430286,2.7200464103316335e-13
0.7859571914382876,2.914335439641036e-13
0.7861572314462892,2.7200464103316335e-13
0.7863572714542908,3.1086244689504383e-13
0.7865573114622925,2.914335439641036e-13
0.786757351470294,3.1086244689504383e-13
0.7869573914782956,3.3029134982598407e-13
0.7871574314862972,3.1086244689504383e-13
0.7873574714942988,3.1086244689504383e-13
0.7875575115023005,2.914335439641036e-13
0.787757551510302,3.1086244689504383e-13
0.7879575915183036,3.1086244689504383e-13
0.7881576315263052,3.3029134982598407e-13
0.7883576715343068,3.1086244689504383e-13
0.7885577115423085,2.914335439641036e-13
0.78875775155031,3.1086244689504383e-13
0.7889577915583116,3.3029134982598407e-13
0.7891578315663133,3.1086244689504383e-13
0.7893578715743148,3.3029134982598407e-13
0.7895579115823165,3.3029134982598407e-13
0.789757951590318,3.1086244689504383e-13
0.7899579915983196,3.1086244689504383e-13
0.7901580316063213,3.1086244689504383e-13
0.7903580716143228,3.1086244689504383e-13
0.7905581116223245,3.1086244689504383e-13
0.790758151630326,3.3029134982598407e-13
0.7909581916383276,3.3029134982598407e-13
0.7911582316463293,3.1086244689504383e-13
0.7913582716543308,2.914335439641036e-13
0.7915583116623325,3.1086244689504383e-13
0.791758351670334,3.1086244689504383e-13
0.7919583916783356,2.7200464103316335e-13
0.7921584316863373,3.1086244689504383e-13
0.7923584716943388,2.914335439641036e-13
0.7925585117023405,3.1086244689504383e-13
0.792758551710342,3.1086244689504383e-13
0.7929585917183436,2.914335439641036e-13
0.7931586317263453,2.914335439641036e-13
0.7933586717343468,3.1086244689504383e-13
0.7935587117423485,3.1086244689504383e-13
0.79375875175035,2.7200464103316335e-13
0.7939587917583516,2.7200464103316335e-13
0.7941588317663533,2.7200464103316335e-13
0.7943588717743548,2.525757381022231e-13
0.7945589117823565,2.525757381022231e-13
0.794758951790358,2.525757381022231e-13
0.7949589917983596,2.525757381022231e-13
0.7951590318063613,2.525757381022231e-13
0.7953590718143628,2.525757381022231e-13
0.7955591118223645,2.3314683517128287e-13
0.795759151830366,2.525757381022231e-13
0.7959591918383676,2.3314683517128287e-13
0.7961592318463693,2.525757381022231e-13
0.7963592718543708,2.525757381022231e-13
0.7965593118623724,2.525757381022231e-13
0.796759351870374,2.525757381022231e-13
0.7969593918783756,2.525757381022231e-13
0.7971594318863773,2.1371793224034263e-13
0.7973594718943788,2.3314683517128287e-13
0.7975595119023804,2.1371793224034263e-13
0.7977595519103821,2.525757381022231e-13
0.7979595919183836,2.3314683517128287e-13
0.7981596319263853,2.1371793224034263e-13
0.7983596719343868,2.3314683517128287e-13
0.7985597119423884,2.3314683517128287e-13
0.7987597519503901,2.525757381022231e-13
0.7989597919583916,2.3314683517128287e-13
0.7991598319663933,2.3314683517128287e-13
0.7993598719743948,2.3314683517128287e-13
0.7995599119823964,2.3314683517128287e-13
0.7997599519903981,2.525757381022231e-13
0.7999599919983996,2.3314683517128287e-13
0.8001600320064013,2.3314683517128287e-13
0.8003600720144028,2.3314683517128287e-13
0.8005601120224044,2.1371793224034263e-13
0.8007601520304061,2.525757381022231e-13
0.8009601920384076,2.3314683517128287e-13
0.8011602320464093,2.525757381022231e-13
0.8013602720544108,2.525757381022231e-13
0.8015603120624124,2.525757381022231e-13
0.8017603520704141,2.7200464103316335e-13
0.8019603920784156,2.525757381022231e-13
0.8021604320864173,2.525757381022231e-13
0.8023604720944189,2.3314683517128287e-13
0.8025605121024204,2.7200464103316335e-13
0.8027605521104221,2.7200464103316335e-13
0.8029605921184236,2.7200464103316335e-13
0.8031606321264253,2.914335439641036e-13
0.8033606721344269,2.914335439641036e-13
0.8035607121424284,2.525757381022231e-13
0.8037607521504301,2.7200464103316335e-13
0.8039607921584316,2.525757381022231e-13
0.8041608321664333,2.7200464103316335e-13
0.8043608721744349,2.7200464103316335e-13
0.8045609121824364,2.525757381022231e-13
0.8047609521904381,2.525757381022231e-13
0.8049609921984396,2.525757381022231e-13
0.8051610322064413,2.525757381022231e-13
0.8053610722144429,2.7200464103316335e-13
0.8055611122224444,2.525757381022231e-13
0.8057611522304461,2.3314683517128287e-13
0.8059611922384476,2.525757381022231e-13
0.8061612322464493,2.7200464103316335e-13
0.8063612722544509,2.525757381022231e-13
0.8065613122624524,2.525757381022231e-13
0.8067613522704541,2.7200464103316335e-13
0.8069613922784556,2.525757381022231e-13
0.8071614322864573,2.7200464103316335e-13
0.8073614722944589,2.525757381022231e-13
0.8075615123024604,2.7200464103316335e-13
0.8077615523104621,2.7200464103316335e-13
0.8079615923184637,2.914335439641036e-13
0.8081616323264652,2.914335439641036e-13
0.8083616723344669,2.525757381022231e-13
0.8085617123424684,2.7200464103316335e-13
0.8087617523504701,2.525757381022231e-13
0.8089617923584717,2.7200464103316335e-13
0.8091618323664732,2.7200464103316335e-13
0.8093618723744749,2.914335439641036e-13
0.8095619123824764,2.525757381022231e-13
0.8097619523904781,2.525757381022231e-13
0.8099619923984797,2.7200464103316335e-13
0.8101620324064812,2.7200464103316335e-13
0.8103620724144829,2.914335439641036e-13
0.8105621124224844,2.525757381022231e-13
0.8107621524304861,2.7200464103316335e-13
0.8109621924384877,2.7200464103316335e-13
0.8111622324464892,2.7200464103316335e-13
0.8113622724544909,2.525757381022231e-13
0.8115623124624924,2.7200464103316335e-13
0.8117623524704941,2.7200464103316335e-13
0.8119623924784957,2.525757381022231e-13
0.8121624324864972,2.914335439641036e-13
0.8123624724944989,2.7200464103316335e-13
0.8125625125025004,2.914335439641036e-13
0.8127625525105021,2.7200464103316335e-13
0.8129625925185037,2.525757381022231e-13
0.8131626325265052,2.1371793224034263e-13
0.8133626725345069,2.525757381022231e-13
0.8135627125425084,2.1371793224034263e-13
0.8137627525505101,2.1371793224034263e-13
0.8139627925585117,2.3314683517128287e-13
0.8141628325665132,2.525757381022231e-13
0.8143628725745149,2.1371793224034263e-13
0.8145629125825165,2.1371793224034263e-13
0.8147629525905181,1.942890293094024e-13
0.8149629925985197,2.1371793224034263e-13
0.8151630326065212,2.3314683517128287e-13
0.8153630726145229,1.942890293094024e-13
0.8155631126225245,2.1371793224034263e-13
0.8157631526305261,2.3314683517128287e-13
0.8159631926385277,2.1371793224034263e-13
0.8161632326465292,2.3314683517128287e-13
0.8163632726545309,2.1371793224034263e-13
0.8165633126625325,2.1371793224034263e-13
0.8167633526705341,2.1371793224034263e-13
0.8169633926785357,2.3314683517128287e-13
0.8171634326865372,2.1371793224034263e-13
0.8173634726945389,1.942890293094024e-13
0.8175635127025405,2.3314683517128287e-13
0.8177635527105421,1.942890293094024e-13
0.8179635927185437,1.942890293094024e-13
0.8181636327265452,1.942890293094024e-13
0.8183636727345469,1.942890293094024e-13
0.8185637127425485,2.1371793224034263e-13
0.81876375275055,2.3314683517128287e-13
0.8189637927585517,1.942890293094024e-13
0.8191638327665532,2.1371793224034263e-13
0.8193638727745549,2.3314683517128287e-13
0.8195639127825565,2.1371793224034263e-13
0.819763952790558,2.3314683517128287e-13
0.8199639927985597,2.1371793224034263e-13
0.8201640328065612,2.1371793224034263e-13
0.8203640728145629,1.942890293094024e-13
0.8205641128225645,2.3314683517128287e-13
0.820764152830566,2.3314683517128287e-13
0.8209641928385677,1.942890293094024e-13
0.8211642328465693,1.942890293094024e-13
0.8213642728545709,2.3314683517128287e-13
0.8215643128625725,2.1371793224034263e-13
0.821764352870574,1.942890293094024e-13
0.8219643928785757,2.3314683517128287e-13
0.8221644328865773,2.1371793224034263e-13
0.8223644728945789,2.525757381022231e-13
0.8225645129025805,2.525757381022231e-13
0.822764552910582,2.525757381022231e-13
0.8229645929185837,2.525757381022231e-13
0.8231646329265853,2.525757381022231e-13
0.8233646729345869,2.3314683517128287e-13
0.8235647129425885,2.525757381022231e-13
0.82376475295059,2.525757381022231e-13
0.8239647929585917,2.525757381022231e-13
0.8241648329665933,2.525757381022231e-13
0.8243648729745949,2.7200464103316335e-13
0.8245649129825965,2.525757381022231e-13
0.824764952990598,2.7200464103316335e-13
0.8249649929985997,2.525757381022231e-13
0.8251650330066013,2.3314683517128287e-13
0.8253650730146029,2.914335439641036e-13
0.8255651130226045,2.914335439641036e-13
0.825765153030606,2.914335439641036e-13
0.8259651930386077,2.914335439641036e-13
0.8261652330466093,2.914335439641036e-13
0.8263652730546109,3.1086244689504383e-13
0.8265653130626125,2.914335439641036e-13
0.826765353070614,2.7200464103316335e-13
0.8269653930786157,2.914335439641036e-13
0.8271654330866173,2.914335439641036e-13
0.8273654730946189,2.914335439641036e-13
0.8275655131026205,3.1086244689504383e-13
0.827765553110622,3.1086244689504383e-13
0.8279655931186237,3.1086244689504383e-13
0.8281656331266253,2.914335439641036e-13
0.828365673134627,2.7200464103316335e-13
0.8285657131426285,2.914335439641036e-13
0.8287657531506301,2.914335439641036e-13
0.8289657931586317,2.914335439641036e-13
0.8291658331666333,2.914335439641036e-13
0.829365873174635,2.7200464103316335e-13
0.8295659131826365,2.914335439641036e-13
0.8297659531906381,2.914335439641036e-13
0.8299659931986397,3.1086244689504383e-13
0.8301660332066413,2.7200464103316335e-13
0.8303660732146428,2.914335439641036e-13
0.8305661132226445,2.7200464103316335e-13
0.8307661532306461,3.1086244689504383e-13
0.8309661932386477,2.914335439641036e-13
0.8311662332466493,3.1086244689504383e-13
0.8313662732546508,3.1086244689504383e-13
0.8315663132626525,2.914335439641036e-13
0.8317663532706541,2.914335439641036e-13
0.8319663932786557,2.914335439641036e-13
0.8321664332866573,2.914335439641036e-13
0.8323664732946588,2.914335439641036e-13
0.8325665133026605,3.1086244689504383e-13
0.8327665533106621,2.914335439641036e-13
0.8329665933186637,3.1086244689504383e-13
0.8331666333266653,3.1086244689504383e-13
0.8333666733346669,3.1086244689504383e-13
0.8335667133426685,3.3029134982598407e-13
0.8337667533506701,3.1086244689504383e-13
0.8339667933586717,3.1086244689504383e-13
0.8341668333666733,3.3029134982598407e-13
0.8343668733746749,3.1086244689504383e-13
0.8345669133826765,3.1086244689504383e-13
0.8347669533906781,3.3029134982598407e-13
0.8349669933986797,3.1086244689504383e-13
0.8351670334066813,3.1086244689504383e-13
0.8353670734146829,3.1086244689504383e-13
0.8355671134226845,3.3029134982598407e-13
0.8357671534306861,3.3029134982598407e-13
0.8359671934386878,2.914335439641036e-13
0.8361672334466893,3.1086244689504383e-13
0.8363672734546909,3.1086244689504383e-13
0.8365673134626925,3.1086244689504383e-13
0.8367673534706941,3.1086244689504383e-13
0.8369673934786958,3.1086244689504383e-13
0.8371674334866973,3.3029134982598407e-13
0.8373674734946989,3.3029134982598407e-13
0.8375675135027005,2.914335439641036e-13
0.8377675535107021,3.1086244689504383e-13
0.8379675935187038,3.1086244689504383e-13
0.8381676335267053,3.1086244689504383e-13
0.8383676735347069,2.7200464103316335e-13
0.8385677135427085,2.525757381022231e-13
0.8387677535507101,2.525757381022231e-13
0.8389677935587118,2.7200464103316335e-13
0.8391678335667133,3.1086244689504383e-13
0.8393678735747149,2.914335439641036e-13
0.8395679135827165,2.914335439641036e-13
0.8397679535907181,2.7200464103316335e-13
0.8399679935987198,3.1086244689504383e-13
0.8401680336067213,2.914335439641036e-13
0.8403680736147229,2.7200464103316335e-13
0.8405681136227245,2.914335439641036e-13
0.8407681536307261,2.914335439641036e-13
0.8409681936387277,2.7200464103316335e-13
0.8411682336467293,2.7200464103316335e-13
0.8413682736547309,2.7200464103316335e-13
0.8415683136627325,2.914335439641036e-13
0.8417683536707341,2.914335439641036e-13
0.8419683936787357,2.914335439641036e-13
0.8421684336867373,2.7200464103316335e-13
0.8423684736947389,2.914335439641036e-13
0.8425685137027406,2.914335439641036e-13
0.8427685537107421,2.7200464103316335e-13
0.8429685937187437,3.1086244689504383e-13
0.8431686337267453,2.7200464103316335e-13
0.8433686737347469,2.914335439641036e-13
0.8435687137427486,3.1086244689504383e-13
0.8437687537507501,3.1086244689504383e-13
0.8439687937587517,3.1086244689504383e-13
0.8441688337667533,3.1086244689504383e-13
0.8443688737747549,3.3029134982598407e-13
0.8445689137827566,2.914335439641036e-13
0.8447689537907581,2.525757381022231e-13
0.8449689937987597,2.914335439641036e-13
0.8451690338067613,2.525757381022231e-13
0.8453690738147629,2.914335439641036e-13
0.8455691138227646,2.7200464103316335e-13
0.8457691538307661,2.7200464103316335e-13
0.8459691938387677,2.7200464103316335e-13
0.8461692338467693,2.7200464103316335e-13
0.8463692738547709,2.914335439641036e-13
0.8465693138627726,2.914335439641036e-13
0.8467693538707741,2.7200464103316335e-13
0.8469693938787757,2.7200464103316335e-13
0.8471694338867773,2.7200464103316335e-13
0.8473694738947789,2.914335439641036e-13
0.8475695139027806,2.914335439641036e-13
0.8477695539107821,2.525757381022231e-13
0.8479695939187837,2.525757381022231e-13
0.8481696339267853,2.914335439641036e-13
0.8483696739347869,2.914335439641036e-13
0.8485697139427886,2.525757381022231e-13
0.8487697539507901,2.914335439641036e-13
0.8489697939587917,2.7200464103316335e-13
0.8491698339667934,2.7200464103316335e-13
0.8493698739747949,2.7200464103316335e-13
0.8495699139827966,2.525757381022231e-13
0.8497699539907981,2.7200464103316335e-13
0.8499699939987997,3.1086244689504383e-13
0.8501700340068014,2.7200464103316335e-13
0.8503700740148029,2.7200464103316335e-13
0.8505701140228046,2.7200464103316335e-13
0.8507701540308061,2.914335439641036e-13
0.8509701940388077,3.1086244689504383e-13
0.8511702340468094,3.1086244689504383e-13
0.8513702740548109,2.914335439641036e-13
0.8515703140628126,2.7200464103316335e-13
0.8517703540708141,2.7200464103316335e-13
0.8519703940788157,2.914335439641036e-13
0.8521704340868174,3.1086244689504383e-13
0.8523704740948189,2.914335439641036e-13
0.8525705141028205,3.3029134982598407e-13
0.8527705541108221,3.1086244689504383e-13
0.8529705941188237,3.1086244689504383e-13
0.8531706341268254,3.3029134982598407e-13
0.8533706741348269,2.914335439641036e-13
0.8535707141428285,3.6914915568786455e-13
0.8537707541508301,3.6914915568786455e-13
0.8539707941588317,3.497202527569243e-13
0.8541708341668334,3.3029134982598407e-13
0.8543708741748349,3.497202527569243e-13
0.8545709141828365,3.497202527569243e-13
0.8547709541908382,3.3029134982598407e-13
0.8549709941988397,3.497202527569243e-13
0.8551710342068414,3.3029134982598407e-13
0.8553710742148429,3.6914915568786455e-13
0.8555711142228445,3.6914915568786455e-13
0.8557711542308462,3.6914915568786455e-13
0.8559711942388477,3.497202527569243e-13
0.8561712342468494,3.497202527569243e-13
0.8563712742548509,3.497202527569243e-13
0.8565713142628525,3.3029134982598407e-13
0.8567713542708542,3.497202527569243e-13
0.8569713942788557,3.497202527569243e-13
0.8571714342868574,3.885780586188048e-13
0.8573714742948589,4.0800696154974503e-13
0.8575715143028605,3.6914915568786455e-13
0.8577715543108622,3.885780586188048e-13
0.8579715943188637,3.885780586188048e-13
0.8581716343268654,3.6914915568786455e-13
0.8583716743348669,3.885780586188048e-13
0.8585717143428685,3.6914915568786455e-13
0.8587717543508702,4.0800696154974503e-13
0.8589717943588717,3.885780586188048e-13
0.8591718343668734,3.885780586188048e-13
0.8593718743748749,3.885780586188048e-13
0.8595719143828765,4.0800696154974503e-13
0.8597719543908782,4.0800696154974503e-13
0.8599719943988797,3.6914915568786455e-13
0.8601720344068814,4.0800696154974503e-13
0.860372074414883,3.885780586188048e-13
0.8605721144228845,3.6914915568786455e-13
0.8607721544308862,3.6914915568786455e-13
0.8609721944388877,4.2743586448068527e-13
0.8611722344468894,4.0800696154974503e-13
0.861372274454891,4.0800696154974503e-13
0.8615723144628925,4.2743586448068527e-13
0.8617723544708942,4.468647674116255e-13
0.8619723944788957,4.468647674116255e-13
0.8621724344868974,4.2743586448068527e-13
0.862372474494899,4.468647674116255e-13
0.8625725145029005,4.468647674116255e-13
0.8627725545109022,4.468647674116255e-13
0.8629725945189037,4.468647674116255e-13
0.8631726345269053,4.468647674116255e-13
0.863372674534907,4.468647674116255e-13
0.8635727145429085,4.2743586448068527e-13
0.8637727545509102,4.662936703425657e-13
0.8639727945589117,4.468647674116255e-13
0.8641728345669133,4.468647674116255e-13
0.864372874574915,4.2743586448068527e-13
0.8645729145829165,4.662936703425657e-13
0.8647729545909182,4.468647674116255e-13
0.8649729945989197,4.85722573273506e-13
0.8651730346069213,4.85722573273506e-13
0.865373074614923,4.468647674116255e-13
0.8655731146229245,4.662936703425657e-13
0.8657731546309262,4.662936703425657e-13
0.8659731946389277,4.85722573273506e-13
0.8661732346469293,4.662936703425657e-13
0.866373274654931,4.468647674116255e-13
0.8665733146629325,4.2743586448068527e-13
0.8667733546709342,4.468647674116255e-13
0.8669733946789357,4.2743586448068527e-13
0.8671734346869373,4.662936703425657e-13
0.867373474694939,4.468647674116255e-13
0.8675735147029405,4.662936703425657e-13
0.8677735547109422,4.662936703425657e-13
0.8679735947189438,4.0800696154974503e-13
0.8681736347269453,3.885780586188048e-13
0.868373674734947,4.0800696154974503e-13
0.8685737147429485,4.0800696154974503e-13
0.8687737547509502,4.2743586448068527e-13
0.8689737947589518,4.2743586448068527e-13
0.8691738347669533,4.2743586448068527e-13
0.869373874774955,4.468647674116255e-13
0.8695739147829565,4.468647674116255e-13
0.8697739547909582,4.2743586448068527e-13
0.8699739947989598,4.2743586448068527e-13
0.8701740348069613,4.0800696154974503e-13
0.870374074814963,4.2743586448068527e-13
0.8705741148229645,4.2743586448068527e-13
0.8707741548309662,4.468647674116255e-13
0.8709741948389678,4.468647674116255e-13
0.8711742348469693,4.0800696154974503e-13
0.871374274854971,4.2743586448068527e-13
0.8715743148629725,4.468647674116255e-13
0.8717743548709742,4.2743586448068527e-13
0.8719743948789758,4.2743586448068527e-13
0.8721744348869773,4.2743586448068527e-13
0.872374474894979,4.2743586448068527e-13
0.8725745149029805,4.2743586448068527e-13
0.8727745549109822,4.0800696154974503e-13
0.8729745949189838,4.2743586448068527e-13
0.8731746349269853,4.2743586448068527e-13
0.873374674934987,4.468647674116255e-13
0.8735747149429886,4.468647674116255e-13
0.8737747549509902,4.0800696154974503e-13
0.8739747949589918,4.468647674116255e-13
0.8741748349669933,4.468647674116255e-13
0.874374874974995,4.468647674116255e-13
0.8745749149829966,4.468647674116255e-13
0.8747749549909981,4.662936703425657e-13
0.8749749949989998,4.468647674116255e-13
0.8751750350070013,4.2743586448068527e-13
0.875375075015003,4.662936703425657e-13
0.8755751150230046,4.662936703425657e-13
0.8757751550310061,4.468647674116255e-13
0.8759751950390078,4.85722573273506e-13
0.8761752350470093,4.85722573273506e-13
0.876375275055011,5.051514762044462e-13
0.8765753150630126,4.85722573273506e-13
0.8767753550710141,5.051514762044462e-13
0.8769753950790158,4.85722573273506e-13
0.8771754350870173,5.051514762044462e-13
0.877375475095019,5.051514762044462e-13
0.8775755151030206,5.245803791353865e-13
0.8777755551110221,5.440092820663267e-13
0.8779755951190238,5.440092820663267e-13
0.8781756351270253,5.440092820663267e-13
0.878375675135027,5.051514762044462e-13
0.8785757151430286,5.245803791353865e-13
0.8787757551510301,5.440092820663267e-13
0.8789757951590318,5.051514762044462e-13
0.8791758351670333,5.245803791353865e-13
0.879375875175035,5.245803791353865e-13
0.8795759151830366,5.051514762044462e-13
0.8797759551910381,5.245803791353865e-13
0.8799759951990398,5.245803791353865e-13
0.8801760352070414,5.245803791353865e-13
0.880376075215043,5.245803791353865e-13
0.8805761152230446,5.634381849972669e-13
0.8807761552310461,5.440092820663267e-13
0.8809761952390478,5.440092820663267e-13
0.8811762352470494,5.440092820663267e-13
0.881376275255051,5.634381849972669e-13
0.8815763152630526,5.440092820663267e-13
0.8817763552710541,5.245803791353865e-13
0.8819763952790558,5.440092820663267e-13
0.8821764352870574,5.245803791353865e-13
0.882376475295059,5.634381849972669e-13
0.8825765153030606,5.245803791353865e-13
0.8827765553110621,5.634381849972669e-13
0.8829765953190638,5.440092820663267e-13
0.8831766353270654,5.634381849972669e-13
0.883376675335067,5.440092820663267e-13
0.8835767153430686,5.634381849972669e-13
0.8837767553510701,5.440092820663267e-13
0.8839767953590718,5.440092820663267e-13
0.8841768353670734,5.245803791353865e-13
0.884376875375075,5.245803791353865e-13
0.8845769153830766,5.440092820663267e-13
0.8847769553910781,5.440092820663267e-13
0.8849769953990798,5.440092820663267e-13
0.8851770354070814,5.634381849972669e-13
0.8853770754150829,5.440092820663267e-13
0.8855771154230846,5.440092820663267e-13
0.8857771554310861,5.440092820663267e-13
0.8859771954390878,5.245803791353865e-13
0.8861772354470894,5.245803791353865e-13
0.8863772754550909,5.440092820663267e-13
0.8865773154630926,5.440092820663267e-13
0.8867773554710942,5.440092820663267e-13
0.8869773954790958,5.245803791353865e-13
0.8871774354870974,5.634381849972669e-13
0.8873774754950989,5.634381849972669e-13
0.8875775155031006,5.245803791353865e-13
0.8877775555111022,5.245803791353865e-13
0.8879775955191038,5.440092820663267e-13
0.8881776355271054,5.440092820663267e-13
0.8883776755351069,5.440092820663267e-13
0.8885777155431086,5.440092820663267e-13
0.8887777555511102,5.634381849972669e-13
0.8889777955591118,5.828670879282072e-13
0.8891778355671134,5.634381849972669e-13
0.8893778755751149,5.828670879282072e-13
0.8895779155831166,5.828670879282072e-13
0.8897779555911182,5.440092820663267e-13
0.8899779955991198,5.440092820663267e-13
0.8901780356071214,5.634381849972669e-13
0.8903780756151229,5.634381849972669e-13
0.8905781156231246,5.634381849972669e-13
0.8907781556311262,5.440092820663267e-13
0.8909781956391278,5.440092820663267e-13
0.8911782356471294,5.634381849972669e-13
0.891378275655131,5.634381849972669e-13
0.8915783156631326,5.440092820663267e-13
0.8917783556711342,5.634381849972669e-13
0.8919783956791358,5.634381849972669e-13
0.8921784356871374,5.828670879282072e-13
0.892378475695139,5.634381849972669e-13
0.8925785157031406,5.634381849972669e-13
0.8927785557111422,5.634381849972669e-13
0.8929785957191438,5.634381849972669e-13
0.8931786357271454,5.440092820663267e-13
0.893378675735147,5.634381849972669e-13
0.8935787157431486,5.440092820663267e-13
0.8937787557511502,5.634381849972669e-13
0.8939787957591518,5.634381849972669e-13
0.8941788357671534,5.828670879282072e-13
0.894378875775155,5.828670879282072e-13
0.8945789157831566,5.828670879282072e-13
0.8947789557911582,6.022959908591474e-13
0.8949789957991598,5.828670879282072e-13
0.8951790358071614,5.828670879282072e-13
0.895379075815163,5.828670879282072e-13
0.8955791158231646,5.828670879282072e-13
0.8957791558311662,5.828670879282072e-13
0.8959791958391679,6.022959908591474e-13
0.8961792358471694,5.828670879282072e-13
0.896379275855171,6.022959908591474e-13
0.8965793158631726,5.828670879282072e-13
0.8967793558711742,5.440092820663267e-13
0.8969793958791757,5.828670879282072e-13
0.8971794358871774,5.440092820663267e-13
0.897379475895179,5.634381849972669e-13
0.8975795159031806,5.634381849972669e-13
0.8977795559111822,5.828670879282072e-13
0.8979795959191837,5.828670879282072e-13
0.8981796359271854,6.217248937900877e-13
0.898379675935187,6.022959908591474e-13
0.8985797159431886,6.022959908591474e-13
0.8987797559511902,6.022959908591474e-13
0.8989797959591918,6.022959908591474e-13
0.8991798359671934,6.217248937900877e-13
0.899379875975195,5.828670879282072e-13
0.8995799159831966,6.022959908591474e-13
0.8997799559911982,6.022959908591474e-13
0.8999799959991998,6.217248937900877e-13
0.9001800360072014,6.022959908591474e-13
0.900380076015203,5.828670879282072e-13
0.9005801160232046,5.828670879282072e-13
0.9007801560312062,6.022959908591474e-13
0.9009801960392078,6.022959908591474e-13
0.9011802360472094,6.217248937900877e-13
0.901380276055211,6.022959908591474e-13
0.9015803160632127,6.022959908591474e-13
0.9017803560712142,5.828670879282072e-13
0.9019803960792158,6.022959908591474e-13
0.9021804360872174,6.217248937900877e-13
0.902380476095219,6.022959908591474e-13
0.9025805161032207,6.022959908591474e-13
0.9027805561112222,5.828670879282072e-13
0.9029805961192238,6.217248937900877e-13
0.9031806361272254,6.022959908591474e-13
0.903380676135227,6.022959908591474e-13
0.9035807161432287,6.022959908591474e-13
0.9037807561512302,5.828670879282072e-13
0.9039807961592318,6.022959908591474e-13
0.9041808361672334,5.828670879282072e-13
0.904380876175235,6.217248937900877e-13
0.9045809161832367,6.217248937900877e-13
0.9047809561912382,6.217248937900877e-13
0.9049809961992398,6.022959908591474e-13
0.9051810362072414,6.217248937900877e-13
0.905381076215243,6.217248937900877e-13
0.9055811162232447,6.217248937900877e-13
0.9057811562312462,6.217248937900877e-13
0.9059811962392478,6.411537967210279e-13
0.9061812362472494,6.217248937900877e-13
0.906381276255251,6.411537967210279e-13
0.9065813162632527,6.022959908591474e-13
0.9067813562712542,6.217248937900877e-13
0.9069813962792558,6.217248937900877e-13
0.9071814362872574,6.605826996519681e-13
0.907381476295259,6.605826996519681e-13
0.9075815163032607,6.800116025829084e-13
0.9077815563112622,6.605826996519681e-13
0.9079815963192638,6.605826996519681e-13
0.9081816363272655,6.800116025829084e-13
0.908381676335267,6.800116025829084e-13
0.9085817163432686,6.994405055138486e-13
0.9087817563512702,6.605826996519681e-13
0.9089817963592718,6.800116025829084e-13
0.9091818363672735,6.605826996519681e-13
0.909381876375275,6.800116025829084e-13
0.9095819163832766,6.605826996519681e-13
0.9097819563912782,6.605826996519681e-13
0.9099819963992798,6.994405055138486e-13
0.9101820364072815,6.605826996519681e-13
0.910382076415283,6.800116025829084e-13
0.9105821164232846,6.800116025829084e-13
0.9107821564312862,6.994405055138486e-13
0.9109821964392878,6.994405055138486e-13
0.9111822364472895,6.800116025829084e-13
0.911382276455291,6.994405055138486e-13
0.9115823164632926,6.605826996519681e-13
0.9117823564712942,6.800116025829084e-13
0.9119823964792958,6.800116025829084e-13
0.9121824364872975,6.994405055138486e-13
0.912382476495299,6.800116025829084e-13
0.9125825165033006,6.800116025829084e-13
0.9127825565113022,6.800116025829084e-13
0.9129825965193038,6.800116025829084e-13
0.9131826365273055,6.605826996519681e-13
0.913382676535307,6.800116025829084e-13
0.9135827165433086,6.411537967210279e-13
0.9137827565513102,6.800116025829084e-13
0.9139827965593118,6.411537967210279e-13
0.9141828365673135,6.605826996519681e-13
0.914382876575315,6.800116025829084e-13
0.9145829165833166,6.800116025829084e-13
0.9147829565913183,6.800116025829084e-13
0.9149829965993198,6.605826996519681e-13
0.9151830366073215,6.605826996519681e-13
0.915383076615323,6.605826996519681e-13
0.9155831166233246,6.605826996519681e-13
0.9157831566313263,6.605826996519681e-13
0.9159831966393278,6.411537967210279e-13
0.9161832366473295,6.605826996519681e-13
0.916383276655331,6.605826996519681e-13
0.9165833166633326,6.605826996519681e-13
0.9167833566713343,6.605826996519681e-13
0.9169833966793358,6.605826996519681e-13
0.9171834366873375,6.605826996519681e-13
0.917383476695339,6.605826996519681e-13
0.9175835167033406,6.605826996519681e-13
0.9177835567113423,6.605826996519681e-13
0.9179835967193438,6.800116025829084e-13
0.9181836367273455,6.800116025829084e-13
0.918383676735347,6.605826996519681e-13
0.9185837167433486,6.605826996519681e-13
0.9187837567513503,6.605826996519681e-13
0.9189837967593518,6.411537967210279e-13
0.9191838367673534,6.605826996519681e-13
0.919383876775355,6.217248937900877e-13
0.9195839167833566,6.605826996519681e-13
0.9197839567913583,6.217248937900877e-13
0.9199839967993598,6.411537967210279e-13
0.9201840368073614,6.217248937900877e-13
0.920384076815363,6.217248937900877e-13
0.9205841168233646,6.022959908591474e-13
0.9207841568313663,6.217248937900877e-13
0.9209841968393678,6.022959908591474e-13
0.9211842368473694,6.217248937900877e-13
0.921384276855371,6.022959908591474e-13
0.9215843168633726,6.217248937900877e-13
0.9217843568713743,5.828670879282072e-13
0.9219843968793758,5.634381849972669e-13
0.9221844368873774,5.440092820663267e-13
0.9223844768953791,5.634381849972669e-13
0.9225845169033806,5.634381849972669e-13
0.9227845569113823,5.440092820663267e-13
0.9229845969193838,5.634381849972669e-13
0.9231846369273854,5.634381849972669e-13
0.9233846769353871,5.634381849972669e-13
0.9235847169433886,5.440092820663267e-13
0.9237847569513903,5.828670879282072e-13
0.9239847969593918,5.634381849972669e-13
0.9241848369673934,5.634381849972669e-13
0.9243848769753951,5.634381849972669e-13
0.9245849169833966,5.440092820663267e-13
0.9247849569913983,5.440092820663267e-13
0.9249849969993998,5.440092820663267e-13
0.9251850370074014,5.634381849972669e-13
0.9253850770154031,5.828670879282072e-13
0.9255851170234046,5.440092820663267e-13
0.9257851570314063,5.440092820663267e-13
0.9259851970394078,5.440092820663267e-13
0.9261852370474094,5.634381849972669e-13
0.9263852770554111,5.634381849972669e-13
0.9265853170634126,5.245803791353865e-13
0.9267853570714143,5.440092820663267e-13
0.9269853970794159,5.440092820663267e-13
0.9271854370874174,5.440092820663267e-13
0.9273854770954191,5.440092820663267e-13
0.9275855171034206,5.245803791353865e-13
0.9277855571114223,5.051514762044462e-13
0.9279855971194239,5.245803791353865e-13
0.9281856371274254,5.245803791353865e-13
0.9283856771354271,5.051514762044462e-13
0.9285857171434286,5.245803791353865e-13
0.9287857571514303,5.051514762044462e-13
0.9289857971594319,5.051514762044462e-13
0.9291858371674334,5.245803791353865e-13
0.9293858771754351,5.051514762044462e-13
0.9295859171834366,4.85722573273506e-13
0.9297859571914383,4.85722573273506e-13
0.9299859971994399,4.85722573273506e-13
0.9301860372074414,4.85722573273506e-13
0.9303860772154431,4.85722573273506e-13
0.9305861172234446,4.468647674116255e-13
0.9307861572314462,4.468647674116255e-13
0.9309861972394479,4.468647674116255e-13
0.9311862372474494,4.2743586448068527e-13
0.9313862772554511,4.2743586448068527e-13
0.9315863172634526,4.468647674116255e-13
0.9317863572714542,4.468647674116255e-13
0.9319863972794559,4.662936703425657e-13
0.9321864372874574,4.2743586448068527e-13
0.9323864772954591,4.2743586448068527e-13
0.9325865173034606,4.662936703425657e-13
0.9327865573114622,4.662936703425657e-13
0.9329865973194639,4.662936703425657e-13
0.9331866373274654,4.662936703425657e-13
0.9333866773354671,4.468647674116255e-13
0.9335867173434687,4.2743586448068527e-13
0.9337867573514702,4.0800696154974503e-13
0.9339867973594719,4.468647674116255e-13
0.9341868373674734,3.885780586188048e-13
0.9343868773754751,4.0800696154974503e-13
0.9345869173834767,4.0800696154974503e-13
0.9347869573914782,3.885780586188048e-13
0.9349869973994799,4.0800696154974503e-13
0.9351870374074814,3.497202527569243e-13
0.9353870774154831,3.6914915568786455e-13
0.9355871174234847,3.6914915568786455e-13
0.9357871574314862,3.3029134982598407e-13
0.9359871974394879,3.497202527569243e-13
0.9361872374474894,3.497202527569243e-13
0.9363872774554911,3.497202527569243e-13
0.9365873174634927,3.6914915568786455e-13
0.9367873574714942,3.3029134982598407e-13
0.9369873974794959,3.3029134982598407e-13
0.9371874374874974,3.3029134982598407e-13
0.9373874774954991,3.497202527569243e-13
0.9375875175035007,3.3029134982598407e-13
0.9377875575115022,3.6914915568786455e-13
0.9379875975195039,3.3029134982598407e-13
0.9381876375275054,3.3029134982598407e-13
0.9383876775355071,3.497202527569243e-13
0.9385877175435087,3.1086244689504383e-13
0.9387877575515102,3.497202527569243e-13
0.9389877975595119,3.497202527569243e-13
0.9391878375675135,3.497202527569243e-13
0.9393878775755151,3.1086244689504383e-13
0.9395879175835167,3.3029134982598407e-13
0.9397879575915182,2.914335439641036e-13
0.9399879975995199,3.3029134982598407e-13
0.9401880376075215,3.1086244689504383e-13
0.9403880776155231,3.1086244689504383e-13
0.9405881176235247,2.914335439641036e-13
0.9407881576315262,3.1086244689504383e-13
0.9409881976395279,2.914335439641036e-13
0.9411882376475295,3.1086244689504383e-13
0.941388277655531,2.914335439641036e-13
0.9415883176635327,3.1086244689504383e-13
0.9417883576715342,2.914335439641036e-13
0.9419883976795359,2.7200464103316335e-13
0.9421884376875375,2.7200464103316335e-13
0.942388477695539,2.914335439641036e-13
0.9425885177035407,2.914335439641036e-13
0.9427885577115422,2.7200464103316335e-13
0.9429885977195439,3.1086244689504383e-13
0.9431886377275455,2.914335439641036e-13
0.943388677735547,2.914335439641036e-13
0.9435887177435487,3.1086244689504383e-13
0.9437887577515502,3.1086244689504383e-13
0.9439887977595519,2.7200464103316335e-13
0.9441888377675535,2.7200464103316335e-13
0.944388877775555,2.914335439641036e-13
0.9445889177835567,2.7200464103316335e-13
0.9447889577915582,2.914335439641036e-13
0.9449889977995599,2.914335439641036e-13
0.9451890378075615,2.7200464103316335e-13
0.945389077815563,2.914335439641036e-13
0.9455891178235647,2.914335439641036e-13
0.9457891578315663,2.7200464103316335e-13
0.9459891978395679,3.1086244689504383e-13
0.9461892378475695,3.1086244689504383e-13
0.946389277855571,3.3029134982598407e-13
0.9465893178635727,2.914335439641036e-13
0.9467893578715743,3.1086244689504383e-13
0.9469893978795759,3.1086244689504383e-13
0.9471894378875775,3.3029134982598407e-13
0.947389477895579,3.497202527569243e-13
0.9475895179035807,3.497202527569243e-13
0.9477895579115823,3.497202527569243e-13
0.9479895979195839,3.3029134982598407e-13
0.9481896379275855,3.3029134982598407e-13
0.948389677935587,3.497202527569243e-13
0.9485897179435887,3.3029134982598407e-13
0.9487897579515903,3.885780586188048e-13
0.9489897979595919,3.6914915568786455e-13
0.9491898379675935,3.885780586188048e-13
0.949389877975595,3.885780586188048e-13
0.9495899179835967,3.6914915568786455e-13
0.9497899579915983,3.6914915568786455e-13
0.9499899979995999,3.497202527569243e-13
0.9501900380076015,3.6914915568786455e-13
0.950390078015603,3.6914915568786455e-13
0.9505901180236047,3.6914915568786455e-13
0.9507901580316063,3.885780586188048e-13
0.9509901980396079,3.6914915568786455e-13
0.9511902380476095,3.885780586188048e-13
0.951390278055611,3.885780586188048e-13
0.9515903180636127,3.885780586188048e-13
0.9517903580716143,4.0800696154974503e-13
0.9519903980796159,4.2743586448068527e-13
0.9521904380876175,4.2743586448068527e-13
0.952390478095619,4.468647674116255e-13
0.9525905181036207,4.2743586448068527e-13
0.9527905581116223,4.2743586448068527e-13
0.9529905981196238,4.0800696154974503e-13
0.9531906381276255,4.2743586448068527e-13
0.9533906781356271,4.2743586448068527e-13
0.9535907181436287,4.2743586448068527e-13
0.9537907581516303,4.468647674116255e-13
0.9539907981596318,4.2743586448068527e-13
0.9541908381676335,4.2743586448068527e-13
0.9543908781756351,4.662936703425657e-13
0.9545909181836367,4.662936703425657e-13
0.9547909581916383,4.662936703425657e-13
0.9549909981996398,4.662936703425657e-13
0.9551910382076415,5.051514762044462e-13
0.9553910782156431,5.051514762044462e-13
0.9555911182236447,5.245803791353865e-13
0.9557911582316463,5.051514762044462e-13
0.9559911982396478,4.85722573273506e-13
0.9561912382476495,5.245803791353865e-13
0.9563912782556511,5.245803791353865e-13
0.9565913182636527,5.440092820663267e-13
0.9567913582716543,5.440092820663267e-13
0.9569913982796558,5.440092820663267e-13
0.9571914382876575,5.245803791353865e-13
0.9573914782956591,5.634381849972669e-13
0.9575915183036607,5.440092820663267e-13
0.9577915583116623,5.634381849972669e-13
0.9579915983196639,5.828670879282072e-13
0.9581916383276655,5.440092820663267e-13
0.9583916783356671,5.634381849972669e-13
0.9585917183436687,5.828670879282072e-13
0.9587917583516703,5.634381849972669e-13
0.9589917983596719,5.828670879282072e-13
0.9591918383676735,5.634381849972669e-13
0.9593918783756751,5.828670879282072e-13
0.9595919183836767,6.411537967210279e-13
0.9597919583916783,6.411537967210279e-13
0.9599919983996799,6.411537967210279e-13
0.9601920384076815,6.217248937900877e-13
0.9603920784156831,6.217248937900877e-13
0.9605921184236847,6.411537967210279e-13
0.9607921584316863,6.411537967210279e-13
0.9609921984396879,6.411537967210279e-13
0.9611922384476895,6.605826996519681e-13
0.9613922784556911,6.411537967210279e-13
0.9615923184636928,6.605826996519681e-13
0.9617923584716943,6.411537967210279e-13
0.9619923984796959,6.411537967210279e-13
0.9621924384876975,6.411537967210279e-13
0.9623924784956991,6.605826996519681e-13
0.9625925185037008,6.411537967210279e-13
0.9627925585117023,6.411537967210279e-13
0.9629925985197039,6.411537967210279e-13
0.9631926385277055,6.411537967210279e-13
0.9633926785357071,6.411537967210279e-13
0.9635927185437086,6.411537967210279e-13
0.9637927585517103,6.217248937900877e-13
0.9639927985597119,6.217248937900877e-13
0.9641928385677135,6.411537967210279e-13
0.9643928785757151,6.411537967210279e-13
0.9645929185837167,6.411537967210279e-13
0.9647929585917183,6.411537967210279e-13
0.9649929985997199,6.605826996519681e-13
0.9651930386077215,6.411537967210279e-13
0.9653930786157231,6.411537967210279e-13
0.9655931186237247,6.411537967210279e-13
0.9657931586317263,6.605826996519681e-13
0.9659931986397279,6.605826996519681e-13
0.9661932386477295,6.605826996519681e-13
0.9663932786557311,6.800116025829084e-13
0.9665933186637327,6.800116025829084e-13
0.9667933586717343,6.800116025829084e-13
0.9669933986797359,6.605826996519681e-13
0.9671934386877376,6.605826996519681e-13
0.9673934786957391,6.994405055138486e-13
0.9675935187037407,6.800116025829084e-13
0.9677935587117423,6.994405055138486e-13
0.9679935987197439,7.188694084447889e-13
0.9681936387277456,6.800116025829084e-13
0.9683936787357471,6.800116025829084e-13
0.9685937187437487,6.800116025829084e-13
0.9687937587517503,7.188694084447889e-13
0.9689937987597519,6.994405055138486e-13
0.9691938387677536,6.994405055138486e-13
0.9693938787757551,7.188694084447889e-13
0.9695939187837567,6.800116025829084e-13
0.9697939587917583,6.994405055138486e-13
0.9699939987997599,6.994405055138486e-13
0.9701940388077616,6.994405055138486e-13
0.9703940788157631,6.994405055138486e-13
0.9705941188237647,7.188694084447889e-13
0.9707941588317663,6.994405055138486e-13
0.9709941988397679,6.994405055138486e-13
0.9711942388477696,7.188694084447889e-13
0.9713942788557711,7.188694084447889e-13
0.9715943188637727,6.994405055138486e-13
0.9717943588717743,6.994405055138486e-13
0.9719943988797759,6.994405055138486e-13
0.9721944388877776,6.994405055138486e-13
0.9723944788957791,6.800116025829084e-13
0.9725945189037807,6.994405055138486e-13
0.9727945589117823,6.994405055138486e-13
0.9729945989197839,6.800116025829084e-13
0.9731946389277856,6.800116025829084e-13
0.9733946789357871,6.994405055138486e-13
0.9735947189437887,7.188694084447889e-13
0.9737947589517904,6.994405055138486e-13
0.9739947989597919,6.994405055138486e-13
0.9741948389677936,6.800116025829084e-13
0.9743948789757951,7.188694084447889e-13
0.9745949189837967,6.994405055138486e-13
0.9747949589917984,6.994405055138486e-13
0.9749949989997999,6.800116025829084e-13
0.9751950390078015,6.994405055138486e-13
0.9753950790158031,6.994405055138486e-13
0.9755951190238047,6.994405055138486e-13
0.9757951590318064,7.188694084447889e-13
0.9759951990398079,6.800116025829084e-13
0.9761952390478095,6.800116025829084e-13
0.9763952790558111,6.994405055138486e-13
0.9765953190638127,6.994405055138486e-13
0.9767953590718144,6.994405055138486e-13
0.9769953990798159,6.994405055138486e-13
0.9771954390878175,6.994405055138486e-13
0.9773954790958191,6.994405055138486e-13
0.9775955191038207,6.800116025829084e-13
0.9777955591118224,6.994405055138486e-13
0.9779955991198239,6.994405055138486e-13
0.9781956391278255,6.800116025829084e-13
0.9783956791358271,7.188694084447889e-13
0.9785957191438287,6.994405055138486e-13
0.9787957591518304,6.994405055138486e-13
0.9789957991598319,6.994405055138486e-13
0.9791958391678335,7.188694084447889e-13
0.9793958791758351,6.994405055138486e-13
0.9795959191838367,7.188694084447889e-13
0.9797959591918384,6.994405055138486e-13
0.9799959991998399,6.994405055138486e-13
0.9801960392078415,6.994405055138486e-13
0.9803960792158432,6.994405055138486e-13
0.9805961192238447,7.188694084447889e-13
0.9807961592318464,6.994405055138486e-13
0.9809961992398479,6.994405055138486e-13
0.9811962392478495,6.994405055138486e-13
0.9813962792558512,6.994405055138486e-13
0.9815963192638527,6.800116025829084e-13
0.9817963592718544,6.411537967210279e-13
0.9819963992798559,6.411537967210279e-13
0.9821964392878575,6.605826996519681e-13
0.9823964792958592,6.800116025829084e-13
0.9825965193038607,6.605826996519681e-13
0.9827965593118624,6.605826996519681e-13
0.9829965993198639,6.605826996519681e-13
0.9831966393278655,6.605826996519681e-13
0.9833966793358672,6.800116025829084e-13
0.9835967193438687,6.605826996519681e-13
0.9837967593518704,6.217248937900877e-13
0.9839967993598719,6.605826996519681e-13
0.9841968393678735,6.217248937900877e-13
0.9843968793758752,6.217248937900877e-13
0.9845969193838767,6.411537967210279e-13
0.9847969593918784,6.411537967210279e-13
0.98499699939988,6.411537967210279e-13
0.9851970394078815,6.411537967210279e-13
0.9853970794158832,6.411537967210279e-13
0.9855971194238847,6.605826996519681e-13
0.9857971594318863,6.605826996519681e-13
0.985997199439888,6.411537967210279e-13
0.9861972394478895,6.411537967210279e-13
0.9863972794558912,6.217248937900877e-13
0.9865973194638927,6.217248937900877e-13
0.9867973594718943,6.217248937900877e-13
0.986997399479896,6.022959908591474e-13
0.9871974394878975,6.217248937900877e-13
0.9873974794958992,6.217248937900877e-13
0.9875975195039007,6.022959908591474e-13
0.9877975595119023,6.217248937900877e-13
0.987997599519904,6.217248937900877e-13
0.9881976395279055,6.022959908591474e-13
0.9883976795359072,6.217248937900877e-13
0.9885977195439087,6.217248937900877e-13
0.9887977595519103,6.022959908591474e-13
0.988997799559912,6.022959908591474e-13
0.9891978395679135,6.022959908591474e-13
0.9893978795759152,6.217248937900877e-13
0.9895979195839167,6.217248937900877e-13
0.9897979595919183,6.022959908591474e-13
0.98999799959992,5.828670879282072e-13
0.9901980396079215,6.217248937900877e-13
0.9903980796159232,5.828670879282072e-13
0.9905981196239247,6.217248937900877e-13
0.9907981596319263,6.022959908591474e-13
0.990998199639928,6.022959908591474e-13
0.9911982396479295,6.022959908591474e-13
0.9913982796559312,6.217248937900877e-13
0.9915983196639327,6.022959908591474e-13
0.9917983596719343,6.217248937900877e-13
0.991998399679936,6.022959908591474e-13
0.9921984396879375,6.217248937900877e-13
0.9923984796959392,5.634381849972669e-13
0.9925985197039408,5.634381849972669e-13
0.9927985597119423,6.022959908591474e-13
0.992998599719944,6.022959908591474e-13
0.9931986397279455,5.634381849972669e-13
0.9933986797359472,5.828670879282072e-13
0.9935987197439488,6.022959908591474e-13
0.9937987597519503,5.828670879282072e-13
0.993998799759952,6.022959908591474e-13
0.9941988397679535,5.828670879282072e-13
0.9943988797759552,5.828670879282072e-13
0.9945989197839568,5.828670879282072e-13
0.9947989597919583,5.828670879282072e-13
0.99499899979996,5.828670879282072e-13
0.9951990398079615,6.022959908591474e-13
0.9953990798159632,5.828670879282072e-13
0.9955991198239648,5.634381849972669e-13
0.9957991598319663,5.634381849972669e-13
0.995999199839968,5.634381849972669e-13
0.9961992398479695,5.634381849972669e-13
0.9963992798559712,5.634381849972669e-13
0.9965993198639728,5.828670879282072e-13
0.9967993598719743,5.828670879282072e-13
0.996999399879976,5.440092820663267e-13
0.9971994398879775,5.828670879282072e-13
0.9973994798959791,5.245803791353865e-13
0.9975995199039808,5.051514762044462e-13
0.9977995599119823,5.245803791353865e-13
0.997999599919984,5.634381849972669e-13
0.9981996399279855,5.440092820663267e-13
0.9983996799359871,5.051514762044462e-13
0.9985997199439888,5.828670879282072e-13
0.9987997599519903,5.051514762044462e-13
0.998999799959992,4.662936703425657e-13
0.9991998399679936,4.662936703425657e-13
0.9993998799759951,4.662936703425657e-13
0.9995999199839968,5.051514762044462e-13
0.9997999599919983,4.662936703425657e-13
1.0,5.051514762044462e-13


==> anc/fig3/subpl_1_series_1.csv <==
x,y
0.0,0.00042431100196215155
0.00020004000800160032,0.0008484242314260457
0.00040008001600320064,0.0012723499101628608
0.000600120024004801,0.0016960991436750549
0.0008001600320064013,0.0021196838949700775
0.0010002000400080016,0.002543116953969051
0.001200240048009602,0.0029664119026080573
0.0014002800560112022,0.003389583075716629
0.0016003200640128026,0.0038126455177852174
0.0018003600720144029,0.004235614935760929
0.002000400080016003,0.004658507648037753
0.0022004400880176033,0.0050813405298345965
0.002400480096019204,0.005504130955180312
0.002600520104020804,0.0059268967357506384
0.0028005601120224045,0.006349656056826145
0.0030006001200240046,0.00677242741066352
0.003200640128025605,0.007195229527594171
0.0034006801360272052,0.007618081305184257
0.0036007201440288058,0.0080410017358084
0.003800760152030406,0.008464009833005569
0.004000800160032006,0.008887124556999724
0.004200840168033607,0.009310364739779366
0.004400880176035207,0.009733749010139518
0.004600920184036807,0.010157295719096222
0.004800960192038408,0.010581022866087648
0.005001000200040008,0.01100494802637703
0.005201040208041608,0.011429088280071198
0.0054010802160432084,0.011853460143163758
0.005601120224044809,0.012278079501004869
0.005801160232046409,0.012702961544589133
0.006001200240048009,0.013128120710040277
0.00620124024804961,0.013553570621655256
0.00640128025605121,0.013979324038852083
0.00660132026405281,0.01440539280734442
0.0068013602720544105,0.014831787814842394
0.007001400280056011,0.015258518951553213
0.0072014402880576115,0.01568559507572699
0.007401480296059211,0.01611302398446296
0.007601520304060812,0.016540812389959664
0.007801560312062412,0.016968965901358858
0.008001600320064013,0.017397489012298435
0.008201640328065612,0.017826385094253498
0.008401680336067214,0.018255656395708097
0.008601720344068814,0.01868530404716299
0.008801760352070413,0.01911532807194695
0.009001800360072015,0.019545727402761753
0.009201840368073614,0.0199764999038538
0.009401880376075214,0.020407642398668192
0.009601920384076815,0.020839150702805717
0.009801960392078415,0.021271019662067986
0.010002000400080016,0.02170324319534297
0.010202040408081616,0.02213581434205133
0.010402080416083216,0.022568725313844136
0.010602120424084817,0.02300196755021515
0.010802160432086417,0.02343553177766547
0.011002200440088017,0.02386940807203579
0.011202240448089618,0.024303585923601802
0.011402280456091218,0.024738054304511203
0.011602320464092817,0.02517280173812721
0.011802360472094419,0.025607816369832802
0.012002400480096018,0.026043086038842797
0.01220244048809762,0.026478598350567005
0.01240248049609922,0.026914340749067286
0.012602520504100819,0.027350300589154514
0.01280256051210242,0.027786465207677826
0.01300260052010402,0.028222821993568535
0.01320264052810562,0.02865935845621432
0.013402680536107221,0.02909606229175568
0.013602720544108821,0.029532921446916393
0.013802760552110422,0.029969924180002067
0.014002800560112022,0.030407059118726314
0.014202840568113622,0.030844315314551923
0.014402880576115223,0.03128168229326461
0.014602920584116823,0.031719150101529384
0.014802960592118422,0.032156709349213566
0.015003000600120024,0.03259435124729658
0.015203040608121624,0.03303206764122303
0.015403080616123223,0.033469851039594406
0.015603120624124825,0.03390769463813238
0.015803160632126424,0.034345592338886344
0.016003200640128026,0.034783538764696066
0.016203240648129624,0.03522152926895929
0.016403280656131225,0.03565955994079152
0.016603320664132826,0.03609762760570214
0.016803360672134428,0.03653572982194622
0.017003400680136026,0.03697386487274543
0.017203440688137627,0.037412031754602657
0.01740348069613923,0.03785023016196487
0.017603520704140826,0.03828846046851539
0.017803560712142428,0.03872672370540116
0.01800360072014403,0.039165021536721335
0.018203640728145627,0.03960335623262207
0.01840368073614723,0.04004173064035636
0.01860372074414883,0.04048014815367946
0.018803760752150428,0.04091861268095714
0.01900380076015203,0.0413571286123686
0.01920384076815363,0.04179570078658522
0.01940388077615523,0.042234334457302763
0.01960392078415683,0.04267303525999732
0.01980396079215843,0.04311180917926377
0.020004000800160033,0.04355066251708095
0.02020404080816163,0.04398960186232936
0.020404080816163232,0.04442863406186571
0.020604120824164834,0.04486776619343399
0.02080416083216643,0.04530700554066491
0.021004200840168033,0.045746359570385656
0.021204240848169634,0.046185835912428905
0.021404280856171232,0.046625442342096
0.021604320864172834,0.047065186765391925
0.021804360872174435,0.047505077207112834
0.022004400880176033,0.04794512180182753
0.022204440888177635,0.04838532878775492
0.022404480896179236,0.04882570650350017
0.022604520904180834,0.049266263387572194
0.022804560912182435,0.04970700798056665
0.023004600920184037,0.050147948929860256
0.023204640928185635,0.050589094996625665
0.023404680936187236,0.05103045506494139
0.023604720944188837,0.05147203815273821
0.02380476095219044,0.05191385342429326
0.024004800960192037,0.05235591020395565
0.024204840968193638,0.05279821799076302
0.02440488097619524,0.05324078647358764
0.024604920984196837,0.05368362554643342
0.02480496099219844,0.05412674532349221
0.02500500100020004,0.05457015615355877
0.025205041008201638,0.055013868633398785
0.02540508101620324,0.055457893619664675
0.02560512102420484,0.05590224223895786
0.02580516103220644,0.05634692589564528
0.02600520104020804,0.05679195627705149
0.026205241048209642,0.05723734535566579
0.02640528105621124,0.05768310538802632
0.02660532106421284,0.05812924890997001
0.026805361072214443,0.05857578872796833
0.02700540108021604,0.05902273790630349
0.027205441088217642,0.05947010974987885
0.027405481096219243,0.05991791778249858
0.027605521104220845,0.06036617572049731
0.027805561112222443,0.060814897441647225
0.028005601120224044,0.06126409694932086
0.028205641128225645,0.06171378833193835
0.028405681136227243,0.06216398571778155
0.028605721144228845,0.06261470322531063
0.028805761152230446,0.06306595490917272
0.029005801160232044,0.0635177547021461
0.029205841168233646,0.06397011635331586
0.029405881176235247,0.06442305336282915
0.029605921184236845,0.06487657891362725
0.029805961192238446,0.06533070580059955
0.030006001200240048,0.06578544635764866
0.030206041208241646,0.06624081238319703
0.030406081216243247,0.06669681506470264
0.03060612122424485,0.06715346490278395
0.030806161232246446,0.06761077163558257
0.031006201240248048,0.06806874416401482
0.03120624124824965,0.06852739047858057
0.03140628125625125,0.06898671758840984
0.03160632126425285,0.06944673145323216
0.031806361272254446,0.06990743691895399
0.03200640128025605,0.07036883765752129
0.03220644128825765,0.07083093611173137
0.03240648129625925,0.07129373344563718
0.03260652130426085,0.07175722950116097
0.03280656131226245,0.07222142276150066
0.033006601320264055,0.07268631032187298
0.03320664132826565,0.07315188786809143
0.03340668133626725,0.07361814966342656
0.033606721344268856,0.07408508854413867
0.033806761352270454,0.07455269592401112
0.03400680136027205,0.07502096180814677
0.034206841368273656,0.07548987481621897
0.034406881376275254,0.07595942221529432
0.03460692138427685,0.07642958996226859
0.03480696139227846,0.07690036275587642
0.035007001400280055,0.07737172409815607
0.03520704140828165,0.07784365636516777
0.03540708141628326,0.07831614088668282
0.035607121424284856,0.07878915803447908
0.035807161432286454,0.07926268731879857
0.03600720144028806,0.07973670749244513
0.036207241448289657,0.08021119666192482
0.036407281456291254,0.08068613240496043
0.03660732146429286,0.08116149189364441
0.03680736147229446,0.08163725202243222
0.037007401480296055,0.08211338954012207
0.03720744148829766,0.08258988118491636
0.03740748149629926,0.08306670382161788
0.037607521504300856,0.08354383457997666
0.03780756151230246,0.08402125099317759
0.03800760152030406,0.08449893113543684
0.03820764152830566,0.08497685375766706
0.03840768153630726,0.0854549984201668
0.03860772154430886,0.08593334562129881
0.03880776155231046,0.0864118769211368
0.03900780156031206,0.08689057505908668
0.03920784156831366,0.08736942406452258
0.03940788157631526,0.08784840935952187
0.03960792158431686,0.08832751785283582
0.03980796159231846,0.08880673802429334
0.040008001600320066,0.08928605999890432
0.040208041608321664,0.08976547561000522
0.04040808161632326,0.09024497845087324
0.04060812162432487,0.09072456391432465
0.040808161632326465,0.09120422921990826
0.04100820164032806,0.0916839734284047
0.04120824164832967,0.0921637974434465
0.041408281656331265,0.09264370400017985
0.04160832166433286,0.09312369764099901
0.04180836167233447,0.09360378467849312
0.042008401680336066,0.09408397314585633
0.042208441688337664,0.0945642727351203
0.04240848169633927,0.09504469472367608
0.04260852170434087,0.09552525188965566
0.042808561712342465,0.09600595841684442
0.04300860172034407,0.09648682978989001
0.04320864172834567,0.0969678826806627
0.043408681736347265,0.09744913482670436
0.04360872174434887,0.09793060490277695
0.04380876175235047,0.09841231238658833
0.044008801760352066,0.09889427741982844
0.04420884176835367,0.09937652066569594
0.04440888177635527,0.09985906316413133
0.04460892178435687,0.10034192618599698
0.04480896179235847,0.10082513108745814
0.04500900180036007,0.10130869916582097
0.04520904180836167,0.10179265151807307
0.04540908181636327,0.10227700890335006
0.04560912182436487,0.10276179161051849
0.04580916183236647,0.10324701933201871
0.04600920184036807,0.10373271104505628
0.04620924184836967,0.10421888490116081
0.04640928185637127,0.10470555812505498
0.046609321864372874,0.10519274692368735
0.04680936187237447,0.1056804664061867
0.04700940188037607,0.1061687305153906
0.047209441888377675,0.1066575519714887
0.04740948189637927,0.10714694222820396
0.04760952190438088,0.10763691144181124
0.047809561912382476,0.10812746845316618
0.048009601920384073,0.1086186207827882
0.04820964192838568,0.10911037463891018
0.048409681936387276,0.1096027349382771
0.048609721944388874,0.1100957053393464
0.04880976195239048,0.11058928828741654
0.04900980196039208,0.11108348507108676
0.049209841968393675,0.11157829588933471
0.04940988197639528,0.11207371992838702
0.04960992198439688,0.1125697554474552
0.049809961992398476,0.11306639987231537
0.05001000200040008,0.1135636498956255
0.05021004200840168,0.1140615015828021
0.050410082016403276,0.11455995048221548
0.05061012202440488,0.11505899173841558
0.05081016203240648,0.115558620207064
0.05101020204040808,0.11605883057022756
0.05121024204840968,0.11655961745068012
0.05141028205641128,0.11706097552386814
0.05161032206441288,0.11756289962621577
0.05181036207241448,0.11806538485848245
0.05201040208041608,0.11856842668293613
0.05221044208841768,0.11907202101316919
0.052410482096419284,0.11957616429546228
0.05261052210442088,0.12008085358069144
0.05281056211242248,0.12058608658587545
0.053010602120424084,0.12109186174457451
0.05321064212842568,0.1215981782454725
0.05341068213642728,0.12210503605860812
0.053610722144428885,0.12261243594885701
0.05381076215243048,0.12312037947641294
0.05401080216043208,0.1236288689841632
0.054210842168433686,0.1241379075720061
0.054410882176435284,0.12464749905830982
0.05461092218443689,0.12515764792886436
0.05481096219243849,0.12566835927382758
0.055011002200440084,0.12617963871331245
0.05521104220844169,0.12669149231240218
0.05541108221644329,0.1272039264865127
0.055611122224444885,0.1277169478981468
0.05581116223244649,0.12823056334619692
0.05601120224044809,0.12874477964905656
0.056211242248449686,0.12925960352288834
0.05641128225645129,0.12977504145647223
0.05661132226445289,0.13029109958411755
0.05681136227245449,0.13080778355816453
0.05701140228045609,0.1313250984226294
0.05721144228845769,0.1318430484895557
0.05741148229645929,0.13236163721962613
0.05761152230446089,0.13288086710856406
0.05781156231246249,0.13340073958080872
0.05801160232046409,0.13392125489188822
0.05821164232846569,0.13444241204083424
0.05841168233646729,0.1349642086938888
0.05861172234446889,0.13548664112064263
0.058811762352470494,0.1360097041436185
0.05901180236047209,0.13653339110217577
0.05921184236847369,0.137057693831461
0.059411882376475295,0.1375826026569685
0.05961192238447689,0.1381081064051057
0.05981196239247849,0.13863419242998032
0.060012002400480095,0.13916084665644562
0.06021204240848169,0.13968805363925496
0.06041208241648329,0.14021579663799058
0.060612122424484896,0.1407440577072472
0.060812162432486494,0.1412728178013707
0.06101220244048809,0.14180205689287362
0.0612122424484897,0.14233175410348442
0.061412282456491295,0.14286188784662418
0.06161232246449289,0.14339243597996149
0.0618123624724945,0.14392337596655802
0.062012402480496095,0.14445468504300246
0.0622124424884977,0.14498634039282415
0.0624124824964993,0.1455183193233971
0.0626125225045009,0.1460505994444783
0.0628125625125025,0.14658315884648054
0.0630126025205041,0.14711597627655704
0.0632126425285057,0.14764903131057266
0.0634126825365073,0.14818230451905928
0.06361272254450889,0.14871577762529303
0.0638127625525105,0.14924943365369825
0.0640128025605121,0.14978325706686757
0.0642128425685137,0.1503172338895969
0.0644128825765153,0.15085135181845766
0.0646129225845169,0.15138560031557857
0.0648129625925185,0.1519199706854681
0.0650130026005201,0.15245445613388992
0.0652130426085217,0.152989051807995
0.0654130826165233,0.1535237548171164
0.0656131226245249,0.15405856423384767
0.0658131626325265,0.15459348107524495
0.06601320264052811,0.1551285082642162
0.06621324264852971,0.1556636505713893
0.0664132826565313,0.15619891453797485
0.0666133226645329,0.15673430838036168
0.0668133626725345,0.15726984187739887
0.0670134026805361,0.15780552624152647
0.06721344268853771,0.15834137397511025
0.06741348269653931,0.15887739871352036
0.06761352270454091,0.15941361505665738
0.0678135627125425,0.1599500383907779
0.0680136027205441,0.1604866847025971
0.0682136427285457,0.1610235703877524
0.06841368273654731,0.1615607120557912
0.06861372274454891,0.16209812633390341
0.06881376275255051,0.1626358296716481
0.0690138027605521,0.16317383814892775
0.0692138427685537,0.16371216728944007
0.0694138827765553,0.16425083188178566
0.06961392278455691,0.16478984581033324
0.06981396279255851,0.16532922189784016
0.07001400280056011,0.16586897176169677
0.07021404280856171,0.16640910568551062
0.0704140828165633,0.16694963250757164
0.0706141228245649,0.16749055952754305
0.07081416283256652,0.16803189243250943
0.07101420284056811,0.16857363524328345
0.07121424284856971,0.16911579028162954
0.07141428285657131,0.16965835815880942
0.07161432286457291,0.1702013377855942
0.0718143628725745,0.1707447264036216
0.07201440288057612,0.1712885196377122
0.07221444288857772,0.17183271156849486
0.07241448289657931,0.17237729482443276
0.07261452290458091,0.1729222606920938
0.07281456291258251,0.17346759924327193
0.07301460292058412,0.17401329947734498
0.07321464292858572,0.17455934947705143
0.07341468293658732,0.17510573657568673
0.07361472294458891,0.1756524475335624
0.07381476295259051,0.1761994687214371
0.07401480296059211,0.17674678630852697
0.07421484296859372,0.1772943864526259
0.07441488297659532,0.1778422554898233
0.07461492298459692,0.17839038012129443
0.07481496299259852,0.1789387475946601
0.07501500300060011,0.1794873458774628
0.07521504300860171,0.18003616382039306
0.07541508301660332,0.1805851913080161
0.07561512302460492,0.18113441939489391
0.07581516303260652,0.18168384042517524
0.07601520304060812,0.1822334481339263
0.07621524304860972,0.18278323772870314
0.07641528305661131,0.18333320595011435
0.07661532306461293,0.1838833511103904
0.07681536307261452,0.18443367310925923
0.07701540308061612,0.18498417342672235
0.07721544308861772,0.18553485509262943
0.07741548309661932,0.18608572263325782
0.07761552310462091,0.18663678199541106
0.07781556311262253,0.18718804044885615
0.07801560312062412,0.1877395064682162
0.07821564312862572,0.18829118959572083
0.07841568313662732,0.18884310028648738
0.07861572314462892,0.1893952497382554
0.07881576315263052,0.18994764970772643
0.07901580316063213,0.19050031231586156
0.07921584316863373,0.1910532498446625
0.07941588317663532,0.19160647452810137
0.07961592318463692,0.19215999833997346
0.07981596319263852,0.19271383278151402
0.08001600320064013,0.19326798867165723
0.08021604320864173,0.19382247594280766
0.08041608321664333,0.1943773034449526
0.08061612322464493,0.19493247876086062
0.08081616323264652,0.1954880080349919
0.08101620324064812,0.1960438958185895
0.08121624324864973,0.1966001449332285
0.08141628325665133,0.1971567563548753
0.08161632326465293,0.19771372912025487
0.08181636327265453,0.19827106025704103
0.08201640328065612,0.1988287447390802
0.08221644328865772,0.1993867754675319
0.08241648329665933,0.19994514327847004
0.08261652330466093,0.20050383697713559
0.08281656331266253,0.20106284339867253
0.08301660332066413,0.2016221474948202
0.08321664332866573,0.2021817324456755
0.08341668333666732,0.20274157979529245
0.08361672334466894,0.20330166960954837
0.08381676335267053,0.20386198065439026
0.08401680336067213,0.2044224905922774
0.08421684336867373,0.20498317619436968
0.08441688337667533,0.205544013565771
0.08461692338467693,0.20610497838093667
0.08481696339267854,0.206666046126184
0.08501700340068014,0.20722719234612436
0.08521704340868173,0.2077883928907488
0.08541708341668333,0.2083496241598624
0.08561712342468493,0.20891086334156922
0.08581716343268653,0.20947208864156203
0.08601720344068814,0.21003327950006906
0.08621724344868974,0.21059441679345337
0.08641728345669134,0.21115548301764447
0.08661732346469293,0.21171646245081205
0.08681736347269453,0.21227734129295295
0.08701740348069613,0.2128381077803664
0.08721744348869774,0.213398752273322
0.08741748349669934,0.21395926731558368
0.08761752350470094,0.2145196476648341
0.08781756351270253,0.21507989029344046
0.08801760352070413,0.21563999435941228
0.08821764352870574,0.2161999611478169
0.08841768353670734,0.2167597939833318
0.08861772354470894,0.21731949811502438
0.08881776355271054,0.21787908057484418
0.08901780356071214,0.2184385500116945
0.08921784356871373,0.21899791650330583
0.08941788357671535,0.21955719134846124
0.08961792358471694,0.22011638684241863
0.08981796359271854,0.22067551603863145
0.09001800360072014,0.22123459250008193
0.09021804360872174,0.22179363004371172
0.09041808361672334,0.22235264248155157
0.09061812362472495,0.22291164336222286
0.09081816363272655,0.22347064571649858
0.09101820364072814,0.2240296618105762
0.09121824364872974,0.22458870291062205
0.09141828365673134,0.22514777906200847
0.09161832366473294,0.2257068988864677
0.09181836367273455,0.2262660694001477
0.09201840368073615,0.22682529585526637
0.09221844368873774,0.22738458160773153
0.09241848369673934,0.22794392801272892
0.09261852370474094,0.22850333434988052
0.09281856371274254,0.22906279777915084
0.09301860372074415,0.22962231332823327
0.09321864372874575,0.23018187391168698
0.09341868373674735,0.23074147038162843
0.09361872374474894,0.23130109160931187
0.09381876375275054,0.23186072459647109
0.09401880376075214,0.23242035461484556
0.09421884376875375,0.23297996537188484
0.09441888377675535,0.23353953920022244
0.09461892378475695,0.23409905726814068
0.09481896379275855,0.23465849980791745
0.09501900380076014,0.23521784635865914
0.09521904380876176,0.2357770760199855
0.09541908381676335,0.23633616771274857
0.09561912382476495,0.2368951004428383
0.09581916383276655,0.2374538535640574
0.09601920384076815,0.23801240703604004
0.09621924384876974,0.23857074167323858
0.09641928385677136,0.23912883938111645
0.09661932386477295,0.23968668337585705
0.09681936387277455,0.24024425838412816
0.09701940388077615,0.2408015508197267
0.09721944388877775,0.2413585489342629
0.09741948389677935,0.24191524293942618
0.09761952390478096,0.2424716250987965
0.09781956391278256,0.24302768978762157
0.09801960392078415,0.2435834335194671
0.09821964392878575,0.2441388549391506
0.09841968393678735,0.24469395478189027
0.09861972394478895,0.24524873579912262
0.09881976395279056,0.24580320265196498
0.09901980396079216,0.24635736177380718
0.09921984396879376,0.24691122120400974
0.09941988397679535,0.24746479039514732
0.09961992398479695,0.24801807999666783
0.09981996399279855,0.24857110161822393
0.10002000400080016,0.2491238675762747
0.10022004400880176,0.2496763906278407
0.10042008401680336,0.25022868369552465
0.10062012402480495,0.2507807595880727
0.10082016403280655,0.25133263072085227
0.10102020404080815,0.25188430884065116
0.10122024404880976,0.25243580475916516
0.10142028405681136,0.25298712809943363
0.10162032406481296,0.2535382870593043
0.10182036407281456,0.25408928819577004
0.10202040408081615,0.2546401362337113
0.10222044408881777,0.255190833902218
0.10242048409681936,0.25574138180124517
0.10262052410482096,0.2562917783008962
0.10282056411282256,0.25684201947511953
0.10302060412082416,0.2573920990710741
0.10322064412882576,0.25794200851485327
0.10342068413682737,0.25849173695368666
0.10362072414482897,0.2590412713341552
0.10382076415283056,0.25959059651537686
0.10402080416083216,0.2601396954155579
0.10422084416883376,0.2606885491897566
0.10442088417683536,0.26123713743619803
0.10462092418483697,0.26178543842800317
0.10482096419283857,0.2623334293667693
0.10502100420084017,0.26288108665406984
0.10522104420884176,0.2634283861766301
0.10542108421684336,0.26397530360069443
0.10562112422484496,0.26452181467092717
0.10582116423284657,0.2650678955090945
0.10602120424084817,0.265613522907755
0.10622124424884977,0.2661586746142437
0.10642128425685136,0.2667033296003716
0.10662132426485296,0.2672474683134748
0.10682136427285456,0.26779107290473203
0.10702140428085617,0.26833412743102436
0.10722144428885777,0.2688766180270269
0.10742148429685937,0.26941853304470076
0.10762152430486097,0.2699598631578758
0.10782156431286256,0.2705006014301825
0.10802160432086416,0.271040743345189
0.10822164432886577,0.2715802867982222
0.10842168433686737,0.27211923204998634
0.10862172434486897,0.2726575816427236
0.10882176435287057,0.27319534028029424
0.10902180436087217,0.27373251467415693
0.10922184436887378,0.2742691133578087
0.10942188437687538,0.27480514647278154
0.10962192438487697,0.2753406255297818
0.10982196439287857,0.27587556314898753
0.11002200440088017,0.2764099727838857
0.11022204440888177,0.27694386843332275
0.11042208441688338,0.2774772643466552
0.11062212442488498,0.27801017472702444
0.11082216443288657,0.27854261343782
0.11102220444088817,0.27907459371736437
0.11122224444888977,0.2796061279067203
0.11142228445689137,0.2801372271953159
0.11162232446489298,0.2806679013887882
0.11182236447289458,0.2811981587030752
0.11202240448089618,0.28172800558834726
0.11222244448889777,0.2822574465858593
0.11242248449689937,0.28278648422024455
0.11262252450490097,0.2833151189291605
0.11282256451290258,0.2838433490315493
0.11302260452090418,0.28437117073510554
0.11322264452890578,0.28489857818285524
0.11342268453690738,0.285425563538062
0.11362272454490897,0.28595211710599694
0.11382276455291057,0.28647822749045143
0.11402280456091218,0.28700388178224795
0.11422284456891378,0.28752906577642323
0.11442288457691538,0.28805376421423695
0.11462292458491698,0.28857796104569555
0.11482296459291857,0.2891016397078985
0.11502300460092017,0.289624783414208
0.11522304460892178,0.2901473754490234
0.11542308461692338,0.29066939946281883
0.11562312462492498,0.2911908397620658
0.11582316463292658,0.29171168158873007
0.11602320464092818,0.2922319113841887
0.11622324464892979,0.292751517032665
0.11642328465693139,0.29327048807962275
0.11662332466493298,0.29378881592098466
0.11682336467293458,0.29430649395954256
0.11702340468093618,0.29482351772550014
0.11722344468893778,0.2953398849587159
0.11742348469693939,0.29585559565089464
0.11762352470494099,0.29637065204668833
0.11782356471294259,0.2968850586034047
0.11802360472094418,0.29739882190977107
0.11822364472894578,0.2979119505649436
0.11842368473694738,0.29842445501968146
0.11862372474494899,0.2989363473823036
0.11882376475295059,0.29944764119269907
0.11902380476095219,0.2999583511682629
0.11922384476895379,0.30046849292616323
0.11942388477695538,0.3009780826867994
0.11962392478495698,0.3014871369636839
0.11982396479295859,0.3019956722452565
0.12002400480096019,0.30250370467431753
0.12022404480896179,0.30301124973084376
0.12042408481696339,0.3035183219239184
0.12062412482496498,0.30402493449837314
0.12082416483296658,0.30453109916150006
0.1210242048409682,0.3050368258348521
0.12122424484896979,0.30554212243571754
0.12142428485697139,0.3060469946923319
0.12162432486497299,0.3065514459962923
0.12182436487297459,0.30705547729497135
0.12202440488097618,0.30755908702600543
0.1222244448889778,0.30806227109516643
0.1224244848969794,0.30856502289813115
0.12262452490498099,0.3090673333858537
0.12282456491298259,0.3095691911724404
0.12302460492098419,0.31007058268363064
0.12322464492898579,0.31057149234323134
0.1234246849369874,0.311071902794132
0.123624724944989,0.3115717951498747
0.12382476495299059,0.31207114927216734
0.12402480496099219,0.3125699440692272
0.12422484496899379,0.31306815780943553
0.1244248849769954,0.3135657684444775
0.124624924984997,0.31406275393594685
0.1248249649929986,0.31455909257930764
0.1250250050010002,0.3150547633191397
0.1252250450090018,0.3155497460497397
0.1254250850170034,0.31604402189541164
0.125625125025005,0.31653757346514916
0.1258251650330066,0.3170303850768865
0.1260252050410082,0.31752244294706256
0.1262252450490098,0.3180137353418948
0.1264252850570114,0.3185042526874856
0.126625325065013,0.3189939876366673
0.1268253650730146,0.3194829350913221
0.1270254050810162,0.3199710921797705
0.12722544508901779,0.32045845818969265
0.1274254850970194,0.32094503445791306
0.127625525105021,0.3214308242192241
0.1278255651130226,0.32191583241723204
0.1280256051210242,0.32240006548096367
0.1282256451290258,0.32288353107165657
0.1284256851370274,0.32336623780475954
0.128625725145029,0.32384819495267947
0.1288257651530306,0.3243294121342126
0.1290258051610322,0.324809898996889
0.1292258451690338,0.32528966489862715
0.1294258851770354,0.32576871859514067
0.129625925185037,0.326247067939456
0.1298259651930386,0.32672471959969485
0.1300260052010402,0.3272016788009419
0.1302260452090418,0.32767794909657444
0.1304260852170434,0.32815353217387316
0.130626125225045,0.32862842769807915
0.1308261652330466,0.3291026331983221
0.13102620524104822,0.3295761439980312
0.1312262452490498,0.33004895319156863
0.1314262852570514,0.33052105166791873
0.131626325265053,0.3309924281813298
0.1318263652730546,0.331463069467872
0.13202640528105622,0.33193296040595294
0.1322264452890578,0.3324020842179424
0.13242648529705942,0.3328704227092236
0.132626525305061,0.33333795654021636
0.1328265653130626,0.3338046655262345
0.1330266053210642,0.3342705289594523
0.1332266453290658,0.33473552594677924
0.13342668533706742,0.3351996357570869
0.133626725345069,0.3356628381710066
0.13382676535307061,0.33612511382642385
0.1340268053610722,0.3365864445528428
0.1342268453690738,0.3370468136879749
0.13442688537707542,0.3375062063702254
0.134626925385077,0.33796460980119586
0.13482696539307862,0.3384220134728887
0.1350270054010802,0.3388784093549772
0.13522704540908181,0.3393337920382783
0.1354270854170834,0.3397881588314229
0.135627125425085,0.34024150980863954
0.13582716543308662,0.34069384780753587
0.1360272054410882,0.3411451783767613
0.13622724544908982,0.34159550967443436
0.1364272854570914,0.3420448523192129
0.136627325465093,0.34249321919684167
0.13682736547309463,0.34294062522591695
0.1370274054810962,0.3433870870874416
0.13722744548909782,0.343832622923487
0.1374274854970994,0.3442772520109184
0.13762752550510102,0.3447209944166599
0.1378275655131026,0.34516387064136334
0.1380276055211042,0.3456059012585998
0.13822764552910582,0.346047106556795
0.1384276855371074,0.3464875061910883
0.13862772554510902,0.34692711885210703
0.1388277655531106,0.34736596195830943
0.13902780556111222,0.34780405137807824
0.13922784556911383,0.34824140118714125
0.1394278855771154,0.3486780234661755
0.13962792558511702,0.3491139281426239
0.1398279655931186,0.3495491228798444
0.14002800560112022,0.3499836130157269
0.14022804560912183,0.35041740155188816
0.14042808561712342,0.35085048919349526
0.14062812562512503,0.35128287443871054
0.1408281656331266,0.3517145537157037
0.14102820564112822,0.35214552156417356
0.1412282456491298,0.3525757708573777
0.14142828565713142,0.3530052930598036
0.14162832566513303,0.35343407851485165
0.14182836567313462,0.35386211675625057
0.14202840568113623,0.35428939683640925
0.1422284456891378,0.3547159076645333
0.14242848569713942,0.3551416383471071
0.14262852570514103,0.3555665785232765
0.14282856571314262,0.35599071868775434
0.14302860572114423,0.3564140504941191
0.14322864572914581,0.3568365670317787
0.14342868573714743,0.357258263070414
0.143628725745149,0.3576791352664006
0.14382876575315062,0.3580991823265051
0.14402880576115223,0.35851840512505806
0.14422884576915382,0.3589368067717972
0.14442888577715543,0.359354392628627
0.14462892578515701,0.3597711702746391
0.14482896579315863,0.3601871494198524
0.14502900580116024,0.36060234176924366
0.14522904580916182,0.36101676083971923
0.14542908581716343,0.3614304217337072
0.14562912582516502,0.3618433408740055
0.14582916583316663,0.36225553570537394
0.14602920584116824,0.3626670243691082
0.14622924584916983,0.36307782535743527
0.14642928585717144,0.36348795715504373
0.14662932586517302,0.3638974378753643
0.14682936587317463,0.36430628489936445
0.14702940588117622,0.36471451452459497
0.14722944588917783,0.3651221416320372
0.14742948589717944,0.3655291793779413
0.14762952590518102,0.3659356389173325
0.14782956591318264,0.3663415291652005
0.14802960592118422,0.36674685660059303
0.14822964592918583,0.367151625117921
0.14842968593718744,0.36755583592877467
0.14862972594518903,0.3679594875164668
0.14882976595319064,0.3683625756443789
0.14902980596119222,0.36876509341802693
0.14922984596919384,0.3691670313995936
0.14942988597719542,0.3695683777725354
0.14962992598519703,0.3699691185527791
0.14982996599319864,0.37036923784200454
0.15003000600120023,0.3707687181175876
0.15023004600920184,0.37116754055297424
0.15043008601720342,0.37156568536158646
0.15063012602520504,0.37196313215684346
0.15083016603320665,0.37235986032052726
0.15103020604120823,0.3727558493715396
0.15123024604920984,0.37315107932708924
0.15143028605721143,0.37354553104852234
0.15163032606521304,0.37393918656435166
0.15183036607321462,0.374332029363554
0.15203040608121624,0.37472404465287323
0.15223044608921785,0.37511521957267707
0.15243048609721943,0.37550554336684855
0.15263052610522104,0.37589500750323285
0.15283056611322263,0.3762836057422756
0.15303060612122424,0.3766713341526635
0.15323064612922585,0.3770581910739797
0.15343068613722743,0.37744417702758937
0.15363072614522905,0.37782929457815084
0.15383076615323063,0.37821354814927194
0.15403080616123224,0.3785969437978792
0.15423084616923385,0.3789794889528136
0.15443088617723544,0.37936119212398506
0.15463092618523705,0.3797420625890993
0.15483096619323863,0.3801221100654826
0.15503100620124025,0.38050134437488026
0.15523104620924183,0.3808797751092691
0.15543108621724344,0.3812574113057009
0.15563112622524505,0.3816342611379926
0.15583116623324664,0.38201033163269166
0.15603120624124825,0.3823856284161844
0.15623124624924983,0.3827601554990966
0.15643128625725145,0.38313391510327177
0.15663132626525306,0.38350690753562205
0.15683136627325464,0.38387913111205596
0.15703140628125625,0.38425058213351637
0.15723144628925784,0.38462125491494226
0.15743148629725945,0.38499114186672667
0.15763152630526103,0.38536023362700333
0.15783156631326264,0.3857285192418959
0.15803160632126426,0.3860959863897246
0.15823164632926584,0.386462621644117
0.15843168633726745,0.3868284107700363
0.15863172634526904,0.3871933390459459
0.15883176635327065,0.3875573916046873
0.15903180636127226,0.3879205537851845
0.15923184636927384,0.38828281148679944
0.15943188637727546,0.38864415151807474
0.15963192638527704,0.38900456193169686
0.15983196639327865,0.38936403233780975
0.16003200640128026,0.38972255418828455
0.16023204640928185,0.39008012102520806
0.16043208641728346,0.3904367286876664
0.16063212642528504,0.39079237547185885
0.16083216643328666,0.3911470622406525
0.16103220644128824,0.39150079247986025
0.16123224644928985,0.39185357229976636
0.16143228645729146,0.39220541038169776
0.16163232646529305,0.3925563178707276
0.16183236647329466,0.3929063082168601
0.16203240648129624,0.3932553969682566
0.16223244648929785,0.39360360152119084
0.16243248649729947,0.3939509408324443
0.16263252650530105,0.3942974351007377
0.16283256651330266,0.3946431054245276
0.16303260652130425,0.3949879734440563
0.16323264652930586,0.3953320609759151
0.16343268653730744,0.39567538964855675
0.16363272654530905,0.39601798054716697
0.16383276655331067,0.3963598538760788
0.16403280656131225,0.3967010286464883
0.16423284656931386,0.39704152239662155
0.16443288657731545,0.3973813509507171
0.16463292658531706,0.39772052822225273
0.16483296659331867,0.39805906606577396
0.16503300660132025,0.39839697418050324
0.16523304660932187,0.3987342600676561
0.16543308661732345,0.39907092904208435
0.16563312662532506,0.3994069842975444
0.16583316663332665,0.39974242702358576
0.16603320664132826,0.40007725657079163
0.16623324664932987,0.4004114706599248
0.16643328665733145,0.4007450656294552
0.16663332666533306,0.4010780367150052
0.16683336667333465,0.4014103783534621
0.16703340668133626,0.4017420845039001
0.16723344668933787,0.40207314897703617
0.16743348669733946,0.40240356576473063
0.16763352670534107,0.4027333293610374
0.16783356671334265,0.4030624350665122
0.16803360672134426,0.4033908792678968
0.16823364672934588,0.4037186596859013
0.16843368673734746,0.4040457755845917
0.16863372674534907,0.4043722279368402
0.16883376675335066,0.4046980195413824
0.16903380676135227,0.4050231550882292
0.16923384676935385,0.405347641170465
0.16943388677735546,0.4056714862418044
0.16963392678535708,0.4059947005206372
0.16983396679335866,0.40631729584263476
0.17003400680136027,0.40663928546529027
0.17023404680936186,0.40696068382897965
0.17043408681736347,0.4072815062802412
0.17063412682536508,0.40760176876393717
0.17083416683336666,0.4079214874917719
0.17103420684136827,0.40824067859525975
0.17123424684936986,0.4085593577716655
0.17143428685737147,0.40887753993164977
0.17163432686537305,0.40919523885735
0.17183436687337467,0.4095124668794094
0.17203440688137628,0.4098292345810298
0.17223444688937786,0.41014555053649154
0.17243448689737947,0.4104614210907598
0.17263452690538106,0.4107768501858068
0.17283456691338267,0.41109183923814635
0.17303460692138428,0.411406387070827
0.17323464692938587,0.41172048990179955
0.17343468693738748,0.4120341413891879
0.17363472694538906,0.4123473327325929
0.17383476695339067,0.4126600528281739
0.17403480696139226,0.41297228847392653
0.17423484696939387,0.41328402462032826
0.17443488697739548,0.4135952446604012
0.17463492698539707,0.4139059307522627
0.17483496699339868,0.41421606416642753
0.17503500700140026,0.4145256256495139
0.17523504700940187,0.41483459579559634
0.17543508701740348,0.4151429554162688
0.17563512702540507,0.41545068590051426
0.17583516703340668,0.4157577695557444
0.17603520704140826,0.41606418992185246
0.17623524704940988,0.4163699320508094
0.1764352870574115,0.4166749827452111
0.17663532706541307,0.4169793307502297
0.17683536707341468,0.4172829668946052
0.17703540708141627,0.417585884177614
0.17723544708941788,0.4178880778003245
0.17743548709741946,0.41818954514087214
0.17763552710542108,0.41849028567491153
0.1778355671134227,0.4187903008438034
0.17803560712142427,0.41908959387442785
0.17823564712942588,0.41938816955575087
0.17843568713742747,0.4196860339783749
0.17863572714542908,0.41998319424424985
0.1788357671534307,0.4202796581544817
0.17903580716143228,0.42057543388373364
0.1792358471694339,0.4208705296500528
0.17943588717743547,0.4211649533890668
0.17963592718543708,0.4214587124413738
0.17983596719343867,0.42175181326160227
0.18003600720144028,0.4220442611570463
0.1802360472094419,0.42233606006300883
0.18043608721744347,0.4226272123610272
0.1806361272254451,0.42291771874502904
0.18083616723344667,0.4232075781392164
0.18103620724144828,0.42349678767011867
0.1812362472494499,0.42378534269383344
0.18143628725745148,0.4240732368780277
0.1816363272654531,0.4243604623368273
0.18183636727345467,0.42464700981533027
0.1820364072814563,0.4249328689191684
0.1822364472894579,0.4252180283833428
0.18243648729745948,0.42550247637351596
0.1826365273054611,0.4257862008120706
0.18283656731346268,0.42606918972057306
0.1830366073214643,0.42635143156982436
0.18323664732946587,0.42663291562845645
0.18343668733746749,0.42691363230103946
0.1836367273454691,0.42719357344691244
0.18383676735347068,0.42747273267142427
0.1840368073614723,0.4277511055819622
0.18423684736947388,0.4280286900020424
0.1844368873774755,0.4283054861378001
0.1846369273854771,0.42858149669244094
0.18483696739347868,0.428856726925547
0.1850370074014803,0.4291311846555513
0.18523704740948188,0.42940488020515677
0.1854370874174835,0.4296778262909479
0.18563712742548508,0.4299500378598802
0.1858371674334867,0.4302215318767026
0.1860372074414883,0.43049232706763263
0.18623724744948988,0.4307624436267251
0.1864372874574915,0.4310319028923341
0.18663732746549308,0.4313007270018257
0.1868373674734947,0.4315689385332468
0.1870374074814963,0.43183656014297195
0.1872374474894979,0.43210361420842835
0.1874374874974995,0.43237012248483964
0.18763752750550108,0.4326361057845295
0.1878375675135027,0.43290158368670817
0.18803760752150428,0.4331665742848274
0.1882376475295059,0.43343109397757507
0.1884376875375075,0.4336951573084016
0.1886377275455091,0.4339587768571601
0.1888377675535107,0.4342219631860438
0.18903780756151228,0.43448472484054623
0.1892378475695139,0.43474706840469457
0.1894378875775155,0.43500899860835185
0.1896379275855171,0.435270518482996
0.1898379675935187,0.43553162956108726
0.1900380076015203,0.43579233211297475
0.1902380476095219,0.4360526254143009
0.1904380876175235,0.4363125080360536
0.1906381276255251,0.43657197814882753
0.1908381676335267,0.4368310338324914
0.1910382076415283,0.43708967338233606
0.1912382476495299,0.43734789560289544
0.1914382876575315,0.4376057000809903
0.1916383276655331,0.43786308743013236
0.1918383676735347,0.43812005949922694
0.1920384076815363,0.43837661953950513
0.1922384476895379,0.4386327723247747
0.1924384876975395,0.4388885242213703
0.1926385277055411,0.43914388320557607
0.1928385677135427,0.4393988588277421
0.1930386077215443,0.4396534621237931
0.1932386477295459,0.43990770547627966
0.1934386877375475,0.44016160242851954
0.1936387277455491,0.4404151674566762
0.1938387677535507,0.44066841570579124
0.1940388077615523,0.4409213626967897
0.1942388477695539,0.4411740240122911
0.1944388877775555,0.44142641496965895
0.1946389277855571,0.44167855029008984
0.1948389677935587,0.441930443772672
0.1950390078015603,0.44218210798222857
0.19523904780956192,0.442433553959404
0.1954390878175635,0.4426847909608642
0.1956391278255651,0.4429358262366788
0.1958391678335667,0.4431866648509576
0.1960392078415683,0.44343730955064786
0.19623924784956992,0.44368776068610827
0.1964392878575715,0.4439380161856711
0.19663932786557312,0.4441880715849573
0.1968393678735747,0.44443792011022387
0.1970394078815763,0.4446875528135741
0.1972394478895779,0.44493695875645883
0.1974394878975795,0.4451861252366052
0.19763952790558112,0.44543503805234064
0.1978395679135827,0.4456836817972889
0.19803960792158432,0.4459320401776094
0.1982396479295859,0.4461800963433661
0.1984396879375875,0.4464278332252579
0.19863972794558912,0.4466752338678319
0.1988397679535907,0.44692228175043364
0.19903980796159232,0.4471689610875217
0.1992398479695939,0.4474152571005839
0.19943988797759551,0.4476611562547066
0.1996399279855971,0.447906646453863
0.1998399679935987,0.44815171719015956
0.20004000800160032,0.4483963596435804
0.2002400480096019,0.4486405667301725
0.20044008801760352,0.4488843330980612
0.2006401280256051,0.44912765507215635
0.20084016803360671,0.44937053054984766
0.20104020804160833,0.44961295885135966
0.2012402480496099,0.4498549405297073
0.20144028805761152,0.45009647714631584
0.2016403280656131,0.4503375710193265
0.20184036807361472,0.45057822495236266
0.2020404080816163,0.450818441952066
0.2022404480896179,0.4510582249430132
0.20244048809761953,0.4512975764886783
0.2026405281056211,0.4515364985269179
0.20284056811362272,0.45177499212802696
0.2030406081216243,0.45201305728275554
0.20324064812962592,0.45225069272681395
0.20344068813762753,0.45248789580733884
0.2036407281456291,0.4527246623955915
0.20384076815363072,0.45296098684883
0.2040408081616323,0.4531968620228879
0.20424084816963392,0.45343227933553654
0.20444088817763553,0.45366722887925337
0.20464092818563712,0.453901699580598
0.20484096819363873,0.45413567940205923
0.2050410082016403,0.454369155581013
0.20524104820964192,0.4546021148993582
0.2054410882176435,0.45483454397650924
0.20564112822564512,0.4550664295777367
0.20584116823364673,0.4552977589293954
0.20604120824164832,0.4555285200323568
0.20624124824964993,0.45575870196499235
0.2064412882576515,0.455988295167328
0.20664132826565312,0.45621729169849623
0.20684136827365474,0.4564456854603499
0.20704140828165632,0.4566734723810295
0.20724144828965793,0.4569006505533939
0.20744148829765952,0.45712722032447184
0.20764152830566113,0.4573531843334566
0.2078415683136627,0.45757854749720134
0.20804160832166432,0.4578033169436291
0.20824164832966593,0.45802750189492475
0.20844168833766752,0.45825111350377024
0.20864172834566913,0.45847416464718593
0.20884176835367071,0.4586966696837142
0.20904180836167233,0.4589186441806893
0.20924184836967394,0.4591401046191531
0.20944188837767552,0.45936106808457755
0.20964192838567713,0.45958155195192196
0.20984196839367872,0.4598015735736811
0.21004200840168033,0.46002114997945454
0.21024204840968191,0.46024029759520935
0.21044208841768353,0.460459031989809
0.21064212842568514,0.460677367655571
0.21084216843368672,0.4608953178286157
0.21104220844168833,0.4611128943536016
0.21124224844968992,0.46133010759614834
0.21144228845769153,0.4615469664048638
0.21164232846569314,0.4617634781234513
0.21184236847369473,0.4619796486519248
0.21204240848169634,0.46219548255453957
0.21224244848969792,0.4624109832107015
0.21244248849769953,0.46262615300387605
0.21264252850570114,0.46284099354243247
0.21284256851370273,0.4630555059054379
0.21304260852170434,0.46326969090570963
0.21324264852970592,0.4634835493619418
0.21344268853770754,0.46369708237147506
0.21364272854570912,0.4639102915752679
0.21384276855371073,0.46412317940687065
0.21404280856171234,0.4643357493176735
0.21424284856971393,0.4645480059714029
0.21444288857771554,0.46475995540173887
0.21464292858571712,0.46497160512800795
0.21484296859371874,0.4651829642251268
0.21504300860172035,0.46539404334530887
0.21524304860972193,0.4656048546904501
0.21544308861772354,0.46581541193554765
0.21564312862572513,0.46602573010492904
0.21584316863372674,0.4662358254044445
0.21604320864172832,0.4664457150140545
0.21624324864972994,0.4666554168463999
0.21644328865773155,0.46686494927792876
0.21664332866573313,0.46707433085995825
0.21684336867373474,0.4672835800176317
0.21704340868173633,0.46749271474508985
0.21724344868973794,0.46770175230528843
0.21744348869773955,0.4679107089427669
0.21764352870574113,0.46811959961730387
0.21784356871374275,0.4683284377657996
0.21804360872174433,0.4685372350989143
0.21824364872974594,0.46874600143800116
0.21844368873774755,0.4689547445967126
0.21864372874574914,0.46916347031038425
0.21884376875375075,0.4693721822149342
0.21904380876175233,0.4695808818756003
0.21924384876975395,0.46978956886441947
0.21944388877775553,0.4699982408839677
0.21964392878575714,0.47020689393356885
0.21984396879375875,0.4704155225129837
0.22004400880176034,0.4706241198575404
0.22024404880976195,0.47083267819779706
0.22044408881776353,0.47104118903615644
0.22064412882576515,0.47124964343240805
0.22084416883376676,0.4714580322899592
0.22104420884176834,0.471666346634545
0.22124424884976995,0.47187457787747433
0.22144428885777154,0.4720827180559656
0.22164432886577315,0.4722907600438411
0.22184436887377473,0.47249869772675235
0.22204440888177635,0.4727065261371879
0.22224444888977796,0.47291424154572004
0.22244448889777954,0.4731218415062608
0.22264452890578115,0.47332932485446466
0.22284456891378274,0.4735366916598085
0.22304460892178435,0.4737439431332495
0.22324464892978596,0.4739510814936727
0.22344468893778754,0.47415810979755246
0.22364472894578916,0.474365031737328
0.22384476895379074,0.47457185141490915
0.22404480896179235,0.47477857309744464
0.22424484896979394,0.47498520096299846
0.22444488897779555,0.47519173884405647
0.22464492898579716,0.47539818997683464
0.22484496899379874,0.47560455676416985
0.22504500900180036,0.47581084055935635
0.22524504900980194,0.47601704147765544
0.22544508901780355,0.4762231582413753
0.22564512902580516,0.47642918806341
0.22584516903380675,0.47663512657298635
0.22604520904180836,0.47684096778610485
0.22624524904980994,0.47704670412184524
0.22644528905781156,0.47725232646434196
0.22664532906581317,0.4774578242688948
0.22684536907381475,0.4776631857093766
0.22704540908181636,0.4778683978628897
0.22724544908981795,0.4780734469265338
0.22744548909781956,0.47827831846021285
0.22764552910582114,0.47848299764865415
0.22784556911382275,0.478687469575265
0.22804560912182437,0.4788917195001203
0.22824564912982595,0.4790957331342728
0.22844568913782756,0.4792994969027057
0.22864572914582915,0.4795029981886044
0.22884576915383076,0.479706225552191
0.22904580916183237,0.47990916891813484
0.22924584916983395,0.4801118197264963
0.22944588917783557,0.48031417104324525
0.22964592918583715,0.48051621762759855
0.22984596919383876,0.4807179559547017
0.23004600920184035,0.480919384193492
0.23024604920984196,0.48112050214090335
0.23044608921784357,0.48132131111484533
0.23064612922584515,0.4815218138095936
0.23084616923384677,0.48172201411831345
0.23104620924184835,0.48192191692838415
0.23124624924984996,0.4821215278959583
0.23144628925785157,0.4823208532067711
0.23164632926585316,0.48251989933057476
0.23184636927385477,0.4827186727767196
0.23204640928185635,0.48291717985831883
0.23224644928985796,0.48311542647213385
0.23244648929785958,0.48331341790079696
0.23264652930586116,0.4835111586432815
0.23284656931386277,0.48370865227864007
0.23304660932186436,0.48390590136700196
0.23324664932986597,0.4841029073906705
0.23344668933786755,0.4842996707369346
0.23364672934586916,0.4844961907229336
0.23384676935387078,0.4846924656616392
0.23404680936187236,0.4848884929667693
0.23424684936987397,0.4850842692932764
0.23444688937787556,0.48527979070898064
0.23464692938587717,0.4854750528919842
0.23484696939387878,0.48567005134773517
0.23504700940188036,0.4858647816390247
0.23524704940988198,0.4860592396218253
0.23544708941788356,0.48625342167970953
0.23564712942588517,0.4864473249496487
0.23584716943388676,0.48664094753225684
0.23604720944188837,0.4868342886800261
0.23624724944988998,0.48702734895777394
0.23644728945789156,0.4872201303703595
0.23664732946589317,0.4874126364537229
0.23684736947389476,0.48760487232640115
0.23704740948189637,0.48779684469986495
0.23724744948989798,0.4879885618472548
0.23744748949789957,0.48818003353133466
0.23764752950590118,0.48837127089370147
0.23784756951390276,0.4885622863084351
0.23804760952190437,0.48875309320442484
0.23824764952990596,0.48894370586153185
0.23844768953790757,0.48913413918650706
0.23864772954590918,0.48932440847516867
0.23884776955391077,0.48951452916772775
0.23904780956191238,0.48970451660433
0.23924784956991396,0.48989438578784406
0.23944788957791557,0.4900841511606818
0.23964792958591719,0.49027382640198736
0.23984796959391877,0.4904634242508905
0.24004800960192038,0.49065295636071676
0.24024804960992197,0.49084243318808923
0.24044808961792358,0.4910318639197979
0.2406481296259252,0.4912212564391558
0.24084816963392677,0.49141061733236896
0.24104820964192838,0.4915999519342355
0.24124824964992997,0.49178926441130977
0.24144828965793158,0.4919785578795389
0.24164832966593316,0.49216783455235547
0.24184836967393478,0.49235709591430316
0.2420484096819364,0.4925463429145205
0.24224844968993797,0.4927355761738318
0.24244848969793958,0.4929247961988043
0.24264852970594117,0.4931140035959467
0.24284856971394278,0.49330319927924693
0.2430486097219444,0.4934923846644712
0.24324864972994598,0.49368156184407547
0.2434486897379476,0.49387073373718593
0.24364872974594917,0.49405990420988505
0.24384876975395078,0.49424907816195307
0.24404880976195237,0.49443826157724813
0.24424884976995398,0.49462746153601933
0.2444488897779556,0.4948166861886106
0.24464892978595718,0.49500594469118353
0.2448489697939588,0.49519524710524476
0.24504900980196037,0.49538460426385317
0.24524904980996198,0.49557402760839125
0.2454490898179636,0.49576352900066784
0.24564912982596518,0.4959531205158607
0.2458491698339668,0.4961428142223768
0.24604920984196837,0.4963326219550963
0.24624924984997,0.4965225550886556
0.24644928985797157,0.4967126243174187
0.24664932986597318,0.4969028394485703
0.2468493698739748,0.4970932092143703
0.24704940988197638,0.4972837411090189
0.247249449889978,0.4974744412548435
0.24744948989797957,0.49766531430163324
0.24764952990598119,0.49785636336195216
0.2478495699139828,0.4980475899841882
0.24804960992198438,0.49823899416396866
0.248249649929986,0.49843057439343375
0.24844968993798758,0.4986223277467421
0.2486497299459892,0.49881424999911406
0.2488497699539908,0.49900633577573905
0.24904980996199239,0.49919857872600515
0.249249849969994,0.49939097171778535
0.24944988997799558,0.4995835070459472
0.2496499299859972,0.4997761766488671
0.24984996999399878,0.4999689723265305
0.2500500100020004,0.5001618859537961
0.250250050010002,0.5003549096825881
0.2504500900180036,0.5005480361271588
0.25065013002600517,0.5007412585271089
0.2508501700340068,0.5009345708835642
0.2510502100420084,0.5011279680647468
0.25125025005001,0.501321445878129
0.2514502900580116,0.5015150011073937
0.2516503300660132,0.5017086315134993
0.2518503700740148,0.5019023358002481
0.2520504100820164,0.5020961135458331
0.252250450090018,0.5022899651028659
0.2524504900980196,0.5024838914703418
0.2526505301060212,0.50267789414183
0.2528505701140228,0.5028719749348918
0.2530506101220244,0.503066135807274
0.253250650130026,0.5032603786658107
0.25345069013802757,0.5034547051741662
0.2536507301460292,0.503649116565567
0.2538507701540308,0.5038436134664973
0.2540508101620324,0.5040381957369869
0.254250850170034,0.5042328623325947
0.25445089017803557,0.5044276111925242
0.2546509301860372,0.5046224391575075
0.2548509701940388,0.5048173419201787
0.2550510102020404,0.5050123140096802
0.255251050210042,0.5052073488112044
0.2554510902180436,0.5054024386201263
0.2556511302260452,0.5055975747293422
0.2558511702340468,0.5057927475474421
0.2560512102420484,0.5059879467444306
0.25625125025005,0.5061831614208919
0.2564512902580516,0.5063783802958187
0.2566513302660532,0.5065735919077784
0.2568513702740548,0.5067687848237196
0.2570514102820564,0.5069639478495133
0.257251450290058,0.5071590702363008
0.2574514902980596,0.50735414187687
0.2576515303060612,0.5075491534866053
0.2578515703140628,0.507744096764043
0.2580516103220644,0.507938964526692
0.25825165033006603,0.5081337508185423
0.2584516903380676,0.5083284509865348
0.2586517303460692,0.508523061724209
0.2588517703540708,0.5087175810817266
0.2590518103620724,0.5089120084424644
0.259251850370074,0.5091063444673676
0.2594518903780756,0.5093005910091907
0.2596519303860772,0.5094947509996344
0.2598519703940788,0.5096888283131644
0.2600520104020804,0.5098828276119552
0.260252050410082,0.5100767541769262
0.2604520904180836,0.5102706137302015
0.2606521304260852,0.5104644122545328
0.2608521704340868,0.5106581558152551
0.26105221044208843,0.5108518503902191
0.26125225045009,0.5110455017128386
0.2614522904580916,0.5112391151329505
0.2616523304660932,0.5114326954995889
0.2618523704740948,0.5116262470690693
0.26205241048209643,0.5118197734409715
0.262252450490098,0.5120132775237268
0.2624524904980996,0.5122067615305947
0.2626525305061012,0.5124002270058629
0.2628525705141028,0.5125936748801779
0.26305261052210444,0.5127871055530191
0.263252650530106,0.5129805189994957
0.2634526905381076,0.5131739148979195
0.2636527305461092,0.5133672927739703
0.2638527705541108,0.513560652156785
0.26405281056211244,0.5137539927419505
0.264252850570114,0.5139473145561803
0.2644528905781156,0.5141406181184263
0.2646529305861172,0.5143339045922978
0.26485297059411883,0.5145271759249381
0.2650530106021204,0.5147204349679326
0.265253050610122,0.5149136855763824
0.2654530906181236,0.5151069326829427
0.2656531306261252,0.5153001823443915
0.26585317063412683,0.515493441759126
0.2660532106421284,0.5156867192548622
0.26625325065013,0.5158800242467069
0.2664532906581316,0.5160733671666564
0.2666533306661332,0.5162667593664247
0.26685337067413484,0.5164602129962896
0.2670534106821364,0.5166537408633494
0.267253450690138,0.516847356273173
0.2674534906981396,0.5170410728593082
0.26765353070614123,0.5172349044054365
0.26785357071414284,0.5174288646651669
0.2680536107221444,0.5176229671844883
0.268253650730146,0.5178172251317996
0.2684536907381476,0.5180116511401688
0.26865373074614923,0.5182062571660854
0.26885377075415084,0.5184010543684443
0.2690538107621524,0.5185960530108709
0.269253850770154,0.5187912623897789
0.2694538907781556,0.5189866907897687
0.26965393078615724,0.5191823454671428
0.26985397079415885,0.5193782326614729
0.2700540108021604,0.5195743576343128
0.270254050810162,0.5197707247333517
0.27045409081816363,0.5199673374795499
0.27065413082616524,0.5201641986741363
0.2708541708341668,0.5203613105217777
0.2710542108421684,0.5205586747657754
0.27125425085017,0.520756292830822
0.27145429085817163,0.5209541659686626
0.27165433086617324,0.521152295401961
0.2718543708741748,0.5213506824617672
0.2720544108821764,0.5215493287142201
0.272254450890178,0.5217482360724836
0.27245449089817964,0.5219474068904022
0.27265453090618125,0.5221468440349496
0.2728545709141828,0.5223465509352179
0.2730546109221844,0.5225465316064317
0.273254650930186,0.5227467906482548
0.27345469093818764,0.5229473332174479
0.27365473094618925,0.5231481649757362
0.2738547709541908,0.5233492920144964
0.2740548109621924,0.5235507207585903
0.27425485097019403,0.5237524578523014
0.27445489097819564,0.5239545100308747
0.27465493098619725,0.5241568839815951
0.2748549709941988,0.5243595861986523
0.2750550110022004,0.5245626228362262
0.27525505101020203,0.5247659995642755
0.27545509101820365,0.5249697214314286
0.2756551310262052,0.5251737927391629
0.2758551710342068,0.5253782169311116
0.2760552110422084,0.5255829965008942
0.27625525105021004,0.525788132921303
0.27645529105821165,0.5259936265970517
0.2766553310662132,0.5261994768425909
0.2768553710742148,0.5264056818857556
0.27705541108221643,0.5266122388972541
0.27725545109021804,0.5268191440452503
0.27745549109821965,0.5270263925735623
0.2776555311062212,0.5272339789013196
0.2778555711142228,0.5274418967413042
0.27805561112222443,0.5276501392336745
0.27825565113022604,0.5278586990913378
0.27845569113822766,0.5280675687529225
0.2786557311462292,0.5282767405391053
0.2788557711542308,0.5284862068079782
0.27905581116223244,0.5286959601051966
0.27925585117023405,0.5289059933048355
0.27945589117823566,0.529116299737177
0.2796559311862372,0.529326873300067
0.27985597119423883,0.5295377085509785
0.28005601120224044,0.5297488007775129
0.28025605121024205,0.5299601460447123
0.28045609121824366,0.5301717412182505
0.2806561312262452,0.5303835839632842
0.28085617123424683,0.5305956727194594
0.28105621124224844,0.530808006653264
0.28125625125025006,0.5310205855895698
0.2814562912582516,0.5312334099248036
0.2816563312662532,0.5314464805247038
0.28185637127425484,0.5316597986100455
0.28205641128225645,0.5318733656340426
0.28225645129025806,0.5320871831553449
0.2824564912982596,0.5323012527106425
0.2826565313062612,0.5325155756908694
0.28285657131426284,0.5327301532248474
0.28305661132226445,0.532944986073967
0.28325665133026606,0.533160074541134
0.2834566913382676,0.5333754183967658
0.28365673134626923,0.5335910168240867
0.28385677135427084,0.5338068683853816
0.28405681136227245,0.5340229710102304
0.28425685137027407,0.5342393220060812
0.2844568913782756,0.5344559180908515
0.28465693138627723,0.5346727554465982
0.28485697139427885,0.5348898297926665
0.28505701140228046,0.5351071364761657
0.28525705141028207,0.535324670577112
0.2854570914182836,0.5355424270251603
0.28565713142628524,0.5357604007245163
0.28585717143428685,0.5359785866833957
0.28605721144228846,0.5361969801442811
0.2862572514502901,0.5364155767112138
0.28645729145829163,0.5366343724704714
0.28665733146629324,0.5368533641011775
0.28685737147429485,0.5370725489727071
0.28705741148229647,0.5372919252261458
0.287257451490298,0.5375114918375334
0.28745749149829963,0.537731248661158
0.28765753150630125,0.5379511964517539
0.28785757151430286,0.5381713368650648
0.28805761152230447,0.5383916724368549
0.288257651530306,0.5386122065410714
0.28845769153830764,0.5388329433284446
0.28865773154630925,0.5390538876473678
0.28885777155431086,0.5392750449493822
0.28905781156231247,0.5394964211820155
0.28925785157031403,0.5397180226720573
0.28945789157831564,0.5399398560026001
0.28965793158631725,0.5401619278873175
0.28985797159431886,0.5403842450454993
0.2900580116023205,0.5406068140813031
0.29025805161032203,0.5408296413705285
0.29045809161832364,0.5410527329579666
0.29065813162632526,0.5412760944680434
0.29085817163432687,0.5414997310310654
0.2910582116423285,0.5417236472269025
0.29125825165033004,0.5419478470474196
0.29145829165833165,0.542172333878421
0.29165833166633326,0.5423971105012929
0.29185837167433487,0.5426221791139696
0.2920584116823365,0.5428475413702902
0.29225845169033804,0.5430731984362966
0.29245849169833965,0.5432991510615507
0.29265853170634126,0.5435253996631382
0.2928585717143429,0.5437519444196879
0.29305861172234443,0.5439787853724749
0.29325865173034604,0.5442059225305096
0.29345869173834765,0.544433355976432
0.29365873174634927,0.5446610859700474
0.2938587717543509,0.5448891130464444
0.29405881176235243,0.5451174381058295
0.29425885177035405,0.5453460624924877
0.29445889177835566,0.5455749880606219
0.29465893178635727,0.5458042172252378
0.2948589717943589,0.5460337529966895
0.29505901180236044,0.5462635989980023
0.29525905181036205,0.5464937594645909
0.29545909181836366,0.5467242392265201
0.2956591318263653,0.5469550436739548
0.2958591718343669,0.5471861787069336
0.29605921184236844,0.5474176506710484
0.29625925185037005,0.5476494662810032
0.29645929185837167,0.5478816325343642
0.2966593318663733,0.5481141566180738
0.2968593718743749,0.5483470458104913
0.29705941188237645,0.5485803073818214
0.29725945189037806,0.5488139484958221
0.29745949189837967,0.549047976115609
0.2976595319063813,0.5492823969162379
0.2978595719143829,0.5495172172065227
0.29805961192238445,0.549752442862256
0.29825965193038606,0.5499880792726539
0.2984596919383877,0.5502241313014444
0.2986597319463893,0.5504606032635848
0.29885977195439084,0.5506974989181341
0.29905981196239245,0.5509348214773344
0.29925985197039406,0.5511725736314882
0.2994598919783957,0.5514107575887652
0.2996599319863973,0.5516493751286543
0.29985997199439884,0.551888427667387
0.30006001200240046,0.5521279163333367
0.30026005201040207,0.5523678420501222
0.3004600920184037,0.5526082056249453
0.3006601320264053,0.5528490078395596
0.30086017203440685,0.5530902495412181
0.30106021204240846,0.5533319317309636
0.30126025205041007,0.553574055646729
0.3014602920584117,0.553816622838879
0.3016603320664133,0.5540596352360612
0.30186037207441485,0.5543030951995287
0.30206041208241646,0.5545470055644349
0.3022604520904181,0.554791369666988
0.3024604920984197,0.5550361913567583
0.3026605321064213,0.5552814749938593
0.30286057211442285,0.5555272254311536
0.30306061212242447,0.5557734479820522
0.3032606521304261,0.5560201483748802
0.3034606921384277,0.5562673326951488
0.30366073214642925,0.556515007317401
0.30386077215443086,0.5567631788285748
0.30406081216243247,0.5570118539450478
0.3042608521704341,0.5572610394256803
0.3044608921784357,0.5575107419832648
0.30466093218643725,0.557760968196807
0.30486097219443886,0.5580117244270144
0.3050610122024405,0.558263016737254
0.3052610522104421,0.5585148508220592
0.3054610922184437,0.5587672319450341
0.30566113222644525,0.5590201648877136
0.30586117223444687,0.559273653910617
0.3060612122424485,0.559527702727371
0.3062612522504501,0.5597823144924005
0.3064612922584517,0.5600374918022997
0.30666133226645326,0.5602932367106058
0.30686137227445487,0.5605495507553229
0.3070614122824565,0.5608064349981912
0.3072614522904581,0.5610638900743754
0.3074614922984597,0.5613219162509662
0.30766153230646126,0.5615805134924562
0.3078615723144629,0.5618396815311739
0.3080616123224645,0.5620994199405422
0.3082616523304661,0.5623597282089658
0.3084616923384677,0.562620605812162
0.30866173234646926,0.5628820522818104
0.3088617723544709,0.563144067268526
0.3090618123624725,0.5634066505973371
0.3092618523704741,0.5636698023140817
0.30946189237847566,0.5639335227214061
0.30966193238647727,0.5641978124033544
0.3098619723944789,0.5644626722378746
0.3100620124024805,0.5647281033969069
0.3102620524104821,0.5649941073340805
0.31046209241848366,0.5652606857603926
0.31066213242648527,0.5655278406085784
0.3108621724344869,0.5657955739872013
0.3110622124424885,0.5660638881257669
0.3112622524504901,0.5663327853124193
0.31146229245849166,0.5666022678259687
0.3116623324664933,0.5668723378641588
0.3118623724744949,0.5671429974701712
0.3120624124824965,0.5674142484594102
0.3122624524904981,0.5676860923485966
0.31246249249849967,0.5679585302891249
0.3126625325065013,0.5682315630065228
0.3128625725145029,0.5685051907476741
0.3130626125225045,0.5687794132372577
0.3132626525305061,0.5690542296445991
0.31346269253850767,0.5693296385618535
0.3136627325465093,0.5696056379941346
0.3138627725545109,0.5698822253618863
0.3140628125625125,0.5701593975154771
0.3142628525705141,0.5704371507616739
0.3144628925785157,0.5707154809013556
0.3146629325865173,0.5709943832775358
0.3148629725945189,0.5712738528325143
0.3150630126025205,0.5715538841727537
0.31526305261052207,0.5718344716398944
0.3154630926185237,0.5721156093861919
0.3156631326265253,0.572397291452563
0.3158631726345269,0.5726795118473942
0.3160632126425285,0.572962264624272
0.31626325265053007,0.573245543956856
0.3164632926585317,0.5735293442092182
0.3166633326665333,0.5738136600001202
0.3168633726745349,0.5740984862598881
0.3170634126825365,0.5743838182787616
0.3172634526905381,0.5746696517458387
0.3174634926985397,0.5749559827780042
0.3176635327065413,0.5752428079385034
0.3178635727145429,0.5755301242451082
0.3180636127225445,0.575817929168094
0.3182636527305461,0.5761062206185195
0.3184636927385477,0.5763949969275447
0.3186637327465493,0.5766842568177567
0.3188637727545509,0.5769739993676564
0.3190638127625525,0.5772642239706319
0.3192638527705541,0.5775549302898626
0.3194638927785557,0.5778461182106784
0.3196639327865573,0.5781377877919421
0.3198639727945589,0.5784299392180168
0.3200640128025605,0.578722572752836
0.3202640528105621,0.5790156886975089
0.3204640928185637,0.579309287352767
0.3206641328265653,0.579603368987409
0.3208641728345669,0.579897933813706
0.3210642128425685,0.5801929819705285
0.3212642528505701,0.5804885135147265
0.3214642928585717,0.5807845284210595
0.3216643328665733,0.5810810265907278
0.3218643728745749,0.5813780078683194
0.3220644128825765,0.5816754720667562
0.3222644528905781,0.5819734189996011
0.3224644928985797,0.5822718485198941
0.3226645329065813,0.5825707605645108
0.3228645729145829,0.5828701552028923
0.3230646129225845,0.5831700326888829
0.3232646529305861,0.5834703935143377
0.3234646929385877,0.5837712384631143
0.3236647329465893,0.5840725686640675
0.32386477295459093,0.5843743856416868
0.3240648129625925,0.5846766913630905
0.3242648529705941,0.5849794882801866
0.3244648929785957,0.5852827793659332
0.3246649329865973,0.5855865681437938
0.32486497299459893,0.5858908587096466
0.3250650130026005,0.5861956557456055
0.3252650530106021,0.5865009645254043
0.3254650930186037,0.5868067909112085
0.3256651330266053,0.5871131413419188
0.3258651730346069,0.5874200228132381
0.3260652130426085,0.5877274428499561
0.3262652530506101,0.5880354094710896
0.3264652930586117,0.5883439311486646
0.32666533306661333,0.5886530167610644
0.3268653730746149,0.5889626755419703
0.3270654130826165,0.5892729170260038
0.3272654530906181,0.5895837509922223
0.3274654930986197,0.5898951874066465
0.32766553310662133,0.5902072363649777
0.3278655731146229,0.5905199080366264
0.3280656131226245,0.5908332126111043
0.3282656531306261,0.5911471602477412
0.3284656931386277,0.5914617610295634
0.32866573314662934,0.5917770249220491
0.3288657731546309,0.5920929617373162
0.3290658131626325,0.5924095811041443
0.3292658531706341,0.5927268924440676
0.3294658931786357,0.5930449049536043
0.32966593318663734,0.5933636275925296
0.3298659731946389,0.5936830690779386
0.3300660132026405,0.5940032378837008
0.3302660532106421,0.5943241422447763
0.33046609321864373,0.5946457901657504
0.33066613322664534,0.5949681894328513
0.3308661732346469,0.5952913476286412
0.3310662132426485,0.5956152721485255
0.3312662532506501,0.5959399702182044
0.33146629325865173,0.5962654489111872
0.3316663332666533,0.5965917151655186
0.3318663732746549,0.5969187757989117
0.3320664132826565,0.5972466375215536
0.3322664532906581,0.5975753069459322
0.33246649329865974,0.5979047905931405
0.3326665333066613,0.5982350948952273
0.3328665733146629,0.5985662261932885
0.3330666133226645,0.598898190731126
0.33326665333066613,0.5992309946444335
0.33346669333866774,0.5995646439456002
0.3336667333466693,0.5998991445043527
0.3338667733546709,0.600234502024575
0.3340668133626725,0.6005707220177543
0.33426685337067413,0.600907809773596
0.33446689337867574,0.6012457703284336
0.3346669333866773,0.6015846084321192
0.3348669733946789,0.6019243285141248
0.3350670134026805,0.6022649346496084
0.33526705341068214,0.6026064305262065
0.33546709341868375,0.6029488194122965
0.3356671334266853,0.6032921041274399
0.3358671734346869,0.6036362870156698
0.33606721344268853,0.6039813699222161
0.33626725345069014,0.6043273541741828
0.33646729345869175,0.6046742405656051
0.3366673334666933,0.6050220293472051
0.3368673734746949,0.605370720221069
0.33706741348269653,0.6057203123403518
0.33726745349069814,0.6060708043140115
0.3374674934986997,0.6064221942164618
0.3376675335067013,0.6067744796019378
0.3378675735147029,0.6071276575232674
0.33806761352270454,0.6074817245546607
0.33826765353070615,0.6078366768180533
0.3384676935387077,0.6081925100124836
0.3386677335467093,0.6085492194459315
0.3388677735547109,0.608906800069022
0.33906781356271254,0.6092652465099757
0.33926785357071415,0.6096245531101929
0.3394678935787157,0.6099847139598682
0.3396679335867173,0.6103457229330641
0.33986797359471893,0.6107075737217145
0.34006801360272054,0.6110702598680791
0.34026805361072215,0.6114337747952354
0.3404680936187237,0.611798111835268
0.3406681336267253,0.6121632642548842
0.34086817363472693,0.6125292252782772
0.34106821364272855,0.6128959881071296
0.34126825365073016,0.6132635459377387
0.3414682936587317,0.6136318919753212
0.3416683336667333,0.614001019445631
0.34186837367473494,0.6143709216040896
0.34206841368273655,0.6147415917426908
0.34226845369073816,0.6151130231949942
0.3424684936987397,0.6154852093395549
0.34266853370674133,0.6158581436021778
0.34286857371474294,0.616231819457393
0.34306861372274455,0.6166062304295614
0.3432686537307461,0.6169813700940123
0.3434686937387477,0.6173572320785998
0.34366873374674933,0.6177338100660397
0.34386877375475094,0.6181110977973515
0.34406881376275256,0.6184890890766888
0.3442688537707541,0.61886777777779
0.3444688937787557,0.6192471578522288
0.34466893378675734,0.6196272233395801
0.34486897379475895,0.6200079683795626
0.34506901380276056,0.6203893872261521
0.3452690538107621,0.6207714742636045
0.34546909381876373,0.6211542240242653
0.34566913382676534,0.621537631207993
0.34586917383476695,0.621921690702973
0.34606921384276856,0.6223063976076585
0.3462692538507701,0.622691747253538
0.34646929385877173,0.623077735228405
0.34666933386677334,0.6234643573997836
0.34686937387477496,0.6238516099381577
0.34706941388277657,0.6242394893396458
0.3472694538907781,0.624627992447772
0.34746949389877974,0.6250171164739986
0.34766953390678135,0.625406859016707
0.34786957391478296,0.6257972180783409
0.3480696139227845,0.6261881920804594
0.3482696539307861,0.6265797798764892
0.34846969393878774,0.626971980762
0.34866973394678935,0.6273647944823791
0.34886977395479096,0.627758221237819
0.3490698139627925,0.6281522616855836
0.34926985397079413,0.6285469169395572
0.34946989397879574,0.6289421885671266
0.34966993398679735,0.6293380785834843
0.34986997399479897,0.6297345894434774
0.3500700140028005,0.6301317240311545
0.35027005401080213,0.6305294856471964
0.35047009401880375,0.6309278779944295
0.35067013402680536,0.631326905161642
0.35087017403480697,0.6317265716059299
0.3510702140428085,0.6321268821338071
0.35127025405081014,0.6325278418813107
0.35147029405881175,0.6329294562933294
0.35167033406681336,0.6333317311023713
0.351870374074815,0.6337346723069748
0.35207041408281653,0.6341382861499498
0.35227045409081814,0.6345425790966162
0.35247049409881975,0.6349475578131833
0.35267053410682137,0.6353532291453992
0.352870574114823,0.6357596000975633
0.35307061412282453,0.6361666778119887
0.35327065413082614,0.6365744695489631
0.35347069413882776,0.6369829826672515
0.35367073414682937,0.6373922246051533
0.3538707741548309,0.6378022028621205
0.35407081416283254,0.6382129249809233
0.35427085417083415,0.6386243985303407
0.35447089417883576,0.6390366310883486
0.35467093418683737,0.6394496302257692
0.35487097419483893,0.6398634034903448
0.35507101420284054,0.6402779583911999
0.35527105421084215,0.6406933023836573
0.35547109421884376,0.6411094428543778
0.3556711342268454,0.6415263871068025
0.35587117423484693,0.6419441423468775
0.35607121424284854,0.6423627156690548
0.35627125425085016,0.642782114042571
0.35647129425885177,0.6432023442980057
0.3566713342668534,0.6436234131141403
0.35687137427485494,0.6440453270051367
0.35707141428285655,0.644468092308061
0.35727145429085816,0.6448917151707866
0.35747149429885977,0.645316201540306
0.3576715343068614,0.6457415571514871
0.35787157431486294,0.646167787516305
0.35807161432286455,0.646594897913579
0.35827165433086616,0.647022893379238
0.3584716943388678,0.6474517786971341
0.3586717343468694,0.6478815583904153
0.35887177435487094,0.6483122367134593
0.35907181436287255,0.6487438176443652
0.35927185437087417,0.6491763048779872
0.3594718943788758,0.6496097018194885
0.35967193438687733,0.6500440115783859
0.35987197439487895,0.650479236963047
0.36007201440288056,0.6509153804755985
0.36027205441088217,0.6513524443071991
0.3604720944188838,0.6517904303336295
0.36067213442688534,0.6522293401111519
0.36087217443488695,0.6526691748725927
0.36107221444288856,0.6531099355236119
0.3612722544508902,0.6535516226391227
0.3614722944588918,0.65399423645984
0.36167233446689334,0.6544377768889458
0.36187237447489495,0.6548822434888726
0.36207241448289657,0.655327635478222
0.3622724544908982,0.6557739517288472
0.3624724944988998,0.6562211907631521
0.36267253450690135,0.6566693507516665
0.36287257451490296,0.6571184295109822
0.36307261452290457,0.6575684245021423
0.3632726545309062,0.6580193328295951
0.3634726945389078,0.6584711512408316
0.36367273454690935,0.658923876126838
0.36387277455491096,0.6593775035234994
0.3640728145629126,0.6598320291140931
0.3642728545709142,0.6602874482330124
0.3644728945789158,0.6607437558708544
0.36467293458691735,0.6612009466809996
0.36487297459491896,0.6616590149877979
0.3650730146029206,0.6621179547964602
0.3652730546109222,0.6625777598047344
0.36547309461892374,0.6630384234164262
0.36567313462692536,0.6634999387567895
0.36587317463492697,0.663962298689796
0.3660732146429286,0.6644254958372509
0.3662732546509302,0.6648895225996971
0.36647329465893175,0.6653543711790164
0.36667333466693336,0.6658200336026013
0.36687337467493497,0.6662865017489428
0.3670734146829366,0.6667537673744438
0.3672734546909382,0.667221822141248
0.36747349469893975,0.6676906576458385
0.36767353470694136,0.6681602654481467
0.367873574714943,0.6686306371008921
0.3680736147229446,0.6691017641788574
0.3682736547309462,0.6695736383078004
0.36847369473894775,0.670046251192699
0.36867373474694937,0.6705195946450295
0.368873774754951,0.6709936606087852
0.3690738147629526,0.6714684411849606
0.3692738547709542,0.6719439286542453
0.36947389477895576,0.6724201154976932
0.36967393478695737,0.6728969944151684
0.369873974794959,0.6733745583414005
0.3700740148029606,0.6738528004595189
0.3702740548109622,0.6743317142119803
0.37047409481896376,0.6748112933088429
0.3706741348269654,0.6752915317333872
0.370874174834967,0.6757724237451286
0.3710742148429686,0.6762539638803092
0.37127425485097015,0.6767361469500004
0.37147429485897177,0.6772189680359885
0.3716743348669734,0.6777024224846506
0.371874374874975,0.6781865058990663
0.3720744148829766,0.6786712141296307
0.37227445489097816,0.6791565432634669
0.37247449489897977,0.6796424896129445
0.3726745349069814,0.6801290497036283
0.372874574914983,0.6806162202619801
0.3730746149229846,0.6811039982031369
0.37327465493098616,0.6815923806190783
0.3734746949389878,0.6820813647674797
0.3736747349469894,0.6825709480615251
0.373874774954991,0.6830611280609258
0.3740748149629926,0.6835519024643559
0.37427485497099416,0.6840432691034789
0.3744748949789958,0.6845352259386953
0.3746749349869974,0.6850277710566969
0.374874974994999,0.6855209026698652
0.3750750150030006,0.6860146191175033
0.37527505501100217,0.6865089188688387
0.3754750950190038,0.6870038005276926
0.3756751350270054,0.6874992628386577
0.375875175035007,0.6879953046945889
0.37607521504300856,0.6884919251451695
0.37627525505101017,0.6889891234062813
0.3764752950590118,0.6894868988698781
0.3766753350670134,0.6899852511140394
0.376875375075015,0.6904841799128624
0.37707541508301656,0.6909836852458464
0.3772754550910182,0.6914837673064148
0.3774754950990198,0.6919844265092323
0.3776755351070214,0.6924856634959822
0.377875575115023,0.6929874791392923
0.37807561512302457,0.6934898745445253
0.3782756551310262,0.693992851049178
0.3784756951390278,0.6944964102196806
0.3786757351470294,0.6950005538454238
0.378875775155031,0.6955052839298954
0.37907581516303257,0.6960106026788563
0.3792758551710342,0.6965165124855408
0.3794758951790358,0.6970230159129231
0.3796759351870374,0.6975301156731407
0.379875975195039,0.6980378146042293
0.3800760152030406,0.698546115644365
0.3802760552110422,0.6990550218038675
0.3804760952190438,0.6995645361352583
0.3806761352270454,0.700074661701708
0.380876175235047,0.7005854015442421
0.3810762152430486,0.7010967586481035
0.3812762552510502,0.7016087359086871
0.3814762952590518,0.7021213360974778
0.3816763352670534,0.70263456182843
0.38187637527505497,0.7031484155252177
0.3820764152830566,0.7036628993897855
0.3822764552910582,0.7041780153725994
0.3824764952990598,0.7046937651449823
0.3826765353070614,0.7052101500738805
0.382876575315063,0.7057271711993727
0.3830766153230646,0.7062448292151847
0.3832766553310662,0.7067631244524305
0.3834766953390678,0.7072820568667413
0.3836767353470694,0.707801626028895
0.383876775355071,0.7083218311189954
0.3840768153630726,0.7088426709241991
0.3842768553710742,0.7093641438399233
0.3844768953790758,0.7098862478744202
0.3846769353870774,0.7104089806565422
0.384876975395079,0.7109323394464779
0.3850770154030806,0.7114563211491908
0.3852770554110822,0.7119809223302528
0.3854770954190838,0.7125061392337316
0.3856771354270854,0.7130319678017601
0.385877175435087,0.7135584036954015
0.3860772154430886,0.7140854423164026
0.3862772554510902,0.7146130788294308
0.3864772954590918,0.7151413081843863
0.38667733546709343,0.715670125138393
0.386877375475095,0.7161995242770915
0.3870774154830966,0.7167295000348762
0.3872774554910982,0.717260046713755
0.3874774954990998,0.7177911585005431
0.3876775355071014,0.7183228294821465
0.387877575515103,0.7188550536587339
0.3880776155231046,0.7193878249546489
0.3882776555311062,0.7199211372269638
0.3884776955391078,0.7204549842716292
0.3886777355471094,0.7209893598272306
0.388877775555111,0.7215242575764115
0.3890778155631126,0.722059671145079
0.3892778555711142,0.7225955940995517
0.38947789557911583,0.7231320199418592
0.3896779355871174,0.723668942103441
0.389877975595119,0.7242063539375284
0.3900780156031206,0.7247442487105236
0.3902780556111222,0.7252826195927138
0.39047809561912383,0.7258214596486737
0.3906781356271254,0.7263607618277216
0.390878175635127,0.7269005189547924
0.3910782156431286,0.7274407237220929
0.3912782556511302,0.727981368681886
0.39147829565913184,0.7285224462407349
0.3916783356671334,0.7290639486555129
0.391878375675135,0.7296058680314533
0.3920784156831366,0.7301481963224747
0.39227845569113823,0.7306909253339784
0.39247849569913984,0.7312340467282679
0.3926785357071414,0.7317775520326917
0.392878575715143,0.7323214326505593
0.3930786157231446,0.7328656798748309
0.39327865573114623,0.733410284904526
0.3934786957391478,0.7339552388637456
0.3936787357471494,0.734500532823155
0.393878775755151,0.7350461578237213
0.3940788157631526,0.7355921049024629
0.39427885577115424,0.7361383651199207
0.3944788957791558,0.736684929589034
0.3946789357871574,0.7372317895050645
0.394878975795159,0.7377789361761989
0.3950790158031606,0.7383263610544352
0.39527905581116224,0.7388740557663508
0.3954790958191638,0.7394220121433478
0.3956791358271654,0.7399702222509706
0.395879175835167,0.740518678416905
0.39607921584316863,0.7410673732572808
0.39627925585117024,0.7416162997009261
0.3964792958591718,0.7421654510112485
0.3966793358671734,0.7427148208054508
0.396879375875175,0.7432644030708333
0.39707941588317663,0.7438141921779692
0.39727945589117825,0.744364182890594
0.3974794958991798,0.7449143703720926
0.3976795359071814,0.745464750188519
0.397879575915183,0.7460153183081376
0.39807961592318464,0.7465660710975207
0.3982796559311862,0.7471170053142905
0.3984796959391878,0.7476681180966397
0.3986797359471894,0.7482194069498108
0.39887977595519103,0.7487708697297558
0.39907981596319264,0.7493225046242359
0.3992798559711942,0.7498743101316542
0.3994798959791958,0.7504262850379426
0.3996799359871974,0.7509784283918446
0.39987997599519903,0.7515307394789551
0.40008001600320064,0.7520832177948898
0.4002800560112022,0.7526358630179529
0.4004800960192038,0.7531886749816821
0.4006801360272054,0.7537416536476301
0.40088017603520704,0.7542947990787402
0.40108021604320865,0.7548481114136373
0.4012802560512102,0.7554015908421503
0.4014802960592118,0.7559552375823366
0.40168033606721343,0.7565090518592558
0.40188037607521504,0.7570630338856958
0.40208041608321665,0.7576171838450204
0.4022804560912182,0.7581715018762614
0.4024804960992198,0.758725988061536
0.40268053610722143,0.7592806424158272
0.40288057611522304,0.7598354648791202
0.40308061612322466,0.7603904553108427
0.4032806561312262,0.7609456134865198
0.4034806961392278,0.7615009390965122
0.40368073614722944,0.7620564317466686
0.40388077615523105,0.7626120909606969
0.4040808161632326,0.7631679161840191
0.4042808561712342,0.7637239067888644
0.4044808961792358,0.7642800620803225
0.40468093618723744,0.7648363813030734
0.40488097619523905,0.7653928636484975
0.4050810162032406,0.7659495082618664
0.4052810562112422,0.7665063142493171
0.40548109621924383,0.7670632806843196
0.40568113622724544,0.7676204066133584
0.40588117623524705,0.7681776910605678
0.4060812162432486,0.7687351330310819
0.4062812562512502,0.7692927315128835
0.40648129625925183,0.7698504854769701
0.40668133626725345,0.770408393875684
0.40688137627525506,0.7709664556390895
0.4070814162832566,0.7715246696693201
0.4072814562912582,0.7720830348328527
0.40748149629925984,0.7726415499507098
0.40768153630726145,0.7732002137866257
0.40788157631526306,0.7737590250332551
0.4080816163232646,0.7743179822965374
0.40828165633126623,0.7748770840783681
0.40848169633926784,0.7754363287577601
0.40868173634726945,0.7759957145707101
0.40888177635527106,0.7765552395890102
0.4090818163632726,0.7771149016982704
0.40928185637127423,0.7776746985754383
0.40948189637927584,0.778234627666111
0.40968193638727746,0.7787946861619527
0.409881976395279,0.7793548709785332
0.4100820164032806,0.7799151787338993
0.41028205641128224,0.7804756057281995
0.41048209641928385,0.7810361479246585
0.41068213642728546,0.7815968009321964
0.410882176435287,0.782157559989968
0.41108221644328863,0.7827184199540705
0.41128225645129024,0.7832793752866517
0.41148229645929185,0.7838404200476163
0.41168233646729346,0.7844015478891015
0.411882376475295,0.7849627520528537
0.41208241648329663,0.785524025370614
0.41228245649129824,0.7860853602675695
0.41248249649929986,0.7866467487689046
0.41268253650730147,0.7872081825094387
0.412882576515303,0.7877696527463073
0.41308261652330464,0.7883311503746004
0.41328265653130625,0.7888926659458443
0.41348269653930786,0.7894541896891761
0.41368273654730947,0.7900157115350288
0.413882776555311,0.7905772211411198
0.41408281656331264,0.7911387079205111
0.41428285657131425,0.7917001610714801
0.41448289657931586,0.7922615696089352
0.4146829365873175,0.792822922397082
0.41488297659531903,0.7933842081830459
0.41508301660332064,0.7939454156311447
0.41528305661132225,0.7945065333575032
0.41548309661932387,0.7950675499647052
0.4156831366273254,0.7956284540761818
0.41588317663532703,0.7961892343700424
0.41608321664332865,0.796749879612072
0.41628325665133026,0.7973103786876287
0.41648329665933187,0.7978707206321975
0.4166833366673334,0.7984308946603766
0.41688337667533504,0.7989908901930962
0.41708341668333665,0.7995506968828963
0.41728345669133826,0.8001103046371161
0.4174834966993399,0.8006697036388769
0.41768353670734143,0.8012288843657678
0.41788357671534304,0.8017878376061764
0.41808361672334465,0.8023465544732342
0.41828365673134627,0.8029050264163705
0.4184836967393479,0.8034632452305094
0.41868373674734943,0.8040212030629554
0.41888377675535104,0.8045788924180528
0.41908381676335266,0.8051363061597152
0.41928385677135427,0.8056934375119541
0.4194838967793559,0.8062502800575456
0.41968393678735744,0.8068068277349953
0.41988397679535905,0.807363074833974
0.42008401680336066,0.8079190159894061
0.42028405681136227,0.8084746461744063
0.42048409681936383,0.8090299606922541
0.42068413682736544,0.8095849551676106
0.42088417683536705,0.8101396255371728
0.42108421684336866,0.8106939680399563
0.4212842568513703,0.8112479792073991
0.42148429685937183,0.8118016558534613
0.42168433686737344,0.8123549950648878
0.42188437687537506,0.8129079941917909
0.42208441688337667,0.8134606508386881
0.4222844568913783,0.814012962856119
0.42248449689937984,0.8145649283329439
0.42268453690738145,0.8151165455894086
0.42288457691538306,0.8156678131710406
0.42308461692338467,0.816218729843418
0.4232846569313863,0.816769294587835
0.42348469693938784,0.8173195065978687
0.42368473694738945,0.8178693652768236
0.42388477695539106,0.8184188702360227
0.4240848169633927,0.8189680212938815
0.4242848569713943,0.8195168184756991
0.42448489697939584,0.820065262014068
0.42468493698739745,0.8206133523498045
0.42488497699539907,0.8211610901332779
0.4250850170034007,0.8217084762260116
0.4252850570114023,0.8222555117024188
0.42548509701940385,0.8228021978515266
0.42568513702740546,0.8233485361785414
0.42588517703540707,0.8238945284061013
0.4260852170434087,0.8244401764750671
0.42628525705141024,0.8249854825446954
0.42648529705941185,0.8255304489920563
0.42668533706741346,0.8260750784105455
0.4268853770754151,0.8266193736073657
0.4270854170834167,0.8271633375998513
0.42728545709141824,0.8277069736105261
0.42748549709941985,0.8282502850607962
0.42768553710742147,0.8287932755631913
0.4278855771154231,0.8293359489120931
0.4280856171234247,0.8298783090728905
0.42828565713142625,0.8304203601695349
0.42848569713942786,0.8309621064704741
0.42868573714742947,0.8315035523729688
0.4288857771554311,0.8320447023858137
0.4290858171634327,0.8325855611104985
0.42928585717143425,0.8331261332208689
0.42948589717943586,0.8336664234413601
0.42968593718743747,0.8342064365238955
0.4298859771954391,0.8347461772235597
0.4300860172034407,0.8352856502731654
0.43028605721144225,0.8358248603568545
0.43048609721944386,0.8363638120828835
0.4306861372274455,0.8369025099557498
0.4308861772354471,0.8374409583478375
0.4310862172434487,0.8379791614707536
0.43128625725145026,0.8385171233465476
0.43148629725945187,0.8390548477790007
0.4316863372674535,0.8395923383251784
0.4318863772754551,0.8401295982674443
0.43208641728345665,0.8406666305861256
0.43228645729145826,0.8412034379330242
0.43248649729945987,0.8417400226059619
0.4326865373074615,0.8422763865245395
0.4328865773154631,0.8428125312072875
0.43308661732346465,0.843348457750372
0.43328665733146626,0.8438841668080133
0.4334866973394679,0.8444196585747612
0.4336867373474695,0.8449549327697575
0.4338867773554711,0.845489988623105
0.43408681736347265,0.8460248248644444
0.43428685737147427,0.8465594397138287
0.4344868973794759,0.8470938308749655
0.4346869373874775,0.8476279955308803
0.4348869773954791,0.8481619303420432
0.43508701740348066,0.8486956314469761
0.43528705741148227,0.8492290944653444
0.4354870974194839,0.8497623145035239
0.4356871374274855,0.8502952861626071
0.4358871774354871,0.8508280035488097
0.43608721744348866,0.8513604602862098
0.4362872574514903,0.851892649531746
0.4364872974594919,0.8524245639923841
0.4366873374674935,0.8529561959443465
0.4368873774754951,0.8534875372542892
0.43708741748349667,0.8540185794022989
0.4372874574914983,0.8545493135065725
0.4374874974994999,0.8550797303496336
0.4376875375075015,0.8556098204059311
0.43788757751550306,0.8561395738706633
0.43808761752350467,0.8566689806896588
0.4382876575315063,0.8571980305901526
0.4384876975395079,0.8577267131122829
0.4386877375475095,0.8582550176411398
0.43888777755551106,0.8587829334392004
0.4390878175635127,0.8593104496789772
0.4392878575715143,0.8598375554757198
0.4394878975795159,0.8603642399200113
0.4396879375875175,0.8608904921101008
0.43988797759551906,0.861416301183831
0.4400880176035207,0.8619416563500159
0.4402880576115223,0.862466546919143
0.4404880976195239,0.8629909623332718
0.4406881376275255,0.8635148921950215
0.44088817763552707,0.8640383262955453
0.4410882176435287,0.8645612546413978
0.4412882576515303,0.8650836674802183
0.4414882976595319,0.8656055553251605
0.4416883376675335,0.8661269089780114
0.44188837767553507,0.866647719550953
0.4420884176835367,0.8671679784869322
0.4422884576915383,0.8676876775786151
0.4424884976995399,0.8682068089859116
0.44268853770754146,0.8687253652520669
0.4428885777155431,0.8692433393183259
0.4430886177235447,0.8697607245371847
0.4432886577315463,0.8702775146842527
0.4434886977395479,0.8707937039687544
0.44368873774754947,0.8713092870427075
0.4438887777555511,0.8718242590088204
0.4440888177635527,0.8723386154271553
0.4442888577715543,0.8728523523206059
0.4444888977795559,0.8733654661792463
0.44468893778755747,0.873877953963604
0.4448889777955591,0.8743898131069132
0.4450890178035607,0.8749010415164065
0.4452890578115623,0.8754116375736978
0.4454890978195639,0.8759216001343131
0.4456891378275655,0.8764309285264194
0.4458891778355671,0.8769396225487981
0.4460892178435687,0.877447682468111
0.4462892578515703,0.8779551090154962
0.4464892978595719,0.8784619033825312
0.4466893378675735,0.8789680672165903
0.4468893778755751,0.8794736026156256
0.4470894178835767,0.8799785121223852
0.4472894578915783,0.8804827987180852
0.4474894978995799,0.8809864658155406
0.4476895379075815,0.881489517251757
0.4478895779155831,0.8819919572799781
0.4480896179235847,0.8824937905611807
0.4482896579315863,0.882995022154998
0.4484896979395879,0.8834956575100588
0.4486897379475895,0.8839957024537111
0.4488897779555911,0.8844951631811089
0.4490898179635927,0.8849940462436302
0.4492898579715943,0.8854923585365927
0.4494898979795959,0.8859901072862367
0.4496899379875975,0.8864873000359393
0.4498899779955991,0.8869839446316261
0.4500900180036007,0.8874800492063499
0.4502900580116023,0.8879756221640026
0.4504900980196039,0.8884706721621356
0.4506901380276055,0.8889652080938619
0.4508901780356071,0.889459239068823
0.4510902180436087,0.8899527743932032
0.4512902580516103,0.8904458235487857
0.4514902980596119,0.8909383961710459
0.4516903380676135,0.8914305020262905
0.4518903780756151,0.8919221509878529
0.4520904180836167,0.8924133530113687
0.45229045809161833,0.8929041181091613
0.4524904980996199,0.8933944563237757
0.4526905381076215,0.8938843777007116
0.4528905781156231,0.8943738922604126
0.4530906181236247,0.8948630099695786
0.45329065813162633,0.8953517407118796
0.4534906981396279,0.895840094258156
0.4536907381476295,0.8963280802362009
0.4538907781556311,0.8968157081002264
0.4540908181636327,0.8973029871001279
0.4542908581716343,0.8977899262506623
0.4544908981796359,0.8982765343006678
0.4546909381876375,0.8987628197024562
0.4548909781956391,0.8992487905815141
0.45509101820364073,0.8997344547066565
0.4552910582116423,0.9002198194607739
0.4554910982196439,0.900704891812325
0.4556911382276455,0.9011896782877192
0.4558911782356471,0.9016741849447403
0.45609121824364873,0.9021584173471602
0.4562912582516503,0.9026423805406879
0.4564912982596519,0.9031260790303988
0.4566913382676535,0.9036095167597827
0.4568913782756551,0.9040926970915475
0.45709141828365674,0.904575622790305
0.4572914582916583,0.9050582960072622
0.4574914982996599,0.9055407182670311
0.4576915383076615,0.9060228904566614
0.45789157831566313,0.9065048128169922
0.45809161832366474,0.9069864849364061
0.4582916583316663,0.9074679057470585
0.4584916983396679,0.9079490735236456
0.4586917383476695,0.908429985884757
0.45889177835567113,0.9089106397968515
0.45909181836367274,0.909391031580878
0.4592918583716743,0.9098711569215494
0.4594918983796759,0.9103510108792696
0.4596919383876775,0.9108305879046896
0.45989197839567914,0.911309881855868
0.4600920184036807,0.9117888860179844
0.4602920584116823,0.9122675931255523
0.4604920984196839,0.9127459953870584
0.4606921384276855,0.9132240845119433
0.46089217843568714,0.9137018517398303
0.4610922184436887,0.9141792878718915
0.4612922584516903,0.9146563833042369
0.4614922984596919,0.9151331280631927
0.46169233846769353,0.9156095118423365
0.46189237847569514,0.9160855240411374
0.4620924184836967,0.91656115380505
0.4622924584916983,0.9170363900668976
0.4624924984996999,0.9175112215893817
0.46269253850770153,0.9179856370085379
0.46289257851570315,0.91845962487797
0.4630926185237047,0.9189331737136743
0.4632926585317063,0.9194062720392784
0.4634926985397079,0.9198789084315042
0.46369273854770954,0.9203510715656784
0.46389277855571115,0.9208227502611019
0.4640928185637127,0.9212939335260988
0.4642928585717143,0.9217646106025631
0.46449289857971593,0.9222347710098306
0.46469293858771754,0.9227044045876998
0.46489297859571915,0.9231735015384354
0.4650930186037207,0.9236420524675931
0.4652930586117223,0.9241100484235081
0.46549309861972393,0.9245774809352969
0.46569313862772554,0.9250443420492319
0.4658931786357271,0.9255106243633521
0.4660932186437287,0.925976321060184
0.4662932586517303,0.9264414259374535
0.46649329865973194,0.9269059334366794
0.46669333866773355,0.9273698386695479
0.4668933786757351,0.9278331374419777
0.4670934186837367,0.9282958262757904
0.46729345869173833,0.9287579024279184
0.46749349869973994,0.9292193639070827
0.46769353870774155,0.9296802094878911
0.4678935787157431,0.93014043872231
0.4680936187237447,0.930600051948479
0.46829365873174633,0.9310590502968387
0.46849369873974794,0.9315174356935619
0.46869373874774956,0.9319752108612784
0.4688937787557511,0.9324323793170959
0.4690938187637527,0.9328889453679328
0.46929385877175434,0.9333449141031769
0.46949389877975595,0.9338002913847057
0.46969393878775756,0.9342550838342982
0.4698939787957591,0.9347092988184905
0.4700940188037607,0.9351629444309195
0.47029405881176234,0.9356160294722227
0.47049409881976395,0.9360685634275545
0.4706941388277655,0.936520556441798
0.4708941788357671,0.9369720192925486
0.47109421884376873,0.93742296336096
0.47129425885177034,0.9378734006005436
0.47149429885977195,0.9383233435040201
0.4716943388677735,0.9387728050683279
0.4718943788757751,0.939221798757899
0.47209441888377673,0.9396703384663144
0.47229445889177835,0.9401184384764619
0.47249449889977996,0.9405661134193166
0.4726945389077815,0.9410133782314742
0.4728945789157831,0.9414602481115686
0.47309461892378474,0.9419067384757089
0.47329465893178635,0.9423528649120749
0.47349469893978796,0.9427986431348134
0.4736947389477895,0.9432440889373791
0.47389477895579113,0.9436892181454681
0.47409481896379274,0.9441340465696928
0.47429485897179435,0.9445785899581489
0.47449489897979596,0.9450228639490278
0.4746949389877975,0.9454668840234265
0.47489497899579913,0.9459106654585112
0.47509501900380074,0.946354223281187
0.47529505901180236,0.9467975722224293
0.47549509901980397,0.9472407266724308
0.4756951390278055,0.9476837006367163
0.47589517903580714,0.9481265076933783
0.47609521904380875,0.9485691609515805
0.47629525905181036,0.9490116730114804
0.4764952990598119,0.9494540559257111
0.47669533906781353,0.949896321162567
0.47689537907581514,0.9503384795710298
0.47709541908381675,0.9507805413477664
0.47729545909181836,0.9512225160062296
0.4774954990998199,0.9516644123479816
0.47769553910782153,0.9521062384363594
0.47789557911582314,0.9525480015725925
0.47809561912382476,0.952989708274474
0.47829565913182637,0.9534313642576864
0.4784956991398279,0.9538729744198641
0.47869573914782954,0.9543145428274783
0.47889577915583115,0.9547560727056126
0.47909581916383276,0.9551975664306902
0.47929585917183437,0.9556390255262095
0.4794958991798359,0.9560804506615239
0.47969593918783754,0.9565218416537038
0.47989597919583915,0.9569631974724973
0.48009601920384076,0.9574045162484031
0.4802960592118424,0.9578457952838515
0.48049609921984393,0.9582870310674847
0.48069613922784554,0.9587282192915071
0.48089617923584715,0.9591693548720757
0.48109621924384877,0.9596104319726786
0.4812962592518504,0.9600514440304444
0.48149629925985193,0.9604923837853112
0.48169633926785355,0.9609332433119717
0.48189637927585516,0.9613740140545015
0.48209641928385677,0.961814686863564
0.4822964592918583,0.9622552520360761
0.48249649929985994,0.9626956993572086
0.48269653930786155,0.9631360181445795
0.48289657931586316,0.9635761972944981
0.4830966193238648,0.9640162253300988
0.48329665933186633,0.9644560904511996
0.48349669933986794,0.9648957805857111
0.48369673934786955,0.9653352834424136
0.48389677935587116,0.9657745865649087
0.4840968193638728,0.9662136773865573
0.48429685937187433,0.9666525432861915
0.48449689937987594,0.967091171644402
0.48469693938787756,0.9675295499001826
0.48489697939587917,0.9679676656077211
0.4850970194038808,0.9684055064931174
0.48529705941188234,0.9688430605108074
0.48549709941988395,0.9692803158994749
0.48569713942788556,0.9697172612372289
0.48589717943588717,0.9701538854958276
0.4860972194438888,0.9705901780937303
0.48629725945189034,0.9710261289477633
0.48649729945989195,0.9714617285231857
0.48669733946789356,0.9718969678819505
0.4868973794758952,0.9723318387289579
0.4870974194838968,0.9727663334561039
0.48729745949189834,0.9732004451839396
0.48749749949989996,0.9736341678007565
0.48769753950790157,0.9740674959989291
0.4878975795159032,0.9745004253083509
0.48809761952390474,0.9749329521268132
0.48829765953190635,0.9753650737471868
0.48849769953990796,0.9757967883812748
0.48869773954790957,0.9762280951802222
0.4888977795559112,0.9766589942513804
0.48909781956391274,0.9770894866715307
0.48929785957191435,0.9775195744963981
0.48949789957991596,0.9779492607663884
0.4896979395879176,0.9783785495085036
0.4898979795959192,0.9788074457344049
0.49009801960392074,0.9792359554346068
0.49029805961192235,0.9796640855688
0.49049809961992397,0.9800918440523205
0.4906981396279256,0.9805192397387958
0.4908981796359272,0.9809462823990145
0.49109821964392875,0.9813729826960821
0.49129825965193036,0.9817993521569413
0.49149829965993197,0.9822254031403531
0.4916983396679336,0.9826511488014442
0.4918983796759352,0.9830766030529482
0.49209841968393675,0.9835017805232773
0.49229845969193836,0.9839266965115787
0.49249849969994,0.9843513669399411
0.4926985397079416,0.9847758083029302
0.49289857971594314,0.985200037614647
0.49309861972394475,0.98562407235351
0.49329865973194637,0.9860479304049761
0.493498699739948,0.9864716300024243
0.4936987397479496,0.9868951896664377
0.49389877975595115,0.9873186281427198
0.49409881976395276,0.9877419643389003
0.49429885977195437,0.9881652172604828
0.494498899779956,0.988588405946192
0.4946989397879576,0.9890115494029906
0.49489897979595915,0.9894346665410271
0.49509901980396076,0.9898577761087896
0.49529905981196237,0.9902808966287309
0.495499099819964,0.9907040463336368
0.4956991398279656,0.9911272431040058
0.49589917983596715,0.9915505044067024
0.49609921984396876,0.9919738472351504
0.4962992598519704,0.9923972880513146
0.496499299859972,0.9928208427297268
0.4966993398679736,0.9932445265037954
0.49689937987597516,0.9936683539146294
0.49709941988397677,0.9940923387626054
0.4972994598919784,0.9945164940618842
0.49749949989998,0.994940831998083
0.4976995399079816,0.9953653638892863
0.49789957991598316,0.9957901001505733
0.49809961992398477,0.9962150502622185
0.4982996599319864,0.9966402227417099
0.498499699939988,0.9970656251197153
0.49869973994798955,0.9974912639201016
0.49889977995599116,0.9979171446441071
0.4990998199639928,0.9983432717587365
0.4992998599719944,0.9987696486894413
0.499499899979996,0.9991962778171172
0.49969993998799755,0.9996231604794443
0.49989997999599917,1.0000502969765657
0.5001000200040008,1.0004776865810872
0.5003000600120023,1.0009053275523603
0.500500100020004,1.0013332171549891
0.5007001400280056,1.001761351681489
0.5009001800360072,1.0021897264789952
0.5011002200440088,1.0026183359799168
0.5013002600520103,1.0030471737363993
0.501500300060012,1.00347623245845
0.5017003400680136,1.003905504055564
0.5019003800760152,1.0043349796816674
0.5021004200840168,1.0047646497831857
0.5023004600920183,1.0051945041500279
0.50250050010002,1.0056245319692647
0.5027005401080216,1.00605472188127
0.5029005801160232,1.0064850620380736
0.5031006201240248,1.0069155401636825
0.5033006601320263,1.0073461436160978
0.503500700140028,1.0077768594507654
0.5037007401480296,1.0082076744851793
0.5039007801560312,1.008638575364361
0.5041008201640328,1.0090695486269294
0.5043008601720343,1.0095005807714768
0.504500900180036,1.0099316583229638
0.5047009401880376,1.0103627678988483
0.5049009801960392,1.0107938962746656
0.5051010202040408,1.0112250304487789
0.5053010602120424,1.0116561577060235
0.505501100220044,1.0120872656799793
0.5057011402280456,1.0125183424136046
0.5059011802360472,1.01294937641798
0.5061012202440488,1.0133803567289168
0.5063012602520504,1.0138112729611968
0.506501300260052,1.0142421153602208
0.5067013402680536,1.0146728748508556
0.5069013802760551,1.0151035430832824
0.5071014202840568,1.0155341124756676
0.5073014602920584,1.0159645762534844
0.50750150030006,1.016394928485337
0.5077015403080616,1.0168251641151527
0.5079015803160631,1.0172552789906164
0.5081016203240648,1.017685269887758
0.5083016603320664,1.0181151345315977
0.508501700340068,1.0185448716127867
0.5087017403480696,1.0189744808001993
0.5089017803560711,1.0194039627494353
0.5091018203640728,1.0198333191072328
0.5093018603720744,1.0202625525117859
0.509501900380076,1.0206916665889927
0.5097019403880776,1.0211206659446783
0.5099019803960791,1.0215495561528432
0.5101020204040808,1.0219783437400127
0.5103020604120824,1.0224070361657773
0.510502100420084,1.0228356417996296
0.5107021404280856,1.0232641698942135
0.5109021804360871,1.0236926305551253
0.5111022204440888,1.0241210347074097
0.5113022604520904,1.0245493940589119
0.511502300460092,1.024977721060659
0.5117023404680936,1.0254060288644513
0.5119023804760952,1.0258343312778586
0.5121024204840968,1.0262626427168247
0.5123024604920984,1.0266909781560836
0.5125025005001,1.0271193530776168
0.5127025405081016,1.0275477834173639
0.5129025805161032,1.027976285510423
0.5131026205241048,1.0284048760349713
0.5133026605321064,1.0288335719551442
0.513502700540108,1.0292623904631082
0.5137027405481096,1.029691348920573
0.5139027805561112,1.0301204647999755
0.5141028205641128,1.0305497556255854
0.5143028605721144,1.0309792389147556
0.514502900580116,1.0314089321195683
0.5147029405881176,1.0318388525690927
0.5149029805961192,1.0322690174124927
0.5151030206041208,1.0326994435631969
0.5153030606121224,1.0331301476443502
0.515503100620124,1.033561145935755
0.5157031406281256,1.033992454322496
0.5159031806361272,1.0344240882454478
0.5161032206441288,1.0348560626538363
0.5163032606521304,1.0352883919600386
0.5165033006601321,1.0357210899967684
0.5167033406681336,1.0361541699768084
0.5169033806761352,1.0365876444554198
0.5171034206841368,1.0370215252955584
0.5173034606921384,1.037455823636011
0.5175035007001401,1.0378905498625508
0.5177035407081416,1.0383257135821997
0.5179035807161432,1.0387613236006739
0.5181036207241448,1.0391973879030685
0.5183036607321464,1.039633913637831
0.518503700740148,1.0400709071040561
0.5187037407481496,1.04050837374212
0.5189037807561512,1.0409463181276584
0.5191038207641528,1.0413847439688824
0.5193038607721544,1.0418236541072081
0.519503900780156,1.0422630505211636
0.5197039407881576,1.0427029343335303
0.5199039807961592,1.0431433058216504
0.5201040208041608,1.0435841644308321
0.5203040608121624,1.044025508790767
0.520504100820164,1.044467336734861
0.5207041408281656,1.0449096453223743
0.5209041808361672,1.0453524308632516
0.5211042208441689,1.0457956889455136
0.5213042608521704,1.0462394144650804
0.521504300860172,1.0466836016578738
0.5217043408681736,1.0471282441340533
0.5219043808761752,1.0475733349142278
0.5221044208841769,1.048018866467475
0.5223044608921784,1.0484648307510014
0.52250450090018,1.0489112192512713
0.5227045409081816,1.0493580230264268
0.5229045809161832,1.0498052327498184
0.5231046209241849,1.0502528387544685
0.5233046609321864,1.050700831078283
0.523504700940188,1.0511491995098348
0.5237047409481896,1.0515979336345298
0.5239047809561912,1.0520470228809877
0.5241048209641929,1.0524964565674542
0.5243048609721944,1.0529462239480702
0.524504900980196,1.0533963142588378
0.5247049409881976,1.053846716763109
0.5249049809961992,1.0542974207964435
0.5251050210042009,1.0547484158106835
0.5253050610122024,1.0551996914170936
0.525505101020204,1.0556512374284341
0.5257051410282056,1.056103043899827
0.5259051810362072,1.0565551011682974
0.5261052210442089,1.057007399890871
0.5263052610522104,1.0574599310811184
0.526505301060212,1.0579126861440522
0.5267053410682137,1.058365656909279
0.5269053810762152,1.0588188356623307
0.5271054210842169,1.0592722151741005
0.5273054610922184,1.0597257887283167
0.52750550110022,1.0601795501470035
0.5277055411082217,1.060633493813876
0.5279055811162232,1.0610876146956374
0.5281056211242249,1.0615419083611428
0.5283056611322264,1.0619963709984075
0.528505701140228,1.062450999429447
0.5287057411482297,1.0629057911229391
0.5289057811562312,1.0633607442047046
0.5291058211642328,1.0638158574660157
0.5293058611722344,1.064271130369741
0.529505901180236,1.0647265630543417
0.5297059411882377,1.0651821563357438
0.5299059811962392,1.0656379117071113
0.5301060212042408,1.0660938313365507
0.5303060612122424,1.0665499180627804
0.530506101220244,1.067006175388806
0.5307061412282457,1.067462607473641
0.5309061812362472,1.0679192191221134
0.5311062212442488,1.0683760157728115
0.5313062612522504,1.0688330034842128
0.531506301260252,1.0692901889190487
0.5317063412682537,1.0697475793269553
0.5319063812762552,1.0702051825254686
0.5321064212842568,1.0706630068794174
0.5323064612922584,1.07112106127877
0.53250650130026,1.071579355114998
0.5327065413082617,1.0720378982560126
0.5329065813162632,1.0724967010197395
0.5331066213242648,1.0729557741463909
0.5333066613322665,1.073415128769508
0.533506701340268,1.0738747763858287
0.5337067413482697,1.0743347288240637
0.5339067813562712,1.07479499821264
0.5341068213642728,1.0752555969464919
0.5343068613722745,1.0757165376529734
0.534506901380276,1.0761778331569711
0.5347069413882777,1.076639496445299
0.5349069813962792,1.0771015406304574
0.5351070214042808,1.0775639789138491
0.5353070614122825,1.0780268245485374
0.535507101420284,1.0784900908016437
0.5357071414282857,1.0789537909164826
0.5359071814362872,1.0794179380745348
0.5361072214442888,1.0798825453573613
0.5363072614522905,1.0803476257085693
0.536507301460292,1.0808131918959398
0.5367073414682937,1.08127925647383
0.5369073814762952,1.0817458317459698
0.5371074214842968,1.0822129297287695
0.5373074614922985,1.0826805621152626
0.5375075015003,1.083148740239806
0.5377075415083017,1.0836174750436611
0.5379075815163032,1.084086777041585
0.5381076215243048,1.084556656289552
0.5383076615323065,1.0850271223537353
0.538507701540308,1.085498184280873
0.5387077415483097,1.0859698505701345
0.5389077815563112,1.086442129146616
0.5391078215643128,1.0869150273365753
0.5393078615723145,1.0873885518445219
0.539507901580316,1.0878627087322659
0.5397079415883177,1.088337503400035
0.5399079815963193,1.0888129405697489
0.5401080216043208,1.0892890242705409
0.5403080616123225,1.0897657578266116
0.540508101620324,1.0902431438474816
0.5407081416283256,1.0907211842207125
0.5409081816363273,1.0911998801071408
0.5411082216443288,1.091679231938677
0.5413082616523305,1.0921592394186947
0.541508301660332,1.0926399015250348
0.5417083416683336,1.0931212165156285
0.5419083816763353,1.093603181936744
0.5421084216843368,1.0940857946338305
0.5423084616923385,1.0945690507649417
0.54250850170034,1.0950529458166933
0.5427085417083416,1.0955374746227016
0.5429085817163433,1.096022631384441
0.5431086217243448,1.0965084096944406
0.5433086617323465,1.0969948025617344
0.543508701740348,1.097481802439462
0.5437087417483496,1.09796940125451
0.5439087817563513,1.098457590439077
0.5441088217643528,1.098946360964023
0.5443088617723545,1.0994357033738742
0.544508901780356,1.099925607823324
0.5447089417883576,1.1004160641150875
0.5449089817963593,1.1009070617389374
0.5451090218043608,1.1013985899117587
0.5453090618123625,1.1018906376184505
0.545509101820364,1.1023831936534998
0.5457091418283656,1.1028762466630473
0.5459091818363673,1.1033697851872653
0.5461092218443688,1.1038637977028694
0.5463092618523705,1.1043582726655847
0.546509301860372,1.1048531985523817
0.5467093418683736,1.1053485639033118
0.5469093818763753,1.1058443573627672
0.5471094218843768,1.1063405677199936
0.5473094618923785,1.1068371839486941
0.5475095019003801,1.1073341952455666
0.5477095419083816,1.107831591067619
0.5479095819163833,1.1083293611681215
0.5481096219243848,1.1088274956310586
0.5483096619323865,1.1093259849039512
0.5485097019403881,1.1098248198289322
0.5487097419483896,1.1103239916719656
0.5489097819563913,1.1108234921501092
0.5491098219643928,1.1113233134567326
0.5493098619723945,1.111823448284615
0.5495099019803961,1.1123238898468493
0.5497099419883976,1.1128246318955057
0.5499099819963993,1.1133256687379998
0.5501100220044008,1.1138269952511402
0.5503100620124025,1.1143286068928266
0.5505101020204041,1.1148304997113936
0.5507101420284056,1.1153326703525905
0.5509101820364073,1.1158351160642204
0.5511102220444088,1.1163378346984456
0.5513102620524104,1.1168408247118013
0.5515103020604121,1.1173440851629564
0.5517103420684136,1.117847615708264
0.5519103820764153,1.118351416595178
0.5521104220844169,1.118855488653587
0.5523104620924184,1.1193598332851544
0.5525105021004201,1.1198644524507437
0.5527105421084216,1.120369348656024
0.5529105821164233,1.12087452493535
0.5531106221244249,1.1213799848340251
0.5533106621324264,1.1218857323890523
0.5535107021404281,1.1223917721084922
0.5537107421484296,1.1228981089495402
0.5539107821564313,1.1234047482954495
0.5541108221644329,1.123911695931418
0.5543108621724344,1.1244189580195687
0.5545109021804361,1.1249265410731475
0.5547109421884376,1.1254344519300628
0.5549109821964393,1.125942697725898
0.5551110222044409,1.1264512858665139
0.5553110622124424,1.12696022400037
0.5555111022204441,1.1274695199906777
0.5557111422284456,1.1279791818875058
0.5559111822364473,1.1284892178999493
0.5561112222444489,1.1289996363684611
0.5563112622524504,1.1295104457374587
0.5565113022604521,1.1300216545282904
0.5567113422684536,1.1305332713126535
0.5569113822764553,1.1310453046865443
0.5571114222844569,1.1315577632448128
0.5573114622924584,1.1320706555563864
0.5575115023004601,1.1325839901402177
0.5577115423084616,1.1330977754420082
0.5579115823164633,1.1336120198117423
0.5581116223244649,1.1341267314820662
0.5583116623324664,1.134641918547528
0.5585117023404681,1.135157588944701
0.5587117423484697,1.1356737504331829
0.5589117823564713,1.1361904105774805
0.5591118223644729,1.1367075767297585
0.5593118623724744,1.1372252560134424
0.5595119023804761,1.1377434553076435
0.5597119423884777,1.138262181232386
0.5599119823964793,1.1387814401345902
0.5601120224044809,1.1393012380747796
0.5603120624124824,1.1398215808144685
0.5605121024204841,1.1403424738041816
0.5607121424284857,1.1408639221720636
0.5609121824364873,1.141385930713029
0.5611122224444889,1.1419085038784083
0.5613122624524904,1.1424316457660437
0.5615123024604921,1.142955360110797
0.5617123424684937,1.1434796502754265
0.5619123824764953,1.144004519241805
0.5621124224844969,1.1445299696024471
0.5623124624924984,1.1450560035523274
0.5625125025005001,1.1455826228809742
0.5627125425085017,1.1461098289648322
0.5629125825165032,1.1466376227598971
0.5631126225245049,1.1471660047946313
0.5633126625325064,1.147694975163182
0.5635127025405081,1.148224533518927
0.5637127425485097,1.1487546790683891
0.5639127825565112,1.1492854105655628
0.5641128225645129,1.1498167263067092
0.5643128625725145,1.15034862412568
0.5645129025805161,1.1508811013898428
0.5647129425885177,1.1514141549966823
0.5649129825965192,1.151947781371158
0.5651130226045209,1.1524819764639074
0.5653130626125225,1.1530167357503829
0.5655131026205241,1.1535520542310105
0.5657131426285257,1.15408792643247
0.5659131826365272,1.1546243464101766
0.5661132226445289,1.1551613077520635
0.5663132626525305,1.15569880358374
0.5665133026605321,1.156236826575113
0.5667133426685337,1.1567753689485336
0.5669133826765352,1.1573144224885423
0.5671134226845369,1.1578539785532578
0.5673134626925385,1.1583940280874536
0.5675135027005401,1.1589345616373543
0.5677135427085417,1.1594755693671608
0.5679135827165432,1.1600170410773096
0.5681136227245449,1.1605589662244506
0.5683136627325465,1.1611013339431095
0.5685137027405481,1.1616441330689913
0.5687137427485497,1.1621873521638566
0.5689137827565512,1.1627309795418932
0.5691138227645529,1.1632750032974832
0.5693138627725545,1.1638194113342555
0.5695139027805561,1.1643641913952911
0.5697139427885577,1.1649093310943464
0.5699139827965592,1.1654548179479265
0.5701140228045609,1.1660006394080593
0.5703140628125625,1.1665467828955751
0.5705141028205641,1.1670932358337187
0.5707141428285657,1.1676399856818964
0.5709141828365673,1.1681870199693656
0.5711142228445689,1.1687343263286603
0.5713142628525705,1.1692818925285633
0.5715143028605721,1.1698297065064196
0.5717143428685737,1.1703777563996012
0.5719143828765753,1.1709260305759377
0.5721144228845769,1.1714745176629289
0.5723144628925785,1.1720232065755765
0.5725145029005801,1.1725720865426745
0.5727145429085817,1.173121147131419
0.5729145829165833,1.1736703782702098
0.5731146229245849,1.174219770269533
0.5733146629325865,1.174769313840835
0.5735147029405882,1.1753190001133138
0.5737147429485897,1.1758688206485761
0.5739147829565913,1.1764187674531263
0.5741148229645929,1.1769688329886743
0.5743148629725945,1.1775190101802733
0.574514902980596,1.178069292422308
0.5747149429885977,1.1786196735823844
0.5749149829965993,1.179170148003185
0.5751150230046009,1.1797207105023662
0.5753150630126025,1.1802713563705949
0.575515103020604,1.1808220813678392
0.5757151430286057,1.181372881718024
0.5759151830366073,1.1819237541021934
0.5761152230446089,1.1824746956503114
0.5763152630526105,1.1830257039318477
0.576515303060612,1.1835767769452978
0.5767153430686137,1.1841279131067834
0.5769153830766153,1.1846791112378834
0.5771154230846169,1.1852303705528375
0.5773154630926185,1.1857816906452638
0.57751550310062,1.186333071474519
0.5777155431086217,1.186884513351826
0.5779155831166233,1.1874360169262803
0.5781156231246249,1.1879875831708304
0.5783156631326265,1.1885392133683248
0.5785157031406281,1.1890909090976898
0.5787157431486297,1.1896426722202982
0.5789157831566313,1.1901945048665707
0.579115823164633,1.1907464094228302
0.5793158631726345,1.1912983885184212
0.5795159031806361,1.1918504450130936
0.5797159431886377,1.192402581984618
0.5799159831966393,1.1929548027166157
0.580116023204641,1.1935071106865425
0.5803160632126425,1.1940595095537812
0.5805161032206441,1.1946120031477707
0.5807161432286457,1.1951645954561005
0.5809161832366473,1.1957172906124938
0.581116223244649,1.1962700928845926
0.5813162632526505,1.1968230066614653
0.5815163032606521,1.1973760364407522
0.5817163432686537,1.1979291868153656
0.5819163832766553,1.1984824624596744
0.582116423284657,1.199035868115097
0.5823164632926585,1.1995894085750494
0.5825165033006601,1.2001430886691888
0.5827165433086617,1.2006969132469218
0.5829165833166633,1.201250887160148
0.583116623324665,1.201805015245224
0.5833166633326665,1.2023593023041579
0.5835167033406681,1.2029137530850467
0.5837167433486697,1.203468372261793
0.5839167833566713,1.2040231644131518
0.584116823364673,1.2045781340011765
0.5843168633726745,1.205133285349137
0.5845169033806761,1.2056886226190158
0.5847169433886777,1.2062441497886855
0.5849169833966793,1.2067998706288903
0.5851170234046809,1.2073557886801658
0.5853170634126825,1.207911907229836
0.5855171034206841,1.2084682292892406
0.5857171434286857,1.2090247575713429
0.5859171834366873,1.2095814944688787
0.5861172234446889,1.2101384420332075
0.5863172634526905,1.2106956019540198
0.5865173034606921,1.211252975540061
0.5867173434686938,1.2118105637010204
0.5869173834766953,1.212368366930729
0.5871174234846969,1.2129263852918029
0.5873174634926985,1.2134846184018528
0.5875175035007001,1.2140430654213752
0.5877175435087018,1.2146017250434182
0.5879175835167033,1.2151605954851106
0.5881176235247049,1.2157196744811116
0.5883176635327065,1.2162789592790384
0.5885177035407081,1.2168384466368978
0.5887177435487098,1.2173981328225352
0.5889177835567113,1.2179580136150956
0.5891178235647129,1.218518084308476
0.5893178635727145,1.2190783397167222
0.5895179035807161,1.2196387741813166
0.5897179435887178,1.2201993815802792
0.5899179835967193,1.2207601553389933
0.5901180236047209,1.2213210884426502
0.5903180636127225,1.2218821734501977
0.5905181036207241,1.2224434025096649
0.5907181436287258,1.223004767374721
0.5909181836367273,1.2235662594223318
0.5911182236447289,1.224127869671354
0.5913182636527305,1.2246895888019194
0.5915183036607321,1.2252514071754481
0.5917183436687338,1.2258133148551351
0.5919183836767353,1.2263753016267547
0.5921184236847369,1.2269373570196311
0.5923184636927386,1.2274994703276296
0.5925185037007401,1.228061630630026
0.5927185437087418,1.2286238268121255
0.5929185837167433,1.2291860475855088
0.5931186237247449,1.2297482815077947
0.5933186637327466,1.2303105170018198
0.5935187037407481,1.230872742374153
0.5937187437487498,1.2314349458328682
0.5939187837567513,1.231997115504521
0.5941188237647529,1.232559239450287
0.5943188637727546,1.233121305681228
0.5945189037807561,1.2336833021726803
0.5947189437887578,1.2342452168777576
0.5949189837967593,1.2348070377399911
0.5951190238047609,1.2353687527051276
0.5953190638127626,1.2359303497321323
0.5955191038207641,1.2364918168034476
0.5957191438287658,1.237053141934569
0.5959191838367673,1.237614313183017
0.5961192238447689,1.2381753186567812
0.5963192638527706,1.2387361465223292
0.5965193038607721,1.2392967850122751
0.5967193438687737,1.239857222432802
0.5969193838767753,1.2404174471709464
0.5971194238847769,1.240977447701841
0.5973194638927786,1.2415372125960193
0.5975195039007801,1.2420967305268809
0.5977195439087817,1.2426559902784113
0.5979195839167833,1.243214980753247
0.5981196239247849,1.2437736909811665
0.5983196639327866,1.244332110128079
0.5985197039407881,1.2448902275055782
0.5987197439487897,1.245448032581107
0.5989197839567914,1.246005514988776
0.5991198239647929,1.2465626645408614
0.5993198639727946,1.2471194712399896
0.5995199039807961,1.2476759252920067
0.5997199439887977,1.2482320171195138
0.5999199839967994,1.248787737376027
0.6001200240048009,1.249343076960714
0.6003200640128026,1.2498980270336362
0.6005201040208041,1.250452579031411
0.6007201440288057,1.2510067246831955
0.6009201840368074,1.2515604560268758
0.6011202240448089,1.2521137654253316
0.6013202640528106,1.2526666455826392
0.6015203040608121,1.2532190895600552
0.6017203440688137,1.2537710907916264
0.6019203840768154,1.2543226430992476
0.6021204240848169,1.254873740707002
0.6023204640928186,1.2554243782546017
0.6025205041008201,1.2559745508097448
0.6027205441088217,1.256524253879223
0.6029205841168234,1.2570734834185922
0.6031206241248249,1.257622235840249
0.6033206641328266,1.2581705080197494
0.6035207041408281,1.2587182973002211
0.6037207441488297,1.2592656014947428
0.6039207841568314,1.259812418886564
0.6041208241648329,1.2603587482270744
0.6043208641728346,1.2609045887314434
0.6045209041808361,1.2614499400718684
0.6047209441888377,1.261994802368408
0.6049209841968394,1.2625391761773876
0.6051210242048409,1.263083062477403
0.6053210642128426,1.263626462652958
0.6055211042208442,1.264169378475823
0.6057211442288457,1.2647118120842031
0.6059211842368474,1.2652537659598504
0.6061212242448489,1.2657952429032682
0.6063212642528506,1.2663362460071832
0.6065213042608522,1.2668767786284911
0.6067213442688537,1.2674168443588838
0.6069213842768554,1.267956446994405
0.6071214242848569,1.2684955905041801
0.6073214642928585,1.2690342789985896
0.6075215043008602,1.2695725166971499
0.6077215443088617,1.2701103078963913
0.6079215843168634,1.2706476569380019
0.6081216243248649,1.2711845681775218
0.6083216643328665,1.271721045953852
0.6085217043408682,1.2722570945598426
0.6087217443488697,1.2727927182142078
0.6089217843568714,1.2733279210349933
0.6091218243648729,1.2738627070148083
0.6093218643728745,1.2743970799980031
0.6095219043808762,1.2749310436599568
0.6097219443888777,1.2754646014885942
0.6099219843968794,1.2759977567682386
0.610122024404881,1.2765305125658588
0.6103220644128825,1.2770628717197468
0.6105221044208842,1.2775948368306171
0.6107221444288857,1.278126410255093
0.6109221844368874,1.2786575941015113
0.611122224444889,1.2791883902279322
0.6113222644528905,1.2797188002422322
0.6115223044608922,1.2802488255041047
0.6117223444688937,1.2807784671287852
0.6119223844768954,1.2813077259922832
0.612122424484897,1.2818366027378967
0.6123224644928985,1.28236509778375
0.6125225045009002,1.2828932113311076
0.6127225445089017,1.2834209433731858
0.6129225845169034,1.2839482937042073
0.613122624524905,1.2844752619284179
0.6133226645329065,1.2850018474688185
0.6135227045409082,1.2855280495753567
0.6137227445489097,1.2860538673323478
0.6139227845569114,1.2865792996649148
0.614122824564913,1.2871043453442568
0.6143228645729145,1.2876290029915833
0.6145229045809162,1.288153271080589
0.6147229445889177,1.2886771479383603
0.6149229845969194,1.2892006317446616
0.615123024604921,1.2897237205295637
0.6153230646129225,1.290246412169427
0.6155231046209242,1.2907687043812832
0.6157231446289257,1.2912905947156992
0.6159231846369274,1.2918120805482343
0.616123224644929,1.2923331590696467
0.6163232646529305,1.2928538272750214
0.6165233046609322,1.293374081952033
0.6167233446689337,1.2938939196685721
0.6169233846769354,1.2944133367599866
0.617123424684937,1.294932329316207
0.6173234646929385,1.2954508931690327
0.6175235047009402,1.2959690238798667
0.6177235447089418,1.2964867167281815
0.6179235847169434,1.2970039667009998
0.618123624724945,1.2975207684836683
0.6183236647329465,1.2980371164521751
0.6185237047409482,1.2985530046672595
0.6187237447489498,1.2990684268705297
0.6189237847569513,1.299583376482777
0.619123824764953,1.300097846604653
0.6193238647729545,1.3006118300198273
0.6195239047809562,1.3011253192007235
0.6197239447889578,1.3016383063168808
0.6199239847969593,1.3021507832459531
0.620124024804961,1.3026627415873184
0.6203240648129625,1.3031741726782293
0.6205241048209642,1.3036850676123959
0.6207241448289658,1.304195417260855
0.6209241848369673,1.3047052122949434
0.621124224844969,1.3052144432111628
0.6213242648529705,1.3057231003576857
0.6215243048609722,1.3062311739622392
0.6217243448689738,1.3067386541610666
0.6219243848769753,1.307245531028666
0.622124424884977,1.3077517946079777
0.6223244648929785,1.3082574349406997
0.6225245049009802,1.3087624420973984
0.6227245449089818,1.3092668062070945
0.6229245849169833,1.3097705174860061
0.623124624924985,1.310273566265155
0.6233246649329865,1.3107759430165515
0.6235247049409882,1.3112776383777076
0.6237247449489898,1.3117786431742495
0.6239247849569913,1.3122789484404371
0.624124824964993,1.312778545437433
0.6243248649729946,1.3132774256691977
0.6245249049809962,1.3137755808959333
0.6247249449889978,1.3142730031450363
0.6249249849969993,1.3147696847195556
0.625125025005001,1.3152656182042053
0.6253250650130026,1.3157607964690081
0.6255251050210042,1.3162552126706901
0.6257251450290058,1.316748860251981
0.6259251850370073,1.3172417329390074
0.626125225045009,1.3177338247369899
0.6263252650530106,1.3182251299244845
0.6265253050610122,1.3187156430464226
0.6267253450690138,1.3192053589062203
0.6269253850770153,1.319694272557234
0.627125425085017,1.320182379293844
0.6273254650930186,1.320669674642442
0.6275255051010202,1.3211561543525905
0.6277255451090218,1.32164181438861
0.6279255851170233,1.3221266509218261
0.628125625125025,1.3226106603236887
0.6283256651330266,1.3230938391599438
0.6285257051410282,1.3235761841860059
0.6287257451490298,1.3240576923436485
0.6289257851570313,1.3245383607590828
0.629125825165033,1.3250181867424677
0.6293258651730346,1.3254971677888374
0.6295259051810361,1.3259753015804119
0.6297259451890378,1.3264525859901992
0.6299259851970394,1.326929019086768
0.630126025205041,1.3274045991400385
0.6303260652130426,1.3278793246278944
0.6305261052210441,1.3283531942434037
0.6307261452290458,1.3288262069024075
0.6309261852370474,1.329298361751217
0.631126225245049,1.3297696581741456
0.6313262652530506,1.3302400958006055
0.6315263052610521,1.3307096745114828
0.6317263452690538,1.3311783944445277
0.6319263852770554,1.331646255998498
0.632126425285057,1.3321132598358172
0.6323264652930586,1.3325794068835293
0.6325265053010601,1.3330446983323752
0.6327265453090618,1.3335091356338258
0.6329265853170634,1.3339727204949785
0.633126625325065,1.3344354548712307
0.6333266653330666,1.334897340956722
0.6335267053410681,1.3353583811725576
0.6337267453490698,1.3358185781528908
0.6339267853570714,1.3362779347289737
0.634126825365073,1.3367364539113413
0.6343268653730746,1.3371941388703357
0.6345269053810761,1.3376509929152074
0.6347269453890778,1.3381070194720772
0.6349269853970794,1.3385622220610625
0.635127025405081,1.3390166042729013
0.6353270654130826,1.3394701697454163
0.6355271054210841,1.3399229221401836
0.6357271454290858,1.3403748651197558
0.6359271854370874,1.3408260023258005
0.636127225445089,1.3412763373584884
0.6363272654530906,1.3417258737574538
0.6365273054610922,1.3421746149846125
0.6367273454690938,1.342622564409102
0.6369273854770954,1.3430697252945467
0.637127425485097,1.3435161007888254
0.6373274654930986,1.3439616939164551
0.6375275055011002,1.3444065075736547
0.6377275455091018,1.344850544526093
0.6379275855171034,1.3452938074092762
0.638127625525105,1.3457362987314636
0.6383276655331066,1.3461780208789502
0.6385277055411082,1.3466189761235008
0.6387277455491098,1.3470591666316756
0.6389277855571114,1.3474985944757363
0.639127825565113,1.3479372616457945
0.6393278655731146,1.3483751700628257
0.6395279055811162,1.34881232159216
0.6397279455891178,1.3492487180570385
0.6399279855971194,1.3496843612518312
0.640128025605121,1.3501192529545047
0.6403280656131226,1.3505533949379585
0.6405281056211242,1.350986788979863
0.6407281456291258,1.3514194368706676
0.6409281856371274,1.3518513404194883
0.641128225645129,1.352282501457641
0.6413282656531306,1.352712921839628
0.6415283056611322,1.353142603441458
0.6417283456691338,1.3535715481562405
0.6419283856771354,1.3539997578870604
0.642128425685137,1.3544272345372093
0.6423284656931386,1.3548539799979187
0.6425285057011402,1.355279996133805
0.6427285457091418,1.3557052847662936
0.6429285857171434,1.3561298476553578
0.643128625725145,1.356553686479945
0.6433286657331466,1.3569768028175164
0.6435287057411482,1.357399198123153
0.6437287457491498,1.3578208737087105
0.6439287857571514,1.3582418307225108
0.644128825765153,1.3586620701300707
0.6443288657731546,1.3590815926963515
0.6445289057811562,1.359500398969992
0.6447289457891578,1.3599184892699667
0.6449289857971594,1.3603358636750527
0.645129025805161,1.3607525220164534
0.6453290658131626,1.3611684638738546
0.6455291058211642,1.361583688575128
0.6457291458291659,1.3619981951998168
0.6459291858371674,1.3624119825864698
0.646129225845169,1.3628250493437937
0.6463292658531706,1.3632373938655271
0.6465293058611722,1.3636490143488462
0.6467293458691739,1.3640599088160381
0.6469293858771754,1.3644700751391057
0.647129425885177,1.3648795110668905
0.6473294658931786,1.3652882142542544
0.6475295059011802,1.365696182292791
0.6477295459091819,1.3661034127425182
0.6479295859171834,1.3665099031639538
0.648129625925185,1.3669156511499752
0.6483296659331866,1.367320654356853
0.6485297059411882,1.3677249105338574
0.6487297459491899,1.3681284175508663
0.6489297859571914,1.3685311734234265
0.649129825965193,1.3689331763347816
0.6493298659731946,1.369334424654429
0.6495299059811962,1.3697349169528374
0.6497299459891979,1.3701346520120405
0.6499299859971994,1.3705336288318994
0.650130026005201,1.3709318466319176
0.6503300660132026,1.3713293048485875
0.6505301060212042,1.3717260031283347
0.6507301460292059,1.3721219413162282
0.6509301860372074,1.3725171194407042
0.651130226045209,1.3729115376946424
0.6513302660532106,1.3733051964132077
0.6515303060612122,1.3736980960489436
0.6517303460692138,1.374090237144655
0.6519303860772154,1.374481620304673
0.652130426085217,1.3748722461651217
0.6523304660932187,1.3752621153638342
0.6525305061012202,1.3756512285105649
0.6527305461092218,1.3760395861581425
0.6529305861172234,1.376427188775185
0.653130626125225,1.3768140367209618
0.6533306661332267,1.3772001302229377
0.6535307061412282,1.3775854693574796
0.6537307461492298,1.377970054034127
0.6539307861572314,1.378353883983756
0.654130826165233,1.3787369587508722
0.6543308661732347,1.3791192776901817
0.6545309061812362,1.379500839967489
0.6547309461892378,1.379881644564878
0.6549309861972394,1.3802616902900329
0.655131026205241,1.3806409757894695
0.6553310662132427,1.3810194995653584
0.6555311062212442,1.3813972599955373
0.6557311462292458,1.3817742553562504
0.6559311862372474,1.3821504838470862
0.656131226245249,1.3825259436175397
0.6563312662532507,1.3829006327945932
0.6565313062612522,1.3832745495106928
0.6567313462692538,1.383647691931483
0.6569313862772554,1.3840200582826818
0.657131426285257,1.3843916468754986
0.6573314662932587,1.3847624561300342
0.6575315063012602,1.3851324845961495
0.6577315463092618,1.3855017309713575
0.6579315863172635,1.3858701941153635
0.658131626325265,1.386237873060953
0.6583316663332667,1.386604767021025
0.6585317063412682,1.386970875391646
0.6587317463492698,1.3873361977511098
0.6589317863572715,1.3877007338550686
0.659131826365273,1.3880644836279021
0.6593318663732747,1.3884274471505733
0.6595319063812762,1.3887896246453082
0.6597319463892778,1.3891510164574996
0.6599319863972795,1.3895116230353137
0.660132026405281,1.3898714449075151
0.6603320664132827,1.390230482660075
0.6605321064212842,1.3905887369121515
0.6607321464292858,1.390946208292045
0.6609321864372875,1.3913028974137227
0.661132226445289,1.391658804854496
0.6613322664532907,1.3920139311344109
0.6615323064612922,1.3923682766978467
0.6617323464692938,1.3927218418977922
0.6619323864772955,1.39307462698318
0.662132426485297,1.3934266320895954
0.6623324664932987,1.3937778572335966
0.6625325065013002,1.3941283023107913
0.6627325465093018,1.3944779670977254
0.6629325865173035,1.3948268512575566
0.663132626525305,1.3951749543493857
0.6633326665333066,1.3955222758410444
0.6635327065413082,1.3958688151250507
0.6637327465493098,1.3962145715373708
0.6639327865573115,1.396559544378574
0.664132826565313,1.3969037329369018
0.6643328665733146,1.3972471365127395
0.6645329065813163,1.3975897544439493
0.6647329465893178,1.3979315861315154
0.6649329865973195,1.3982726310649438
0.665133026605321,1.3986128888468765
0.6653330666133226,1.3989523592164117
0.6655331066213243,1.399291042070654
0.6657331466293258,1.3996289374840756
0.6659331866373275,1.3999660457253236
0.666133226645329,1.400302367271189
0.6663332666533306,1.4006379028175147
0.6665333066613323,1.4009726532869144
0.6667333466693338,1.4013066198332496
0.6669333866773355,1.4016398038428939
0.667133426685337,1.4019722069329026
0.6673334666933386,1.4023038309462803
0.6675335067013403,1.4026346779446022
0.6677335467093418,1.402964750198326
0.6679335867173435,1.4032940501751696
0.668133626725345,1.4036225805269797
0.6683336667333466,1.4039503440755505
0.6685337067413483,1.4042773437978626
0.6687337467493498,1.404603582811227
0.6689337867573515,1.404929064358799
0.669133826765353,1.405253791795917
0.6693338667733546,1.405577768577683
0.6695339067813563,1.4059009982481454
0.6697339467893578,1.406223484431415
0.6699339867973595,1.4065452308249444
0.670134026805361,1.4068662411951647
0.6703340668133626,1.4071865193755664
0.6705341068213643,1.4075060692672554
0.6707341468293658,1.4078248948419132
0.6709341868373675,1.4081430001470272
0.671134226845369,1.4084603893131702
0.6713342668533706,1.4087770665630437
0.6715343068613723,1.4090930362219343
0.6717343468693738,1.40940830272918
0.6719343868773755,1.4097228706501992
0.6721344268853771,1.4100367446886133
0.6723344668933786,1.4103499296979591
0.6725345069013803,1.4106624306925093
0.6727345469093818,1.410974252856704
0.6729345869173835,1.4112854015527458
0.6731346269253851,1.4115958823259231
0.6733346669333866,1.411905700907302
0.6735347069413883,1.4122148632134675
0.6737347469493898,1.4125233753430813
0.6739347869573914,1.412831243570086
0.6741348269653931,1.4131384743334872
0.6743348669733946,1.4134450742237168
0.6745349069813963,1.4137510499656791
0.6747349469893978,1.414056408398664
0.6749349869973994,1.4143611564533947
0.6751350270054011,1.4146653011265593
0.6753350670134026,1.4149688494532375
0.6755351070214043,1.415271808477701
0.6757351470294058,1.415574185223104
0.6759351870374074,1.4158759866606279
0.6761352270454091,1.4161772196786473
0.6763352670534106,1.416477891052504
0.6765353070614123,1.4167780074154586
0.6767353470694139,1.4170775752313653
0.6769353870774154,1.4173766007695747
0.6771354270854171,1.41767509008252
0.6773354670934186,1.4179730489863722
0.6775355071014203,1.4182704830450765
0.6777355471094219,1.4185673975579964
0.6779355871174234,1.4188637975513008
0.6781356271254251,1.4191596877731332
0.6783356671334266,1.4194550726925117
0.6785357071414283,1.4197499565018026
0.6787357471494299,1.4200443431225234
0.6789357871574314,1.420338236214153
0.6791358271654331,1.4206316391855351
0.6793358671734346,1.4209245552084053
0.6795359071814363,1.4212169872325153
0.6797359471894379,1.4215089380017878
0.6799359871974394,1.4218004100709096
0.6801360272054411,1.4220914058217697
0.6803360672134426,1.422381927479144
0.6805361072214443,1.4226719771250687
0.6807361472294459,1.4229615567113698
0.6809361872374474,1.4232506680698875
0.6811362272454491,1.4235393129199863
0.6813362672534506,1.423827492873034
0.6815363072614523,1.4241152094336202
0.6817363472694539,1.4244024639973805
0.6819363872774554,1.4246892578453951
0.6821364272854571,1.4249755921352365
0.6823364672934586,1.4252614678888422
0.6825365073014603,1.4255468859774914
0.6827365473094619,1.425831847104249
0.6829365873174634,1.4261163517843403
0.6831366273254651,1.4264004003239745
0.6833366673334667,1.426683992798211
0.6835367073414683,1.4269671290284927
0.6837367473494699,1.4272498085605143
0.6839367873574714,1.427532030643091
0.6841368273654731,1.4278137942086913
0.6843368673734747,1.4280950978562799
0.6845369073814763,1.4283759398370632
0.6847369473894779,1.4286563180436822
0.6849369873974794,1.4289362300033224
0.6851370274054811,1.4292156728751246
0.6853370674134827,1.429494643452184
0.6855371074214842,1.4297731381683267
0.6857371474294859,1.4300511531097337
0.6859371874374874,1.430328684031382
0.6861372274454891,1.4306057263781493
0.6863372674534907,1.4308822753103287
0.6865373074614922,1.4311583257331923
0.6867373474694939,1.4314338723301514
0.6869373874774954,1.4317089095989735
0.6871374274854971,1.4319834318904556
0.6873374674934987,1.4322574334488907
0.6875375075015002,1.4325309084536249
0.6877375475095019,1.4328038510609984
0.6879375875175034,1.4330762554459346
0.6881376275255051,1.433348115842486
0.6883376675335067,1.4336194265826527
0.6885377075415082,1.4338901821328605
0.6887377475495099,1.4341603771275322
0.6889377875575114,1.4344300063992794
0.6891378275655131,1.4346990650053193
0.6893378675735147,1.4349675482498236
0.6895379075815162,1.4352354517020163
0.6897379475895179,1.4355027712099337
0.6899379875975195,1.4357695029098796
0.6901380276055211,1.4360356432317003
0.6903380676135227,1.4363011889001256
0.6905381076215242,1.436566136932489
0.6907381476295259,1.436830484633242
0.6909381876375275,1.4370942295857438
0.6911382276455291,1.4373573696418522
0.6913382676535307,1.437619902909899
0.6915383076615322,1.4378818277416454
0.6917383476695339,1.4381431427188205
0.6919383876775355,1.438403846639849
0.6921384276855371,1.4386639385073274
0.6923384676935387,1.4389234175167869
0.6925385077015402,1.4391822830472116
0.6927385477095419,1.4394405346537218
0.6929385877175435,1.4396981720627435
0.6931386277255451,1.4399551951699088
0.6933386677335467,1.4402116040408357
0.6935387077415482,1.4404673989148309
0.6937387477495499,1.4407225802114847
0.6939387877575515,1.440977148540006
0.6941388277655531,1.4412311047110808
0.6943388677735547,1.441484449750941
0.6945389077815562,1.4417371849172624
0.6947389477895579,1.441989311716453
0.6949389877975595,1.4422408319218354
0.6951390278055611,1.4424917475922074
0.6953390678135627,1.4427420610902302
0.6955391078215643,1.4429917751001
0.6957391478295659,1.4432408926439666
0.6959391878375675,1.4434894170965906
0.696139227845569,1.4437373521977643
0.6963392678535707,1.4439847020620813
0.6965393078615723,1.444231471185701
0.6967393478695739,1.4444776644498207
0.6969393878775755,1.4447232871206586
0.697139427885577,1.4449683448458204
0.6973394678935787,1.4452128436470244
0.6975395079015803,1.4454567899092345
0.6977395479095819,1.4457001903663365
0.6979395879175835,1.445943052083578
0.698139627925585,1.4461853824370594
0.6983396679335867,1.4464271890906215
0.6985397079415883,1.4466684799705471
0.6987397479495899,1.4469092632385068
0.6989397879575915,1.4471495472632372
0.699139827965593,1.4473893405914309
0.6993398679735947,1.4476286519183366
0.6995399079815963,1.447867490058543
0.6997399479895979,1.4481058639174058
0.6999399879975995,1.4483437824635346
0.700140028005601,1.44858125470271
0.7003400680136027,1.4488182896535493
0.7005401080216043,1.44905489632517
0.7007401480296059,1.449291083697034
0.7009401880376075,1.449526860701086
0.701140228045609,1.4497622362062197
0.7013402680536107,1.4499972190050392
0.7015403080616123,1.4502318178028122
0.7017403480696139,1.450466041208445
0.7019403880776155,1.4506998977272572
0.702140428085617,1.4509333957552797
0.7023404680936187,1.45116654357477
0.7025405081016203,1.4513993493506048
0.7027405481096219,1.4516318211271921
0.7029405881176235,1.451863966825556
0.7031406281256251,1.4520957942402373
0.7033406681336267,1.4523273110356871
0.7035407081416283,1.4525585247418578
0.70374074814963,1.452789442748737
0.7039407881576315,1.4530200722996183
0.7041408281656331,1.4532504204829653
0.7043408681736347,1.4534804942227797
0.7045409081816363,1.4537103002674576
0.704740948189638,1.4539398451771741
0.7049409881976395,1.4541691353099186
0.7051410282056411,1.4543981768063414
0.7053410682136427,1.4546269755736536
0.7055411082216443,1.4548555372688594
0.705741148229646,1.455083867281639
0.7059411882376475,1.4553119707172486
0.7061412282456491,1.4555398523798018
0.7063412682536507,1.4557675167563322
0.7065413082616523,1.4559949680020128
0.706741348269654,1.4562222099269067
0.7069413882776555,1.4564492459845908
0.7071414282856571,1.456676079262964
0.7073414682936587,1.4569027124774951
0.7075415083016603,1.4571291479671227
0.7077415483096618,1.4573553876929417
0.7079415883176635,1.4575814332397607
0.7081416283256651,1.4578072858205315
0.7083416683336667,1.458032946283585
0.7085417083416683,1.458258415122541
0.7087417483496699,1.4584836924886868
0.7089417883576715,1.4587087782055645
0.7091418283656731,1.458933671785449
0.7093418683736747,1.4591583724473556
0.7095419083816763,1.4593828791361823
0.7097419483896779,1.4596071905425676
0.7099419883976795,1.459831305123039
0.7101420284056811,1.4600552211200184
0.7103420684136827,1.4602789365812825
0.7105421084216843,1.4605024493784862
0.7107421484296859,1.4607257572244103
0.7109421884376875,1.4609488576886325
0.7111422284456891,1.4611717482113842
0.7113422684536908,1.4613944261154237
0.7115423084616923,1.4616168886158183
0.7117423484696939,1.4618391328276095
0.7119423884776955,1.4620611557714012
0.7121424284856971,1.462282954376994
0.7123424684936988,1.4625045254852465
0.7125425085017003,1.462725865848412
0.7127425485097019,1.4629469721292594
0.7129425885177035,1.4631678408993192
0.7131426285257051,1.4633884686366414
0.7133426685337068,1.4636088517234722
0.7135427085417083,1.463828986444254
0.7137427485497099,1.4640488689843694
0.7139427885577115,1.4642684954300087
0.7141428285657131,1.4644878617695327
0.7143428685737148,1.4647069638966372
0.7145429085817163,1.4649257976155978
0.7147429485897179,1.4651443586487864
0.7149429885977195,1.4653626426466049
0.7151430286057211,1.4655806451998863
0.7153430686137228,1.4657983618547528
0.7155431086217243,1.466015788129836
0.7157431486297259,1.466232919535684
0.7159431886377275,1.4664497515961235
0.7161432286457291,1.466666279871257
0.7163432686537308,1.4668824999817458
0.7165433086617323,1.467098407633959
0.7167433486697339,1.467313998645548
0.7169433886777355,1.4675292689709796
0.7171434286857371,1.46774421472655
0.7173434686937388,1.467958832214409
0.7175435087017403,1.4681731179451432
0.7177435487097419,1.4683870686584906
0.7179435887177436,1.4686006813418153
0.7181436287257451,1.4688139532460092
0.7183436687337467,1.4690268818985666
0.7185437087417483,1.4692394651136294
0.7187437487497499,1.4694517009988974
0.7189437887577516,1.46966358795936
0.7191438287657531,1.4698751246978838
0.7193438687737547,1.4700863102127897
0.7195439087817563,1.470297143792592
0.7197439487897579,1.470507625008174
0.7199439887977596,1.4707177537027083
0.7201440288057611,1.4709275299796911
0.7203440688137627,1.4711369541894999
0.7205441088217643,1.471346026914906
0.7207441488297659,1.471554748955989
0.7209441888377676,1.4717631213149038
0.7211442288457691,1.471971145180939
0.7213442688537707,1.472178821916276
0.7215443088617723,1.4723861530428368
0.7217443488697739,1.47259314023055
0.7219443888777756,1.4727997852873167
0.7221444288857771,1.473006090150896
0.7223444688937787,1.47321205688287
0.7225445089017803,1.4734176876647658
0.7227445489097819,1.473622984796357
0.7229445889177836,1.4738279506960872
0.7231446289257851,1.474032587903496
0.7233446689337867,1.4742368990834689
0.7235447089417884,1.4744408870320738
0.7237447489497899,1.4746445546836986
0.7239447889577916,1.4748479051191763
0.7241448289657931,1.475050941574543
0.7243448689737947,1.4752536674500665
0.7245449089817964,1.4754560863191792
0.7247449489897979,1.4756582019369413
0.7249449889977996,1.4758600182476918
0.7251450290058011,1.476061539391559
0.7253450690138027,1.4762627697095412
0.7255451090218044,1.4764637137469094
0.7257451490298059,1.4766643762547307
0.7259451890378076,1.476864762189368
0.7261452290458091,1.4770648767098642
0.7263452690538107,1.477264725173177
0.7265453090618124,1.4774643131272922
0.7267453490698139,1.4776636463022919
0.7269453890778156,1.477862730599516
0.7271454290858171,1.478061572078988
0.7273454690938187,1.478260176945338
0.7275455091018204,1.4784585515324662
0.7277455491098219,1.4786567022872363
0.7279455891178236,1.4788546357524925
0.7281456291258251,1.4790523585497108
0.7283456691338267,1.4792498773615899
0.7285457091418284,1.479447198914875
0.7287457491498299,1.4796443299637048
0.7289457891578316,1.4798412772737315
0.7291458291658331,1.4800380476072363
0.7293458691738347,1.4802346477094348
0.7295459091818364,1.4804310842961161
0.7297459491898379,1.4806273640427166
0.7299459891978395,1.4808234935748863
0.7301460292058412,1.4810194794605642
0.7303460692138427,1.4812153282035176
0.7305461092218444,1.481411046238278
0.7307461492298459,1.4816066399263528
0.7309461892378475,1.4818021155535683
0.7311462292458492,1.4819974793283557
0.7313462692538507,1.4821927373807924
0.7315463092618524,1.4823878957621694
0.7317463492698539,1.4825829604448706
0.7319463892778555,1.4827779373223342
0.7321464292858572,1.4829728322088778
0.7323464692938587,1.4831676508391824
0.7325465093018604,1.4833623988672495
0.7327465493098619,1.483557081864671
0.7329465893178635,1.483751705318081
0.7331466293258652,1.483946274625688
0.7333466693338667,1.484140795092836
0.7335467093418684,1.4843352719265615
0.7337467493498699,1.4845297102291621
0.7339467893578715,1.4847241149908363
0.7341468293658732,1.484918491081464
0.7343468693738747,1.4851128432416587
0.7345469093818764,1.4853071760732306
0.734746949389878,1.4855014940292166
0.7349469893978795,1.4856958014036776
0.7351470294058812,1.4858901023214353
0.7353470694138827,1.4860844007279586
0.7355471094218844,1.4862787003795868
0.735747149429886,1.4864730048342714
0.7359471894378875,1.486667317443011
0.7361472294458892,1.4868616413421245
0.7363472694538907,1.487055979446489
0.7365473094618924,1.4872503344438344
0.736747349469894,1.4874447087901668
0.7369473894778955,1.4876391047063424
0.7371474294858972,1.487833524175802
0.7373474694938987,1.4880279689434215
0.7375475095019004,1.488222440515425
0.737747549509902,1.48841694016026
0.7379475895179035,1.488611468910326
0.7381476295259052,1.4888060275644193
0.7383476695339067,1.4890006166907472
0.7385477095419084,1.489195236630358
0.73874774954991,1.489389887500829
0.7389477895579115,1.489584569200061
0.7391478295659132,1.489779281410039
0.7393478695739147,1.4899740236004326
0.7395479095819164,1.4901687950319387
0.739747949589918,1.490363594759278
0.7399479895979195,1.4905584216338108
0.7401480296059212,1.490753274305739
0.7403480696139227,1.490948151225922
0.7405481096219244,1.4911430506473442
0.740748149629926,1.4913379706263157
0.7409481896379275,1.49153290902351
0.7411482296459292,1.491727863504968
0.7413482696539307,1.4919228315432211
0.7415483096619323,1.492117810418693
0.741748349669934,1.4923127972215613
0.7419483896779355,1.4925077888542484
0.7421484296859372,1.492702782034714
0.7423484696939388,1.4928977733007154
0.7425485097019403,1.4930927590151721
0.742748549709942,1.4932877353727625
0.7429485897179435,1.4934826984078415
0.7431486297259452,1.4936776440037434
0.7433486697339468,1.493872567903493
0.7435487097419483,1.4940674657219217
0.74374874974995,1.4942623329591318
0.7439487897579515,1.4944571650152312
0.7441488297659532,1.494651957206216
0.7443488697739548,1.4948467047808502
0.7445489097819563,1.4950414029383645
0.744748949789958,1.4952360468467722
0.7449489897979595,1.4954306316615844
0.7451490298059612,1.4956251525446964
0.7453490698139628,1.4958196046832202
0.7455491098219643,1.4960139833080284
0.745749149829966,1.4962082837118027
0.7459491898379675,1.496402501266384
0.7461492298459692,1.4965966314392563
0.7463492698539708,1.496790669809011
0.7465493098619723,1.4969846120796904
0.746749349869974,1.4971784540939221
0.7469493898779755,1.4973721918448166
0.7471494298859772,1.4975658214866219
0.7473494698939788,1.4977593393441724
0.7475495099019803,1.4979527419212073
0.747749549909982,1.498146025907661
0.7479495899179835,1.498339188186058
0.7481496299259852,1.498532225837167
0.7483496699339868,1.498725136145088
0.7485497099419883,1.498917916601947
0.74874974994999,1.4991105649123908
0.7489497899579916,1.4993030789980544
0.7491498299659932,1.4994954570021761
0.7493498699739948,1.499687697294509
0.7495499099819963,1.49987979847666
0.749749949989998,1.5000717593879627
0.7499499899979996,1.5002635791119416
0.7501500300060012,1.5004552569834222
0.7503500700140028,1.500646792596269
0.7505501100220043,1.500838185811725
0.750750150030006,1.5010294367672752
0.7509501900380076,1.5012205458859254
0.7511502300460092,1.5014115138857627
0.7513502700540108,1.5016023417896238
0.7515503100620123,1.501793030934692
0.751750350070014,1.5019835829818096
0.7519503900780156,1.502173999924296
0.7521504300860171,1.5023642840960532
0.7523504700940188,1.5025544381787304
0.7525505101020203,1.502744465207754
0.752750550110022,1.5029343685770156
0.7529505901180236,1.5031241520420497
0.7531506301260251,1.503313819721551
0.7533506701340268,1.5035033760971066
0.7535507101420283,1.5036928260110574
0.75375075015003,1.5038821746624311
0.7539507901580316,1.504071427600929
0.7541508301660331,1.5042605907189772
0.7543508701740348,1.5044496702418957
0.7545509101820363,1.504638672716264
0.754750950190038,1.504827604996593
0.7549509901980396,1.5050164742304417
0.7551510302060411,1.5052052878421345
0.7553510702140428,1.5053940535152572
0.7555511102220444,1.505582779174114
0.755751150230046,1.5057714729643443
0.7559511902380476,1.505960143232893
0.7561512302460491,1.5061487985075275
0.7563512702540508,1.506337447476085
0.7565513102620524,1.5065260989656266
0.756751350270054,1.5067147619216548
0.7569513902780556,1.5069034453875294
0.7571514302860571,1.5070921584842067
0.7573514702940588,1.5072809103903932
0.7575515103020604,1.5074697103231878
0.757751550310062,1.5076585675192622
0.7579515903180636,1.5078474912166084
0.7581516303260651,1.508036490636854
0.7583516703340668,1.5082255749681388
0.7585517103420684,1.5084147533485197
0.75875175035007,1.5086040348498606
0.7589517903580716,1.5087934284621562
0.7591518303660731,1.5089829430782284
0.7593518703740748,1.5091725874787305
0.7595519103820764,1.5093623703174006
0.759751950390078,1.5095523001065003
0.7599519903980796,1.5097423852023895
0.7601520304060811,1.5099326337911905
0.7603520704140828,1.510123053874515
0.7605521104220844,1.5103136532552328
0.760752150430086,1.510504439523282
0.7609521904380876,1.5106954200415332
0.7611522304460892,1.510886601931735
0.7613522704540908,1.5110779920605948
0.7615523104620924,1.511269597026039
0.761752350470094,1.5114614231437442
0.7619523904780956,1.511653476434007
0.7621524304860972,1.5118457626090571
0.7623524704940988,1.5120382870609093
0.7625525105021004,1.5122310548498563
0.762752550510102,1.5124240706937102
0.7629525905181036,1.5126173389578896
0.7631526305261052,1.5128108636464557
0.7633526705341068,1.5130046483941766
0.7635527105421084,1.513198696459707
0.7637527505501099,1.5133930107199418
0.7639527905581116,1.513587593665598
0.7641528305661132,1.5137824473980594
0.7643528705741148,1.5139775736275016
0.7645529105821164,1.5141729736723009
0.7647529505901179,1.514368648459711
0.7649529905981196,1.5145645985277785
0.7651530306061212,1.514760824028451
0.7653530706141228,1.5149573247318218
0.7655531106221244,1.5151541000314461
0.765753150630126,1.5153511489506464
0.7659531906381276,1.5155484701497366
0.7661532306461292,1.515746061934073
0.7663532706541308,1.5159439222628581
0.7665533106621324,1.516142048758616
0.766753350670134,1.5163404387172668
0.7669533906781356,1.5165390891187438
0.7671534306861372,1.5167379966380943
0.7673534706941388,1.516937157657031
0.7675535107021404,1.517136568275908
0.767753550710142,1.5173362243261075
0.7679535907181436,1.5175361213828478
0.7681536307261452,1.5177362547784181
0.7683536707341468,1.517936619615879
0.7685537107421484,1.5181372107832622
0.76875375075015,1.5183380229683154
0.7689537907581516,1.5185390506738419
0.7691538307661532,1.5187402882336904
0.7693538707741548,1.5189417298294388
0.7695539107821564,1.5191433695078187
0.769753950790158,1.519345201198913
0.7699539907981596,1.5195472187351449
0.7701540308061612,1.5197494158710643
0.7703540708141629,1.5199517863039154
0.7705541108221644,1.5201543236949486
0.770754150830166,1.5203570216914146
0.7709541908381676,1.5205598739491624
0.7711542308461692,1.5207628741557269
0.7713542708541709,1.520966016053785
0.7715543108621724,1.5211692934648176
0.771754350870174,1.5213727003128161
0.7719543908781756,1.5215762306478469
0.7721544308861772,1.521779878669272
0.7723544708941789,1.521983638748427
0.7725545109021804,1.5221875054505503
0.772754550910182,1.5223914735557593
0.7729545909181836,1.522595538078883
0.7731546309261852,1.52279969428797
0.7733546709341869,1.5230039377213154
0.7735547109421884,1.5232082642028693
0.77375475095019,1.5234126698559187
0.7739547909581916,1.523617151114971
0.7741548309661932,1.5238217047357956
0.7743548709741948,1.5240263278036146
0.7745549109821964,1.5242310177394776
0.774754950990198,1.5244357723048854
0.7749549909981996,1.524640589604755
0.7751550310062012,1.524845468088865
0.7753550710142028,1.5250504065519281
0.7755551110222044,1.5252554041324757
0.775755151030206,1.5254604603107471
0.7759551910382076,1.5256655749057864
0.7761552310462092,1.5258707480719589
0.7763552710542108,1.5260759802950945
0.7765553110622124,1.5262812723884498
0.776755351070214,1.5264866254886775
0.7769553910782157,1.526692041051954
0.7771554310862172,1.5268975208504068
0.7773554710942188,1.5271030669689338
0.7775555111022204,1.527308681802488
0.777755551110222,1.527514368053847
0.7779555911182237,1.5277201287318678
0.7781556311262252,1.5279259671501686
0.7783556711342268,1.5281318869261558
0.7785557111422284,1.528337891980278
0.77875575115023,1.5285439865353532
0.7789557911582317,1.5287501751157915
0.7791558311662332,1.5289564625465224
0.7793558711742348,1.529162853951409
0.7795559111822364,1.5293693547509368
0.779755951190238,1.529575970658962
0.7799559911982397,1.5297827076783044
0.7801560312062412,1.5299895720950019
0.7803560712142428,1.5301965704710463
0.7805561112222444,1.5304037096354621
0.780756151230246,1.5306109966736208
0.7809561912382477,1.5308184389147161
0.7811562312462492,1.5310260439173704
0.7813562712542508,1.531233819453388
0.7815563112622524,1.5314417734897119
0.781756351270254,1.5316499141686812
0.7819563912782557,1.531858249786737
0.7821564312862572,1.532066788771754
0.7823564712942588,1.5322755396592114
0.7825565113022604,1.5324845110674512
0.782756551310262,1.532693711672287
0.7829565913182637,1.5329031501812458
0.7831566313262652,1.5331128353077375
0.7833566713342668,1.5333227757454404
0.7835567113422685,1.5335329801431958
0.78375675135027,1.533743457080679
0.7839567913582717,1.533954215045106
0.7841568313662732,1.5341652624092021
0.7843568713742748,1.5343766074106315
0.7845569113822765,1.534588258133045
0.784756951390278,1.5348002224888746
0.7849569913982797,1.535012508203956
0.7851570314062812,1.5352251228040164
0.7853570714142828,1.535438073603031
0.7855571114222845,1.5356513676934094
0.785757151430286,1.535865011937929
0.7859571914382876,1.5360790129633146
0.7861572314462892,1.5362933771553169
0.7863572714542908,1.536508110655132
0.7865573114622925,1.536723219356983
0.786757351470294,1.5369387089066695
0.7869573914782956,1.5371545847008912
0.7871574314862972,1.5373708518871498
0.7873574714942988,1.5375875153640417
0.7875575115023005,1.5378045797817685
0.787757551510302,1.5380220495427075
0.7879575915183036,1.5382399288019095
0.7881576315263052,1.538458221467418
0.7883576715343068,1.5386769312003303
0.7885577115423085,1.5388960614145528
0.78875775155031,1.539115615276236
0.7889577915583116,1.5393355957029025
0.7891578315663133,1.539556005362312
0.7893578715743148,1.539776846671134
0.7895579115823165,1.5399981217935264
0.789757951590318,1.5402198326397314
0.7899579915983196,1.5404419808648222
0.7901580316063213,1.5406645678677433
0.7903580716143228,1.5408875947907879
0.7905581116223245,1.5411110625196636
0.790758151630326,1.5413349716842906
0.7909581916383276,1.5415593226604565
0.7911582316463293,1.541784115572456
0.7913582716543308,1.5420093502968069
0.7915583116623325,1.542235026467118
0.791758351670334,1.542461143480166
0.7919583916783356,1.5426877005031938
0.7921584316863373,1.5429146964824323
0.7923584716943388,1.5431421301528079
0.7925585117023405,1.5433700000487691
0.792758551710342,1.5435983045161468
0.7929585917183436,1.5438270417249267
0.7931586317263453,1.5440562096828057
0.7933586717343468,1.544285806249367
0.7935587117423485,1.5445158291507142
0.79375875175035,1.544746275994384
0.7939587917583516,1.5449771442843574
0.7941588317663533,1.5452084314359869
0.7943588717743548,1.5454401347906725
0.7945589117823565,1.5456722516301171
0.794758951790358,1.5459047791900213
0.7949589917983596,1.5461377146730844
0.7951590318063613,1.5463710552612149
0.7953590718143628,1.5466047981268647
0.7955591118223645,1.5468389404434477
0.795759151830366,1.547073479394811
0.7959591918383676,1.547308412183778
0.7961592318463693,1.5475437360397917
0.7963592718543708,1.5477794482257328
0.7965593118623724,1.5480155460439926
0.796759351870374,1.5482520268419178
0.7969593918783756,1.5484888880167553
0.7971594318863773,1.5487261270202377
0.7973594718943788,1.5489637413629573
0.7975595119023804,1.5492017286186912
0.7977595519103821,1.549440086428816
0.7979595919183836,1.5496788125069654
0.7981596319263853,1.5499179046440525
0.7983596719343868,1.5501573607137784
0.7985597119423884,1.5503971786787067
0.7987597519503901,1.5506373565969733
0.7989597919583916,1.5508778926296665
0.7991598319663933,1.5511187850488761
0.7993598719743948,1.5513600322463834
0.7995599119823964,1.5516016327429318
0.7997599519903981,1.5518435851979802
0.7999599919983996,1.552085888419815
0.8001600320064013,1.5523285413758696
0.8003600720144028,1.5525715432030744
0.8005601120224044,1.552814893218044
0.8007601520304061,1.5530585909268866
0.8009601920384076,1.5533026360344324
0.8011602320464093,1.5535470284526478
0.8013602720544108,1.553791768308033
0.8015603120624124,1.554036855947797
0.8017603520704141,1.5542822919446313
0.8019603920784156,1.5545280770999144
0.8021604320864173,1.5547742124452293
0.8023604720944189,1.5550206992420896
0.8025605121024204,1.5552675389798205
0.8027605521104221,1.5555147333715809
0.8029605921184236,1.5557622843485526
0.8031606321264253,1.5560101940523663
0.8033606721344269,1.55625846482588
0.8035607121424284,1.556507099202466
0.8037607521504301,1.5567560998939969
0.8039607921584316,1.5570054697777578
0.8041608321664333,1.5572552118825398
0.8043608721744349,1.5575053293741945
0.8045609121824364,1.5577558255409332
0.8047609521904381,1.558006703778679
0.8049609921984396,1.5582579675767643
0.8051610322064413,1.5585096205042668
0.8053610722144429,1.5587616661972545
0.8055611122224444,1.5590141083471933
0.8057611522304461,1.5592669506907293
0.8059611922384476,1.5595201970010328
0.8061612322464493,1.5597738510808359
0.8063612722544509,1.5600279167572575
0.8065613122624524,1.5602823978784577
0.8067613522704541,1.5605372983121049
0.8069613922784556,1.5607926219455992
0.8071614322864573,1.561048372687938
0.8073614722944589,1.5613045544730584
0.8075615123024604,1.5615611712644606
0.8077615523104621,1.5618182270608634
0.8079615923184637,1.5620757259026217
0.8081616323264652,1.5623336718786074
0.8083616723344669,1.5625920691332393
0.8085617123424684,1.5628509218733415
0.8087617523504701,1.5631102343745114
0.8089617923584717,1.5633700109866855
0.8091618323664732,1.563630256138619
0.8093618723744749,1.563890974341008
0.8095619123824764,1.5641521701880372
0.8097619523904781,1.5644138483571597
0.8099619923984797,1.5646760136069728
0.8101620324064812,1.5649386707731063
0.8103620724144829,1.5652018247620787
0.8105621124224844,1.5654654805431565
0.8107621524304861,1.565729643138281
0.8109621924384877,1.565994317610198
0.8111622324464892,1.566259509048968
0.8113622724544909,1.5665252225570785
0.8115623124624924,1.5667914632334234
0.8117623524704941,1.567058236156447
0.8119623924784957,1.5673255463667641
0.8121624324864972,1.5675933988496031
0.8123624724944989,1.5678617985174055
0.8125625125025004,1.5681307501929242
0.8127625525105021,1.5684002585931547
0.8129625925185037,1.5686703283144032
0.8131626325265052,1.5689409638187772
0.8133626725345069,1.569212169422344
0.8135627125425084,1.5694839492851633
0.8137627525505101,1.5697563074033547
0.8139627925585117,1.5700292476033093
0.8141628325665132,1.5703027735380986
0.8143628725745149,1.5705768886860918
0.8145629125825165,1.5708515963517256
0.8147629525905181,1.5711268996683256
0.8149629925985197,1.5714028016028385
0.8151630326065212,1.5716793049622735
0.8153630726145229,1.571956412401629
0.8155631126225245,1.5722341264330442
0.8157631526305261,1.5725124494358886
0.8159631926385277,1.57279138366749
0.8161632326465292,1.5730709312741944
0.8163632726545309,1.573351094302446
0.8165633126625325,1.573631874709593
0.8167633526705341,1.5739132743741318
0.8169633926785357,1.5741952951051315
0.8171634326865372,1.5744779386506127
0.8173634726945389,1.5747612067046797
0.8175635127025405,1.5750451009132551
0.8177635527105421,1.575329622878308
0.8179635927185437,1.5756147741605073
0.8181636327265452,1.5759005562802777
0.8183636727345469,1.5761869707172909
0.8185637127425485,1.5764740189084554
0.81876375275055,1.5767617022445226
0.8189637927585517,1.5770500220654484
0.8191638327665532,1.5773389796547046
0.8193638727745549,1.5776285762327351
0.8195639127825565,1.5779188129497972
0.819763952790558,1.5782096908784229
0.8199639927985597,1.578501211005759
0.8201640328065612,1.578793374226032
0.8203640728145629,1.5790861813333854
0.8205641128225645,1.5793796330153258
0.820764152830566,1.5796737298469834
0.8209641928385677,1.5799684722863883
0.8211642328465693,1.5802638606709145
0.8213642728545709,1.5805598952150286
0.8215643128625725,1.5808565760094315
0.821764352870574,1.581153903021654
0.8219643928785757,1.581451876098126
0.8221644328865773,1.5817504949676993
0.8223644728945789,1.5820497592465699
0.8225645129025805,1.582349668444515
0.822764552910582,1.5826502219723242
0.8229645929185837,1.5829514191502754
0.8231646329265853,1.5832532592174917
0.8233646729345869,1.5835557413419916
0.8235647129425885,1.583858864631233
0.82376475295059,1.5841626281429464
0.8239647929585917,1.5844670308960525
0.8241648329665933,1.5847720718814629
0.8243648729745949,1.5850777500725715
0.8245649129825965,1.5853840644352628
0.824764952990598,1.5856910139372813
0.8249649929985997,1.5859985975568256
0.8251650330066013,1.5863068142902677
0.8253650730146029,1.5866156631589177
0.8255651130226045,1.586925143214786
0.825765153030606,1.5872352535453371
0.8259651930386077,1.5875459932772444
0.8261652330466093,1.5878573615792009
0.8263652730546109,1.588169357663857
0.8265653130626125,1.5884819807889963
0.826765353070614,1.5887952302580661
0.8269653930786157,1.5891091054202167
0.8271654330866173,1.589423605670001
0.8273654730946189,1.5897387304469084
0.8275655131026205,1.590054479234904
0.827765553110622,1.590370851562146
0.8279655931186237,1.5906878470010497
0.8281656331266253,1.5910054651688499
0.828365673134627,1.5913237057288065
0.8285657131426285,1.5916425683921698
0.8287657531506301,1.5919620529210023
0.8289657931586317,1.5922821591319283
0.8291658331666333,1.5926028869008442
0.829365873174635,1.592924236168606
0.8295659131826365,1.5932462069476616
0.8297659531906381,1.5935687993295773
0.8299659931986397,1.5938920134933658
0.8301660332066413,1.594215849714503
0.8303660732146428,1.5945403083744831
0.8305661132226445,1.5948653899707494
0.8307661532306461,1.5951910951268102
0.8309661932386477,1.5955174246023334
0.8311662332466493,1.5958443793030113
0.8313662732546508,1.596171960289973
0.8315663132626525,1.5965001687885323
0.8317663532706541,1.5968290061960508
0.8319663932786557,1.5971584740887277
0.8321664332866573,1.5974885742271274
0.8323664732946588,1.597819308560291
0.8325665133026605,1.5981506792282931
0.8327665533106621,1.5984826885631536
0.8329665933186637,1.5988153390880238
0.8331666333266653,1.5991486335146279
0.8333666733346669,1.5994825747389596
0.8335667133426685,1.5998171658352807
0.8337667533506701,1.600152410048505
0.8339667933586717,1.6004883107850838
0.8341668333666733,1.6008248716025477
0.8343668733746749,1.601162096197886
0.8345669133826765,1.6014999883949692
0.8347669533906781,1.6018385521312508
0.8349669933986797,1.6021777914439856
0.8351670334066813,1.602517710456226
0.8353670734146829,1.6028583133628507
0.8355671134226845,1.6031996044168824
0.8357671534306861,1.6035415879163397
0.8359671934386878,1.6038842681918524
0.8361672334466893,1.604227649595249
0.8363672734546909,1.6045717364892953
0.8365673134626925,1.6049165332387367
0.8367673534706941,1.60526204420275
0.8369673934786958,1.605608273728883
0.8371674334866973,1.6059552261485133
0.8373674734946989,1.606302905773811
0.8375675135027005,1.6066513168961576
0.8377675535107021,1.6070004637859217
0.8379675935187038,1.6073503506934599
0.8381676335267053,1.607700981851169
0.8383676735347069,1.6080523614763922
0.8385677135427085,1.6084044937749424
0.8387677535507101,1.6087573829449986
0.8389677935587118,1.6091110331811047
0.8391678335667133,1.6094654486780011
0.8393678735747149,1.609820633634005
0.8395679135827165,1.6101765922536853
0.8397679535907181,1.610533328749558
0.8399679935987198,1.6108908473425823
0.8401680336067213,1.6112491522612382
0.8403680736147229,1.6116082477390088
0.8405681136227245,1.6119681380101276
0.8407681536307261,1.612328827303497
0.8409681936387277,1.6126903198347056
0.8411682336467293,1.6130526197961566
0.8413682736547309,1.6134157313453252
0.8415683136627325,1.613779658591244
0.8417683536707341,1.6141444055793364
0.8419683936787357,1.6145099762747737
0.8421684336867373,1.614876374544572
0.8423684736947389,1.6152436041386684
0.8425685137027406,1.6156116686702577
0.8427685537107421,1.6159805715956872
0.8429685937187437,1.6163503161942285
0.8431686337267453,1.6167209055480487
0.8433686737347469,1.6170923425227122
0.8435687137427486,1.6174646297485349
0.8437687537507501,1.617837769603109
0.8439687937587517,1.6182117641952785
0.8441688337667533,1.6185866153508515
0.8443688737747549,1.618962324600268
0.8445689137827566,1.6193388931684396
0.8447689537907581,1.6197163219669086
0.8449689937987597,1.620094611588462
0.8451690338067613,1.620473762304253
0.8453690738147629,1.6208537740634723
0.8455691138227646,1.621234646495542
0.8457691538307661,1.621616378914768
0.8459691938387677,1.6219989703273423
0.8461692338467693,1.622382419440547
0.8463692738547709,1.6227667246739732
0.8465693138627726,1.6231518841725414
0.8467693538707741,1.6235378958210736
0.8469693938787757,1.6239247572601614
0.8471694338867773,1.6243124659030432
0.8473694738947789,1.6247010189532114
0.8475695139027806,1.6250904134224542
0.8477695539107821,1.6254806461490534
0.8479695939187837,1.6258717138158632
0.8481696339267853,1.62626361296801
0.8483696739347869,1.6266563400299816
0.8485697139427886,1.6270498913218931
0.8487697539507901,1.6274442630747508
0.8489697939587917,1.627839451444565
0.8491698339667934,1.6282354525252019
0.8493698739747949,1.6286322623598941
0.8495699139827966,1.629029876951378
0.8497699539907981,1.6294282922706473
0.8499699939987997,1.6298275042643615
0.8501700340068014,1.630227508860971
0.8503700740148029,1.6306283019756629
0.8505701140228046,1.6310298795142415
0.8507701540308061,1.6314322373761028
0.8509701940388077,1.631835371456461
0.8511702340468094,1.632239277648016
0.8513702740548109,1.6326439518422489
0.8515703140628126,1.6330493899305498
0.8517703540708141,1.6334555878053671
0.8519703940788157,1.6338625413615753
0.8521704340868174,1.6342702464982488
0.8523704740948189,1.6346786991210047
0.8525705141028205,1.6350878951450747
0.8527705541108221,1.635497830499236
0.8529705941188237,1.635908501130711
0.8531706341268254,1.6363199030111235
0.8533706741348269,1.6367320321435619
0.8535707141428285,1.6371448845707894
0.8537707541508301,1.6375584563845902
0.8539707941588317,1.6379727437362346
0.8541708341668334,1.638387742848002
0.8543708741748349,1.638803450025686
0.8545709141828365,1.6392198616719742
0.8547709541908382,1.6396369743005788
0.8549709941988397,1.6400547845509725
0.8551710342068414,1.6404732892035725
0.8553710742148429,1.6408924851951938
0.8555711142228445,1.641312369634598
0.8557711542308462,1.6417329398179463
0.8559711942388477,1.6421541932439703
0.8561712342468494,1.6425761276286721
0.8563712742548509,1.6429987409193816
0.8565713142628525,1.643422031307985
0.8567713542708542,1.6438459972431803
0.8569713942788557,1.6442706374416012
0.8571714342868574,1.64469595089769
0.8573714742948589,1.645121936892207
0.8575715143028605,1.6455485949992827
0.8577715543108622,1.645975925091954
0.8579715943188637,1.6464039273461295
0.8581716343268654,1.6468326022429705
0.8583716743348669,1.6472619505696766
0.8585717143428685,1.6476919734187057
0.8587717543508702,1.6481226721854638
0.8589717943588717,1.6485540485645294
0.8591718343668734,1.6489861045444847
0.8593718743748749,1.6494188424014538
0.8595719143828765,1.6498522646914449
0.8597719543908782,1.6502863742416203
0.8599719943988797,1.6507211741406151
0.8601720344068814,1.6511566677280325
0.860372074414883,1.6515928585832458
0.8605721144228845,1.6520297505136423
0.8607721544308862,1.6524673475424314
0.8609721944388877,1.6529056538961377
0.8611722344468894,1.6533446739918978
0.861372274454891,1.653784412424656
0.8615723144628925,1.6542248739543568
0.8617723544708942,1.654666063493207
0.8619723944788957,1.6551079860930686
0.8621724344868974,1.6555506469330334
0.862372474494899,1.6559940513072091
0.8625725145029005,1.6564382046127275
0.8627725545109022,1.6568831123379777
0.8629725945189037,1.6573287800510497
0.8631726345269053,1.6577752133883512
0.863372674534907,1.6582224180433645
0.8635727145429085,1.6586703997554844
0.8637727545509102,1.6591191642988745
0.8639727945589117,1.659568717471278
0.8641728345669133,1.6600190650827062
0.864372874574915,1.6604702129439293
0.8645729145829165,1.6609221668547
0.8647729545909182,1.6613749325916358
0.8649729945989197,1.661828515895692
0.8651730346069213,1.6622829224591762
0.865373074614923,1.6627381579122484
0.8655731146229245,1.663194227808881
0.8657731546309262,1.6636511376122458
0.8659731946389277,1.6641088926795384
0.8661732346469293,1.6645674982462306
0.866373274654931,1.6650269594097982
0.8665733146629325,1.6654872811129495
0.8667733546709342,1.6659484681264332
0.8669733946789357,1.6664105250314862
0.8671734346869373,1.6668734562020295
0.867373474694939,1.667337265786708
0.8675735147029405,1.6678019576908991
0.8677735547109422,1.6682675355588212
0.8679735947189438,1.6687340027558757
0.8681736347269453,1.6692013623513706
0.868373674734947,1.6696696171017722
0.8685737147429485,1.6701387694346341
0.8687737547509502,1.6706088214333437
0.8689737947589518,1.6710797748228352
0.8691738347669533,1.6715516309563945
0.869373874774955,1.6720243908036843
0.8695739147829565,1.6724980549400916
0.8697739547909582,1.6729726235375038
0.8699739947989598,1.6734480963565799
0.8701740348069613,1.6739244727405846
0.870374074814963,1.6744017516108258
0.8705741148229645,1.6748799314637128
0.8707741548309662,1.6753590103694374
0.8709741948389678,1.6758389859722629
0.8711742348469693,1.676319855492375
0.871374274854971,1.6768016157292425
0.8715743148629725,1.6772842630664064
0.8717743548709742,1.6777677934776163
0.8719743948789758,1.678252202534196
0.8721744348869773,1.678737485413535
0.872374474894979,1.6792236369085727
0.8725745149029805,1.6797106514381415
0.8727745549109822,1.680198523058042
0.8729745949189838,1.680687245472708
0.8731746349269853,1.681176812047321
0.873374674934987,1.6816672158202581
0.8735747149429886,1.6821584495157358
0.8737747549509902,1.6826505055565455
0.8739747949589918,1.6831433760767733
0.8741748349669933,1.6836370529344185
0.874374874974995,1.684131527723833
0.8745749149829966,1.6846267917879327
0.8747749549909981,1.6851228362301263
0.8749749949989998,1.6856196519259534
0.8751750350070013,1.6861172295344125
0.875375075015003,1.6866155595090027
0.8755751150230046,1.6871146321084938
0.8757751550310061,1.687614437407478
0.8759751950390078,1.6881149653067522
0.8761752350470093,1.688616205543605
0.876375275055011,1.6891181477020807
0.8765753150630126,1.6896207812233133
0.8767753550710141,1.6901240954160175
0.8769753950790158,1.690628079467232
0.8771754350870173,1.6911327224534154
0.877375475095019,1.6916380133519822
0.8775755151030206,1.6921439410533736
0.8777755551110221,1.6926504943737415
0.8779755951190238,1.6931576620683242
0.8781756351270253,1.6936654328455707
0.878375675135027,1.694173795382073
0.8785757151430286,1.6946827383383325
0.8787757551510301,1.6951922503753876
0.8789757951590318,1.6957023201723065
0.8791758351670333,1.6962129364445313
0.879375875175035,1.6967240879630427
0.8795759151830366,1.6972357635743034
0.8797759551910381,1.6977479522209091
0.8799759951990398,1.6982606429628775
0.8801760352070414,1.6987738249994715
0.880376075215043,1.6992874876914528
0.8805761152230446,1.6998016205836448
0.8807761552310461,1.700316213427676
0.8809761952390478,1.7008312562047554
0.8811762352470494,1.7013467391483434
0.881376275255051,1.7018626527665608
0.8815763152630526,1.702378987864178
0.8817763552710541,1.7028957355640408
0.8819763952790558,1.703412887327768
0.8821764352870574,1.7039304349755773
0.882376475295059,1.7044483707050941
0.8825765153030606,1.7049666871090094
0.8827765553110621,1.7054853771914549
0.8829765953190638,1.7060044343829843
0.8831766353270654,1.7065238525540511
0.883376675335067,1.7070436260269006
0.8835767153430686,1.7075637495857865
0.8837767553510701,1.7080842184854632
0.8839767953590718,1.708605028457899
0.8841768353670734,1.7091261757171818
0.884376875375075,1.7096476569625991
0.8845769153830766,1.7101694693798988
0.8847769553910781,1.7106916106407348
0.8849769953990798,1.7112140789003374
0.8851770354070814,1.7117368727934439
0.8853770754150829,1.7122599914285457
0.8855771154230846,1.7127834343805217
0.8857771554310861,1.713307201681734
0.8859771954390878,1.7138312938116709
0.8861772354470894,1.714355711685234
0.8863772754550909,1.7148804566397695
0.8865773154630926,1.7154055304209508
0.8867773554710942,1.715930935167622
0.8869773954790958,1.7164566733957136
0.8871774354870974,1.716982747981347
0.8873774754950989,1.7175091621432372
0.8875775155031006,1.7180359194245065
0.8877775555111022,1.7185630236740206
0.8879775955191038,1.7190904790273451
0.8881776355271054,1.7196182898874313
0.8883776755351069,1.7201464609051138
0.8885777155431086,1.7206749969595199
0.8887777555511102,1.7212039031384592
0.8889777955591118,1.7217331847188702
0.8891778355671134,1.7222628471473889
0.8893778755751149,1.7227928960210905
0.8895779155831166,1.7233233370684524
0.8897779555911182,1.723854176130571
0.8899779955991198,1.7243854191426682
0.8901780356071214,1.7249170721158964
0.8903780756151229,1.7254491411194612
0.8905781156231246,1.7259816322630597
0.8907781556311262,1.7265145516796272
0.8909781956391278,1.7270479055083885
0.8911782356471294,1.7275816998781852
0.891378275655131,1.728115940891061
0.8915783156631326,1.7286506346060766
0.8917783556711342,1.7291857870233178
0.8919783956791358,1.7297214040680668
0.8921784356871374,1.7302574915750943
0.892378475695139,1.7307940552730394
0.8925785157031406,1.7313311007688352
0.8927785557111422,1.731868633532148
0.8929785957191438,1.7324066588797935
0.8931786357271454,1.7329451819600976
0.893378675735147,1.7334842077371786
0.8935787157431486,1.7340237409751267
0.8937787557511502,1.7345637862220644
0.8939787957591518,1.73510434779408
0.8941788357671534,1.7356454297590302
0.894378875775155,1.7361870359202196
0.8945789157831566,1.736729169799967
0.8947789557911582,1.7372718346230847
0.8949789957991598,1.7378150333002969
0.8951790358071614,1.7383587684116406
0.895379075815163,1.7389030421898943
0.8955791158231646,1.7394478565040898
0.8957791558311662,1.739993212843174
0.8959791958391679,1.7405391122998886
0.8961792358471694,1.7410855555549472
0.896379275855171,1.7416325428615969
0.8965793158631726,1.742180074030649
0.8967793558711742,1.7427281484160753
0.8969793958791757,1.7432767649012653
0.8971794358871774,1.7438259218860486
0.897379475895179,1.7443756172745766
0.8975795159031806,1.7449258484641623
0.8977795559111822,1.7454766123351875
0.8979795959191837,1.7460279052421588
0.8981796359271854,1.7465797230060152
0.898379675935187,1.747132060907771
0.8985797159431886,1.7476849136835688
0.8987797559511902,1.7482382755212296
0.8989797959591918,1.748792140058347
0.8991798359671934,1.749346500381999
0.899379875975195,1.7499013490301105
0.8995799159831966,1.750456677994507
0.8997799559911982,1.7510124787256838
0.8999799959991998,1.751568742139302
0.9001800360072014,1.752125458624411
0.900380076015203,1.7526826180533863
0.9005801160232046,1.7532402097935629
0.9007801560312062,1.7537982227205209
0.9009801960392078,1.7543566452329873
0.9011802360472094,1.754915465269287
0.901380276055211,1.7554746703252828
0.9015803160632127,1.7560342474737198
0.9017803560712142,1.756594183384896
0.9019803960792158,1.7571544643485577
0.9021804360872174,1.7577150762969262
0.902380476095219,1.7582760048287422
0.9025805161032207,1.7588372352342234
0.9027805561112222,1.7593987525208177
0.9029805961192238,1.7599605414396364
0.9031806361272254,1.7605225865124492
0.903380676135227,1.7610848720591266
0.9035807161432287,1.7616473822254115
0.9037807561512302,1.7622101010109064
0.9039807961592318,1.7627730122971683
0.9041808361672334,1.7633360998758045
0.904380876175235,1.7638993474764697
0.9045809161832367,1.7644627387946703
0.9047809561912382,1.7650262575192848
0.9049809961992398,1.7655898873597293
0.9051810362072414,1.7661536120726828
0.905381076215243,1.7667174154883163
0.9055811162232447,1.7672812815359658
0.9057811562312462,1.7678451942692006
0.9059811962392478,1.768409137890243
0.9061812362472494,1.7689730967737114
0.906381276255251,1.7695370554896557
0.9065813162632527,1.7701009988258685
0.9067813562712542,1.7706649118094573
0.9069813962792558,1.7712287797276747
0.9071814362872574,1.7717925881479992
0.907381476295259,1.7723563229374748
0.9075815163032607,1.7729199702813105
0.9077815563112622,1.7734835167007552
0.9079815963192638,1.7740469490702515
0.9081816363272655,1.7746102546338887
0.908381676335267,1.7751734210211603
0.9085817163432686,1.7757364362620467
0.9087817563512702,1.7762992888014275
0.9089817963592718,1.776861967512838
0.9091818363672735,1.777424461711576
0.909381876375275,1.7779867611671611
0.9095819163832766,1.778548856115155
0.9097819563912782,1.7791107372683288
0.9099819963992798,1.7796723958271858
0.9101820364072815,1.7802338234898147
0.910382076415283,1.7807950124610676
0.9105821164232846,1.7813559554610405
0.9107821564312862,1.7819166457328346
0.9109821964392878,1.7824770770495655
0.9111822364472895,1.7830372437205968
0.911382276455291,1.78359714059696
0.9115823164632926,1.7841567630759192
0.9117823564712942,1.7847161071046465
0.9119823964792958,1.7852751691829662
0.9121824364872975,1.7858339463651176
0.912382476495299,1.7863924362605
0.9125825165033006,1.7869506370333559
0.9127825565113022,1.7875085474013421
0.9129825965193038,1.7880661666329583
0.9131826365273055,1.7886234945437858
0.913382676535307,1.7891805314915035
0.9135827165433086,1.789737278369652
0.9137827565513102,1.7902937366001108
0.9139827965593118,1.7908499081242761
0.9141828365673135,1.7914057953929112
0.914382876575315,1.791961401354667
0.9145829165833166,1.7925167294432636
0.9147829565913183,1.793071783563339
0.9149829965993198,1.7936265680749697
0.9151830366073215,1.794181087776887
0.915383076615323,1.7947353478884076
0.9155831166233246,1.795289354030115
0.9157831566313263,1.7958431122033307
0.9159831966393278,1.7963966287684217
0.9161832366473295,1.7969499104220006
0.916383276655331,1.7975029641730789
0.9165833166633326,1.7980557973182403
0.9167833566713343,1.7986084174159145
0.9169833966793358,1.7991608322598216
0.9171834366873375,1.7997130498516816
0.917383476695339,1.8002650783732719
0.9175835167033406,1.80081692615793
0.9177835567113423,1.8013686016615944
0.9179835967193438,1.8019201134334843
0.9181836367273455,1.8024714700865183
0.918383676735347,1.803022680267572
0.9185837167433486,1.8035737526276745
0.9187837567513503,1.8041246957922485
0.9189837967593518,1.8046755183314858
0.9191838367673534,1.8052262287309633
0.919383876775355,1.8057768353625885
0.9195839167833566,1.8063273464559653
0.9197839567913583,1.8068777700702716
0.9199839967993598,1.8074281140667254
0.9201840368073614,1.8079783860817245
0.920384076815363,1.808528593500726
0.9205841168233646,1.8090787434329378
0.9207841568313663,1.8096288426868812
0.9209841968393678,1.8101788977468836
0.9211842368473694,1.810728914750548
0.921384276855371,1.8112788994672475
0.9215843168633726,1.8118288572776804
0.9217843568713743,1.8123787931545183
0.9219843968793758,1.8129287116441815
0.9221844368873774,1.8134786168497516
0.9223844768953791,1.814028512415053
0.9225845169033806,1.8145784015099031
0.9227845569113823,1.8151282868165486
0.9229845969193838,1.8156781705172884
0.9231846369273854,1.8162280542832876
0.9233846769353871,1.8167779392645749
0.9235847169433886,1.8173278260812293
0.9237847569513903,1.8178777148157426
0.9239847969593918,1.8184276050065513
0.9241848369673934,1.8189774956427351
0.9243848769753951,1.8195273851598661
0.9245849169833966,1.8200772714370053
0.9247849569913983,1.8206271517948338
0.9249849969993998,1.8211770229949114
0.9251850370074014,1.8217268812400575
0.9253850770154031,1.8222767221758422
0.9255851170234046,1.8228265408931883
0.9257851570314063,1.823376331932072
0.9259851970394078,1.8239260892863287
0.9261852370474094,1.824475806409554
0.9263852770554111,1.825025476222103
0.9265853170634126,1.8255750911191881
0.9267853570714143,1.8261246429800753
0.9269853970794159,1.826674123178381
0.9271854370874174,1.8272235225934748
0.9273854770954191,1.8277728316229847
0.9275855171034206,1.8283220401964124
0.9277855571114223,1.828871137789857
0.9279855971194239,1.8294201134418464
0.9281856371274254,1.8299689557702772
0.9283856771354271,1.8305176529904585
0.9285857171434286,1.831066192934252
0.9287857571514303,1.8316145630703016
0.9289857971594319,1.8321627505253368
0.9291858371674334,1.832710742106538
0.9293858771754351,1.8332585243249355
0.9295859171834366,1.8338060834198253
0.9297859571914383,1.8343534053841632
0.9299859971994399,1.8349004759909053
0.9301860372074414,1.8354472808202544
0.9303860772154431,1.8359938052877587
0.9305861172234446,1.836540034673217
0.9307861572314462,1.8370859541503268
0.9309861972394479,1.8376315488170087
0.9311862372474494,1.8381768037263417
0.9313862772554511,1.8387217039180213
0.9315863172634526,1.839266234450272
0.9317863572714542,1.8398103804321133
0.9319863972794559,1.8403541270558932
0.9321864372874574,1.8408974596299874
0.9323864772954591,1.8414403636115664
0.9325865173034606,1.8419828246393193
0.9327865573114622,1.84252482856603
0.9329865973194639,1.8430663614908942
0.9331866373274654,1.843607409791458
0.9333866773354671,1.8441479601550725
0.9335867173434687,1.8446879996097425
0.9337867573514702,1.8452275155542575
0.9339867973594719,1.8457664957874904
0.9341868373674734,1.8463049285367548
0.9343868773754751,1.8468428024851042
0.9345869173834767,1.8473801067974749
0.9347869573914782,1.8479168311455638
0.9349869973994799,1.848452965731348
0.9351870374074814,1.8489885013091476
0.9353870774154831,1.849523429206152
0.9355871174234847,1.8500577413413213
0.9357871574314862,1.8505914302425956
0.9359871974394879,1.8511244890623413
0.9361872374474894,1.8516569115909791
0.9363872774554911,1.8521886922687403
0.9365873174634927,1.8527198261955113
0.9367873574714942,1.8532503091387325
0.9369873974794959,1.8537801375393241
0.9371874374874974,1.8543093085156286
0.9373874774954991,1.8548378198653548
0.9375875175035007,1.855365670065531
0.9377875575115022,1.8558928582704768
0.9379875975195039,1.856419384307805
0.9381876375275054,1.8569452486724913
0.9383876775355071,1.8574704525190375
0.9385877175435087,1.8579949976517711
0.9387877575515102,1.8585188865133357
0.9389877975595119,1.85904212217142
0.9391878375675135,1.8595647083037923
0.9393878775755151,1.8600866491817072
0.9395879175835167,1.8606079496517525
0.9397879575915182,1.86112861511622
0.9399879975995199,1.8616486515120758
0.9401880376075215,1.8621680652886121
0.9403880776155231,1.8626868633838785
0.9405881176235247,1.8632050531999664
0.9407881576315262,1.863722642577252
0.9409881976395279,1.8642396397676773
0.9411882376475295,1.8647560534071734
0.941388277655531,1.865271892487308
0.9415883176635327,1.865787166326258
0.9417883576715342,1.8663018845391954
0.9419883976795359,1.8668160570081749
0.9421884376875375,1.8673296938516164
0.942388477695539,1.8678428053934675
0.9425885177035407,1.8683554021321322
0.9427885577115422,1.8688674947092478
0.9429885977195439,1.8693790938783892
0.9431886377275455,1.8698902104737836
0.943388677735547,1.8704008553791032
0.9435887177435487,1.8709110394964177
0.9437887577515502,1.8714207737153654
0.9439887977595519,1.8719300688826195
0.9441888377675535,1.8724389357717075
0.944388877775555,1.8729473850532485
0.9445889177835567,1.8734554272656665
0.9447889577915582,1.8739630727864336
0.9449889977995599,1.874470331803903
0.9451890378075615,1.8749772142897798
0.945389077815563,1.8754837299722775
0.9455891178235647,1.8759898883100168
0.9457891578315663,1.8764956984667034
0.9459891978395679,1.877001169286638
0.9461892378475695,1.8775063092710993
0.946389277855571,1.878011126555639
0.9465893178635727,1.8785156288883396
0.9467893578715743,1.8790198236090665
0.9469893978795759,1.8795237176297608
0.9471894378875775,1.880027317415808
0.947389477895579,1.8805306289685242
0.9475895179035807,1.8810336578087967
0.9477895579115823,1.8815364089619164
0.9479895979195839,1.8820388869436369
0.9481896379275855,1.8825410957475013
0.948389677935587,1.8830430388334665
0.9485897179435887,1.883544719117862
0.9487897579515903,1.8840461389647183
0.9489897979595919,1.8845473001784918
0.9491898379675935,1.8850482039982241
0.949389877975595,1.8855488510931593
0.9495899179835967,1.8860492415598484
0.9497899579915983,1.8865493749207691
0.9499899979995999,1.8870492501244807
0.9501900380076015,1.8875488655473367
0.950390078015603,1.8880482189967722
0.9505901180236047,1.8885473077161832
0.9507901580316063,1.8890461283914046
0.9509901980396079,1.8895446771588025
0.9511902380476095,1.890042949614975
0.951390278055611,1.8905409408280711
0.9515903180636127,1.8910386453507155
0.9517903580716143,1.8915360572345343
0.9519903980796159,1.892033170046266
0.9521904380876175,1.8925299768854391
0.952390478095619,1.8930264704035888
0.9525905181036207,1.893522642824989
0.9527905581116223,1.8940184859688538
0.9529905981196238,1.8945139912729805
0.9531906381276255,1.8950091498187724
0.9533906781356271,1.8955039523575996
0.9535907181436287,1.8959983893384318
0.9537907581516303,1.8964924509366843
0.9539907981596318,1.8969861270841977
0.9541908381676335,1.8974794075002874
0.9543908781756351,1.897972281723767
0.9545909181836367,1.8984647391458724
0.9547909581916383,1.8989567690439817
0.9549909981996398,1.8994483606160437
0.9551910382076415,1.8999395030156032
0.9553910782156431,1.9004301853873273
0.9555911182236447,1.900920396902912
0.9557911582316463,1.9014101267972627
0.9559911982396478,1.901899364404824
0.9561912382476495,1.902388099195945
0.9563912782556511,1.9028763208131514
0.9565913182636527,1.9033640191072032
0.9567913582716543,1.9038511841728103
0.9569913982796558,1.9043378063838758
0.9571914382876575,1.9048238764281442
0.9573914782956591,1.9053093853411187
0.9575915183036607,1.9057943245391311
0.9577915583116623,1.906278685851424
0.9579915983196639,1.9067624615511325
0.9581916383276655,1.907245644385035
0.9583916783356671,1.907728227601958
0.9585917183436687,1.9082102049797145
0.9587917583516703,1.9086915708504657
0.9589917983596719,1.9091723201243949
0.9591918383676735,1.9096524483115966
0.9593918783756751,1.910131951542073
0.9595919183836767,1.9106108265837516
0.9597919583916783,1.9110890708584418
0.9599919983996799,1.911566682455641
0.9601920384076815,1.9120436601441302
0.9603920784156831,1.9125200033812864
0.9605921184236847,1.9129957123200612
0.9607921584316863,1.9134707878135764
0.9609921984396879,1.9139452314172978
0.9611922384476895,1.9144190453887586
0.9613922784556911,1.914892232684813
0.9615923184636928,1.9153647969564047
0.9617923584716943,1.915836742540856
0.9619923984796959,1.9163080744516814
0.9621924384876975,1.9167787983659441
0.9623924784956991,1.9172489206091892
0.9625925185037008,1.9177184481379852
0.9627925585117023,1.918187388520125
0.9629925985197039,1.9186557499125487
0.9631926385277055,1.9191235410370466
0.9633926785357071,1.9195907711538287
0.9635927185437086,1.920057450033041
0.9637927585517103,1.920523587924328
0.9639927985597119,1.9209891955245424
0.9641928385677135,1.9214542839437139
0.9643928785757151,1.9219188646694025
0.9645929185837167,1.9223829495295552
0.9647929585917183,1.9228465506540084
0.9649929985997199,1.9233096804347714
0.9651930386077215,1.9237723514852412
0.9653930786157231,1.924234576598499
0.9655931186237247,1.924696368704844
0.9657931586317263,1.9251577408287273
0.9659931986397279,1.925618706045249
0.9661932386477295,1.9260792774363833
0.9663932786557311,1.9265394680471064
0.9665933186637327,1.9269992908415867
0.9667933586717343,1.927458758659618
0.9669933986797359,1.9279178841734605
0.9671934386877376,1.9283766798452624
0.9673934786957391,1.9288351578852225
0.9675935187037407,1.9292933302106705
0.9677935587117423,1.929751208406218
0.9679935987197439,1.9302088036851428
0.9681936387277456,1.9306661268521599
0.9683936787357471,1.9311231882677276
0.9685937187437487,1.9315799978140347
0.9687937587517503,1.9320365648628017
0.9689937987597519,1.9324928982450282
0.9691938387677536,1.9329490062228092
0.9693938787757551,1.9334048964633332
0.9695939187837567,1.9338605760151726
0.9697939587917583,1.9343160512869542
0.9699939987997599,1.9347713280285088
0.9701940388077616,1.93522641131457
0.9703940788157631,1.9356813055310935
0.9705941188237647,1.9361360143642528
0.9707941588317663,1.936590540792162
0.9709941988397679,1.9370448870793595
0.9711942388477696,1.9374990547740807
0.9713942788557711,1.9379530447083293
0.9715943188637727,1.938406857000762
0.9717943588717743,1.9388604910623695
0.9719943988797759,1.9393139456049422
0.9721944388877776,1.9397672186522898
0.9723944788957791,1.9402203075541804
0.9725945189037807,1.9406732090029428
0.9727945589117823,1.9411259190526797
0.9729945989197839,1.941578433141019
0.9731946389277856,1.9420307461133275
0.9733946789357871,1.942482852249293
0.9735947189437887,1.9429347452917856
0.9737947589517904,1.9433864184778895
0.9739947989597919,1.9438378645719885
0.9741948389677936,1.944289075900791
0.9743948789757951,1.9447400443901592
0.9745949189837967,1.9451907616036148
0.9747949589917984,1.9456412187823726
0.9749949989997999,1.9460914068867599
0.9751950390078015,1.9465413166388708
0.9753950790158031,1.9469909385662922
0.9755951190238047,1.9474402630467507
0.9757951590318064,1.9478892803535048
0.9759951990398079,1.9483379807013272
0.9761952390478095,1.9487863542928985
0.9763952790558111,1.949234391365445
0.9765953190638127,1.949682082237451
0.9767953590718144,1.9501294173552632
0.9769953990798159,1.9505763873394293
0.9771954390878175,1.9510229830305805
0.9773954790958191,1.9514691955347017
0.9775955191038207,1.9519150162676107
0.9777955591118224,1.9523604369984804
0.9779955991198239,1.9528054498922438
0.9781956391278255,1.9532500475507113
0.9783956791358271,1.9536942230522518
0.9785957191438287,1.9541379699898782
0.9787957591518304,1.9545812825075908
0.9789957991598319,1.9550241553348346
0.9791958391678335,1.9554665838189345
0.9793958791758351,1.9559085639553762
0.9795959191838367,1.956350092415807
0.9797959591918384,1.9567911665736455
0.9799959991998399,1.9572317845271816
0.9801960392078415,1.9576719451200724
0.9803960792158432,1.9581116479591418
0.9805961192238447,1.9585508934293934
0.9807961592318464,1.9589896827061686
0.9809961992398479,1.9594280177643826
0.9811962392478495,1.9598659013847817
0.9813962792558512,1.9603033371571787
0.9815963192638527,1.960740329480632
0.9817963592718544,1.961176883560543
0.9819963992798559,1.9616130054026613
0.9821964392878575,1.9620487018039943
0.9823964792958592,1.962483980340631
0.9825965193038607,1.962918849352501
0.9827965593118624,1.9633533179251015
0.9829965993198639,1.9637873958682364
0.9831966393278655,1.9642210936918219
0.9833966793358672,1.9646544225788247
0.9835967193438687,1.965087394355415
0.9837967593518704,1.9655200214584192
0.9839967993598719,1.9659523169001762
0.9841968393678735,1.966384294230906
0.9843968793758752,1.9668159674987165
0.9845969193838767,1.9672473512073787
0.9847969593918784,1.967678460272014
0.98499699939988,1.968109309972844
0.9851970394078815,1.9685399159071668
0.9853970794158832,1.9689702939397313
0.9855971194238847,1.9694004601516815
0.9857971594318863,1.9698304307882657
0.985997199439888,1.9702602222054963
0.9861972394478895,1.970689850815965
0.9863972794558912,1.9711193330340138
0.9865973194638927,1.9715486852204789
0.9867973594718943,1.9719779236272106
0.986997399479896,1.9724070643416012
0.9871974394878975,1.9728361232313263
0.9873974794958992,1.973265115889534
0.9875975195039007,1.9736940575806965
0.9877975595119023,1.9741229631873485
0.987997599519904,1.974551847157935
0.9881976395279055,1.9749807234559895
0.9883976795359072,1.975409605510852
0.9885977195439087,1.9758385061701498
0.9887977595519103,1.9762674376542375
0.988997799559912,1.9766964115128103
0.9891978395679135,1.9771254385838744
0.9893978795759152,1.9775545289552705
0.9895979195839167,1.9779836919289246
0.9897979595919183,1.978412935988
0.98999799959992,1.9788422687671048
0.9901980396079215,1.9792716970257103
0.9903980796159232,1.9797012266249092
0.9905981196239247,1.9801308625076448
0.9907981596319263,1.9805606086825165
0.990998199639928,1.9809904682112647
0.9911982396479295,1.9814204432000087
0.9913982796559312,1.981850534794315
0.9915983196639327,1.9822807431781428
0.9917983596719343,1.9827110675767032
0.991998399679936,1.9831415062632536
0.9921984396879375,1.9835720565698298
0.9923984796959392,1.9840027149019055
0.9925985197039408,1.9844334767569458
0.9927985597119423,1.9848643367468122
0.992998599719944,1.9852952886239528
0.9931986397279455,1.985726325311302
0.9933986797359472,1.9861574389357886
0.9935987197439488,1.9865886208653445
0.9937987597519503,1.9870198617492842
0.993998799759952,1.9874511515619115
0.9941988397679535,1.9878824796491972
0.9943988797759552,1.98831383477835
0.9945989197839568,1.9887452051901027
0.9947989597919583,1.989176578653506
0.99499899979996,1.9896079425230253
0.9951990398079615,1.9900392837977119
0.9953990798159632,1.9904705891822196
0.9955991198239648,1.9909018451494231
0.9957991598319663,1.9913330380043834
0.995999199839968,1.9917641539494069
0.9961992398479695,1.992195179149927
0.9963992798559712,1.9926260998009429
0.9965993198639728,1.9930569021937359
0.9967993598719743,1.9934875727825898
0.996999399879976,1.993918098251231
0.9971994398879775,1.994348465578714
0.9973994798959791,1.9947786621044667
0.9975995199039808,1.9952086755922236
0.9977995599119823,1.9956384942925656
0.997999599919984,1.9960681070038049
0.9981996399279855,1.996497503130943
0.9983996799359871,1.996926672742448
0.9985997199439888,1.997355606624599
0.9987997599519903,1.9977842963331607
0.998999799959992,1.9982127342421525
0.9991998399679936,1.998640913589498
0.9993998799759951,1.9990688285193452
0.9995999199839968,1.9994964741208632
0.9997999599919983,1.9999238464633389
1.0,2.000350942627408


==> anc/fig3/subpl_1_series_2.csv <==
x,y
0.0,0.0003273021206600643
0.00020004000800160032,0.0006550777090946493
0.00040008001600320064,0.0009833922651861795
0.000600120024004801,0.001312309049982537
0.0008001600320064013,0.00164188881598511
0.0010002000400080016,0.0019721895475593642
0.001200240048009602,0.0023032662126479843
0.0014002800560112022,0.002635170526927545
0.0016003200640128026,0.0029679507315050675
0.0018003600720144029,0.0033016513852010296
0.002000400080016003,0.0036363131724101833
0.0022004400880176033,0.003971972727471471
0.002400480096019204,0.004308662476413127
0.002600520104020804,0.004646410496869223
0.0028005601120224045,0.004985240396889507
0.0030006001200240046,0.005325171213285755
0.003200640128025605,0.005666217330075142
0.0034006801360272052,0.006008388417494765
0.0036007201440288058,0.0063516893919718116
0.003800760152030406,0.006696120397340995
0.004000800160032006,0.007041676807505705
0.004200840168033607,0.00738834925064166
0.004400880176035207,0.007736123654942666
0.004600920184036807,0.008084981315807465
0.004800960192038408,0.008434898984265266
0.005001000200040008,0.008785848976335848
0.005201040208041608,0.009137799302918666
0.0054010802160432084,0.009490713819704535
0.005601120224044809,0.009844552396503968
0.005801160232046409,0.010199271105288621
0.006001200240048009,0.010554822426146715
0.00620124024804961,0.010911155470261042
0.00640128025605121,0.011268216218928965
0.00660132026405281,0.011625947777558793
0.0068013602720544105,0.011984290643496357
0.007001400280056011,0.01234318298645987
0.0072014402880576115,0.0127025609402913
0.007401480296059211,0.013062358904668047
0.007601520304060812,0.013422509855361208
0.007801560312062412,0.013782945661575645
0.008001600320064013,0.014143597408863352
0.008201640328065612,0.014504395726065536
0.008401680336067214,0.01486527111471027
0.008601720344068814,0.015226154279272562
0.008801760352070413,0.015586976456691595
0.009001800360072015,0.015947669743536667
0.009201840368073614,0.016308167419218433
0.009401880376075214,0.016668404263656064
0.009601920384076815,0.01702831686783364
0.009801960392078415,0.01738784393571025
0.010002000400080016,0.01774692657598849
0.010202040408081616,0.018105508582294125
0.010402080416083216,0.01846353670037653
0.010602120424084817,0.018820960881004177
0.010802160432086417,0.019177734517301627
0.011002200440088017,0.019533814665354254
0.011202240448089618,0.01988916224699351
0.011402280456091218,0.02024374223376857
0.011602320464092817,0.020597523811209145
0.011802360472094419,0.020950480522588757
0.012002400480096018,0.021302590391506768
0.01220244048809762,0.021653836022720988
0.01240248049609922,0.022004204680779522
0.012602520504100819,0.022353688346120004
0.01280256051210242,0.022702283748426456
0.01300260052010402,0.023049992377156783
0.01320264052810562,0.02339682046927785
0.013402680536107221,0.02374277897436857
0.013602720544108821,0.02408788349737391
0.013802760552110422,0.0244321542194138
0.014002800560112022,0.024775615797169186
0.014202840568113622,0.025118297241482658
0.014402880576115223,0.02546023177592239
0.014602920584116823,0.025801456676164534
0.014802960592118422,0.02614201309115051
0.015003000600120024,0.02648194584707063
0.015203040608121624,0.026821303235314176
0.015403080616123223,0.02716013678560726
0.015603120624124825,0.02749850102563344
0.015803160632126424,0.0278364532284974
0.016003200640128026,0.02817405314944888
0.016203240648129624,0.028511362753331763
0.016403280656131225,0.028848445934261713
0.016603320664132826,0.029185368229065013
0.016803360672134428,0.029522196526030314
0.017003400680136026,0.02985899877053491
0.017203440688137627,0.03019584366910673
0.01740348069613923,0.030532800393473496
0.017603520704140826,0.030869938286130924
0.017803560712142428,0.031207326568932787
0.01800360072014403,0.031545034056167515
0.018203640728145627,0.0318831288735391
0.01840368073614723,0.03222167818441429
0.01860372074414883,0.03256074792463488
0.018803760752150428,0.03290040254712233
0.01900380076015203,0.03324070477742444
0.01920384076815363,0.033581715381269035
0.01940388077615523,0.03392349294509959
0.01960392078415683,0.034266093670472786
0.01980396079215843,0.03460957118309854
0.020004000800160033,0.03495397635720014
0.02020404080816163,0.03529935715576678
0.020404080816163232,0.03564575848716317
0.020604120824164834,0.03599322207845256
0.02080416083216643,0.03634178636568054
0.021004200840168033,0.03669148640125901
0.021204240848169634,0.037042353778482695
0.021404280856171232,0.03739441657310612
0.021604320864172834,0.03774769930180698
0.021804360872174435,0.038102222897264074
0.022004400880176033,0.03845800469948418
0.022204440888177635,0.038815058462923636
0.022404480896179236,0.03917339437886751
0.022604520904180834,0.039533019112452605
0.022804560912182435,0.03989393585365055
0.023004600920184037,0.04025614438146431
0.023204640928185635,0.04061964114053662
0.023404680936187236,0.04098441932932131
0.023604720944188837,0.041350468998929024
0.02380476095219044,0.041717777161728836
0.024004800960192037,0.042086327908763446
0.024204840968193638,0.04245610253502268
0.02440488097619524,0.04282707967161352
0.024604920984196837,0.043199235423867416
0.02480496099219844,0.04357254351443614
0.02500500100020004,0.04394697543044506
0.025205041008201638,0.04432250057379873
0.02540508101620324,0.04469908641376517
0.02560512102420484,0.04507669864100464
0.02580516103220644,0.0454553013222528
0.02600520104020804,0.04583485705491826
0.026205241048209642,0.04621532712090899
0.02640528105621124,0.04659667163906063
0.02660532106421284,0.04697884971560122
0.026805361072214443,0.047361819592151695
0.02700540108021604,0.04774553879082683
0.027205441088217642,0.04812996425606875
0.027405481096219243,0.04851505249291221
0.027605521104220845,0.04890075970144739
0.027805561112222443,0.0492870419073112
0.028005601120224044,0.049673855088101335
0.028205641128225645,0.05006115529566751
0.028405681136227243,0.05044889877429151
0.028605721144228845,0.05083704207481998
0.028805761152230446,0.05122554216486215
0.029005801160232044,0.0516143565352075
0.029205841168233646,0.052003443302655064
0.029405881176235247,0.05239276130947723
0.029605921184236845,0.052782270219765094
0.029805961192238446,0.053171930612919985
0.030006001200240048,0.05356170407456656
0.030206041208241646,0.05395155328516641
0.030406081216243247,0.05434144210660759
0.03060612122424485,0.05473133566703532
0.030806161232246446,0.05512120044417147
0.031006201240248048,0.05551100434734666
0.03120624124824965,0.055900716798438777
0.03140628125625125,0.05629030881187534
0.03160632126425285,0.05667975307381572
0.031806361272254446,0.0570690240205828
0.03200640128025605,0.05745809791636296
0.03220644128825765,0.05784695293013878
0.03240648129625925,0.058235569211762025
0.03260652130426085,0.05862392896701486
0.03280656131226245,0.05901201653144665
0.033006601320264055,0.05939981844271301
0.03320664132826565,0.05978732351108282
0.03340668133626725,0.060174522887719725
0.033606721344268856,0.06056141013028773
0.033806761352270454,0.06094798126537608
0.03400680136027205,0.06133423484718901
0.034206841368273656,0.06172017201190015
0.034406881376275254,0.06210579652703198
0.03460692138427685,0.06249111483518716
0.03480696139227846,0.06287613609143206
0.035007001400280055,0.06326087219361426
0.03520704140828165,0.06364533780488543
0.03540708141628326,0.06402955036769865
0.035607121424284856,0.06441353010855723
0.035807161432286454,0.06479730003280847
0.03600720144028806,0.06518088590880232
0.036207241448289657,0.06556431624077098
0.036407281456291254,0.06594762222983121
0.03660732146429286,0.06633083772256676
0.03680736147229446,0.06671399914671328
0.037007401480296055,0.06709714543354137
0.03720744148829766,0.06748031792661673
0.03740748149629926,0.06786356027670633
0.037607521504300856,0.0682469183226977
0.03780756151230246,0.06863043995850306
0.03800760152030406,0.06901417498603009
0.03820764152830566,0.06939817495441691
0.03840768153630726,0.06978249298584711
0.03860772154430886,0.07016718358838302
0.03880776155231046,0.07055230245637846
0.03900780156031206,0.07093790625915591
0.03920784156831366,0.07132405241875596
0.03940788157631526,0.07171079887768725
0.03960792158431686,0.07209820385772284
0.03980796159231846,0.07248632561090095
0.040008001600320066,0.07287522216399493
0.040208041608321664,0.07326495105781627
0.04040808161632326,0.07365556908280553
0.04060812162432487,0.07404713201244727
0.040808161632326465,0.07443969433611533
0.04100820164032806,0.07483330899301423
0.04120824164832967,0.07522802710892787
0.041408281656331265,0.07562389773752043
0.04160832166433286,0.07602096760795206
0.04180836167233447,0.07641928088057683
0.042008401680336066,0.07681887891247843
0.042208441688337664,0.07721980003457307
0.04240848169633927,0.07762207934196624
0.04260852170434087,0.07802574849919257
0.042808561712342465,0.0784308355618944
0.04300860172034407,0.07883736481640645
0.04320864172834567,0.07924535663861043
0.043408681736347265,0.07965482737330655
0.04360872174434887,0.08006578923521843
0.04380876175235047,0.08047825023260452
0.044008801760352066,0.08089221411429573
0.04420884176835367,0.08130768034081395
0.04440888177635527,0.08172464408005398
0.04460892178435687,0.08214309622782984
0.04480896179235847,0.08256302345340184
0.04500900180036007,0.08298440826990917
0.04520904180836167,0.08340722912944062
0.04540908181636327,0.08383146054228276
0.04560912182436487,0.08425707321969214
0.04580916183236647,0.08468403423934909
0.04600920184036807,0.08511230723246577
0.04620924184836967,0.08554185259134309
0.04640928185637127,0.0859726276960014
0.046609321864372874,0.08640458715835034
0.04680936187237447,0.08683768308221451
0.04700940188037607,0.08727186533739802
0.047209441888377675,0.08770708184584985
0.04740948189637927,0.08814327887788884
0.04760952190438088,0.0885804013563597
0.047809561912382476,0.08901839316652374
0.048009601920384073,0.08945719746943802
0.04820964192838568,0.0898967570165474
0.048409681936387276,0.09033701446320508
0.048609721944388874,0.0907779126788483
0.04880976195239048,0.09121939505158791
0.04900980196039208,0.09166140578502395
0.049209841968393675,0.09210389018517144
0.04940988197639528,0.0925467949354742
0.04960992198439688,0.09299006835799548
0.049809961992398476,0.0934336606590042
0.05001000200040008,0.09387752415732231
0.05021004200840168,0.09432161349396026
0.050410082016403276,0.09476588582174446
0.05061012202440488,0.09521030097382818
0.05081016203240648,0.09565482161017697
0.05101020204040808,0.09609941334132638
0.05121024204840968,0.09654404482892445
0.05141028205641128,0.09698868786278927
0.05161032206441288,0.09743331741443198
0.05181036207241448,0.09787791166721647
0.05201040208041608,0.09832245202354434
0.05221044208841768,0.09876692308966628
0.052410482096419284,0.09921131263892816
0.05261052210442088,0.09965561155445543
0.05281056211242248,0.10009981375246603
0.053010602120424084,0.10054391608757363
0.05321064212842568,0.10098791824159996
0.05341068213642728,0.10143182259755465
0.053610722144428885,0.10187563410056273
0.05381076215243048,0.10231936010762092
0.05401080216043208,0.10276301022814446
0.054210842168433686,0.10320659615732371
0.054410882176435284,0.10365013150434627
0.05461092218443689,0.10409363161755113
0.05481096219243849,0.10453711340857133
0.055011002200440084,0.10498059517748602
0.05521104220844169,0.10542409644094525
0.05541108221644329,0.10586763776515093
0.055611122224444885,0.10631124060547464
0.05581116223244649,0.10675492715437146
0.05601120224044809,0.10719872019910652
0.056211242248449686,0.10764264299065221
0.05641128225645129,0.10808671912493885
0.05661132226445289,0.10853097243745259
0.05681136227245449,0.10897542691197408
0.05701140228045609,0.10942010660404161
0.05721144228845769,0.10986503557950612
0.05741148229645929,0.11031023786832433
0.05761152230446089,0.11075573743351466
0.05781156231246249,0.11120155815497859
0.05801160232046409,0.11164772382767385
0.05821164232846569,0.11209425817341409
0.05841168233646729,0.11254118486536899
0.05861172234446889,0.11298852756414833
0.058811762352470494,0.11343630996417836
0.05901180236047209,0.11388455584891975
0.05921184236847369,0.11433328915333554
0.059411882376475295,0.1147825340318982
0.05961192238447689,0.1152323149303269
0.05981196239247849,0.11568265665917249
0.060012002400480095,0.11613358446731847
0.06021204240848169,0.11658512411344307
0.06041208241648329,0.11703730193349099
0.060612122424484896,0.11749014490223265
0.060812162432486494,0.11794368068704544
0.06101220244048809,0.1183979376921338
0.0612122424484897,0.11885294509151313
0.061412282456491295,0.11930873284921435
0.06161232246449289,0.11976533172532178
0.0618123624724945,0.12022277326663351
0.062012402480496095,0.1206810897809295
0.0622124424884977,0.12114031429404604
0.0624124824964993,0.12160048048918318
0.0626125225045009,0.12206162262811163
0.0628125625125025,0.12252377545419504
0.0630126025205041,0.12298697407739845
0.0632126425285057,0.12345125384171202
0.0634126825365073,0.12391665017567707
0.06361272254450889,0.12438319842695542
0.0638127625525105,0.12485093368213038
0.0640128025605121,0.1253198905731653
0.0642128425685137,0.12579010307216856
0.0644128825765153,0.12626160427632183
0.0646129225845169,0.1267344261850164
0.0648129625925185,0.12720859947140817
0.0650130026005201,0.1276841532507434
0.0652130426085217,0.1281611148479222
0.0654130826165233,0.12863950956685266
0.0656131226245249,0.1291193604642047
0.0658131626325265,0.12960068813019698
0.06601320264052811,0.1300835104790424
0.06621324264852971,0.13056784255163734
0.0664132826565313,0.13105369633300654
0.0666133226645329,0.13154108058690953
0.0668133626725345,0.13203000070987758
0.0670134026805361,0.13252045860678183
0.06721344268853771,0.1330124525898372
0.06741348269653931,0.1335059773027227
0.06761352270454091,0.13400102367125094
0.0678135627125425,0.13449757888174957
0.0680136027205441,0.13499562638802923
0.0682136427285457,0.1354951459475072
0.06841368273654731,0.13599611368674136
0.06861372274454891,0.1364985021963032
0.06881376275255051,0.13700228065459077
0.0690138027605521,0.13750741497985314
0.0692138427685537,0.13801386800937263
0.0694138827765553,0.1385215997044342
0.06961392278455691,0.1390305673794054
0.06981396279255851,0.1395407259529615
0.07001400280056011,0.14005202821922036
0.07021404280856171,0.1405644251363054
0.0704140828165633,0.1410778661296361
0.0706141228245649,0.14159229940705453
0.07081416283256652,0.14210767228274118
0.07101420284056811,0.1426239315067498
0.07121424284856971,0.14314102359690667
0.07141428285657131,0.14365889516977315
0.07161432286457291,0.1441774932673627
0.0718143628725745,0.1446967656763372
0.07201440288057612,0.14521666123647964
0.07221444288857772,0.14573713013535372
0.07241448289657931,0.1462581241862113
0.07261452290458091,0.1467795970863976
0.07281456291258251,0.14730150465372668
0.07301460292058412,0.14782380503855702
0.07321464292858572,0.14834645890958076
0.07341468293658732,0.14886942961165409
0.07361472294458891,0.14939268329432925
0.07381476295259051,0.14991618901010223
0.07401480296059211,0.1504399187817566
0.07421484296859372,0.15096384763856147
0.07441488297659532,0.15148795362146034
0.07461492298459692,0.15201221775777113
0.07481496299259852,0.15253662400629037
0.07501500300060011,0.15306115917406135
0.07521504300860171,0.1535858128064156
0.07541508301660332,0.15411057705222683
0.07561512302460492,0.15463544650662323
0.07581516303260652,0.15516041803367925
0.07601520304060812,0.15568549057185488
0.07621524304860972,0.15621066492515664
0.07641528305661131,0.15673594354316506
0.07661532306461293,0.15726133029320016
0.07681536307261452,0.15778683022798018
0.07701540308061612,0.15831244935216712
0.07721544308861772,0.15883819439118418
0.07741548309661932,0.15936407256563667
0.07761552310462091,0.15989009137456595
0.07781556311262253,0.16041625839062212
0.07801560312062412,0.16094258107005016
0.07821564312862572,0.16146906658015525
0.07841568313662732,0.16199572164664391
0.07861572314462892,0.16252255242293367
0.07881576315263052,0.16304956438318946
0.07901580316063213,0.16357676224048412
0.07921584316863373,0.1641041498910965
0.07941588317663532,0.164631730385562
0.07961592318463692,0.16515950592667883
0.07981596319263852,0.16568747789425764
0.08001600320064013,0.16621564689598672
0.08021604320864173,0.16674401284337487
0.08041608321664333,0.16727257505133838
0.08061612322464493,0.1678013323596184
0.08081616323264652,0.16833028327386013
0.08101620324064812,0.16885942612385962
0.08121624324864973,0.16938875923619093
0.08141628325665133,0.1699182811181726
0.08161632326465293,0.17044799064992283
0.08181636327265453,0.1709778872810858
0.08201640328065612,0.17150797122869743
0.08221644328865772,0.172038243672594
0.08241648329665933,0.1725687069447548
0.08261652330466093,0.1730993647090132
0.08281656331266253,0.17363022212766502
0.08301660332066413,0.17416128601165295
0.08321664332866573,0.17469256495120455
0.08341668333666732,0.17522406942405172
0.08361672334466894,0.1757558118786546
0.08381676335267053,0.1762878067901895
0.08401680336067213,0.17682007068743802
0.08421684336867373,0.17735262214912223
0.08441688337667533,0.1778854817686665
0.08461692338467693,0.17841867208682552
0.08481696339267854,0.1789522174920899
0.08501700340068014,0.17948614408926183
0.08521704340868173,0.180020479537076
0.08541708341668333,0.1805552528562172
0.08561712342468493,0.1810904942095502
0.08581716343268653,0.18162623465682254
0.08601720344068814,0.1821625058865173
0.08621724344868974,0.18269933992791856
0.08641728345669134,0.18323676884679857
0.08661732346469293,0.18377482442843573
0.08681736347269453,0.1843135378519249
0.08701740348069613,0.18485293935993835
0.08721744348869774,0.18539305792823674
0.08741748349669934,0.18593392093930722
0.08761752350470094,0.18647555386452438
0.08781756351270253,0.1870179799591825
0.08801760352070413,0.18756121997463723
0.08821764352870574,0.18810529189162284
0.08841768353670734,0.1886502106785756
0.08861772354470894,0.1891959880785031
0.08881776355271054,0.18974263242758982
0.08901780356071214,0.19029014850833292
0.08921784356871373,0.19083853743955825
0.08941788357671535,0.19138779660518393
0.08961792358471694,0.191937919623084
0.08981796359271854,0.1924888963548636
0.09001800360072014,0.19304071295679925
0.09021804360872174,0.19359335197162889
0.09041808361672334,0.1941467924603072
0.09061812362472495,0.1947010101722793
0.09081816363272655,0.1952559777522776
0.09101820364072814,0.1958116649811244
0.09121824364872974,0.19636803904753009
0.09141828365673134,0.19692506484742447
0.09161832366473294,0.19748270530695322
0.09181836367273455,0.198040921724918
0.09201840368073615,0.1985996741301463
0.09221844368873774,0.19915892164904528
0.09241848369673934,0.19971862287843412
0.09261852370474094,0.200278736258657
0.09281856371274254,0.2008392204419628
0.09301860372074415,0.20140003465119383
0.09321864372874575,0.2019611390239564
0.09341868373674735,0.20252249493765118
0.09361872374474894,0.20308406531101408
0.09381876375275054,0.20364581487816036
0.09401880376075214,0.20420771043152758
0.09421884376875375,0.204769721030574
0.09441888377675535,0.20533181817359883
0.09461892378475695,0.2058939759306046
0.09481896379275855,0.20645617103570932
0.09501900380076014,0.2070183829382319
0.09521904380876176,0.20758059381220317
0.09541908381676335,0.20814278852469478
0.09561912382476495,0.20870495456399274
0.09581916383276655,0.20926708192926585
0.09601920384076815,0.20982916298397947
0.09621924384876974,0.21039119227587444
0.09641928385677136,0.2109531663268577
0.09661932386477295,0.2115150833966299
0.09681936387277455,0.21207694322429502
0.09701940388077615,0.21263874675255295
0.09721944388877775,0.2132004958393596
0.09741948389677935,0.2137621929621488
0.09761952390478096,0.2143238409198379
0.09781956391278256,0.21488544253788425
0.09801960392078415,0.21544700038162204
0.09821964392878575,0.216008516482985
0.09841968393678735,0.21656999208551458
0.09861972394478895,0.21713142741226635
0.09881976395279056,0.21769282146086333
0.09901980396079216,0.21825417182951
0.09921984396879376,0.21881547457727935
0.09941988397679535,0.21937672412142756
0.09961992398479695,0.21993791317388245
0.09981996399279855,0.22049903271840376
0.10002000400080016,0.2210600720292356
0.10022004400880176,0.22162101873137477
0.10042008401680336,0.2221818589018722
0.10062012402480495,0.222742577210884
0.10082016403280655,0.22330315710050122
0.10102020404080815,0.22386358099872558
0.10122024404880976,0.22442383056533566
0.10142028405681136,0.22498388696581112
0.10162032406481296,0.22554373116896417
0.10182036407281456,0.22610334426347525
0.10202040408081615,0.22666270778815328
0.10222044408881777,0.22722180407044495
0.10242048409681936,0.22778061656750911
0.10262052410482096,0.22833913020405677
0.10282056411282256,0.22889733170113413
0.10302060412082416,0.22945520989010082
0.10322064412882576,0.2300127560062243
0.10342068413682737,0.2305699639565755
0.10362072414482897,0.2311268305572631
0.10382076415283056,0.23168335573548418
0.10402080416083216,0.2322395426923864
0.10422084416883376,0.23279539802332602
0.10442088417683536,0.23335093179275881
0.10462092418483697,0.23390615756170285
0.10482096419283857,0.23446109236645923
0.10502100420084017,0.2350157566480476
0.10522104420884176,0.23557017413260645
0.10542108421684336,0.23612437166379888
0.10562112422484496,0.2366783789890506
0.10582116423284657,0.237232228502207
0.10602120424084817,0.2377859549459214
0.10622124424884977,0.2383395950777642
0.10642128425685136,0.23889318730466044
0.10662132426485296,0.2394467712908086
0.10682136427285456,0.24000038754470132
0.10702140428085617,0.24055407699124462
0.10722144428885777,0.24110788053525412
0.10742148429685937,0.24166183862278545
0.10762152430486097,0.2422159908068306
0.10782156431286256,0.24277037532387763
0.10802160432086416,0.24332502868768974
0.10822164432886577,0.24387998530641117
0.10842168433686737,0.2444352771287561
0.10862172434486897,0.2449909333245872
0.10882176435287057,0.2455469800046501
0.10902180436087217,0.24610343998360582
0.10922184436887378,0.2466603325898083
0.10942188437687538,0.24721767352451543
0.10962192438487697,0.2477754747724163
0.10982196439287857,0.24833374456451413
0.11002200440088017,0.24889248739354164
0.11022204440888177,0.24945170408121536
0.11042208441688338,0.2500113918957712
0.11062212442488498,0.25057154471738713
0.11082216443288657,0.25113215324829463
0.11102220444088817,0.25169320526363165
0.11122224444888977,0.2522546858984054
0.11142228445689137,0.25281657796532364
0.11162232446489298,0.2533788622977366
0.11182236447289458,0.2539415181115081
0.11202240448089618,0.25450452337932017
0.11222244448889777,0.2550678552107121
0.11242248449689937,0.2556314902310684
0.11262252450490097,0.2561954049528014
0.11282256451290258,0.2567595761321254
0.11302260452090418,0.2573239811050874
0.11322264452890578,0.25788859809689824
0.11342268453690738,0.25845340649909787
0.11362272454490897,0.25901838710967307
0.11382276455291057,0.2595835223319213
0.11402280456091218,0.26014879632860866
0.11422284456891378,0.26071419512878563
0.11442288457691538,0.2612797066854945
0.11462292458491698,0.26184532088350315
0.11482296459291857,0.2624110294971246
0.11502300460092017,0.2629768260991045
0.11522304460892178,0.26354270592247225
0.11542308461692338,0.26410866567813
0.11562312462492498,0.2646747033317894
0.11582316463292658,0.26524081784463693
0.11602320464092818,0.2658070088828058
0.11622324464892979,0.2663732765013365
0.11642328465693139,0.26693962080881584
0.11662332466493298,0.2675060416192747
0.11682336467293458,0.26807253809820475
0.11702340468093618,0.2686391084096985
0.11722344468893778,0.26920574937174513
0.11742348469693939,0.26977245612660256
0.11762352470494099,0.2703392218329318
0.11782356471294259,0.2709060373860183
0.11802360472094418,0.2714728911719249
0.11822364472894578,0.27203976886082776
0.11842368473694738,0.27260665324409683
0.11862372474494899,0.27317352411889795
0.11882376475295059,0.2737403582232394
0.11902380476095219,0.2743071292234676
0.11922384476895379,0.27487380775525955
0.11942388477695538,0.27544036151817153
0.11962392478495698,0.27600675542281455
0.11982396479295859,0.2765729517887431
0.12002400480096019,0.2771389105901925
0.12022404480896179,0.27770458974589657
0.12042408481696339,0.2782699454483739
0.12062412482496498,0.27883493252731617
0.12082416483296658,0.27939950484104265
0.1210242048409682,0.27996361568943406
0.12122424484896979,0.28052721824132
0.12142428485697139,0.2810902659689885
0.12162432486497299,0.2816527130823142
0.12182436487297459,0.2822145149549682
0.12202440488097618,0.2827756285352838
0.1222244448889778,0.28333601273459696
0.1224244848969794,0.28389562878626856
0.12262452490498099,0.2844544405691068
0.12282456491298259,0.28501241488954443
0.12302460492098419,0.28556952171766875
0.12322464492898579,0.28612573437304306
0.1234246849369874,0.2866810296571783
0.123624724944989,0.2872353879304983
0.12382476495299059,0.28778879313267053
0.12402480496099219,0.2883412327462297
0.12422484496899379,0.2888926977044817
0.1244248849769954,0.2894431822457209
0.124624924984997,0.2899926837168052
0.1248249649929986,0.2905412023300892
0.1250250050010002,0.2910887408785983
0.1252250450090018,0.2916353044151211
0.1254250850170034,0.29218089990157914
0.125625125025005,0.292725535835603
0.1258251650330066,0.2932692218616734
0.1260252050410082,0.2938119683744787
0.1262252450490098,0.2943537861222854
0.1264252850570114,0.2948946858181097
0.126625325065013,0.29543467776631854
0.1268253650730146,0.29597377151198134
0.1270254050810162,0.2965119755198372
0.12722544508901779,0.29704929688915405
0.1274254850970194,0.29758574111004
0.127625525105021,0.2981213118659383
0.1278255651130226,0.29865601088611365
0.1280256051210242,0.2991898378509341
0.1282256451290258,0.29972279035169025
0.1284256851370274,0.3002548639055922
0.128625725145029,0.30078605202546677
0.1288257651530306,0.3013163463425653
0.1290258051610322,0.30184573677980675
0.1292258451690338,0.3023742117717444
0.1294258851770354,0.3029017585265809
0.129625925185037,0.3034283633246791
0.1298259651930386,0.3039540118472493
0.1300260052010402,0.30447868952825274
0.1302260452090418,0.30500238192205287
0.1304260852170434,0.3055250750789934
0.130626125225045,0.3060467559208807
0.1308261652330466,0.3065674126083132
0.13102620524104822,0.3070870348919266
0.1312262452490498,0.30760561443991297
0.1314262852570514,0.3081231451346186
0.131626325265053,0.30863962333162254
0.1318263652730546,0.3091550480754305
0.13202640528105622,0.3096694212667773
0.1322264452890578,0.31018274777749943
0.13242648529705942,0.31069503550998856
0.132626525305061,0.3112062953993648
0.1328265653130626,0.3117165413576687
0.1330266053210642,0.3122257901605645
0.1332266453290658,0.31273406127822945
0.13342668533706742,0.3132413766532618
0.133626725345069,0.31374776042954955
0.13382676535307061,0.3142532386370724
0.1340268053610722,0.3147578388385473
0.1342268453690738,0.3152615897446487
0.13442688537707542,0.315764520805222
0.134626925385077,0.3162666617844474
0.13482696539307862,0.31676804232828903
0.1350270054010802,0.3172686915327726
0.13522704540908181,0.31776863752166706
0.1354270854170834,0.3182679070420029
0.135627125425085,0.31876652508553993
0.13582716543308662,0.31926451454380617
0.1360272054410882,0.31976189590368437
0.13622724544908982,0.3202586869897185
0.1364272854570914,0.3207549027583864
0.136627325465093,0.32125055514853684
0.13682736547309463,0.32174565299105135
0.1370274054810962,0.322240201979583
0.13722744548909782,0.32273420470297076
0.1374274854970994,0.3232276607386538
0.13762752550510102,0.3237205668051442
0.1378275655131026,0.3242129169703871
0.1380276055211042,0.32470470291165954
0.13822764552910582,0.3251959142215763
0.1384276855371074,0.3256865387537901
0.13862772554510902,0.32617656300112186
0.1388277655531106,0.32666597249815754
0.13902780556111222,0.3271547522398092
0.13922784556911383,0.3276428871069756
0.1394278855771154,0.32813036229026366
0.13962792558511702,0.3286171637027438
0.1398279655931186,0.32910327837291764
0.14002800560112022,0.3295886948094691
0.14022804560912183,0.33007340332994306
0.14042808561712342,0.33055739634623693
0.14062812562512503,0.33104066860069026
0.1408281656331266,0.3315232173475885
0.14102820564112822,0.332005042476049
0.1412282456491298,0.3324861465714965
0.14142828565713142,0.3329665349142424
0.14162832566513303,0.3334462154150277
0.14182836567313462,0.3339251984887414
0.14202840568113623,0.3344034968688635
0.1422284456891378,0.334881125366466
0.14242848569713942,0.33535810057881743
0.14262852570514103,0.3358344405537428
0.14282856571314262,0.3363101644168722
0.14302860572114423,0.3367852919697435
0.14322864572914581,0.33725984326738695
0.14342868573714743,0.3377338381845027
0.143628725745149,0.3382072959796267
0.14382876575315062,0.3386802348667651
0.14402880576115223,0.33915267160385854
0.14422884576915382,0.3396246211071111
0.14442888577715543,0.34009609609970004
0.14462892578515701,0.34056710680267105
0.14482896579315863,0.34103766067494423
0.14502900580116024,0.3415077622083171
0.14522904580916182,0.34197741278218224
0.14542908581716343,0.3424466105814002
0.14562912582516502,0.34291535057940553
0.14582916583316663,0.3433836245872177
0.14602920584116824,0.34385142136759256
0.14622924584916983,0.3443187268121299
0.14642928585717144,0.3447855241777723
0.14662932586517302,0.34525179437782094
0.14682936587317463,0.3457175163213857
0.14702940588117622,0.34618266729410907
0.14722944588917783,0.34664722337207515
0.14742948589717944,0.34711115986006014
0.14762952590518102,0.34757445174472273
0.14782956591318264,0.3480370741529713
0.14802960592118422,0.34849900280560386
0.14822964592918583,0.3489602144563906
0.14842968593718744,0.3494206873070596
0.14862972594518903,0.3498804013891523
0.14882976595319064,0.35033933890441843
0.14902980596119222,0.350797484516316
0.14922984596919384,0.351254825586241
0.14942988597719542,0.3517113523493199
0.14962992598519703,0.3521670580259235
0.14982996599319864,0.35262193886647786
0.15003000600120023,0.35307599412862245
0.15023004600920184,0.35352922598726944
0.15043008601720342,0.3539816393796118
0.15063012602520504,0.35443324178858204
0.15083016603320665,0.3548840429696455
0.15103020604120823,0.3553340546270869
0.15123024604920984,0.3557832900470919
0.15143028605721143,0.356231763695908
0.15163032606521304,0.35667949079216577
0.15183036607321462,0.3571264868630428
0.15203040608121624,0.3575727672943289
0.15223044608921785,0.35801834688461054
0.15243048609721943,0.3584632394137159
0.15263052610522104,0.3589074572352577
0.15283056611322263,0.35935101090258337
0.15303060612122424,0.3597939088367036
0.15323064612922585,0.36023615704383083
0.15343068613722743,0.3606777588890502
0.15363072614522905,0.36111871493137904
0.15383076615323063,0.3615590228240866
0.15403080616123224,0.361998677282664
0.15423084616923385,0.36243767012130146
0.15443088617723544,0.3628759903571652
0.15463092618523705,0.36331362438021986
0.15483096619323863,0.36375055618484087
0.15503100620124025,0.3641867676580434
0.15523104620924183,0.3646222389178488
0.15543108621724344,0.3650569486941527
0.15563112622524505,0.36549087474347497
0.15583116623324664,0.3659239942881777
0.15603120624124825,0.36635628447016766
0.15623124624924983,0.3667877228087506
0.15643128625725145,0.36721828765219694
0.15663132626525306,0.36764795861271155
0.15683136627325464,0.3680767169748701
0.15703140628125625,0.36850454606818667
0.15723144628925784,0.3689314315952964
0.15743148629725945,0.3693573619082532
0.15763152630526103,0.36978232822663804
0.15783156631326264,0.3702063247925143
0.15803160632126426,0.37062934895872723
0.15823164632926584,0.3710514012085865
0.15843168633726745,0.37147248510656516
0.15863172634526904,0.37189260718124706
0.15883176635327065,0.37231177674333393
0.15903180636127226,0.3727300056430317
0.15923184636927384,0.37314730797255025
0.15943188637727546,0.3735636997207279
0.15963192638527704,0.3739791983879088
0.15983196639327865,0.3743938225701252
0.16003200640128026,0.37480759152235027
0.16023204640928185,0.37522052471106826
0.16043208641728346,0.3756326413666508
0.16063212642528504,0.3760439600460186
0.16083216643328666,0.3764544982158128
0.16103220644128824,0.37686427186579935
0.16123224644928985,0.37727329516150004
0.16143228645729146,0.37768158014409464
0.16163232646529305,0.3780891364845036
0.16183236647329466,0.37849597129725165
0.16203240648129624,0.378902089018276
0.16223244648929785,0.3793074913493
0.16243248649729947,0.3797121772697892
0.16263252650530105,0.3801161431158765
0.16283256651330266,0.3805193827240252
0.16303260652130425,0.38092188763563584
0.16323264652930586,0.3813236473573291
0.16343268653730744,0.3817246496702884
0.16363272654530905,0.38212488098085917
0.16383276655331067,0.3825243267036004
0.16403280656131225,0.3829229716672
0.16423284656931386,0.3833208005331074
0.16443288657731545,0.38371779821643315
0.16463292658531706,0.3841139502986104
0.16483296659331867,0.38450924342151593
0.16503300660132025,0.384903665653208
0.16523304660932187,0.38529720681613056
0.16543308661732345,0.3856898587695613
0.16563312662532506,0.3860816156392032
0.16583316663332665,0.38647247398812246
0.16603320664132826,0.3868624329246826
0.16623324664932987,0.3872514941446787
0.16643328665733145,0.3876396619065053
0.16663332666533306,0.38802694293984685
0.16683336667333465,0.388413346290033
0.16703340668133626,0.38879888310179683
0.16723344668933787,0.3891835663476865
0.16743348669733946,0.38956741050776356
0.16763352670534107,0.3899504312084413
0.16783356671334265,0.3903326448293474
0.16803360672134426,0.39071406808790476
0.16823364672934588,0.3910947176118992
0.16843368673734746,0.3914746095106175
0.16863372674534907,0.3918537589551998
0.16883376675335066,0.3922321797786399
0.16903380676135227,0.39260988410540104
0.16923384676935385,0.39298688201989723
0.16943388677735546,0.39336318128214365
0.16963392678535708,0.3937387870977217
0.16983396679335866,0.39411370194786977
0.17003400680136027,0.3944879254840242
0.17023404680936186,0.3948614544895444
0.17043408681736347,0.39523428290968693
0.17063412682536508,0.39560640194920177
0.17083416683336666,0.3959778002352424
0.17103420684136827,0.39634846404165275
0.17123424684936986,0.3967183775691684
0.17143428685737147,0.3970875232746709
0.17163432686537305,0.3974558822414121
0.17183436687337467,0.3978234345811024
0.17203440688137628,0.3981901598579606
0.17223444688937786,0.398556037524279
0.17243448689737947,0.39892104735677253
0.17263452690538106,0.3992851698829682
0.17283456691338267,0.39964838678715037
0.17303460692138428,0.400010681285902
0.17323464692938587,0.40037203846405844
0.17343468693738748,0.4007324455629024
0.17363472694538906,0.4010918922136484
0.17383476695339067,0.40145037061066224
0.17403480696139226,0.4018078756204015
0.17423484696939387,0.4021644048237082
0.17443488697739548,0.4025199584907905
0.17463492698539707,0.4028745394899546
0.17483496699339868,0.40322815313284993
0.17503500700140026,0.4035808069606178
0.17523504700940187,0.40393251047685697
0.17543508701740348,0.40428327483468485
0.17563512702540507,0.40463311248636047
0.17583516703340668,0.40498203680489886
0.17603520704140826,0.4053300616878328
0.17623524704940988,0.40567720115374145
0.1764352870574115,0.4060234689423535
0.17663532706541307,0.40636887812894407
0.17683536707341468,0.40671344076337473
0.17703540708141627,0.4070571675434898
0.17723544708941788,0.40740006753169167
0.17743548709741946,0.40774214792239416
0.17763552710542108,0.4080834138667312
0.1778355671134227,0.4084238683594018
0.17803560712142427,0.40876351219091067
0.17823564712942588,0.40910234396674794
0.17843568713742747,0.4094403601932976
0.17863572714542908,0.40977755542850125
0.1788357671534307,0.4101139224935998
0.17903580716143228,0.41044945274065026
0.1792358471694339,0.41078413636903277
0.17943588717743547,0.41111796278284607
0.17963592718543708,0.4114509209799858
0.17983596719343867,0.4117829999628278
0.18003600720144028,0.41211418915983056
0.1802360472094419,0.4124444788470364
0.18043608721744347,0.4127738605584054
0.1806361272254451,0.4131023274741561
0.18083616723344667,0.41342987477681126
0.18103620724144828,0.413756499965443
0.1812362472494499,0.41408220311965327
0.18143628725745148,0.41440698710609414
0.1816363272654531,0.4147308577217924
0.18183636727345467,0.41505382377015276
0.1820364072814563,0.41537589706723815
0.1822364472894579,0.4156970923777177
0.18243648729745948,0.4160174272816809
0.1826365273054611,0.4163369219753012
0.18283656731346268,0.4166555990100423
0.1830366073214643,0.4169734829766886
0.18323664732946587,0.41729060014191277
0.18343668733746749,0.41760697804632263
0.1836367273454691,0.4179226450739292
0.18383676735347068,0.4182376300037179
0.1840368073614723,0.4185519615544679
0.18423684736947388,0.41886566793413554
0.1844368873774755,0.41917877640499346
0.1846369273854771,0.41949131287529917
0.18483696739347868,0.4198033015275667
0.1850370074014803,0.4201147644925481
0.18523704740948188,0.4204257215768296
0.1854370874174835,0.42073619005053065
0.18563712742548508,0.4210461845000131
0.1858371674334867,0.42135571674879213
0.1860372074414883,0.42166479584804506
0.18623724744948988,0.4219734281362777
0.1864372874574915,0.4222816173658878
0.18663732746549308,0.422589364892604
0.1868373674734947,0.42289666992212255
0.1870374074814963,0.42320352980676396
0.1872374474894979,0.42350994038366097
0.1874374874974995,0.42381589634490374
0.18763752750550108,0.4241213916292438
0.1878375675135027,0.4244264198244062
0.18803760752150428,0.42473097456880654
0.1882376475295059,0.4250350499415126
0.1884376875375075,0.425338640829636
0.1886377275455091,0.42564174326297477
0.1888377675535107,0.4259443547066355
0.18903780756151228,0.42624647430352564
0.1892378475695139,0.42654810305998087
0.1894378875775155,0.42684924396935475
0.1896379275855171,0.4271499020700966
0.1898379675935187,0.42745008443663784
0.1900380076015203,0.42774980010324815
0.1902380476095219,0.4280490599228589
0.1904380876175235,0.42834787636463567
0.1906381276255251,0.42864626325576477
0.1908381676335267,0.4289442354744527
0.1910382076415283,0.42924180860248706
0.1912382476495299,0.4295389985468271
0.1914382876575315,0.4298358211405591
0.1916383276655331,0.4301322917341388
0.1918383676735347,0.4304284247881327
0.1920384076815363,0.43072423347865885
0.1922384476895379,0.43101972932640853
0.1924384876975395,0.4313149218595216
0.1926385277055411,0.4316098183196931
0.1928385677135427,0.43190442341974666
0.1930386077215443,0.43219873915953616
0.1932386477295459,0.4324927647054826
0.1934386877375475,0.43278649633735
0.1936387277455491,0.43307992746406443
0.1938387677535507,0.4333730487085282
0.1940388077615523,0.4336658480595351
0.1942388477695539,0.4339583110870923
0.1944388877775555,0.4342504212157576
0.1946389277855571,0.43454216004904933
0.1948389677935587,0.43483350773662494
0.1950390078015603,0.43512444337478606
0.19523904780956192,0.4354149454299919
0.1954390878175635,0.4357049921744627
0.1956391278255651,0.43599456212265564
0.1958391678335667,0.4362836344574015
0.1960392078415683,0.4365721894347996
0.19623924784956992,0.4368602087575779
0.1964392878575715,0.4371476759075098
0.19663932786557312,0.43743457642862305
0.1968393678735747,0.4377208981543028
0.1970394078815763,0.4380066313729395
0.1972394478895779,0.4382917689284705
0.1974394878975795,0.438576306253952
0.19763952790558112,0.4388602413381367
0.1978395679135827,0.43914357462686426
0.19803960792158432,0.4394263088628484
0.1982396479295859,0.43970844886912025
0.1984396879375875,0.4399900012829058
0.19863972794558912,0.4402709742480493
0.1988397679535907,0.44055137707519215
0.19903980796159232,0.4408312198797578
0.1992398479695939,0.44111051320835193
0.19943988797759551,0.441389267664445
0.1996399279855971,0.44166749354416057
0.1998399679935987,0.44194520049264285
0.20004000800160032,0.44222239719083534
0.2002400480096019,0.44249909108158597
0.20044008801760352,0.44277528814282824
0.2006401280256051,0.44305099271420667
0.20084016803360671,0.44332620738195627
0.20104020804160833,0.44360093292515507
0.2012402480496099,0.44387516832469315
0.20144028805761152,0.4441489108344903
0.2016403280656131,0.4444221561126995
0.20184036807361472,0.44469489840890675
0.2020404080816163,0.44496713080172434
0.2022404480896179,0.4452388454797245
0.20244048809761953,0.4455100340574104
0.2026405281056211,0.44578068791691083
0.20284056811362272,0.44605079856533686
0.2030406081216243,0.44632035799728237
0.20324064812962592,0.4465893590517872
0.20344068813762753,0.4468577957532293
0.2036407281456291,0.4471256636260542
0.20384076815363072,0.44739295997398304
0.2040408081616323,0.4476596841153372
0.20424084816963392,0.44792583756735405
0.20444088817763553,0.44819142417380553
0.20464092818563712,0.4484564501718331
0.20484096819363873,0.4487209241956274
0.2050410082016403,0.4489848572163664
0.20524104820964192,0.44924826241962473
0.2054410882176435,0.44951115502323574
0.20564112822564512,0.44977355204026565
0.20584116823364673,0.4500354719933117
0.20604120824164832,0.4502969345877051
0.20624124824964993,0.4505579603523592
0.2064412882576515,0.4508185702579082
0.20664132826565312,0.4510787853224183
0.20684136827365474,0.4513386262152928
0.20704140828165632,0.4515981128700339
0.20724144828965793,0.45185726411625937
0.20744148829765952,0.4521160973408168
0.20764152830566113,0.45237462818699764
0.2078415683136627,0.45263287029976584
0.20804160832166432,0.45289083512359773
0.20824164832966593,0.4531485317580312
0.20844168833766752,0.453405966874378
0.20864172834566913,0.4536631446953162
0.20884176835367071,0.4539200670372958
0.20904180836167233,0.4541767334139133
0.20924184836967394,0.4544331411966898
0.20944188837767552,0.45468928582807466
0.20964192838567713,0.4549451610800326
0.20984196839367872,0.4552007593503077
0.21004200840168033,0.45545607198741883
0.21024204840968191,0.45571108963466594
0.21044208841768353,0.4559658025829333
0.21064212842568514,0.456220201121877
0.21084216843368672,0.45647427587918876
0.21104220844168833,0.45672801813803143
0.21124224844968992,0.456981420123428
0.21144228845769153,0.45723447524934335
0.21164232846569314,0.45748717831938934
0.21184236847369473,0.4577395256754805
0.21204240848169634,0.4579915152903261
0.21224244848969792,0.4582431468013216
0.21244248849769953,0.4584944214851445
0.21264252850570114,0.45874534217412444
0.21284256851370273,0.45899591311718374
0.21304260852170434,0.45924613978979
0.21324264852970592,0.4594960286588746
0.21344268853770754,0.45974558691000866
0.21364272854570912,0.4599948221452505
0.21384276855371073,0.46024374206095364
0.21404280856171234,0.4604923541154274
0.21424284856971393,0.4607406651966559
0.21444288857771554,0.4609886813002932
0.21464292858571712,0.4612364072278685
0.21484296859371874,0.4614838463145584
0.21504300860172035,0.4617310001950311
0.21524304860972193,0.4619778686147695
0.21544308861772354,0.4622244492929621
0.21564312862572513,0.4624707378415543
0.21584316863372674,0.46271672774342376
0.21604320864172832,0.4629624103909237
0.21624324864972994,0.46320777518428274
0.21644328865773155,0.4634528096876097
0.21664332866573313,0.4636974998385729
0.21684336867373474,0.46394183020626223
0.21704340868173633,0.4641857842903363
0.21724344868973794,0.4644293448533542
0.21744348869773955,0.46467249427722185
0.21764352870574113,0.46491521493397714
0.21784356871374275,0.465157489560716
0.21804360872174433,0.4653993016283362
0.21824364872974594,0.4656406356939472
0.21844368873774755,0.46588147772726496
0.21864372874574914,0.4661218154020542
0.21884376875375075,0.4663616383446922
0.21904380876175233,0.4666009383331577
0.21924384876975395,0.4668397094411812
0.21944388877775553,0.4670779481238675
0.21964392878575714,0.46731565324278634
0.21984396879375875,0.46755282603026477
0.22004400880176034,0.46778946999435694
0.22024404880976195,0.46802559076766403
0.22044408881776353,0.4682611959047768
0.22064412882576515,0.4684962946345712
0.22084416883376676,0.4687308975748612
0.22104420884176834,0.46896501641796096
0.22124424884976995,0.46919866359651236
0.22144428885777154,0.4694318519394525
0.22164432886577315,0.4696645943282325
0.22184436887377473,0.4698969033633348
0.22204440888177635,0.47012879105078154
0.22224444888977796,0.47036026851768464
0.22244448889777954,0.4705913457649882
0.22264452890578115,0.47082203146441337
0.22284456891378274,0.47105233280527525
0.22304460892178435,0.47128225539533675
0.22324464892978596,0.4715118032182438
0.22344468893778754,0.4717409786483936
0.22364472894578916,0.4719697825223774
0.22384476895379074,0.4721982142644576
0.22404480896179235,0.4724262720619393
0.22424484896979394,0.4726539530848212
0.22444488897779555,0.47288125374280987
0.22464492898579716,0.4731081699716856
0.22484496899379874,0.47333469754015256
0.22504500900180036,0.4735608323677191
0.22524504900980194,0.47378657084384357
0.22544508901780355,0.4740119101385662
0.22564512902580516,0.4742368484951185
0.22584516903380675,0.47446138549555683
0.22604520904180836,0.47468552229128397
0.22624524904980994,0.4749092617913826
0.22644528905781156,0.4751326088029466
0.22664532906581317,0.47535557011903473
0.22684536907381475,0.4755781545514294
0.22704540908181636,0.47580037290702815
0.22724544908981795,0.4760222379083657
0.22744548909781956,0.4762437640604202
0.22764552910582114,0.4764649674674441
0.22784556911382275,0.47668586560503245
0.22804560912182437,0.47690647705395595
0.22824564912982595,0.47712682120340416
0.22844568913782756,0.47734691793217454
0.22864572914582915,0.4775667872769759
0.22884576915383076,0.47778644909737633
0.22904580916183237,0.47800592274700415
0.22924584916983395,0.47822522676040313
0.22944588917783557,0.4784443785644588
0.22964592918583715,0.4786633942225676
0.22984596919383876,0.4788822882187297
0.23004600920184035,0.47910107328755513
0.23024604920984196,0.47931976029479917
0.23044608921784357,0.47953835817154367
0.23064612922584515,0.4797568739035491
0.23084616923384677,0.47997531257567644
0.23104620924184835,0.48019367746965624
0.23124624924984996,0.4804119702119194
0.23144628925785157,0.48063019096674625
0.23164632926585316,0.4808483386686775
0.23184636927385477,0.48106641128700234
0.23204640928185635,0.48128440611423007
0.23224644928985796,0.481502320069788
0.23244648929785958,0.48172015000978385
0.23264652930586116,0.4819378930335466
0.23284656931386277,0.482155546777808
0.23304660932186436,0.48237310968980773
0.23324664932986597,0.4825905812712869
0.23344668933786755,0.48280796228624756
0.23364672934586916,0.4830252549264813
0.23384676935387078,0.48324246293016837
0.23404680936187236,0.48345959165027863
0.23424684936987397,0.48367664807103006
0.23444688937787556,0.48389364077222585
0.23464692938587717,0.4841105798428572
0.23484696939387878,0.4843274767468715
0.23504700940188036,0.4845443441454281
0.23524704940988198,0.48476119568124393
0.23544708941788356,0.4849780457317411
0.23564712942588517,0.48519490913860525
0.23584716943388676,0.485411800922033
0.23604720944188837,0.48562873598835554
0.23624724944988998,0.4858457288398757
0.23644728945789156,0.4860627932956355
0.23664732946589317,0.48627994223144805
0.23684736947389476,0.48649718734689473
0.23704740948189637,0.48671453896612477
0.23724744948989798,0.4869320058782278
0.23744748949789957,0.4871495952217136
0.23764752950590118,0.4873673124162623
0.23784756951390276,0.48758516114345407
0.23804760952190437,0.4878031433766775
0.23824764952990596,0.488021259458917
0.23844768953790757,0.4882395082256584
0.23864772954590918,0.4884578871687868
0.23884776955391077,0.48867639263611007
0.23904780956191238,0.48889502006007945
0.23924784956991396,0.48911376420840197
0.23944788957791557,0.4893326194486043
0.23964792958591719,0.48955158001820476
0.23984796959391877,0.4897706402920093
0.24004800960192038,0.48998979503816276
0.24024804960992197,0.4902090396549604
0.24044808961792358,0.49042837038103415
0.2406481296259252,0.4906477844723699
0.24084816963392677,0.4908672803406421
0.24104820964192838,0.4910868576485529
0.24124824964992997,0.49130651735918934
0.24144828965793158,0.491526261737826
0.24164832966593316,0.4917460943060588
0.24184836967393478,0.49196601974961346
0.2420484096819364,0.492186043782585
0.24224844968993797,0.4924061729721908
0.24244848969793958,0.49262641452931694
0.24264852970594117,0.4928467760711742
0.24284856971394278,0.49306726536321965
0.2430486097219444,0.4932878900481199
0.24324864972994598,0.4935086573699201
0.2434486897379476,0.4937295739017141
0.24364872974594917,0.49395064528499966
0.24384876975395078,0.4941718759885354
0.24404880976195237,0.4943932690939232
0.24424884976995398,0.49461482611431973
0.2444488897779556,0.4948365468516785
0.24464892978595718,0.4950584292967565
0.2448489697939588,0.4952804695748307
0.24504900980196037,0.4955026619386948
0.24524904980996198,0.4957249988090898
0.2454490898179636,0.49594747086130764
0.24564912982596518,0.49617006715533224
0.2458491698339668,0.4963927753055977
0.24604920984196837,0.49661558168527814
0.24624924984997,0.49683847165901884
0.24644928985797157,0.4970614298372042
0.24664932986597318,0.4972844403442518
0.2468493698739748,0.4975074870930507
0.24704940988197638,0.4977305540575281
0.247249449889978,0.4979536255354401
0.24744948989797957,0.49817668639383306
0.24764952990598119,0.49839972229019924
0.2478495699139828,0.4986227198631392
0.24804960992198438,0.49884566688731646
0.248249649929986,0.49906855238861386
0.24844968993798758,0.49929136671665064
0.2486497299459892,0.49951410157314463
0.2488497699539908,0.49973674999597184
0.24904980996199239,0.49995930630014185
0.249249849969994,0.5001817659782327
0.24944988997799558,0.5004041255640659
0.2496499299859972,0.5006263824645243
0.24984996999399878,0.5008485347653806
0.2500500100020004,0.5010705810177855
0.250250050010002,0.5012925200126409
0.2504500900180036,0.5015143505504376
0.25065013002600517,0.5017360712142542
0.2508501700340068,0.5019576801535004
0.2510502100420084,0.5021791748856376
0.25125025005001,0.5024005521225434
0.2514502900580116,0.5026218076274152
0.2516503300660132,0.5028429361071577
0.2518503700740148,0.5030639311441051
0.2520504100820164,0.5032847851697124
0.252250450090018,0.5035054894815616
0.2524504900980196,0.5037260343036983
0.2526505301060212,0.5039464088889892
0.2528505701140228,0.5041666016609017
0.2530506101220244,0.5043866003909087
0.253250650130026,0.5046063924066296
0.25345069013802757,0.5048259648248845
0.2536507301460292,0.5050453048030767
0.2538507701540308,0.5052643998017616
0.2540508101620324,0.5054832378509142
0.254250850170034,0.5057018078122886
0.25445089017803557,0.505920099630378
0.2546509301860372,0.5061381045648126
0.2548509701940388,0.5063558153975847
0.2550510102020404,0.5065732266092347
0.255251050210042,0.5067903345190456
0.2554510902180436,0.5070071373853603
0.2556511302260452,0.5072236354633022
0.2558511702340468,0.507439831018438
0.2560512102420484,0.5076557282962029
0.25625125025005,0.5078713334481975
0.2564512902580516,0.5080866544177163
0.2566513302660532,0.5083017007880347
0.2568513702740548,0.5085164835980447
0.2570514102820564,0.5087310151307447
0.257251450290058,0.5089453086808368
0.2574514902980596,0.5091593783082407
0.2576515303060612,0.5093732385846843
0.2578515703140628,0.509586904340662
0.2580516103220644,0.5098003904199675
0.25825165033006603,0.5100137114487076
0.2584516903380676,0.5102268816251958
0.2586517303460692,0.5104399145364342
0.2588517703540708,0.5106528230060277
0.2590518103620724,0.5108656189773785
0.259251850370074,0.5110783134349015
0.2594518903780756,0.5112909163648158
0.2596519303860772,0.5115034367558511
0.2598519703940788,0.5117158826389865
0.2600520104020804,0.5119282611641526
0.260252050410082,0.5121405787107138
0.2604520904180836,0.5123528410275449
0.2606521304260852,0.512565053397631
0.2608521704340868,0.5127772208214174
0.26105221044208843,0.5129893482125929
0.26125225045009,0.5132014405996593
0.2614522904580916,0.513413503326501
0.2616523304660932,0.5136255422452469
0.2618523704740948,0.5138375638949935
0.26205241048209643,0.5140495756604277
0.262252450490098,0.514261585905045
0.2624524904980996,0.5144736040744574
0.2626525305061012,0.5146856407662365
0.2628525705141028,0.5148977077637733
0.26305261052210444,0.515109818032754
0.263252650530106,0.515321985680001
0.2634526905381076,0.515534225875581
0.2636527305461092,0.5157465547402007
0.2638527705541108,0.5159589892009626
0.26405281056211244,0.5161715468195068
0.264252850570114,0.5163842455973895
0.2644528905781156,0.5165971037642287
0.2646529305861172,0.5168101395546478
0.26485297059411883,0.5170233709803718
0.2650530106021204,0.5172368156039573
0.265253050610122,0.5174504903205692
0.2654530906181236,0.5176644111539566
0.2656531306261252,0.5178785930723355
0.26585317063412683,0.5180930498292766
0.2660532106421284,0.518307793833929
0.26625325065013,0.5185228360540304
0.2664532906581316,0.5187381859541652
0.2666533306661332,0.5189538514706832
0.26685337067413484,0.5191698390236041
0.2670534106821364,0.5193861535647455
0.267253450690138,0.5196027986602525
0.2674534906981396,0.5198197766047176
0.26765353070614123,0.520037088563168
0.26785357071414284,0.5202547347364226
0.2680536107221444,0.5204727145446717
0.268253650730146,0.5206910268236525
0.2684536907381476,0.5209096700274818
0.26865373074614923,0.521128642432081
0.26885377075415084,0.5213479423331804
0.2690538107621524,0.5215675682331271
0.269253850770154,0.5217875190111264
0.2694538907781556,0.5220077940721146
0.26965393078615724,0.5222283934701633
0.26985397079415885,0.5224493180031391
0.2700540108021604,0.5226705692762614
0.270254050810162,0.5228921497331682
0.27045409081816363,0.5231140626541222
0.27065413082616524,0.5233363121219929
0.2708541708341668,0.5235589029576388
0.2710542108421684,0.523781840627238
0.27125425085017,0.524005131124953
0.27145429085817163,0.5242287808350489
0.27165433086617324,0.5244527963781751
0.2718543708741748,0.5246771844469716
0.2720544108821764,0.5249019516364445
0.272254450890178,0.5251271042746728
0.27245449089817964,0.5253526482593541
0.27265453090618125,0.5255785889054692
0.2728545709141828,0.5258049308089683
0.2730546109221844,0.5260316777308425
0.273254650930186,0.5262588325052882
0.27345469093818764,0.5264863969748972
0.27365473094618925,0.52671437195495
0.2738547709541908,0.526942757227975
0.2740548109621924,0.5271715515687924
0.27425485097019403,0.5274007527993125
0.27445489097819564,0.5276303578714453
0.27465493098619725,0.5278603629756082
0.2748549709941988,0.5280907636715435
0.2750550110022004,0.5283215550374752
0.27525505101020203,0.5285527318330859
0.27545509101820365,0.5287842886713797
0.2756551310262052,0.5290162201942377
0.2758551710342068,0.5292485212463733
0.2760552110422084,0.5294811870424542
0.27625525105021004,0.5297142133223744
0.27645529105821165,0.5299475964900369
0.2766553310662132,0.5301813337315062
0.2768553710742148,0.5304154231090334
0.27705541108221643,0.5306498636281799
0.27725545109021804,0.5308846552760895
0.27745549109821965,0.5311197990298253
0.2776555311062212,0.5313552968345843
0.2778555711142228,0.5315911515525076
0.27805561112222443,0.5318273668836756
0.27825565113022604,0.5320639472616995
0.27845569113822766,0.5323008977270685
0.2786557311462292,0.5325382237820602
0.2788557711542308,0.5327759312315508
0.27905581116223244,0.5330140260144609
0.27925585117023405,0.5332525140308291
0.27945589117823566,0.5334914009696066
0.2796559311862372,0.5337306921422217
0.27985597119423883,0.5339703923267624
0.28005601120224044,0.5342105056272825
0.28025605121024205,0.5344510353522655
0.28045609121824366,0.5346919839156858
0.2806561312262452,0.5349333527634189
0.28085617123424683,0.5351751423269793
0.28105621124224844,0.5354173520057492
0.28125625125025006,0.5356599801780029
0.2814562912582516,0.5359030242401756
0.2816563312662532,0.5361464806729972
0.28185637127425484,0.5363903451323156
0.28205641128225645,0.5366346125617216
0.28225645129025806,0.5368792773234549
0.2824564912982596,0.5371243333435558
0.2826565313062612,0.537369774266828
0.28285657131426284,0.5376155936169145
0.28305661132226445,0.5378617849566756
0.28325665133026606,0.5381083420440713
0.2834566913382676,0.5383552589789238
0.28365673134626923,0.5386025303362348
0.28385677135427084,0.5388501512821606
0.28405681136227245,0.5390981176692915
0.28425685137027407,0.5393464261085167
0.2844568913782756,0.5395950740154756
0.28465693138627723,0.5398440596303609
0.28485697139427885,0.5400933820106429
0.28505701140228046,0.5403430409970951
0.28525705141028207,0.5405930371542923
0.2854570914182836,0.5408433716875092
0.28565713142628524,0.5410940463386382
0.28585717143428685,0.5413450632643596
0.28605721144228846,0.5415964249003071
0.2862572514502901,0.5418481338153742
0.28645729145829163,0.5421001925605804
0.28665733146629324,0.5423526035170607
0.28685737147429485,0.5426053687477519
0.28705741148229647,0.5428584898572206
0.287257451490298,0.5431119678638292
0.28745749149829963,0.5433658030880524
0.28765753150630125,0.5436199950602782
0.28785757151430286,0.5438745424508434
0.28805761152230447,0.544129443024398
0.288257651530306,0.5443846936199812
0.28845769153830764,0.5446402901574375
0.28865773154630925,0.5448962276700454
0.28885777155431086,0.5451525003624673
0.28905781156231247,0.5454091016924152
0.28925785157031403,0.545666024473747
0.28945789157831564,0.5459232609981077
0.28965793158631725,0.5461808031717181
0.28985797159431886,0.5464386426634973
0.2900580116023205,0.5466967710604059
0.29025805161032203,0.54695518002572
0.29045809161832364,0.547213861455887
0.29065813162632526,0.5474728076316902
0.29085817163432687,0.5477320113596365
0.2910582116423285,0.547991466099797
0.29125825165033004,0.5482511660767375
0.29145829165833165,0.5485111063706888
0.29165833166633326,0.5487712829866871
0.29185837167433487,0.5490316929000627
0.2920584116823365,0.5492923340773357
0.29225845169033804,0.5495532054722863
0.29245849169833965,0.54981430699767
0.29265853170634126,0.550075639473736
0.2928585717143429,0.5503372045553473
0.29305861172234443,0.5505990046400919
0.29325865173034604,0.5508610427602885
0.29345869173834765,0.5511233224622083
0.29365873174634927,0.5513858476761662
0.2938587717543509,0.5516486225813481
0.29405881176235243,0.5519116514693458
0.29425885177035405,0.5521749386103616
0.29445889177835566,0.5524384881259179
0.29465893178635727,0.5527023038716807
0.2948589717943589,0.5529663893336674
0.29505901180236044,0.553230747540689
0.29525905181036205,0.5534953809953841
0.29545909181836366,0.5537602916256281
0.2956591318263653,0.554025480757514
0.2958591718343669,0.5542909491104531
0.29605921184236844,0.5545566968143154
0.29625925185037005,0.5548227234478975
0.29645929185837167,0.5550890280973986
0.2966593318663733,0.5553556094330397
0.2968593718743749,0.5556224658014575
0.29705941188237645,0.5558895953310836
0.29725945189037806,0.5561569960473906
0.29745949189837967,0.5564246659946339
0.2976595319063813,0.5566926033605846
0.2978595719143829,0.5569608066007017
0.29805961192238445,0.5572292745582608
0.29825965193038606,0.5574980065771098
0.2984596919383877,0.557767002603984
0.2986597319463893,0.5580362632776494
0.29885977195439084,0.5583057900025541
0.29905981196239245,0.5585755850051477
0.29925985197039406,0.5588456513715439
0.2994598919783957,0.5591159930657563
0.2996599319863973,0.5593866149283058
0.29985997199439884,0.5596575226555558
0.30006001200240046,0.5599287227606886
0.30026005201040207,0.5602002225177375
0.3004600920184037,0.5604720298905648
0.3006601320264053,0.5607441534490709
0.30086017203440685,0.5610166022752593
0.30106021204240846,0.5612893858620283
0.30126025205041007,0.5615625140077315
0.3014602920584117,0.561835996709618
0.3016603320664133,0.5621098440592535
0.30186037207441485,0.5623840661429121
0.30206041208241646,0.5626586729497426
0.3022604520904181,0.5629336742902373
0.3024604920984197,0.5632090797271994
0.3026605321064213,0.5634848985209953
0.30286057211442285,0.5637611395904432
0.30306061212242447,0.564037811490199
0.3032606521304261,0.5643149224050097
0.3034606921384277,0.5645924801606932
0.30366073214642925,0.5648704922512167
0.30386077215443086,0.5651489658807698
0.30406081216243247,0.5654279080192981
0.3042608521704341,0.5657073254695805
0.3044608921784357,0.5659872249436085
0.30466093218643725,0.5662676131457703
0.30486097219443886,0.5665484968601624
0.3050610122024405,0.56682988303925
0.3052610522104421,0.5671117788910778
0.3054610922184437,0.5673941919622908
0.30566113222644525,0.5676771302143672
0.30586117223444687,0.5679606020906725
0.3060612122424485,0.5682446165722262
0.3062612522504501,0.568529183220404
0.3064612922584517,0.5688143122051823
0.30666133226645326,0.5691000143179521
0.30686137227445487,0.5693863009683663
0.3070614122824565,0.5696731841651406
0.3072614522904581,0.569960676481174
0.3074614922984597,0.570248791003793
0.30766153230646126,0.5705375412713241
0.3078615723144629,0.5708269411975733
0.3080616123224645,0.5711170049861042
0.3082616523304661,0.5714077470364713
0.3084616923384677,0.5716991818447619
0.30866173234646926,0.5719913239009254
0.3088617723544709,0.5722841875854319
0.3090618123624725,0.5725777870677784
0.3092618523704741,0.5728721362092812
0.30946189237847566,0.5731672484724335
0.30966193238647727,0.5734631368388929
0.3098619723944789,0.5737598137378914
0.3100620124024805,0.5740572909865351
0.3102620524104821,0.5743555797431137
0.31046209241848366,0.5746546904741436
0.31066213242648527,0.5749546329354801
0.3108621724344869,0.575255416167419
0.3110622124424885,0.5755570485033232
0.3112622524504901,0.5758595375909215
0.31146229245849166,0.5761628904250851
0.3116623324664933,0.5764671133905744
0.3118623724744949,0.5767722123129865
0.3120624124824965,0.5770781925159245
0.3122624524904981,0.5773850588822631
0.31246249249849967,0.577692815917292
0.3126625325065013,0.5780014678115055
0.3128625725145029,0.5783110185008425
0.3130626125225045,0.5786214717222897
0.3132626525305061,0.5789328310629267
0.31346269253850767,0.5792451000007078
0.3136627325465093,0.5795582819355436
0.3138627725545109,0.5798723802095488
0.3140628125625125,0.5801873981156609
0.3142628525705141,0.5805033388941867
0.3144628925785157,0.5808202057172054
0.3146629325865173,0.581138001661117
0.3148629725945189,0.5814567296679901
0.3150630126025205,0.5817763924966908
0.31526305261052207,0.5820969926650889
0.3154630926185237,0.5824185323849036
0.3156631326265253,0.5827410134909802
0.3158631726345269,0.583064437366958
0.3160632126425285,0.5833888048694204
0.31626325265053007,0.5837141162526683
0.3164632926585317,0.5840403710962747
0.3166633326665333,0.5843675682375132
0.3168633726745349,0.5846957057106492
0.3170634126825365,0.585024780694916
0.3172634526905381,0.5853547894727875
0.3174634926985397,0.5856857273999044
0.3176635327065413,0.586017588887723
0.3178635727145429,0.5863503673996435
0.3180636127225445,0.5866840554610379
0.3182636527305461,0.5870186446832608
0.3184636927385477,0.5873541258013832
0.3186637327465493,0.5876904887250587
0.3188637727545509,0.5880277226016166
0.3190638127625525,0.5883658158901975
0.3192638527705541,0.5887047564454801
0.3194638927785557,0.5890445316093472
0.3196639327865573,0.589385128308665
0.3198639727945589,0.5897265331572268
0.3200640128025605,0.5900687325598512
0.3202640528105621,0.5904117128166008
0.3204640928185637,0.5907554602251284
0.3206641328265653,0.5910999611792402
0.3208641728345669,0.5914452022618997
0.3210642128425685,0.5917911703310723
0.3212642528505701,0.5921378525970231
0.3214642928585717,0.5924852366899243
0.3216643328665733,0.5928333107169018
0.3218643728745749,0.5931820633079311
0.3220644128825765,0.5935314836502921
0.3222644528905781,0.5938815615115876
0.3224644928985797,0.5942322872516183
0.3226645329065813,0.5945836518236847
0.3228645729145829,0.5949356467661401
0.3230646129225845,0.5952882641852428
0.3232646529305861,0.5956414967305534
0.3234646929385877,0.5959953375642758
0.3236647329465893,0.5963497803260561
0.32386477295459093,0.5967048190948272
0.3240648129625925,0.5970604483493106
0.3242648529705941,0.5974166629287736
0.3244648929785957,0.5977734579955777
0.3246649329865973,0.5981308290009534
0.32486497299459893,0.5984887716553016
0.3250650130026005,0.5988472819041463
0.3252650530106021,0.5992063559106697
0.3254650930186037,0.5995659900455377
0.3256651330266053,0.5999261808844869
0.3258651730346069,0.6002869252139031
0.3260652130426085,0.6006482200443697
0.3262652530506101,0.6010100626319197
0.3264652930586117,0.6013724505064979
0.32666533306661333,0.6017353815069163
0.3268653730746149,0.6020988538213943
0.3270654130826165,0.6024628660326053
0.3272654530906181,0.6028274171660173
0.3274654930986197,0.6031925067402024
0.32766553310662133,0.6035581348177324
0.3278655731146229,0.603924302055237
0.3280656131226245,0.6042910097512125
0.3282656531306261,0.6046582598902064
0.3284656931386277,0.605026055182084
0.32866573314662934,0.6053943990951867
0.3288657731546309,0.6057632958823342
0.3290658131626325,0.6061327505987789
0.3292658531706341,0.6065027691114057
0.3294658931786357,0.6068733580986676
0.32966593318663734,0.6072445250409516
0.3298659731946389,0.6076162782012811
0.3300660132026405,0.6079886265964716
0.3302660532106421,0.6083615799590602
0.33046609321864373,0.608735148690519
0.33066613322664534,0.6091093438064425
0.3308661732346469,0.6094841768745531
0.3310662132426485,0.6098596599465034
0.3312662532506501,0.6102358054845629
0.33146629325865173,0.6106126262843515
0.3316663332666533,0.610990135394839
0.3318663732746549,0.6113683460368442
0.3320664132826565,0.6117472715212646
0.3322664532906581,0.6121269251682251
0.33246649329865974,0.6125073202282745
0.3326665333066613,0.6128884698066714
0.3328665733146629,0.6132703867916897
0.3330666133226645,0.6136530837877496
0.33326665333066613,0.614036573054043
0.33346669333866774,0.6144208664491649
0.3336667333466693,0.614805975382114
0.3338667733546709,0.6151919107698648
0.3340668133626725,0.615578683001559
0.33426685337067413,0.6159663019092181
0.33446689337867574,0.6163547767447359
0.3346669333866773,0.6167441161627912
0.3348669733946789,0.6171343282092062
0.3350670134026805,0.6175254203141882
0.33526705341068214,0.617917399289822
0.33546709341868375,0.6183102713311286
0.3356671334266853,0.6187040420199782
0.3358671734346869,0.6190987163311421
0.33606721344268853,0.6194942986397782
0.33626725345069014,0.61989079272968
0.33646729345869175,0.6202882018016747
0.3366673334666933,0.6206865284816182
0.3368673734746949,0.6210857748275216
0.33706741348269653,0.6214859423354318
0.33726745349069814,0.6218870319437919
0.3374674934986997,0.6222890440361106
0.3376675335067013,0.6226919784418741
0.3378675735147029,0.6230958344357409
0.33806761352270454,0.6235006107351622
0.33826765353070615,0.6239063054966552
0.3384676935387077,0.6243129163110517
0.3386677335467093,0.6247204401981077
0.3388677735547109,0.6251288736009217
0.33906781356271254,0.6255382123806521
0.33926785357071415,0.625948451812055
0.3394678935787157,0.626359586580373
0.3396679335867173,0.6267716107801025
0.33986797359471893,0.6271845179161522
0.34006801360272054,0.6275983009078655
0.34026805361072215,0.6280129520963378
0.3404680936187237,0.6284284632553985
0.3406681336267253,0.6288448256065602
0.34086817363472693,0.6292620298381599
0.34106821364272855,0.6296800661288353
0.34126825365073016,0.6300989241753929
0.3414682936587317,0.630518593225041
0.3416683336667333,0.6309390621118683
0.34186837367473494,0.6313603192973758
0.34206841368273655,0.6317823529147826
0.34226845369073816,0.6322051508167654
0.3424684936987397,0.6326287006262262
0.34266853370674133,0.6330529897896295
0.34286857371474294,0.6334780056324176
0.34306861372274455,0.633903735415976
0.3432686537307461,0.6343301663956117
0.3434686937387477,0.634757285878998
0.34366873374674933,0.6351850812845503
0.34386877375475094,0.6356135401992122
0.34406881376275256,0.6360426504351657
0.3442688537707541,0.6364724000850084
0.3444688937787557,0.6369027775749951
0.34466893378675734,0.6373337717159862
0.34486897379475895,0.6377653717518017
0.34506901380276056,0.6381975674047452
0.3452690538107621,0.6386303489181109
0.34546909381876373,0.6390637070955585
0.34566913382676534,0.6394976333372895
0.34586917383476695,0.6399321196730182
0.34606921384276856,0.6403671587917762
0.3462692538507701,0.6408027440686379
0.34646929385877173,0.6412388695884859
0.34666933386677334,0.641675530166969
0.34686937387477496,0.6421127213688269
0.34706941388277657,0.642550439523766
0.3472694538907781,0.6429886817400812
0.34746949389877974,0.6434274459162154
0.34766953390678135,0.6438667307504358
0.34786957391478296,0.6443065357487979
0.3480696139227845,0.6447468612315388
0.3482696539307861,0.6451877083380233
0.34846969393878774,0.6456290790303322
0.34866973394678935,0.6460709760955514
0.34886977395479096,0.6465134031467914
0.3490698139627925,0.6469563646229275
0.34926985397079413,0.6473998657870268
0.34946989397879574,0.6478439127233925
0.34966993398679735,0.648288512333135
0.34986997399479897,0.6487336723281527
0.3500700140028005,0.6491794012233927
0.35027005401080213,0.649625708327245
0.35047009401880375,0.6500726037299218
0.35067013402680536,0.6505200982896697
0.35087017403480697,0.6509682036166686
0.3510702140428085,0.6514169320544843
0.35127025405081014,0.6518662966589535
0.35147029405881175,0.6523163111744061
0.35167033406681336,0.6527669900071493
0.351870374074815,0.6532183481961715
0.35207041408281653,0.6536704013810506
0.35227045409081814,0.6541231657670895
0.35247049409881975,0.6545766580877276
0.35267053410682137,0.6550308955643185
0.352870574114823,0.6554858958633911
0.35307061412282453,0.6559416770515432
0.35327065413082614,0.6563982575481464
0.35347069413882776,0.6568556560760648
0.35367073414682937,0.6573138916106065
0.3538707741548309,0.6577729833269547
0.35407081416283254,0.6582329505463222
0.35427085417083415,0.6586938126810956
0.35447089417883576,0.6591555891792251
0.35467093418683737,0.6596182994681251
0.35487097419483893,0.6600819628983359
0.35507101420284054,0.6605465986871926
0.35527105421084215,0.6610122258627326
0.35547109421884376,0.6614788632080544
0.3556711342268454,0.6619465292063267
0.35587117423484693,0.6624152419866234
0.35607121424284854,0.6628850192707425
0.35627125425085016,0.6633558783211451
0.35647129425885177,0.6638278358901295
0.3566713342668534,0.6643009081703433
0.35687137427485494,0.6647751107467124
0.35707141428285655,0.6652504585498566
0.35727145429085816,0.665726965811051
0.35747149429885977,0.6662046460187805
0.3576715343068614,0.6666835118769345
0.35787157431486294,0.6671635752646852
0.35807161432286455,0.6676448471980949
0.35827165433086616,0.6681273377935049
0.3584716943388678,0.6686110562327605
0.3586717343468694,0.6690960107303456
0.35887177435487094,0.6695822085025034
0.35907181436287255,0.6700696557384351
0.35927185437087417,0.670558357573687
0.3594718943788758,0.6710483180658391
0.35967193438687733,0.6715395401726301
0.35987197439487895,0.6720320257326586
0.36007201440288056,0.6725257754488088
0.36027205441088217,0.6730207888745573
0.3604720944188838,0.6735170644033159
0.36067213442688534,0.6740145992609649
0.36087217443488695,0.6745133895017243
0.36107221444288856,0.6750134300075015
0.3612722544508902,0.6755147144908351
0.3614722944588918,0.6760172355015395
0.36167233446689334,0.6765209844371247
0.36187237447489495,0.6770259515570463
0.36207241448289657,0.6775321260007985
0.3622724544908982,0.678039495809839
0.3624724944988998,0.6785480479532904
0.36267253450690135,0.6790577683573261
0.36287257451490296,0.6795686419381147
0.36307261452290457,0.6800806526381491
0.3632726545309062,0.6805937834657576
0.3634726945389078,0.6811080165375523
0.36367273454690935,0.6816233331235431
0.36387277455491096,0.6821397136946084
0.3640728145629126,0.6826571379720008
0.3642728545709142,0.6831755849785333
0.3644728945789158,0.6836950330910916
0.36467293458691735,0.684215460094099
0.36487297459491896,0.6847368432335674
0.3650730146029206,0.6852591592713724
0.3652730546109222,0.6857823845393991
0.36547309461892374,0.6863064949932297
0.36567313462692536,0.6868314662650652
0.36587317463492697,0.6873572737156071
0.3660732146429286,0.6878838924846572
0.3662732546509302,0.6884112975402392
0.36647329465893175,0.6889394637260821
0.36667333466693336,0.6894683658073574
0.36687337467493497,0.6899979785146055
0.3670734146829366,0.6905282765858338
0.3672734546909382,0.6910592348068181
0.36747349469893975,0.6915908280496783
0.36767353470694136,0.6921230313098453
0.367873574714943,0.6926558197415683
0.3680736147229446,0.6931891686921473
0.3682736547309462,0.6937230537350967
0.36847369473894775,0.6942574507024692
0.36867373474694937,0.694792335716578
0.368873774754951,0.695327685221359
0.3690738147629526,0.6958634760136158
0.3692738547709542,0.6963996852743689
0.36947389477895576,0.696936290600523
0.36967393478695737,0.6974732700370294
0.369873974794959,0.6980106021096943
0.3700740148029606,0.6985482658587386
0.3702740548109622,0.6990862408731733
0.37047409481896376,0.6996245073260057
0.3706741348269654,0.700163046010237
0.370874174834967,0.7007018383755588
0.3710742148429686,0.7012408665656005
0.37127425485097015,0.7017801134555297
0.37147429485897177,0.7023195626897467
0.3716743348669734,0.7028591987193732
0.371874374874975,0.7033990068391891
0.3720744148829766,0.7039389732236284
0.37227445489097816,0.7044790849614184
0.37247449489897977,0.7050193300884193
0.3726745349069814,0.7055596976182064
0.372874574914983,0.706100177569928
0.3730746149229846,0.70664076099298
0.37327465493098616,0.7071814399880427
0.3734746949389878,0.707722207724055
0.3736747349469894,0.7082630584507266
0.373874774954991,0.7088039875062324
0.3740748149629926,0.7093449913197813
0.37427485497099416,0.7098860674088057
0.3744748949789958,0.710427214370586
0.3746749349869974,0.710968431868187
0.374874974994999,0.711509720610659
0.3750750150030006,0.7120510823275321
0.37527505501100217,0.7125925197377068
0.3754750950190038,0.713134036512923
0.3756751350270054,0.7136756372360642
0.375875175035007,0.714217327354624
0.37607521504300856,0.7147591131297325
0.37627525505101017,0.7153010015812002
0.3764752950590118,0.7158430004290928
0.3766753350670134,0.7163851180323935
0.376875375075015,0.7169273633253539
0.37707541508301656,0.717469745752154
0.3772754550910182,0.7180122752005129
0.3774754950990198,0.7185549619348982
0.3776755351070214,0.7190978165299765
0.377875575115023,0.7196408498049296
0.37807561512302457,0.7201840727592375
0.3782756551310262,0.7207274965104913
0.3784756951390278,0.7212711322347529
0.3786757351470294,0.7218149911099239
0.378875775155031,0.7223590842625234
0.37907581516303257,0.7229034227182094
0.3792758551710342,0.7234480173563012
0.3794758951790358,0.723992878868484
0.3796759351870374,0.7245380177218043
0.379875975195039,0.725083444125977
0.3800760152030406,0.7256291680049549
0.3802760552110422,0.7261751989726308
0.3804760952190438,0.7267215463124782
0.3806761352270454,0.7272682189608635
0.380876175235047,0.7278152254937111
0.3810762152430486,0.7283625741161479
0.3812762552510502,0.7289102726547154
0.3814762952590518,0.7294583285517031
0.3816763352670534,0.730006748861137
0.38187637527505497,0.7305555402459463
0.3820764152830566,0.7311047089758282
0.3822764552910582,0.731654260925348
0.3824764952990598,0.7322042015718223
0.3826765353070614,0.732754535992576
0.382876575315063,0.733305268861193
0.3830766153230646,0.7338564044424368
0.3832766553310662,0.7344079465855686
0.3834766953390678,0.7349598987158539
0.3836767353470694,0.7355122638241152
0.383876775355071,0.7360650444542587
0.3840768153630726,0.7366182426887729
0.3842768553710742,0.7371718601322732
0.3844768953790758,0.7377258978932333
0.3846769353870774,0.7382803565641158
0.384876975395079,0.73883523620018
0.3850770154030806,0.7393905362972988
0.3852770554110822,0.7399462557691767
0.3854770954190838,0.740502392924399
0.3856771354270854,0.7410589454437844
0.385877175435087,0.7416159103585336
0.3860772154430886,0.7421732840296908
0.3862772554510902,0.7427310621294355
0.3864772954590918,0.7432892396247175
0.38667733546709343,0.7438478107637416
0.386877375475095,0.7444067690657714
0.3870774154830966,0.744966107314695
0.3872774554910982,0.7455258175567496
0.3874774954990998,0.746085891102747
0.3876775355071014,0.7466463185350829
0.387877575515103,0.7472070897197493
0.3880776155231046,0.7477681938234915
0.3882776555311062,0.7483296193361824
0.3884776955391078,0.7488913540984035
0.3886777355471094,0.7494533853341474
0.388877775555111,0.7500156996884743
0.3890778155631126,0.750578283269882
0.3892778555711142,0.751141121697074
0.38947789557911583,0.7517042001497428
0.3896779355871174,0.7522675034229207
0.389877975595119,0.7528310159843996
0.3900780156031206,0.7533947220346688
0.3902780556111222,0.7539586055687852
0.39047809561912383,0.7545226504395585
0.3906781356271254,0.7550868404214166
0.390878175635127,0.7556511592743091
0.3910782156431286,0.7562155908070034
0.3912782556511302,0.756780118939147
0.39147829565913184,0.7573447277614876
0.3916783356671334,0.7579094015936734
0.391878375675135,0.7584741250391007
0.3920784156831366,0.7590388830363233
0.39227845569113823,0.7596036609065908
0.39247849569913984,0.7601684443971534
0.3926785357071414,0.7607332197200293
0.392878575715143,0.7612979735860095
0.3930786157231446,0.761862693233744
0.39327865573114623,0.7624273664538301
0.3934786957391478,0.7629919816078994
0.3936787357471494,0.7635565276427714
0.393878775755151,0.7641209940998133
0.3940788157631526,0.7646853711197126
0.39427885577115424,0.7652496494429306
0.3944788957791558,0.7658138204061585
0.3946789357871574,0.7663778759351487
0.394878975795159,0.7669418085343348
0.3950790158031606,0.7675056112736809
0.39527905581116224,0.768069277773233
0.3954790958191638,0.7686328021858506
0.3956791358271654,0.7691961791786073
0.395879175835167,0.7697594039133433
0.39607921584316863,0.7703224720268402
0.39627925585117024,0.7708853796110653
0.3964792958591718,0.771448123193905
0.3966793358671734,0.7720106997207679
0.396879375875175,0.7725731065373973
0.39707941588317663,0.773135341374181
0.39727945589117825,0.7736974023321921
0.3974794958991798,0.7742592878711411
0.3976795359071814,0.7748209967993556
0.397879575915183,0.7753825282658442
0.39807961592318464,0.7759438817544404
0.3982796559311862,0.7765050570799612
0.3984796959391878,0.77706605438626
0.3986797359471894,0.777626874145991
0.39887977595519103,0.7781875171618637
0.39907981596319264,0.7787479845691083
0.3992798559711942,0.7793082778388399
0.3994798959791958,0.7798683987819779
0.3996799359871974,0.7804283495533452
0.39987997599519903,0.7809881326555583
0.40008001600320064,0.7815477509423083
0.4002800560112022,0.7821072076206279
0.4004800960192038,0.7826665062517487
0.4006801360272054,0.7832256507501654
0.40088017603520704,0.7837846453805414
0.40108021604320865,0.7843434947521244
0.4012802560512102,0.7849022038103707
0.4014802960592118,0.7854607778255189
0.40168033606721343,0.7860192223779017
0.40188037607521504,0.7865775433398303
0.40208041608321665,0.7871357468539464
0.4022804560912182,0.7876938393079853
0.4024804960992198,0.788251827305958
0.40268053610722143,0.7888097176358144
0.40288057611522304,0.7893675172337109
0.40308061612322466,0.7899252331450575
0.4032806561312262,0.7904828724825794
0.4034806961392278,0.7910404423816737
0.40368073614722944,0.7915979499533905
0.40388077615523105,0.7921554022354113
0.4040808161632326,0.7927128061414292
0.4042808561712342,0.7932701684093713
0.4044808961792358,0.79382749554892
0.40468093618723744,0.794384793788816
0.40488097619523905,0.7949420690244253
0.4050810162032406,0.7954993267660639
0.4052810562112422,0.7960565720885621
0.40548109621924383,0.7966138095825427
0.40568113622724544,0.7971710433078697
0.40588117623524705,0.7977282767496929
0.4060812162432486,0.7982855127774926
0.4062812562512502,0.7988427536074818
0.40648129625925183,0.799400000768692
0.40668133626725345,0.7999572550730168
0.40688137627525506,0.800514516589441
0.4070814162832566,0.8010717846226334
0.4072814562912582,0.8016290576960292
0.40748149629925984,0.802186333539468
0.40768153630726145,0.8027436090814111
0.40788157631526306,0.8033008804456969
0.4080816163232646,0.8038581429527523
0.40828165633126623,0.8044153911251195
0.40848169633926784,0.8049726186971216
0.40868173634726945,0.8055298186284383
0.40888177635527106,0.8060869831213331
0.4090818163632726,0.8066441036412335
0.40928185637127423,0.8072011709403427
0.40948189637927584,0.8077581750839353
0.40968193638727746,0.8083151054789717
0.409881976395279,0.8088719509046585
0.4100820164032806,0.8094286995445716
0.41028205641128224,0.8099853390199627
0.41048209641928385,0.8105418564238728
0.41068213642728546,0.8110982383556906
0.410882176435287,0.8116544709558069
0.41108221644328863,0.8122105399400381
0.41128225645129024,0.8127664306335184
0.41148229645929185,0.8133221280037861
0.41168233646729346,0.8138776166928268
0.411882376475295,0.8144328810478622
0.41208241648329663,0.8149879051507212
0.41228245649129824,0.8155426728456565
0.41248249649929986,0.8160971677655184
0.41268253650730147,0.816651373356228
0.412882576515303,0.8172052728995367
0.41308261652330464,0.8177588495340921
0.41328265653130625,0.8183120862748665
0.41348269653930786,0.8188649660310383
0.41368273654730947,0.8194174716224438
0.413882776555311,0.8199695857947513
0.41408281656331264,0.8205212912335205
0.41428285657131425,0.8210725705773452
0.41448289657931586,0.8216234064302799
0.4146829365873175,0.8221737813737708
0.41488297659531903,0.822723677978314
0.41508301660332064,0.823273078815071
0.41528305661132225,0.8238219664676638
0.41548309661932387,0.8243703235443756
0.4156831366273254,0.8249181326909614
0.41588317663532703,0.8254653766042713
0.41608321664332865,0.826012038046865
0.41628325665133026,0.8265580998627737
0.41648329665933187,0.8271035449945543
0.4166833366673334,0.8276483565017392
0.41688337667533504,0.8281925175807708
0.41708341668333665,0.8287360115864746
0.41728345669133826,0.829278822055094
0.4174834966993399,0.8298209327288835
0.41768353670734143,0.8303623275822221
0.41788357671534304,0.8309029908491806
0.41808361672334465,0.8314429070524463
0.41828365673134627,0.831982061033478
0.4184836967393479,0.8325204379837441
0.41868373674734943,0.8330580234768603
0.41888377675535104,0.8335948035014349
0.41908381676335266,0.8341307644943978
0.41928385677135427,0.8346658933745794
0.4194838967793559,0.8352001775762896
0.41968393678735744,0.8357336050826365
0.41988397679535905,0.8362661644583183
0.42008401680336066,0.8367978448816156
0.42028405681136227,0.8373286361753149
0.42048409681936383,0.8378585288362945
0.42068413682736544,0.8383875140635089
0.42088417683536705,0.8389155837841237
0.42108421684336866,0.8394427306775591
0.4212842568513703,0.8399689481972179
0.42148429685937183,0.8404942305896954
0.42168433686737344,0.8410185729112827
0.42188437687537506,0.8415419710416046
0.42208441688337667,0.8420644216942521
0.4222844568913783,0.8425859224242989
0.42248449689937984,0.8431064716326143
0.42268453690738145,0.8436260685669199
0.42288457691538306,0.8441447133195552
0.42308461692338467,0.844662406821955
0.4232846569313863,0.8451791508358639
0.42348469693938784,0.845694947941341
0.42368473694738945,0.8462098015216368
0.42388477695539106,0.8467237157450462
0.4240848169633927,0.8472366955438682
0.4242848569713943,0.8477487465906209
0.42448489697939584,0.8482598752716874
0.42468493698739745,0.8487700886585761
0.42488497699539907,0.8492793944770041
0.4250850170034007,0.8497878010740205
0.4252850570114023,0.8502953173833974
0.42548509701940385,0.8508019528895263
0.42568513702740546,0.8513077175900616
0.42588517703540707,0.851812621957557
0.4260852170434087,0.8523166769003392
0.42628525705141024,0.8528198937228644
0.42648529705941185,0.8533222840857945
0.42668533706741346,0.8538238599660257
0.4268853770754151,0.8543246336168937
0.4270854170834167,0.8548246175287659
0.42728545709141824,0.8553238243902201
0.42748549709941985,0.8558222670499949
0.42768553710742147,0.8563199584798814
0.4278855771154231,0.856816911738705
0.4280856171234247,0.8573131399375344
0.42828565713142625,0.8578086562062306
0.42848569713942786,0.8583034736614312
0.42868573714742947,0.8587976053760484
0.4288857771554311,0.8592910643503338
0.4290858171634327,0.8597838634845494
0.42928585717143425,0.8602760155532636
0.42948589717943586,0.8607675331812694
0.42968593718743747,0.8612584288211096
0.4298859771954391,0.8617487147321736
0.4300860172034407,0.8622384029613184
0.43028605721144225,0.8627275053249488
0.43048609721944386,0.8632160333924819
0.4306861372274455,0.8637039984711101
0.4308861772354471,0.8641914115917679
0.4310862172434487,0.8646782834961968
0.43128625725145026,0.865164624625003
0.43148629725945187,0.8656504451065945
0.4316863372674535,0.8661357547468835
0.4318863772754551,0.8666205630196393
0.43208641728345665,0.8671048790573818
0.43228645729145826,0.8675887116427021
0.43248649729945987,0.8680720691999118
0.4326865373074615,0.8685549597869182
0.4328865773154631,0.86903739108724
0.43308661732346465,0.8695193704020827
0.43328665733146626,0.8700009046424021
0.4334866973394679,0.8704820003209027
0.4336867373474695,0.8709626635439212
0.4338867773554711,0.8714429000031663
0.43408681736347265,0.8719227149672955
0.43428685737147427,0.8724021132733235
0.4344868973794759,0.8728810993178755
0.4346869373874775,0.8733596770483043
0.4348869773954791,0.8738378499537149
0.43508701740348066,0.8743156210559445
0.43528705741148227,0.8747929929005639
0.4354870974194839,0.8752699675479764
0.4356871374274855,0.8757465465647041
0.4358871774354871,0.8762227310149577
0.43608721744348866,0.8766985214525997
0.4362872574514903,0.8771739179136153
0.4364872974594919,0.8776489199092112
0.4366873374674935,0.8781235264196732
0.4368873774754951,0.8785977358891084
0.43708741748349667,0.8790715462212052
0.4372874574914983,0.8795449547761436
0.4374874974994999,0.8800179583687832
0.4376875375075015,0.8804905532682582
0.43788757751550306,0.8809627351990988
0.43808761752350467,0.8814344993439938
0.4382876575315063,0.8819058403483004
0.4384876975395079,0.8823767523264002
0.4386877375475095,0.8828472288699811
0.43888777755551106,0.8833172630583235
0.4390878175635127,0.8837868474706454
0.4392878575715143,0.8842559742005529
0.4394878975795159,0.8847246348726222
0.4396879375875175,0.8851928206611264
0.43988797759551906,0.885660522310902
0.4400880176035207,0.8861277301603304
0.4402880576115223,0.8865944341663962
0.4404880976195239,0.8870606239317634
0.4406881376275255,0.8875262887337939
0.44088817763552707,0.8879914175554149
0.4410882176435287,0.8884559991177268
0.4412882576515303,0.8889200219142264
0.4414882976595319,0.8893834742465032
0.4416883376675335,0.8898463442612548
0.44188837767553507,0.8903086199884551
0.4420884176835367,0.8907702893804951
0.4422884576915383,0.8912313403521055
0.4424884976995399,0.8916917608208663
0.44268853770754146,0.8921515387480954
0.4428885777155431,0.8926106621799084
0.4430886177235447,0.8930691192882332
0.4432886577315463,0.8935268984115671
0.4434886977395479,0.8939839880952587
0.44368873774754947,0.8944403771311025
0.4438887777555511,0.8948960545960353
0.4440888177635527,0.8953510098897337
0.4442888577715543,0.8958052327709112
0.4444888977795559,0.8962587133921311
0.44468893778755747,0.896711442332957
0.4448889777955591,0.8971634106312727
0.4450890178035607,0.897614609812623
0.4452890578115623,0.8980650319174353
0.4454890978195639,0.8985146695259987
0.4456891378275655,0.8989635157810978
0.4458891778355671,0.8994115644082059
0.4460892178435687,0.8998588097331711
0.4462892578515703,0.9003052466973394
0.4464892978595719,0.9007508708700753
0.4466893378675735,0.9011956784586682
0.4468893778755751,0.9016396663156172
0.4470894178835767,0.9020828319433158
0.4472894578915783,0.9025251734961688
0.4474894978995799,0.9029666897801902
0.4476895379075815,0.9034073802501499
0.4478895779155831,0.903847245004346
0.4480896179235847,0.9042862847770974
0.4482896579315863,0.9047245009290614
0.4484896979395879,0.9051618954354911
0.4486897379475895,0.9055984708725575
0.4488897779555911,0.9060342304018711
0.4490898179635927,0.9064691777533379
0.4492898579715943,0.9069033172064992
0.4494898979795959,0.9073366535704969
0.4496899379875975,0.9077691921628185
0.4498899779955991,0.9082009387869657
0.4500900180036007,0.9086318997091991
0.4502900580116023,0.9090620816345016
0.4504900980196039,0.9094914916819028
0.4506901380276055,0.9099201373593
0.4508901780356071,0.9103480265379071
0.4510902180436087,0.910775167426451
0.4512902580516103,0.9112015685452323
0.4514902980596119,0.9116272387001543
0.4516903380676135,0.912052186956816
0.4518903780756151,0.9124764226147535
0.4520904180836167,0.9128999551819053
0.45229045809161833,0.9133227943493674
0.4524904980996199,0.9137449499664876
0.4526905381076215,0.9141664320163458
0.4528905781156231,0.914587250591651
0.4530906181236247,0.9150074158710781
0.45329065813162633,0.9154269380960569
0.4534906981396279,0.9158458275480197
0.4536907381476295,0.9162640945261029
0.4538907781556311,0.9166817493252906
0.4540908181636327,0.9170988022149857
0.4542908581716343,0.9175152634179855
0.4544908981796359,0.9179311430898351
0.4546909381876375,0.9183464512985295
0.4548909781956391,0.9187611980045342
0.45509101820364073,0.9191753930410897
0.4552910582116423,0.9195890460947735
0.4554910982196439,0.9200021666862825
0.4556911382276455,0.920414764151415
0.4558911782356471,0.9208268476222232
0.45609121824364873,0.9212384260083217
0.4562912582516503,0.9216495079783322
0.4564912982596519,0.9220601019414636
0.4566913382676535,0.9224702160292214
0.4568913782756551,0.9228798580772561
0.45709141828365674,0.9232890356073655
0.4572914582916583,0.9236977558096735
0.4574914982996599,0.9241060255250174
0.4576915383076615,0.9245138512275874
0.45789157831566313,0.9249212390078636
0.45809161832366474,0.9253281945559121
0.4582916583316663,0.9257347231451052
0.4584916983396679,0.9261408296163416
0.4586917383476695,0.9265465183628459
0.45889177835567113,0.9269517933156391
0.45909181836367274,0.927356657929772
0.4592918583716743,0.927761115171422
0.4594918983796759,0.9281651675059581
0.4596919383876775,0.9285688168870786
0.45989197839567914,0.9289720647471329
0.4600920184036807,0.9293749119887355
0.4602920584116823,0.9297773589777816
0.4604920984196839,0.930179405537975
0.4606921384276855,0.9305810509469684
0.46089217843568714,0.9309822939342238
0.4610922184436887,0.9313831326806831
0.4612922584516903,0.9317835648203416
0.4614922984596919,0.9321835874438085
0.46169233846769353,0.9325831971039233
0.46189237847569514,0.9329823898234952
0.4620924184836967,0.9333811611052193
0.4622924584916983,0.9337795059438093
0.4624924984996999,0.9341774188403772
0.46269253850770153,0.9345748938190785
0.46289257851570315,0.9349719244460232
0.4630926185237047,0.9353685038504436
0.4632926585317063,0.9357646247480944
0.4634926985397079,0.9361602794668443
0.46369273854770954,0.9365554599744064
0.46389277855571115,0.936950157908137
0.4640928185637127,0.9373443646068246
0.4642928585717143,0.9377380711443657
0.46449289857971593,0.9381312683652232
0.46469293858771754,0.938523946921539
0.46489297859571915,0.9389160973117698
0.4650930186037207,0.9393077099206942
0.4652930586117223,0.939698775060634
0.46549309861972393,0.940089283013724
0.46569313862772554,0.9404792240750475
0.4658931786357271,0.940868588596459
0.4660932186437287,0.9412573670308962
0.4662932586517303,0.9416455499769883
0.46649329865973194,0.9420331282237563
0.46669333866773355,0.9424200927952022
0.4668933786757351,0.9428064349945804
0.4670934186837367,0.9431921464481428
0.46729345869173833,0.9435772191481544
0.46749349869973994,0.9439616454949724
0.46769353870774155,0.9443454183379895
0.4678935787157431,0.9447285310152449
0.4680936187237447,0.9451109773915127
0.46829365873174633,0.9454927518946816
0.46849369873974794,0.945873849550253
0.46869373874774956,0.9462542660137876
0.4688937787557511,0.9466339976011444
0.4690938187637527,0.9470130413163641
0.46929385877175434,0.947391394877061
0.46949389877975595,0.9477690567372012
0.46969393878775756,0.9481460261071539
0.4698939787957591,0.948522302970919
0.4700940188037607,0.948897888100447
0.47029405881176234,0.949272783066978
0.47049409881976395,0.9496469902493476
0.4706941388277655,0.9500205128392119
0.4708941788357671,0.9503933548431682
0.47109421884376873,0.9507655210817572
0.47129425885177034,0.951137017185343
0.47149429885977195,0.9515078495868916
0.4716943388677735,0.9518780255116714
0.4718943788757751,0.9522475529639212
0.47209441888377673,0.952616440710538
0.47229445889177835,0.9529846982618541
0.47249449889977996,0.9533523358495835
0.4726945389077815,0.9537193644020276
0.4728945789157831,0.9540857955166457
0.47309461892378474,0.954451641430101
0.47329465893178635,0.9548169149859074
0.47349469893978796,0.955181629599807
0.4736947389477895,0.9555457992230247
0.47389477895579113,0.9559094383035387
0.47409481896379274,0.9562725617455343
0.47429485897179435,0.9566351848671931
0.47449489897979596,0.9569973233569922
0.4746949389877975,0.957358993228681
0.47489497899579913,0.9577202107751146
0.47509501900380074,0.9580809925211231
0.47529505901180236,0.9584413551755988
0.47549509901980397,0.958801315582985
0.4756951390278055,0.9591608906743524
0.47589517903580714,0.9595200974182494
0.47609521904380875,0.9598789527715089
0.47629525905181036,0.9602374736302
0.4764952990598119,0.9605956767809036
0.47669533906781353,0.9609535788524947
0.47689537907581514,0.9613111962686087
0.47709541908381675,0.961668545200964
0.47729545909181836,0.9620256415237145
0.4774954990998199,0.9623825007689921
0.47769553910782153,0.9627391380838056
0.47789557911582314,0.9630955681884441
0.47809561912382476,0.9634518053365378
0.47829565913182637,0.9638078632769163
0.4784956991398279,0.9641637552173956
0.47869573914782954,0.9645194937906278
0.47889577915583115,0.9648750910221235
0.47909581916383276,0.9652305583005645
0.47929585917183437,0.9655859063505045
0.4794958991798359,0.9659411452075524
0.47969593918783754,0.9662962841961209
0.47989597919583915,0.9666513319098148
0.48009601920384076,0.967006296194522
0.4802960592118424,0.9673611841342631
0.48049609921984393,0.9677160020398415
0.48069613922784554,0.9680707554403303
0.48089617923584715,0.9684254490774158
0.48109621924384877,0.9687800869026131
0.4812962592518504,0.9691346720773559
0.48149629925985193,0.9694892069759495
0.48169633926785355,0.9698436931913734
0.48189637927585516,0.9701981315438981
0.48209641928385677,0.9705525220924835
0.4822964592918583,0.9709068641489029
0.48249649929985994,0.9712611562945391
0.48269653930786155,0.9716153963997796
0.48289657931586316,0.9719695816459335
0.4830966193238648,0.9723237085495842
0.48329665933186633,0.9726777729892788
0.48349669933986794,0.9730317702344502
0.48369673934786955,0.9733856949764614
0.48389677935587116,0.973739541361647
0.4840968193638728,0.9740933030262282
0.48429685937187433,0.9744469731329655
0.48449689937987594,0.9748005444094073
0.48469693938787756,0.9751540091875912
0.48489697939587917,0.9755073594450434
0.4850970194038808,0.9758605868469235
0.48529705941188234,0.9762136827891521
0.48549709941988395,0.9765666384423617
0.48569713942788556,0.9769194447965007
0.48589717943588717,0.977272092705928
0.4860972194438888,0.9776245729348232
0.48629725945189034,0.9779768762027472
0.48649729945989195,0.9783289932301785
0.48669733946789356,0.9786809147838595
0.4868973794758952,0.9790326317217787
0.4870974194838968,0.979384135037626
0.48729745949189834,0.9797354159045519
0.48749749949989996,0.980086465718072
0.48769753950790157,0.980437276137952
0.4878975795159032,0.9807878391289244
0.48809761952390474,0.9811381470000808
0.48829765953190635,0.9814881924427958
0.48849769953990796,0.9818379685670431
0.48869773954790957,0.982187468935966
0.4888977795559112,0.9825366875985786
0.48909781956391274,0.982885619120472
0.48929785957191435,0.983234258612414
0.48949789957991596,0.9835826017567353
0.4896979395879176,0.9839306448314038
0.4898979795959192,0.9842783847316968
0.49009801960392074,0.9846258189893905
0.49029805961192235,0.9849729457893931
0.49049809961992397,0.9853197639837605
0.4906981396279256,0.9856662731030399
0.4908981796359272,0.9860124733648985
0.49109821964392875,0.9863583656800023
0.49129825965193036,0.9867039516551235
0.49149829965993197,0.9870492335934629
0.4916983396679336,0.9873942144921829
0.4918983796759352,0.9877388980371625
0.49209841968393675,0.9880832885949895
0.49229845969193836,0.9884273912022221
0.49249849969994,0.9887712115519576
0.4926985397079416,0.9891147559777607
0.49289857971594314,0.9894580314350125
0.49309861972394475,0.9898010454797519
0.49329865973194637,0.9901438062450905
0.493498699739948,0.9904863224152971
0.4936987397479496,0.9908286031976514
0.49389877975595115,0.9911706582921816
0.49409881976395276,0.9915124978594062
0.49429885977195437,0.9918541324862135
0.494498899779956,0.992195573150018
0.4946989397879576,0.9925368311813438
0.49489897979595915,0.9928779182249886
0.49509901980396076,0.9932188461999361
0.49529905981196237,0.9935596272581875
0.495499099819964,0.9939002737426863
0.4956991398279656,0.9942407981445247
0.49589917983596715,0.9945812130596141
0.49609921984396876,0.9949215311450164
0.4962992598519704,0.9952617650751294
0.496499299859972,0.9956019274979253
0.4966993398679736,0.9959420309914402
0.49689937987597516,0.9962820880207185
0.49709941988397677,0.9966221108954101
0.4972994598919784,0.9969621117282184
0.49749949989998,0.9973021023943999
0.4976995399079816,0.9976420944925044
0.49789957991598316,0.9979820993065497
0.49809961992398477,0.9983221277698102
0.4982996599319864,0.9986621904304023
0.498499699939988,0.9990022974188315
0.49869973994798955,0.9993424584176687
0.49889977995599116,0.9996826826335035
0.4990998199639928,1.00002297877132
0.4992998599719944,1.0003633550114244
0.499499899979996,1.0007038189890445
0.49969993998799755,1.001044377776704
0.49989997999599917,1.0013850378694689
0.5001000200040008,1.0017258051731375
0.5003000600120023,1.0020666849954418
0.500500100020004,1.0024076820403027
0.5007001400280056,1.0027488004051728
0.5009001800360072,1.0030900435814813
0.5011002200440088,1.0034314144581744
0.5013002600520103,1.0037729153283395
0.501500300060012,1.0041145478988678
0.5017003400680136,1.004456313303112
0.5019003800760152,1.00479821211646
0.5021004200840168,1.0051402443747477
0.5023004600920183,1.0054824095954
0.50250050010002,1.005824706801191
0.5027005401080216,1.0061671345464833
0.5029005801160232,1.0065096909458064
0.5031006201240248,1.006852373704609
0.5033006601320263,1.0071951801520176
0.503500700140028,1.0075381072754135
0.5037007401480296,1.007881151756639
0.5039007801560312,1.008224310009624
0.5041008201640328,1.0085675782192292
0.5043008601720343,1.0089109523810806
0.504500900180036,1.0092544283421805
0.5047009401880376,1.0095980018420625
0.5049009801960392,1.0099416685542648
0.5051010202040408,1.0102854241278918
0.5053010602120424,1.0106292642290324
0.505501100220044,1.0109731845818115
0.5057011402280456,1.011317181008847
0.5059011802360472,1.0116612494708939
0.5061012202440488,1.012005386105465
0.5063012602520504,1.0123495872642179
0.506501300260052,1.0126938495489142
0.5067013402680536,1.0130381698457624
0.5069013802760551,1.0133825453579686
0.5071014202840568,1.013726973636329
0.5073014602920584,1.0140714526077148
0.50750150030006,1.0144159806013087
0.5077015403080616,1.0147605563724724
0.5079015803160631,1.0151051791241343
0.5081016203240648,1.0154498485256036
0.5083016603320664,1.0157945647287379
0.508501700340068,1.016139328381397
0.5087017403480696,1.0164841406381437
0.5089017803560711,1.016829003168159
0.5091018203640728,1.0171739181603636
0.5093018603720744,1.017518888325744
0.509501900380076,1.0178639168969104
0.5097019403880776,1.0182090076249133
0.5099019803960791,1.0185541647733756
0.5101020204040808,1.0188993931099997
0.5103020604120824,1.0192446978955298
0.510502100420084,1.0195900848702601
0.5107021404280856,1.019935560238189
0.5109021804360871,1.0202811306489386
0.5111022204440888,1.0206268031775556
0.5113022604520904,1.020972585302337
0.511502300460092,1.0213184848808121
0.5117023404680936,1.0216645101240376
0.5119023804760952,1.0220106695693558
0.5121024204840968,1.0223569720517807
0.5123024604920984,1.0227034266741701
0.5125025005001,1.0230500427763585
0.5127025405081016,1.0233968299034115
0.5129025805161032,1.0237437977731816
0.5131026205241048,1.0240909562433258
0.5133026605321064,1.0244383152779628
0.513502700540108,1.0247858849141314
0.5137027405481096,1.025133675228216
0.5139027805561112,1.0254816963025033
0.5141028205641128,1.0258299581920234
0.5143028605721144,1.0261784708918287
0.514502900580116,1.026527244304856
0.5147029405881176,1.0268762882105136
0.5149029805961192,1.0272256122341232
0.5151030206041208,1.0275752258173465
0.5153030606121224,1.0279251381897103
0.515503100620124,1.0282753583413444
0.5157031406281256,1.028625894997031
0.5159031806361272,1.0289767565916612
0.5161032206441288,1.0293279512471805
0.5163032606521304,1.0296794867511028
0.5165033006601321,1.0300313705366548
0.5167033406681336,1.0303836096646148
0.5169033806761352,1.0307362108068863
0.5171034206841368,1.0310891802318556
0.5173034606921384,1.0314425237915577
0.5175035007001401,1.0317962469106756
0.5177035407081416,1.0321503545773867
0.5179035807161432,1.0325048513360624
0.5181036207241448,1.0328597412818163
0.5183036607321464,1.0332150280568948
0.518503700740148,1.0335707148488886
0.5187037407481496,1.0339268043907421
0.5189037807561512,1.0342832989625301
0.5191038207641528,1.0346402003949609
0.5193038607721544,1.0349975100745643
0.519503900780156,1.0353552289505141
0.5197039407881576,1.0357133575430284
0.5199039807961592,1.0360718959532913
0.5201040208041608,1.036430843874828
0.5203040608121624,1.0367902006062661
0.520504100820164,1.0371499650654163
0.5207041408281656,1.0375101358045873
0.5209041808361672,1.0378707110270695
0.5211042208441689,1.0382316886047005
0.5213042608521704,1.0385930660964329
0.521504300860172,1.0389548407678246
0.5217043408681736,1.0393170096113669
0.5219043808761752,1.0396795693675658
0.5221044208841769,1.0400425165466975
0.5223044608921784,1.0404058474511517
0.52250450090018,1.0407695581982832
0.5227045409081816,1.0411336447436907
0.5229045809161832,1.0414981029048445
0.5231046209241849,1.0418629283849867
0.5233046609321864,1.0422281167972276
0.523504700940188,1.0425936636887685
0.5237047409481896,1.0429595645651792
0.5239047809561912,1.043325814914664
0.5241048209641929,1.0436924102322545
0.5243048609721944,1.0440593460438625
0.524504900980196,1.044426617930143
0.5247049409881976,1.0447942215501036
0.5249049809961992,1.0451621526644148
0.5251050210042009,1.045530407158367
0.5253050610122024,1.0458989810644312
0.525505101020204,1.0462678705843742
0.5257051410282056,1.0466370721108889
0.5259051810362072,1.0470065822486994
0.5261052210442089,1.047376397835098
0.5263052610522104,1.0477465159598816
0.526505301060212,1.048116933984644
0.5267053410682137,1.0484876495613928
0.5269053810762152,1.048858660650453
0.5271054210842169,1.049229965537616
0.5273054610922184,1.0496015628505053
0.52750550110022,1.0499734515741106
0.5277055411082217,1.0503456310654586
0.5279055811162232,1.0507181010673756
0.5281056211242249,1.0510908617212973
0.5283056611322264,1.051463913579084
0.528505701140228,1.051837257613794
0.5287057411482297,1.0522108952293596
0.5289057811562312,1.0525848282691248
0.5291058211642328,1.0529590590231794
0.5293058611722344,1.053333590234442
0.529505901180236,1.0537084251034305
0.5297059411882377,1.0540835672916624
0.5299059811962392,1.0544590209236224
0.5301060212042408,1.0548347905872426
0.5303060612122424,1.0552108813328278
0.530506101220244,1.0555872986703714
0.5307061412282457,1.0559640485652015
0.5309061812362472,1.056341137431902
0.5311062212442488,1.0567185721264556
0.5313062612522504,1.0570963599365617
0.531506301260252,1.057474508570083
0.5317063412682537,1.0578530261415877
0.5319063812762552,1.058231921156953
0.5321064212842568,1.0586112024960117
0.5323064612922584,1.0589908793932263
0.53250650130026,1.0593709614163918
0.5327065413082617,1.059751458443372
0.5329065813162632,1.0601323806368956
0.5331066213242648,1.0605137384174395
0.5333066613322665,1.0608955424342545
0.533506701340268,1.0612778035345891
0.5337067413482697,1.0616605327311932
0.5339067813562712,1.0620437411681911
0.5341068213642728,1.0624274400854328
0.5343068613722745,1.0628116407814465
0.534506901380276,1.0631963545751333
0.5347069413882777,1.0635815927663552
0.5349069813962792,1.0639673665955889
0.5351070214042808,1.0643536872028232
0.5353070614122825,1.0647405655859086
0.535507101420284,1.065128012558551
0.5357071414282857,1.0655160387081883
0.5359071814362872,1.0659046543539665
0.5361072214442888,1.0662938695050628
0.5363072614522905,1.0666836938195976
0.536507301460292,1.0670741365643877
0.5367073414682937,1.067465206575795
0.5369073814762952,1.067856912221926
0.5371074214842968,1.0682492613664325
0.5373074614922985,1.0686422613341737
0.5375075015003,1.0690359188789733
0.5377075415083017,1.0694302401537188
0.5379075815163032,1.0698252306830267
0.5381076215243048,1.0702208953386914
0.5383076615323065,1.0706172383181154
0.538507701540308,1.0710142631259152
0.5387077415483097,1.071411972558857
0.5389077815563112,1.0718103686942815
0.5391078215643128,1.0722094528821366
0.5393078615723145,1.072609225740719
0.539507901580316,1.073009687156206
0.5397079415883177,1.0734108362860284
0.5399079815963193,1.073812671566106
0.5401080216043208,1.0742151907219482
0.5403080616123225,1.074618390783587
0.540508101620324,1.0750222681042896
0.5407081416283256,1.0754268183829576
0.5409081816363273,1.075832036690113
0.5411082216443288,1.0762379174973207
0.5413082616523305,1.0766444547098937
0.541508301660332,1.0770516417026876
0.5417083416683336,1.0774594713587773
0.5419083816763353,1.0778679361107801
0.5421084216843368,1.0782770279845806
0.5423084616923385,1.0786867386451822
0.54250850170034,1.0790970594444076
0.5427085417083416,1.07950798147015
0.5429085817163433,1.0799194955968696
0.5431086217243448,1.0803315925370205
0.5433086617323465,1.0807442628930939
0.543508701740348,1.081157497209952
0.5437087417483496,1.0815712860271347
0.5439087817563513,1.0819856199308235
0.5441088217643528,1.082400489605148
0.5443088617723545,1.0828158858825359
0.544508901780356,1.083231799792811
0.5447089417883576,1.083648222610762
0.5449089817963593,1.084065145901919
0.5451090218043608,1.0844825615662885
0.5453090618123625,1.0849004618798226
0.545509101820364,1.0853188395334135
0.5457091418283656,1.0857376876692304
0.5459091818363673,1.086156999914237
0.5461092218443688,1.0865767704107518
0.5463092618523705,1.0869969938439399
0.546509301860372,1.0874176654661505
0.5467093418683736,1.0878387811180368
0.5469093818763753,1.0882603372464266
0.5471094218843768,1.0886823309189255
0.5473094618923785,1.089104759835277
0.5475095019003801,1.0895276223355101
0.5477095419083816,1.0899509174049387
0.5479095819163833,1.090374644676093
0.5481096219243848,1.0907988044276928
0.5483096619323865,1.0912233975807775
0.5485097019403881,1.0916484256921364
0.5487097419483896,1.0920738909451955
0.5489097819563913,1.092499796138526
0.5491098219643928,1.0929261446721625
0.5493098619723945,1.0933529405319098
0.5495099019803961,1.09378018827185
0.5497099419883976,1.0942078929952412
0.5499099819963993,1.0946360603340228
0.5501100220044008,1.095064696427132
0.5503100620124025,1.0954938078978387
0.5505101020204041,1.095923401830305
0.5507101420284056,1.0963534857455692
0.5509101820364073,1.0967840675771423
0.5511102220444088,1.097215155646411
0.5513102620524104,1.0976467586380125
0.5515103020604121,1.098078885575351
0.5517103420684136,1.098511545796401
0.5519103820764153,1.098944748929937
0.5521104220844169,1.099378504872309
0.5523104620924184,1.0998128237648659
0.5525105021004201,1.1002477159721165
0.5527105421084216,1.1006831920606988
0.5529105821164233,1.1011192627792055
0.5531106221244249,1.101555939038902
0.5533106621324264,1.1019932318953516
0.5535107021404281,1.102431152530944
0.5537107421484296,1.1028697122383084
0.5539107821564313,1.1033089224045707
0.5541108221644329,1.1037487944964017
0.5543108621724344,1.1041893400457883
0.5545109021804361,1.1046305706364374
0.5547109421884376,1.105072497890721
0.5549109821964393,1.1055151334570463
0.5551110222044409,1.1059584889975358
0.5553110622124424,1.1064025761758833
0.5555111022204441,1.1068474066452527
0.5557111422284456,1.1072929920360766
0.5559111822364473,1.1077393439436103
0.5561112222444489,1.1081864739150955
0.5563112622524504,1.108634393436393
0.5565113022604521,1.109083113917936
0.5567113422684536,1.109532646679878
0.5569113822764553,1.1099830029363003
0.5571114222844569,1.110434193778368
0.5573114622924584,1.1108862301563245
0.5575115023004601,1.1113391228602396
0.5577115423084616,1.1117928824994325
0.5579115823164633,1.1122475194805155
0.5581116223244649,1.1127030439840253
0.5583116623324664,1.1131594659396247
0.5585117023404681,1.1136167949998832
0.5587117423484697,1.1140750405126738
0.5589117823564713,1.1145342114922387
0.5591118223644729,1.1149943165890102
0.5593118623724744,1.115455364058295
0.5595119023804761,1.1159173617279574
0.5597119423884777,1.1163803169652624
0.5599119823964793,1.1168442366430602
0.5601120224044809,1.1173091271055275
0.5603120624124824,1.1177749941336919
0.5605121024204841,1.118241842910992
0.5607121424284857,1.1187096779891479
0.5609121824364873,1.1191785032546258
0.5611122224444889,1.1196483218959972
0.5613122624524904,1.120119136372507
0.5615123024604921,1.120590948384168
0.5617123424684937,1.1210637588437062
0.5619123824764953,1.1215375678506756
0.5621124224844969,1.1220123746680701
0.5623124624924984,1.1224881777017404
0.5625125025005001,1.1229649744829158
0.5627125425085017,1.1234427616541232
0.5629125825165032,1.1239215349587621
0.5631126225245049,1.1244012892345865
0.5633126625325064,1.1248820184113049
0.5635127025405081,1.1253637155124876
0.5637127425485097,1.1258463726619339
0.5639127825565112,1.126329981094612
0.5641128225645129,1.1268145311722526
0.5643128625725145,1.1273000124036299
0.5645129025805161,1.127786413469518
0.5647129425885177,1.1282737222522776
0.5649129825965192,1.1287619258699704
0.5651130226045209,1.1292510107148561
0.5653130626125225,1.129740962496093
0.5655131026205241,1.130231766286398
0.5657131426285257,1.1307234065724026
0.5659131826365272,1.1312158673083796
0.5661132226445289,1.1317091319729973
0.5663132626525305,1.132203183628705
0.5665133026605321,1.1326980049833368
0.5667133426685337,1.1331935784534868
0.5669133826765352,1.1336898862291866
0.5671134226845369,1.1341869103394049
0.5673134626925385,1.1346846327178675
0.5675135027005401,1.1351830352686998
0.5677135427085417,1.135682099931386
0.5679135827165432,1.1361818087445457
0.5681136227245449,1.136682143908045
0.5683136627325465,1.1371830878429676
0.5685137027405481,1.1376846232489997
0.5687137427485497,1.138186733158809
0.5689137827565512,1.1386894009890296
0.5691138227645529,1.1391926105875054
0.5693138627725545,1.1396963462764804
0.5695139027805561,1.140200592891479
0.5697139427885577,1.140705335815659
0.5699139827965592,1.1412105610094796
0.5701140228045609,1.1417162550355746
0.5703140628125625,1.1422224050787757
0.5705141028205641,1.1427289989612932
0.5707141428285657,1.1432360251531044
0.5709141828365673,1.1437434727776647
0.5711142228445689,1.1442513316131033
0.5713142628525705,1.1447595920891143
0.5715143028605721,1.1452682452798055
0.5717143428685737,1.1457772828928041
0.5719143828765753,1.1462866972549608
0.5721144228845769,1.1467964812950266
0.5723144628925785,1.1473066285237055
0.5725145029005801,1.147817133011504
0.5727145429085817,1.148327989364825
0.5729145829165833,1.148839192700749
0.5731146229245849,1.149350738620964
0.5733146629325865,1.1498626231852935
0.5735147029405882,1.1503748428852612
0.5737147429485897,1.1508873946181273
0.5739147829565913,1.1514002756617927
0.5741148229645929,1.151913483650953
0.5743148629725945,1.1524270165548485
0.574514902980596,1.1529408726569104
0.5747149429885977,1.1534550505365777
0.5749149829965993,1.153969549053496
0.5751150230046009,1.1544843673342715
0.5753150630126025,1.154999504761904
0.575515103020604,1.155514960967959
0.5757151430286057,1.1560307358274993
0.5759151830366073,1.1565468294567354
0.5761152230446089,1.1570632422132991
0.5763152630526105,1.1575799746990052
0.576515303060612,1.158097027764906
0.5767153430686137,1.1586144025184035
0.5769153830766153,1.1591321003321418
0.5771154230846169,1.1596501228543652
0.5773154630926185,1.1601684720203944
0.57751550310062,1.1606871500648455
0.5777155431086217,1.161206159534196
0.5779155831166233,1.16172550329929
0.5781156231246249,1.162245184567357
0.5783156631326265,1.1627652068931296
0.5785157031406281,1.1632855741886354
0.5787157431486297,1.1638062907312623
0.5789157831566313,1.164327361169701
0.579115823164633,1.1648487905274068
0.5793158631726345,1.1653705842032338
0.5795159031806361,1.1658927479689472
0.5797159431886377,1.1664152879633458
0.5799159831966393,1.1669382106827768
0.580116023204641,1.167461522967875
0.5803160632126425,1.167985231986402
0.5805161032206441,1.1685093452121225
0.5807161432286457,1.1690338703997092
0.5809161832366473,1.1695588155557164
0.581116223244649,1.1700841889057307
0.5813162632526505,1.1706099988578558
0.5815163032606521,1.1711362539627443
0.5817163432686537,1.1716629628704471
0.5819163832766553,1.172190134284391
0.582116423284657,1.1727177769128554
0.5823164632926585,1.1732458994183477
0.5825165033006601,1.1737745103653257
0.5827165433086617,1.1743036181667388
0.5829165833166633,1.174833231029894
0.583116623324665,1.1753633569021662
0.5833166633326665,1.1758940034170937
0.5835167033406681,1.1764251778413974
0.5837167433486697,1.1769568870234732
0.5839167833566713,1.1774891373438912
0.584116823364673,1.1780219346684266
0.5843168633726745,1.1785552843041267
0.5845169033806761,1.1790891909588879
0.5847169433886777,1.179623658704987
0.5849169833966793,1.1801586909469706
0.5851170234046809,1.1806942903942574
0.5853170634126825,1.1812304590387688
0.5855171034206841,1.1817671981378324
0.5857171434286857,1.1823045082025652
0.5859171834366873,1.1828423889918633
0.5861172234446889,1.1833808395120762
0.5863172634526905,1.1839198580223693
0.5865173034606921,1.1844594420457208
0.5867173434686938,1.1849995883854252
0.5869173834766953,1.185540293146925
0.5871174234846969,1.186081551764714
0.5873174634926985,1.1866233590340123
0.5875175035007001,1.1871657091468433
0.5877175435087018,1.1877085957321065
0.5879175835167033,1.188252011899181
0.5881176235247049,1.1887959502845602
0.5883176635327065,1.1893404031009853
0.5885177035407081,1.189885362188519
0.5887177435487098,1.1904308190669712
0.5889177835567113,1.1909767649890917
0.5891178235647129,1.1915231909939288
0.5893178635727145,1.192070087959763
0.5895179035807161,1.1926174466560304
0.5897179435887178,1.1931652577936778
0.5899179835967193,1.1937135120734155
0.5901180236047209,1.1942622002313636
0.5903180636127225,1.1948113130816411
0.5905181036207241,1.1953608415554808
0.5907181436287258,1.1959107767365225
0.5909181836367273,1.1964611098919793
0.5911182236447289,1.1970118324994536
0.5913182636527305,1.197562936269229
0.5915183036607321,1.1981144131619428
0.5917183436687338,1.198666255401614
0.5919183836767353,1.1992184554840692
0.5921184236847369,1.1997710061808786
0.5923184636927386,1.200323900538987
0.5925185037007401,1.200877131876283
0.5927185437087418,1.2014306937734198
0.5929185837167433,1.2019845800622466
0.5931186237247449,1.2025387848112705
0.5933186637327466,1.2030933023086046
0.5935187037407481,1.2036481270429016
0.5937187437487498,1.2042032536827934
0.5939187837567513,1.2047586770553815
0.5941188237647529,1.2053143921243337
0.5943188637727546,1.2058703939681392
0.5945189037807561,1.2064266777590755
0.5947189437887578,1.2069832387434083
0.5949189837967593,1.2075400722233374
0.5951190238047609,1.208097173541148
0.5953190638127626,1.2086545380659979
0.5955191038207641,1.2092121611837057
0.5957191438287658,1.2097700382898604
0.5959191838367673,1.2103281647864967
0.5961192238447689,1.2108865360825174
0.5963192638527706,1.211445147597965
0.5965193038607721,1.2120039947721761
0.5967193438687737,1.2125630730757653
0.5969193838767753,1.213122378026315
0.5971194238847769,1.2136819052075623
0.5973194638927786,1.2142416502918119
0.5975195039007801,1.2148016090652156
0.5977195439087817,1.2153617774555143
0.5979195839167833,1.2159221515617564
0.5981196239247849,1.2164827276854757
0.5983196639327866,1.2170435023627508
0.5985197039407881,1.2176044723965436
0.5987197439487897,1.2181656348886831
0.5989197839567914,1.2187269872708513
0.5991198239647929,1.2192885273339198
0.5993198639727946,1.2198502532549966
0.5995199039807961,1.2204121636215544
0.5997199439887977,1.2209742574520501
0.5999199839967994,1.2215365342124769
0.6001200240048009,1.2220989938283429
0.6003200640128026,1.2226616366916279
0.6005201040208041,1.2232244636623402
0.6007201440288057,1.2237874760643668
0.6009201840368074,1.2243506756753884
0.6011202240448089,1.2249140647107286
0.6013202640528106,1.225477645801079
0.6015203040608121,1.2260414219641476
0.6017203440688137,1.2266053965703634
0.6019203840768154,1.227169573302865
0.6021204240848169,1.2277339561120841
0.6023204640928186,1.2282985491653313
0.6025205041008201,1.228863356791859
0.6027205441088217,1.2294283834239597
0.6029205841168234,1.2299936335347192
0.6031206241248249,1.2305591115731
0.6033206641328266,1.2311248218970823
0.6035207041408281,1.2316907687056182
0.6037207441488297,1.2322569559701886
0.6039207841568314,1.232823387366755
0.6041208241648329,1.2333900662089068
0.6043208641728346,1.2339569953829927
0.6045209041808361,1.23452417728599
0.6047209441888377,1.2350916137668473
0.6049209841968394,1.2356593060719767
0.6051210242048409,1.2362272547955142
0.6053210642128426,1.2367954598349098
0.6055211042208442,1.237363920352321
0.6057211442288457,1.2379326347422084
0.6059211842368474,1.2385016006054403
0.6061212242448489,1.2390708147301168
0.6063212642528506,1.2396402730792322
0.6065213042608522,1.2402099707851904
0.6067213442688537,1.2407799021510941
0.6069213842768554,1.2413500606586263
0.6071214242848569,1.2419204389822514
0.6073214642928585,1.2424910290093798
0.6075215043008602,1.2430618218660419
0.6077215443088617,1.2436328079475585
0.6079215843168634,1.244203976953618
0.6081216243248649,1.2447753179271135
0.6083216643328665,1.2453468192960542
0.6085217043408682,1.2459184689178233
0.6087217443488697,1.2464902541250371
0.6089217843568714,1.2470621617722446
0.6091218243648729,1.2476341782827203
0.6093218643728745,1.248206289694604
0.6095219043808762,1.2487784817056862
0.6097219443888777,1.2493507397161596
0.6099219843968794,1.2499230488687267
0.610122024404881,1.2504953940855037
0.6103220644128825,1.2510677601012348
0.6105221044208842,1.2516401314924182
0.6107221444288857,1.2522124927020193
0.6109221844368874,1.2527848280595548
0.611122224444889,1.2533571217964157
0.6113222644528905,1.2539293580564024
0.6115223044608922,1.2545015209015458
0.6117223444688937,1.255073594313385
0.6119223844768954,1.2556455621899691
0.612122424484897,1.2562174083389452
0.6123224644928985,1.2567891164671772
0.6125225045009002,1.2573606701674216
0.6127225445089017,1.257932052902652
0.6129225845169034,1.2585032479886913
0.613122624524905,1.259074238575846
0.6133226645329065,1.2596450076302856
0.6135227045409082,1.2602155379159217
0.6137227445489097,1.2607858119775537
0.6139227845569114,1.2613558121260453
0.614122824564913,1.2619255204262694
0.6143228645729145,1.2624949186885293
0.6145229045809162,1.2630639884641137
0.6147229445889177,1.2636327110455874
0.6149229845969194,1.2642010674723347
0.615123024604921,1.2647690385418033
0.6153230646129225,1.2653366048267904
0.6155231046209242,1.2659037466990135
0.6157231446289257,1.266470444359105
0.6159231846369274,1.267036677873046
0.616123224644929,1.2676024272149444
0.6163232646529305,1.2681676723159443
0.6165233046609322,1.268732393118932
0.6167233446689337,1.2692965696385983
0.6169233846769354,1.2698601820262985
0.617123424684937,1.2704232106390647
0.6173234646929385,1.2709856361120162
0.6175235047009402,1.2715474394333481
0.6177235447089418,1.2721086020210035
0.6179235847169434,1.2726691058000799
0.618123624724945,1.2732289332799869
0.6183236647329465,1.2737880676303432
0.6185237047409482,1.2743464927546042
0.6187237447489498,1.2749041933604126
0.6189237847569513,1.2754611550257056
0.619123824764953,1.2760173642596488
0.6193238647729545,1.2765728085575327
0.6195239047809562,1.2771274764488516
0.6197239447889578,1.2776813575378705
0.6199239847969593,1.278234442536093
0.620124024804961,1.2787867232861654
0.6203240648129625,1.2793381927768772
0.6205241048209642,1.279888845149043
0.6207241448289658,1.2804386756922082
0.6209241848369673,1.2809876808322433
0.621124224844969,1.2815358581100464
0.6213242648529705,1.2820832061517027
0.6215243048609722,1.2826297246305907
0.6217243448689738,1.2831754142220433
0.6219243848769753,1.2837202765512938
0.622124424884977,1.2842643141355352
0.6223244648929785,1.2848075303210105
0.6225245049009802,1.2853499292161288
0.6227245449089818,1.2858915156216497
0.6229245849169833,1.2864322949590208
0.623124624924985,1.2869722731979678
0.6233246649329865,1.2875114567844301
0.6235247049409882,1.2880498525699198
0.6237247449489898,1.288587467743326
0.6239247849569913,1.2891243097661385
0.624124824964993,1.289660386311973
0.6243248649729946,1.2901957052111879
0.6245249049809962,1.2907302744012727
0.6247249449889978,1.2912641018835598
0.6249249849969993,1.29179719568668
0.625125025005001,1.2923295638370373
0.6253250650130026,1.292861214336432
0.6255251050210042,1.2933921551468126
0.6257251450290058,1.2939223941819837
0.6259251850370073,1.294451939305959
0.626125225045009,1.2949807983375017
0.6263252650530106,1.2955089790602698
0.6265253050610122,1.296036489237867
0.6267253450690138,1.2965633366329936
0.6269253850770153,1.2970895290298063
0.627125425085017,1.2976150742585306
0.6273254650930186,1.2981399802213118
0.6275255051010202,1.2986642549182772
0.6277255451090218,1.2991879064727607
0.6279255851170233,1.2997109431546645
0.628125625125025,1.3002333734009717
0.6283256651330266,1.3007552058324716
0.6285257051410282,1.301276449265849
0.6287257451490298,1.301797112720376
0.6289257851570313,1.3023172054185612
0.629125825165033,1.3028367367802385
0.6293258651730346,1.3033557164097171
0.6295259051810361,1.303874154075759
0.6297259451890378,1.3043920596843126
0.6299259851970394,1.3049094432440786
0.630126025205041,1.3054263148251541
0.6303260652130426,1.305942684511145
0.6305261052210441,1.3064585623452947
0.6307261452290458,1.3069739582713087
0.6309261852370474,1.3074888820696893
0.631126225245049,1.3080033432905023
0.6313262652530506,1.3085173511835948
0.6315263052610521,1.30903091462736
0.6317263452690538,1.3095440420572013
0.6319263852770554,1.3100567413948792
0.632126425285057,1.3105690199799342
0.6323264652930586,1.311080884504375
0.6325265053010601,1.3115923409517678
0.6327265453090618,1.312103394541825
0.6329265853170634,1.3126140496814922
0.633126625325065,1.313124309923444
0.6333266653330666,1.3136341779327734
0.6335267053410681,1.3141436554625254
0.6337267453490698,1.314652743338578
0.6339267853570714,1.3151614414542097
0.634126825365073,1.3156697487745284
0.6343268653730746,1.3161776633507603
0.6345269053810761,1.3166851823442276
0.6347269453890778,1.3171923020596652
0.6349269853970794,1.3176990179873718
0.635127025405081,1.3182053248535215
0.6353270654130826,1.3187112166778228
0.6355271054210841,1.3192166868375856
0.6357271454290858,1.319721728137134
0.6359271854370874,1.320226332881422
0.636127225445089,1.320730492952629
0.6363272654530906,1.3212341998884705
0.6365273054610922,1.3217374449609385
0.6367273454690938,1.3222402192541773
0.6369273854770954,1.3227425137402478
0.637127425485097,1.3232443193515646
0.6373274654930986,1.323745627048881
0.6375275055011002,1.3242464278837929
0.6377275455091018,1.324746713054845
0.6379275855171034,1.3252464739564678
0.638127625525105,1.325745702220126
0.6383276655331066,1.3262443897472167
0.6385277055411082,1.3267425287334376
0.6387277455491098,1.3272401116845232
0.6389277855571114,1.3277371314234268
0.639127825565113,1.3282335810892019
0.6393278655731146,1.328729454128022
0.6395279055811162,1.3292247442769247
0.6397279455891178,1.3297194455410333
0.6399279855971194,1.3302135521651306
0.640128025605121,1.3307070586005858
0.6403280656131226,1.3311999594687172
0.6405281056211242,1.3316922495217554
0.6407281456291258,1.332183923602606
0.6409281856371274,1.3326749766046282
0.641128225645129,1.3331654034326446
0.6413282656531306,1.333655198966344
0.6415283056611322,1.3341443580271943
0.6417283456691338,1.3346328753498675
0.6419283856771354,1.335120745559093
0.642128425685137,1.3356079631526985
0.6423284656931386,1.3360945224914529
0.6425285057011402,1.3365804177961589
0.6427285457091418,1.3370656431522576
0.6429285857171434,1.337550192522023
0.643128625725145,1.3380340597642297
0.6433286657331466,1.3385172386609914
0.6435287057411482,1.3389997229512764
0.6437287457491498,1.3394815063704346
0.6439287857571514,1.3399625826949106
0.644128825765153,1.340442945791163
0.6443288657731546,1.340922589667699
0.6445289057811562,1.3414015085290274
0.6447289457891578,1.341879696830253
0.6449289857971594,1.3423571493310136
0.645129025805161,1.342833861147413
0.6453290658131626,1.343309827800659
0.6455291058211642,1.343785045261123
0.6457291458291659,1.34425950998665
0.6459291858371674,1.3447332189540264
0.646129225845169,1.345206169682665
0.6463292658531706,1.3456783602497064
0.6465293058611722,1.3461497892959249
0.6467293458691739,1.3466204560220139
0.6469293858771754,1.3470903601750257
0.647129425885177,1.3475595020249695
0.6473294658931786,1.3480278823317635
0.6475295059011802,1.3484955023029752
0.6477295459091819,1.348962363542968
0.6479295859171834,1.349428467994282
0.648129625925185,1.3498938178722533
0.6483296659331866,1.3503584155940136
0.6485297059411882,1.3508222637031806
0.6487297459491899,1.3512853647916152
0.6489297859571914,1.351747721419723
0.649129825965193,1.3522093360368044
0.6493298659731946,1.352670210902972
0.6495299059811962,1.3531303480141212
0.6497299459891979,1.3535897490313853
0.6499299859971994,1.3540484152164112
0.650130026005201,1.3545063473736625
0.6503300660132026,1.3549635458008158
0.6505301060212042,1.355420010248129
0.6507301460292059,1.3558757398874712
0.6509301860372074,1.3563307332914847
0.651130226045209,1.3567849884231342
0.6513302660532106,1.3572385026356577
0.6515303060612122,1.3576912726827133
0.6517303460692138,1.3581432947382859
0.6519303860772154,1.3585945644257016
0.652130426085217,1.359045076854905
0.6523304660932187,1.359494826666967
0.6525305061012202,1.359943808084644
0.6527305461092218,1.3603920149676774
0.6529305861172234,1.360839440871429
0.653130626125225,1.3612860791073926
0.6533306661332267,1.3617319228040845
0.6535307061412282,1.3621769649668394
0.6537307461492298,1.3626211985350711
0.6539307861572314,1.3630646164356524
0.654130826165233,1.3635072116311662
0.6543308661732347,1.363948977161938
0.6545309061812362,1.3643899061809208
0.6547309461892378,1.3648299919807019
0.6549309861972394,1.3652692280121093
0.655131026205241,1.365707607894122
0.6553310662132427,1.3661451254150179
0.6555311062212442,1.3665817745249282
0.6557311462292458,1.3670175493201968
0.6559311862372474,1.3674524440201603
0.656131226245249,1.3678864529371793
0.6563312662532507,1.368319570440922
0.6565313062612522,1.3687517909180804
0.6567313462692538,1.3691831087288162
0.6569313862772554,1.369613518161346
0.657131426285257,1.370043013386136
0.6573314662932587,1.3704715884112102
0.6575315063012602,1.3708992370400692
0.6577315463092618,1.3713259528336716
0.6579315863172635,1.3717517290778543
0.658131626325265,1.372176558757447
0.6583316663332667,1.372600434538208
0.6585317063412682,1.3730233487575032
0.6587317463492698,1.373445293424494
0.6589317863572715,1.3738662602303389
0.659131826365273,1.374286240568714
0.6593318663732747,1.3747052255666994
0.6595319063812762,1.375123206125836
0.6597319463892778,1.3755401729729195
0.6599319863972795,1.3759561167198557
0.660132026405281,1.3763710279316916
0.6603320664132827,1.376784897201723
0.6605321064212842,1.377197715232413
0.6607321464292858,1.3776094729206985
0.6609321864372875,1.3780201614461474
0.661132226445289,1.3784297723603467
0.6613322664532907,1.3788382976758555
0.6615323064612922,1.3792457299530472
0.6617323464692938,1.3796520623831965
0.6619323864772955,1.3800572888662381
0.662132426485297,1.380461404081718
0.6623324664932987,1.3808644035516127
0.6625325065013002,1.3812662836938405
0.6627325465093018,1.3816670418655024
0.6629325865173035,1.382066676395096
0.663132626525305,1.3824651866031858
0.6633326665333066,1.3828625728112591
0.6635327065413082,1.3832588363387457
0.6637327465493098,1.3836539794884404
0.6639327865573115,1.3840480055208018
0.664132826565313,1.3844409186178468
0.6643328665733146,1.3848327238375695
0.6645329065813163,1.385223427060014
0.6647329465893178,1.3856130349262905
0.6649329865973195,1.3860015547719717
0.665133026605321,1.386388994556397
0.6653330666133226,1.3867753627894874
0.6655331066213243,1.387160668457694
0.6657331466293258,1.3875449209506945
0.6659331866373275,1.3879281299904025
0.666133226645329,1.3883103055637647
0.6663332666533306,1.3886914578606968
0.6665333066613323,1.3890715972183556
0.6667333466693338,1.3894507340727626
0.6669333866773355,1.3898288789185773
0.667133426685337,1.3902060422776044
0.6673334666933386,1.390582234676366
0.6675335067013403,1.3909574666328324
0.6677335467093418,1.3913317486521453
0.6679335867173435,1.391705091230934
0.668133626725345,1.3920775048695833
0.6683336667333466,1.3924490000915923
0.6685337067413483,1.3928195874689855
0.6687337467493498,1.3931892776525414
0.6689337867573515,1.393558081405501
0.669133826765353,1.3939260096392836
0.6693338667733546,1.394293073449701
0.6695339067813563,1.3946592841521188
0.6697339467893578,1.3950246533140342
0.6699339867973595,1.3953891927835973
0.670134026805361,1.395752914712694
0.6703340668133626,1.3961158315733342
0.6705341068213643,1.3964779561662632
0.6707341468293658,1.396839301620893
0.6709341868373675,1.3971998813858812
0.671134226845369,1.3975597092099115
0.6713342668533706,1.3979187991124844
0.6715343068613723,1.3982771653447843
0.6717343468693738,1.3986348223409433
0.6719343868773755,1.398991784660283
0.6721344268853771,1.3993480669213452
0.6723344668933786,1.399703683728748
0.6725345069013803,1.4000586495941136
0.6727345469093818,1.4004129788524604
0.6729345869173835,1.4007666855756127
0.6731346269253851,1.4011197834842581
0.6733346669333866,1.4014722858603632
0.6735347069413883,1.4018242054616565
0.6737347469493898,1.4021755544398784
0.6739347869573914,1.4025263442644262
0.6741348269653931,1.402876585652918
0.6743348669733946,1.4032262885100526
0.6745349069813963,1.4035754618759793
0.6747349469893978,1.4039241138851661
0.6749349869973994,1.4042722517365367
0.6751350270054011,1.4046198816753948
0.6753350670134026,1.4049670089873878
0.6755351070214043,1.4053136380044993
0.6757351470294058,1.4056597721227833
0.6759351870374074,1.4060054138313047
0.6761352270454091,1.4063505647514944
0.6763352670534106,1.4066952256859047
0.6765353070614123,1.407039396675157
0.6767353470694139,1.4073830770616913
0.6769353870774154,1.407726265558811
0.6771354270854171,1.4080689603234062
0.6773354670934186,1.408411159030695
0.6775355071014203,1.4087528589493077
0.6777355471094219,1.40909405701507
0.6779355871174234,1.4094347499019138
0.6781356271254251,1.4097749340884567
0.6783356671334266,1.4101146059189456
0.6785357071414283,1.4104537616574297
0.6787357471494299,1.41079239753425
0.6789357871574314,1.4111305097841556
0.6791358271654331,1.4114680946756102
0.6793358671734346,1.4118051485311038
0.6795359071814363,1.412141667738548
0.6797359471894379,1.4124776487540824
0.6799359871974394,1.412813088096876
0.6801360272054411,1.413147982336714
0.6803360672134426,1.4134823280753799
0.6805361072214443,1.4138161219230088
0.6807361472294459,1.4141493604707185
0.6809361872374474,1.4144820402609486
0.6811362272454491,1.414814157756969
0.6813362672534506,1.4151457093130655
0.6815363072614523,1.4154766911468655
0.6817363472694539,1.41580709931522
0.6819363872774554,1.4161369296949342
0.6821364272854571,1.416466177969507
0.6823364672934586,1.4167948396228658
0.6825365073014603,1.4171229099408644
0.6827365473094619,1.4174503840211017
0.6829365873174634,1.4177772567913542
0.6831366273254651,1.418103523036678
0.6833366673334667,1.4184291774349675
0.6835367073414683,1.418754214600502
0.6837367473494699,1.4190786291347768
0.6839367873574714,1.419402415683681
0.6841368273654731,1.4197255689998847
0.6843368673734747,1.4200480840091263
0.6845369073814763,1.420369955878956
0.6847369473894779,1.4206911800883795
0.6849369873974794,1.4210117524968067
0.6851370274054811,1.4213316694106757
0.6853370674134827,1.4216509276461604
0.6855371074214842,1.4219695245864417
0.6857371474294859,1.4222874582321285
0.6859371874374874,1.4226047272435705
0.6861372274454891,1.4229213309739872
0.6863372674534907,1.423237269492551
0.6865373074614922,1.423552543596803
0.6867373474694939,1.4238671548140345
0.6869373874774954,1.424181105391527
0.6871374274854971,1.424494398275824
0.6873374674934987,1.4248070370814603
0.6875375075015002,1.4251190260498348
0.6877375475095019,1.4254303699991469
0.6879375875175034,1.4257410742665264
0.6881376275255051,1.4260511446436641
0.6883376675335067,1.4263605873074037
0.6885377075415082,1.4266694087468506
0.6887377475495099,1.4269776156886262
0.6889377875575114,1.4272852150219124
0.6891378275655131,1.42759221372491
0.6893378675735147,1.4278986187942613
0.6895379075815162,1.4282044371788927
0.6897379475895179,1.4285096757195719
0.6899379875975195,1.4288143410953036
0.6901380276055211,1.42911843977748
0.6903380676135227,1.4294219779924602
0.6905381076215242,1.4297249616930197
0.6907381476295259,1.4300273965388435
0.6909381876375275,1.4303292878859821
0.6911382276455291,1.4306306407849307
0.6913382676535307,1.4309314599867655
0.6915383076615322,1.4312317499565266
0.6917383476695339,1.4315315148928611
0.6919383876775355,1.4318307587527666
0.6921384276855371,1.4321294852801392
0.6923384676935387,1.4324276980367507
0.6925385077015402,1.4327254004342231
0.6927385477095419,1.4330225957655593
0.6929385877175435,1.4333192872348328
0.6931386277255451,1.4336154779837065
0.6933386677335467,1.4339111711135732
0.6935387077415482,1.4342063697022591
0.6937387477495499,1.4345010768144146
0.6939387877575515,1.434795295504924
0.6941388277655531,1.4350890288148923
0.6943388677735547,1.4353822797600149
0.6945389077815562,1.4356750513113665
0.6947389477895579,1.4359673463689118
0.6949389877975595,1.4362591677282595
0.6951390278055611,1.4365505180414124
0.6953390678135627,1.436841399772466
0.6955391078215643,1.4371318151493824
0.6957391478295659,1.4374217661131006
0.6959391878375675,1.4377112542653676
0.696139227845569,1.4380002808167207
0.6963392678535707,1.4382888465360906
0.6965393078615723,1.438576951703487
0.6967393478695739,1.4388645960671498
0.6969393878775755,1.4391517788064787
0.697139427885577,1.4394384985019104
0.6973394678935787,1.43972475311275
0.6975395079015803,1.440010539963774
0.6977395479095819,1.440295855741208
0.6979395879175835,1.4405806964984498
0.698139627925585,1.4408650576716697
0.6983396679335867,1.4411489341051738
0.6985397079415883,1.4414323200861758
0.6987397479495899,1.441715209388395
0.6989397879575915,1.441997595323678
0.699139827965593,1.4422794708006514
0.6993398679735947,1.44256082838925
0.6995399079815963,1.442841660389825
0.6997399479895979,1.4431219589054458
0.6999399879975995,1.4434017159159374
0.700140028005601,1.4436809233521817
0.7003400680136027,1.4439595731692232
0.7005401080216043,1.4442376574167712
0.7007401480296059,1.4445151683057929
0.7009401880376075,1.4447920982700013
0.701140228045609,1.4450684400212155
0.7013402680536107,1.4453441865977328
0.7015403080616123,1.445619331405072
0.7017403480696139,1.4458938682486489
0.7019403880776155,1.446167791358179
0.702140428085617,1.446441095403828
0.7023404680936187,1.446713775504347
0.7025405081016203,1.4469858272276575
0.7027405481096219,1.4472572465845353
0.7029405881176235,1.4475280300162245
0.7031406281256251,1.447798174376967
0.7033406681336267,1.4480676769125427
0.7035407081416283,1.4483365352360216
0.70374074814963,1.4486047473019599
0.7039407881576315,1.4488723113803053
0.7041408281656331,1.449139226031248
0.7043408681736347,1.4494054900821949
0.7045409081816363,1.4496711026079647
0.704740948189638,1.4499360629151616
0.7049409881976395,1.45020037053155
0.7051410282056411,1.4504640252010705
0.7053410682136427,1.4507270268849453
0.7055411082216443,1.4509893757691166
0.705741148229646,1.4512510722780443
0.7059411882376475,1.4515121170946776
0.7061412282456491,1.4517725111862045
0.7063412682536507,1.452032255834975
0.7065413082616523,1.4522913526738281
0.706741348269654,1.4525498037248687
0.7069413882776555,1.4528076114406177
0.7071414282856571,1.4530647787463549
0.7073414682936587,1.453321309082388
0.7075415083016603,1.4535772064449568
0.7077415483096618,1.4538324754244711
0.7079415883176635,1.4540871212398228
0.7081416283256651,1.454341149767575
0.7083416683336667,1.4545945675649512
0.7085417083416683,1.4548473818856618
0.7087417483496699,1.4550996006877925
0.7089417883576715,1.4553512326331473
0.7091418283656731,1.4556022870776535
0.7093418683736747,1.4558527740526568
0.7095419083816763,1.4561027042371413
0.7097419483896779,1.4563520889211523
0.7099419883976795,1.4566009399609126
0.7101420284056811,1.4568492697263142
0.7103420684136827,1.4570970910416832
0.7105421084216843,1.457344417120847
0.7107421484296859,1.4575912614977053
0.7109421884376875,1.4578376379535807
0.7111422284456891,1.4580835604427174
0.7113422684536908,1.4583290430173204
0.7115423084616923,1.4585740997535315
0.7117423484696939,1.4588187446796885
0.7119423884776955,1.4590629917081492
0.7121424284856971,1.4593068545718446
0.7123424684936988,1.4595503467665827
0.7125425085017003,1.4597934814999627
0.7127425485097019,1.4600362716475654
0.7129425885177035,1.4602787297168769
0.7131426285257051,1.4605208678191932
0.7133426685337068,1.460762697649525
0.7135427085417083,1.461004230474307
0.7137427485497099,1.461245477126506
0.7139427885577115,1.461486448007524
0.7141428285657131,1.461727153095119
0.7143428685737148,1.4619676019564172
0.7145429085817163,1.4622078037649673
0.7147429485897179,1.4624477673207004
0.7149429885977195,1.4626875010716072
0.7151430286057211,1.4629270131359335
0.7153430686137228,1.4631663113237063
0.7155431086217243,1.4634054031564714
0.7157431486297259,1.463644295884209
0.7159431886377275,1.4638829964985223
0.7161432286457291,1.4641215117413393
0.7163432686537308,1.4643598481085502
0.7165433086617323,1.4645980118481878
0.7167433486697339,1.4648360089529624
0.7169433886777355,1.4650738451471792
0.7171434286857371,1.4653115258682627
0.7173434686937388,1.4655490562433242
0.7175435087017403,1.4657864410613857
0.7177435487097419,1.466023684742054
0.7179435887177436,1.4662607913015737
0.7181436287257451,1.466497764317308
0.7183436687337467,1.4667346068917837
0.7185437087417483,1.4669713216174787
0.7187437487497499,1.4672079105435585
0.7189437887577516,1.4674443751457316
0.7191438287657531,1.467680716300346
0.7193438687737547,1.4679169342637592
0.7195439087817563,1.4681530286578854
0.7197439487897579,1.4683889984626803
0.7199439887977596,1.468624842016154
0.7201440288057611,1.4688605570223054
0.7203440688137627,1.4690961405671805
0.7205441088217643,1.4693315891430405
0.7207441488297659,1.469566898680426
0.7209441888377676,1.4698020645876997
0.7211442288457691,1.4700370817974566
0.7213442688537707,1.4702719448190276
0.7215443088617723,1.4705066477961495
0.7217443488697739,1.4707411845687481
0.7219443888777756,1.4709755487376914
0.7221444288857771,1.471209733731313
0.7223444688937787,1.47144373287247
0.7225445089017803,1.4716775394449182
0.7227445489097819,1.471911146757813
0.7229445889177836,1.4721445482072388
0.7231446289257851,1.472377737333752
0.7233446689337867,1.4726107078750579
0.7235447089417884,1.4728434538131046
0.7237447489497899,1.473075969415023
0.7239447889577916,1.4733082492675447
0.7241448289657931,1.473540288304695
0.7243448689737947,1.4737720818287703
0.7245449089817964,1.4740036255247668
0.7247449489897979,1.4742349154686232
0.7249449889977996,1.4744659481297828
0.7251450290058011,1.4746967203687302
0.7253450690138027,1.4749272294302649
0.7255451090218044,1.4751574729333707
0.7257451490298059,1.4753874488585945
0.7259451890378076,1.475617155533879
0.7261452290458091,1.4758465916198027
0.7263452690538107,1.4760757560951303
0.7265453090618124,1.4763046482435438
0.7267453490698139,1.4765332676423113
0.7269453890778156,1.4767616141535689
0.7271454290858171,1.4769896879187343
0.7273454690938187,1.4772174893564556
0.7275455091018204,1.4774450191643163
0.7277455491098219,1.4776722783243794
0.7279455891178236,1.4778992681124752
0.7281456291258251,1.47812599011099
0.7283456691338267,1.4783524462247624
0.7285457091418284,1.4785786386995565
0.7287457491498299,1.4788045701424677
0.7289457891578316,1.479030243543519
0.7291458291658331,1.479255662297639
0.7293458691738347,1.4794808302261546
0.7295459091818364,1.4797057515969323
0.7297459491898379,1.479930431142288
0.7299459891978395,1.4801548740738435
0.7301460292058412,1.4803790860935502
0.7303460692138427,1.4806030734002023
0.7305461092218444,1.4808268426908509
0.7307461492298459,1.481050401156673
0.7309461892378475,1.4812737564729686
0.7311462292458492,1.4814969167831216
0.7313462692538507,1.4817198906764961
0.7315463092618524,1.4819426871604076
0.7317463492698539,1.4821653156264447
0.7319463892778555,1.4823877858115613
0.7321464292858572,1.482610107754483
0.7323464692938587,1.4828322917480905
0.7325465093018604,1.4830543482885181
0.7327465493098619,1.483276288021794
0.7329465893178635,1.4834981216888796
0.7331466293258652,1.4837198600699986
0.7333466693338667,1.4839415139291339
0.7335467093418684,1.484163093959554
0.7337467493498699,1.4843846107311656
0.7339467893578715,1.4846060746404348
0.7341468293658732,1.4848274958635155
0.7343468693738747,1.485048884313123
0.7345469093818764,1.4852702495995729
0.734746949389878,1.4854916009962762
0.7349469893978795,1.4857129474098487
0.7351470294058812,1.4859342973548686
0.7353470694138827,1.4861556589331726
0.7355471094218844,1.4863770398174734
0.735747149429886,1.486598447238961
0.7359471894378875,1.4868198879784575
0.7361472294458892,1.4870413683606103
0.7363472694538907,1.487262894250549
0.7365473094618924,1.487484471052392
0.736747349469894,1.487706103708959
0.7369473894778955,1.4879277967020594
0.7371474294858972,1.4881495540527372
0.7373474694938987,1.488371379320899
0.7375475095019004,1.4885932756038205
0.737747549509902,1.4888152455330892
0.7379475895179035,1.4890372912696503
0.7381476295259052,1.4892594144967095
0.7383476695339067,1.4894816164103697
0.7385477095419084,1.4897038977079893
0.73874774954991,1.4899262585743651
0.7389477895579115,1.4901486986659591
0.7391478295659132,1.4903712170934984
0.7393478695739147,1.4905938124033729
0.7395479095819164,1.4908164825583428
0.739747949589918,1.4910392249181483
0.7399479895979195,1.4912620362206586
0.7401480296059212,1.4914849125642413
0.7403480696139227,1.4917078493920544
0.7405481096219244,1.4919308414789523
0.740748149629926,1.492153882921685
0.7409481896379275,1.492376967133018
0.7411482296459292,1.4926000868403522
0.7413482696539307,1.4928232340893317
0.7415483096619323,1.4930464002528494
0.741748349669934,1.493269576045747
0.7419483896779355,1.4934927515453915
0.7421484296859372,1.4937159162181968
0.7423484696939388,1.4939390589520278
0.7425485097019403,1.4941621680943014
0.742748549709942,1.4943852314954795
0.7429485897179435,1.4946082365575364
0.7431486297259452,1.4948311702868713
0.7433486697339468,1.4950540193510498
0.7435487097419483,1.4952767701386835
0.74374874974995,1.495499408821684
0.7439487897579515,1.4957219214191018
0.7441488297659532,1.495944293861728
0.7443488697739548,1.4961665120566379
0.7445489097819563,1.4963885619508763
0.744748949789958,1.4966104295935234
0.7449489897979595,1.4968321011954364
0.7451490298059612,1.4970535631860393
0.7453490698139628,1.4972748022666211
0.7455491098219643,1.4974958054597143
0.745749149829966,1.497716560154222
0.7459491898379675,1.4979370541461043
0.7461492298459692,1.498157275674533
0.7463492698539708,1.4983772134535651
0.7465493098619723,1.4985968566994934
0.746749349869974,1.498816195154143
0.7469493898779755,1.4990352191044887
0.7471494298859772,1.4992539193990462
0.7473494698939788,1.499472287461565
0.7475495099019803,1.4996903153026004
0.747749549909982,1.4999079955295718
0.7479495899179835,1.500125321355926
0.7481496299259852,1.5003422866100133
0.7483496699339868,1.5005588857442516
0.7485497099419883,1.5007751138450989
0.74874974994999,1.5009909666442884
0.7489497899579916,1.5012064405316894
0.7491498299659932,1.501421532570058
0.7493498699739948,1.501636240511831
0.7495499099819963,1.5018505628179977
0.749749949989998,1.5020644986789609
0.7499499899979996,1.5022780480371813
0.7501500300060012,1.5024912116112836
0.7503500700140028,1.5027039909211846
0.7505501100220043,1.5029163883137262
0.750750150030006,1.503128406988195
0.7509501900380076,1.5033400510210597
0.7511502300460092,1.503551325389212
0.7513502700540108,1.5037622359909641
0.7515503100620123,1.503972789664073
0.751750350070014,1.5041829942000702
0.7519503900780156,1.5043928583542212
0.7521504300860171,1.5046023918505163
0.7523504700940188,1.5048116053811562
0.7525505101020203,1.50502051060012
0.752750550110022,1.505229120110496
0.7529505901180236,1.5054374474453915
0.7531506301260251,1.5056455070423622
0.7533506701340268,1.5058533142114325
0.7535507101420283,1.5060608850969148
0.75375075015003,1.5062682366333475
0.7539507901580316,1.5064753864960057
0.7541508301660331,1.50668235304652
0.7543508701740348,1.506889155274249
0.7545509101820363,1.5070958127341023
0.754750950190038,1.507302345481576
0.7549509901980396,1.5075087740057858
0.7551510302060411,1.5077151191612912
0.7553510702140428,1.5079214020995053
0.7555511102220444,1.50812764420043
0.755751150230046,1.5083338670054403
0.7559511902380476,1.5085400921517362
0.7561512302460491,1.5087463413090414
0.7563512702540508,1.5089526361190022
0.7565513102620524,1.509158998137666
0.756751350270054,1.5093654487813009
0.7569513902780556,1.5095720092757219
0.7571514302860571,1.5097787006091852
0.7573514702940588,1.5099855434888088
0.7575515103020604,1.5101925583003988
0.757751550310062,1.5103997650714724
0.7579515903180636,1.5106071834372155
0.7581516303260651,1.5108148326090403
0.7583516703340668,1.5110227313453979
0.7585517103420684,1.511230897924457
0.75875175035007,1.51143935011827
0.7589517903580716,1.5116481051680466
0.7591518303660731,1.5118571797601936
0.7593518703740748,1.5120665900027979
0.7595519103820764,1.5122763514022926
0.759751950390078,1.5124864788401
0.7599519903980796,1.5126969865491011
0.7601520304060811,1.5129078880898594
0.7603520704140828,1.5131191963265875
0.7605521104220844,1.5133309234029229
0.760752150430086,1.5135430807176382
0.7609521904380876,1.5137556789004774
0.7611522304460892,1.5139687277883622
0.7613522704540908,1.5141822364022623
0.7615523104620924,1.5143962129250612
0.761752350470094,1.5146106646807738
0.7619523904780956,1.5148255981154892
0.7621524304860972,1.51504101878043
0.7623524704940988,1.5152569313174888
0.7625525105021004,1.5154733394476234
0.762752550510102,1.5156902459624348
0.7629525905181036,1.515907652719239
0.7631526305261052,1.5161255606398985
0.7633526705341068,1.5163439697136292
0.7635527105421084,1.5165628790039527
0.7637527505501099,1.5167822866599008
0.7639527905581116,1.5170021899315305
0.7641528305661132,1.5172225851897416
0.7643528705741148,1.5174434679503377
0.7645529105821164,1.5176648329022102
0.7647529505901179,1.517886673939473
0.7649529905981196,1.518108984197329
0.7651530306061212,1.518331756091403
0.7653530706141228,1.51855498136023
0.7655531106221244,1.5187786511105692
0.765753150630126,1.519002755865172
0.7659531906381276,1.5192272856126188
0.7661532306461292,1.5194522298588296
0.7663532706541308,1.519677577679843
0.7665533106621324,1.5199033177754526
0.766753350670134,1.5201294385233164
0.7669533906781356,1.5203559280331422
0.7671534306861372,1.5205827742005995
0.7673534706941388,1.5208099647606057
0.7675535107021404,1.5210374873396895
0.767753550710142,1.521265329507148
0.7679535907181436,1.5214934788247643
0.7681536307261452,1.521721922894882
0.7683536707341468,1.521950649406684
0.7685537107421484,1.52217964618055
0.76875375075015,1.5224089012104236
0.7689537907581516,1.5226384027041435
0.7691538307661532,1.522868139121739
0.7693538707741548,1.5230980992117205
0.7695539107821564,1.5233282720454238
0.769753950790158,1.5235586470494837
0.7699539907981596,1.523789214036543
0.7701540308061612,1.5240199632342983
0.7703540708141629,1.5242508853130028
0.7705541108221644,1.5244819714115307
0.770754150830166,1.5247132131621084
0.7709541908381676,1.524944602713794
0.7711542308461692,1.5251761327547735
0.7713542708541709,1.5254077965335051
0.7715543108621724,1.5256395878787234
0.771754350870174,1.525871501218267
0.7719543908781756,1.5261035315966707
0.7721544308861772,1.5263356746914158
0.7723544708941789,1.5265679268277
0.7725545109021804,1.5268002849915583
0.772754550910182,1.527032746841123
0.7729545909181836,1.5272653107158023
0.7731546309261852,1.5274979756431248
0.7733546709341869,1.5277307413429908
0.7735547109421884,1.527963608229067
0.77375475095019,1.5281965774070678
0.7739547909581916,1.528429650669675
0.7741548309661932,1.528662830487879
0.7743548709741948,1.5288961199985536
0.7745549109821964,1.5291295229881139
0.774754950990198,1.5293630438721617
0.7749549909981996,1.5295966876710758
0.7751550310062012,1.5298304599815586
0.7753550710142028,1.5300643669442269
0.7755551110222044,1.5302984152073842
0.775755151030206,1.5305326118871936
0.7759551910382076,1.530766964524516
0.7761552310462092,1.531001481038759
0.7763552710542108,1.5312361696791126
0.7765553110622124,1.5314710389736157
0.776755351070214,1.5317060976765247
0.7769553910782157,1.5319413547144798
0.7771554310862172,1.5321768191320029
0.7773554710942188,1.5324125000368365
0.7775555111022204,1.532648406545663
0.777755551110222,1.5328845477306963
0.7779555911182237,1.5331209325676347
0.7781556311262252,1.5333575698854136
0.7783556711342268,1.53359446831815
0.7785557111422284,1.5338316362596318
0.77875575115023,1.5340690818206206
0.7789557911582317,1.5343068127892008
0.7791558311662332,1.5345448365943137
0.7793558711742348,1.534783160272574
0.7795559111822364,1.5350217904383774
0.779755951190238,1.5352607332572674
0.7799559911982397,1.535499994422454
0.7801560312062412,1.5357395791343418
0.7803560712142428,1.5359794920828713
0.7805561112222444,1.5362197374324538
0.780756151230246,1.5364603188092496
0.7809561912382477,1.5367012392905328
0.7811562312462492,1.5369425013958788
0.7813562712542508,1.5371841070799213
0.7815563112622524,1.5374260577264462
0.781756351270254,1.5376683541436074
0.7819563912782557,1.5379109965600986
0.7821564312862572,1.538153984622139
0.7823564712942588,1.5383973173911931
0.7825565113022604,1.5386409933423832
0.782756551310262,1.538885010363611
0.7829565913182637,1.5391293657554463
0.7831566313262652,1.5393740562319058
0.7833566713342668,1.5396190779222696
0.7835567113422685,1.5398644263741421
0.78375675135027,1.5401100965579841
0.7839567913582717,1.5403560828733773
0.7841568313662732,1.5406023791572951
0.7843568713742748,1.5408489786946618
0.7845569113822765,1.5410958742314842
0.784756951390278,1.5413430579908276
0.7849569913982797,1.5415905216918804
0.7851570314062812,1.5418382565723345
0.7853570714142828,1.5420862534142596
0.7855571114222845,1.5423345025736102
0.785757151430286,1.5425829940134497
0.7859571914382876,1.5428317173409225
0.7861572314462892,1.543080661847942
0.7863572714542908,1.5433298165555036
0.7865573114622925,1.5435791702614698
0.786757351470294,1.5438287115916083
0.7869573914782956,1.5440784290536191
0.7871574314862972,1.5443283110938162
0.7873574714942988,1.5445783461560953
0.7875575115023005,1.5448285227427685
0.787757551510302,1.5450788294768205
0.7879575915183036,1.5453292551651043
0.7881576315263052,1.545579788861989
0.7883576715343068,1.5458304199329573
0.7885577115423085,1.5460811381176498
0.78875775155031,1.5463319335918722
0.7889577915583116,1.5465827970280874
0.7891578315663133,1.5468337196539494
0.7893578715743148,1.5470846933084696
0.7895579115823165,1.5473357104954328
0.789757951590318,1.5475867644337473
0.7899579915983196,1.5478378491044333
0.7901580316063213,1.548088959294034
0.7903580716143228,1.5483400906342544
0.7905581116223245,1.5485912396377213
0.790758151630326,1.54884240372977
0.7909581916383276,1.5490935812762445
0.7911582316463293,1.5493447716073279
0.7913582716543308,1.5495959750374593
0.7915583116623325,1.5498471928814428
0.791758351670334,1.5500984274668717
0.7919583916783356,1.5503496821430254
0.7921584316863373,1.5506009612864118
0.7923584716943388,1.5508522703031427
0.7925585117023405,1.5511036156283335
0.792758551710342,1.5513550047227271
0.7929585917183436,1.5516064460667198
0.7931586317263453,1.5518579491519826
0.7933586717343468,1.5521095244708336
0.7935587117423485,1.5523611835035092
0.79375875175035,1.5526129387034635
0.7939587917583516,1.552864803480796
0.7941588317663533,1.5531167921838815
0.7943588717743548,1.5533689200792615
0.7945589117823565,1.553621203329817
0.794758951790358,1.5538736589712279
0.7949589917983596,1.5541263048867018
0.7951590318063613,1.5543791597799286
0.7953590718143628,1.5546322431462056
0.7955591118223645,1.554885575241665
0.795759151830366,1.5551391770505185
0.7959591918383676,1.5553930702502412
0.7961592318463693,1.5556472771745977
0.7963592718543708,1.5559018207744364
0.7965593118623724,1.5561567245761665
0.796759351870374,1.5564120126378613
0.7969593918783756,1.5566677095029302
0.7971594318863773,1.5569238401513381
0.7973594718943788,1.557180429948359
0.7975595119023804,1.5574375045908937
0.7977595519103821,1.5576950900513913
0.7979595919183836,1.5579532125194648
0.7981596319263853,1.5582118983413085
0.7983596719343868,1.5584711739570714
0.7985597119423884,1.5587310658363653
0.7987597519503901,1.5589916004121287
0.7989597919583916,1.559252804013093
0.7991598319663933,1.5595147027951373
0.7993598719743948,1.559777322671841
0.7995599119823964,1.5600406892445742
0.7997599519903981,1.5603048277324836
0.7999599919983996,1.5605697629027593
0.8001600320064013,1.5608355190015686
0.8003600720144028,1.5611021196860664
0.8005601120224044,1.5613695879578815
0.8007601520304061,1.5616379460984866
0.8009601920384076,1.5619072156068414
0.8011602320464093,1.5621774171396903
0.8013602720544108,1.562448570454873
0.8015603120624124,1.5627206943579766
0.8017603520704141,1.562993806652631
0.8019603920784156,1.563267924094708
0.8021604320864173,1.5635430623506426
0.8023604720944189,1.5638192359600565
0.8025605121024204,1.5640964583028059
0.8027605521104221,1.5643747415705342
0.8029605921184236,1.5646540967427582
0.8031606321264253,1.5649345335674687
0.8033606721344269,1.5652160605461687
0.8035607121424284,1.5654986849232482
0.8037607521504301,1.5657824126795314
0.8039607921584316,1.5660672485298115
0.8041608321664333,1.5663531959241521
0.8043608721744349,1.5666402570527138
0.8045609121824364,1.5669284328538458
0.8047609521904381,1.567217723025177
0.8049609921984396,1.5675081260374397
0.8051610322064413,1.567799639150767
0.8053610722144429,1.568092258433218
0.8055611122224444,1.5683859787813081
0.8057611522304461,1.568680793942354
0.8059611922384476,1.568976696538465
0.8061612322464493,1.5692736780920646
0.8063612722544509,1.5695717290528517
0.8065613122624524,1.569870838826162
0.8067613522704541,1.570170995802728
0.8069613922784556,1.5704721873898704
0.8071614322864573,1.5707744000442019
0.8073614722944589,1.5710776193059326
0.8075615123024604,1.5713818298349242
0.8077615523104621,1.5716870154486215
0.8079615923184637,1.5719931591620253
0.8081616323264652,1.5723002432298623
0.8083616723344669,1.572608249191097
0.8085617123424684,1.5729171579159134
0.8087617523504701,1.5732269496552762
0.8089617923584717,1.5735376040931293
0.8091618323664732,1.5738491004012658
0.8093618723744749,1.5741614172968388
0.8095619123824764,1.5744745331024366
0.8097619523904781,1.5747884258085847
0.8099619923984797,1.5751030731384825
0.8101620324064812,1.5754184526147148
0.8103620724144829,1.5757345416276283
0.8105621124224844,1.5760513175050057
0.8107621524304861,1.5763687575826257
0.8109621924384877,1.5766868392752513
0.8111622324464892,1.577005540147563
0.8113622724544909,1.5773248379845217
0.8115623124624924,1.5776447108606502
0.8117623524704941,1.5779651372077028
0.8119623924784957,1.5782860958802205
0.8121624324864972,1.5786075662184806
0.8123624724944989,1.5789295281083855
0.8125625125025004,1.5792519620378889
0.8127625525105021,1.5795748491495891
0.8129625925185037,1.5798981712892028
0.8131626325265052,1.5802219110496778
0.8133626725345069,1.580546051810789
0.8135627125425084,1.5808705777741228
0.8137627525505101,1.5811954739934326
0.8139627925585117,1.581520726400417
0.8141628325665132,1.5818463218260364
0.8143628725745149,1.5821722480175515
0.8145629125825165,1.5824984936515105
0.8147629525905181,1.5828250483429662
0.8149629925985197,1.5831519026512344
0.8151630326065212,1.5834790480825331
0.8153630726145229,1.5838064770898581
0.8155631126225245,1.5841341830704452
0.8157631526305261,1.5844621603611773
0.8159631926385277,1.5847904042322656
0.8161632326465292,1.5851189108795118
0.8163632726545309,1.585447677415427
0.8165633126625325,1.5857767018594382
0.8167633526705341,1.5861059831273716
0.8169633926785357,1.5864355210203471
0.8171634326865372,1.5867653162131736
0.8173634726945389,1.5870953702422803
0.8175635127025405,1.5874256854931676
0.8177635527105421,1.5877562651873238
0.8179635927185437,1.5880871133684988
0.8181636327265452,1.588418234888208
0.8183636727345469,1.5887496353902915
0.8185637127425485,1.5890813212943538
0.81876375275055,1.5894132997778783
0.8189637927585517,1.5897455787568244
0.8191638327665532,1.590078166864501
0.8193638727745549,1.5904110734285473
0.8195639127825565,1.5907443084458444
0.819763952790558,1.5910778825552379
0.8199639927985597,1.591411807007961
0.8201640328065612,1.591746093635702
0.8203640728145629,1.5920807548162952
0.8205641128225645,1.5924158034370604
0.820764152830566,1.5927512528558632
0.8209641928385677,1.5930871168600098
0.8211642328465693,1.5934234096231377
0.8213642728545709,1.5937601456603043
0.8215643128625725,1.5940973397815095
0.821764352870574,1.5944350070439248
0.8219643928785757,1.5947731627031283
0.8221644328865773,1.5951118221636624
0.8223644728945789,1.595451000929256
0.8225645129025805,1.5957907145530443
0.822764552910582,1.5961309785881486
0.8229645929185837,1.596471808538941
0.8231646329265853,1.5968132198133418
0.8233646729345869,1.5971552276764551
0.8235647129425885,1.5974978472058488
0.82376475295059,1.5978410932487424
0.8239647929585917,1.598184980381352
0.8241648329665933,1.5985295228706018
0.8243648729745949,1.5988747346383811
0.8245649129825965,1.5992206292284914
0.824764952990598,1.5995672197763917
0.8249649929985997,1.5999145189818158
0.8251650330066013,1.6002625390842986
0.8253650730146029,1.600611291841623
0.8255651130226045,1.6009607885111545
0.825765153030606,1.6013110398340153
0.8259651930386077,1.6016620560220167
0.8261652330466093,1.6020138467472447
0.8263652730546109,1.6023664211341768
0.8265653130626125,1.6027197877541912
0.826765353070614,1.6030739546223152
0.8269653930786157,1.6034289291960475
0.8271654330866173,1.603784718376092
0.8273654730946189,1.6041413285088244
0.8275655131026205,1.6044987653903267
0.827765553110622,1.6048570342718205
0.8279655931186237,1.6052161398663345
0.8281656331266253,1.6055760863564632
0.828365673134627,1.6059368774030673
0.8285657131426285,1.6062985161547987
0.8287657531506301,1.6066610052583363
0.8289657931586317,1.6070243468692385
0.8291658331666333,1.6073885426633456
0.829365873174635,1.6077535938486724
0.8295659131826365,1.60811950117776
0.8297659531906381,1.608486264960473
0.8299659931986397,1.6088538850772482
0.8301660332066413,1.6092223609928238
0.8303660732146428,1.6095916917704818
0.8305661132226445,1.6099618760868746
0.8307661532306461,1.6103329122475007
0.8309661932386477,1.6107047982029115
0.8311662332466493,1.6110775315657428
0.8313662732546508,1.6114511096286657
0.8315663132626525,1.6118255293833494
0.8317663532706541,1.6122007875405324
0.8319663932786557,1.6125768805512803
0.8321664332866573,1.6129538046295115
0.8323664732946588,1.6133315557758432
0.8325665133026605,1.6137101298027952
0.8327665533106621,1.6140895223613747
0.8329665933186637,1.6144697289690213
0.8331666333266653,1.614850745038883
0.8333666733346669,1.6152325659103475
0.8335667133426685,1.6156151868807302
0.8337667533506701,1.615998603237983
0.8339667933586717,1.6163828102942581
0.8341668333666733,1.616767803420132
0.8343668733746749,1.6171535780792543
0.8345669133826765,1.6175401298631802
0.8347669533906781,1.6179274545260967
0.8349669933986797,1.6183155480191587
0.8351670334066813,1.6187044065241198
0.8353670734146829,1.619094026485948
0.8355671134226845,1.6194844046441
0.8357671534306861,1.6198755380621526
0.8359671934386878,1.6202674241554806
0.8361672334466893,1.6206600607167037
0.8363672734546909,1.6210534459386412
0.8365673134626925,1.6214475784345468
0.8367673534706941,1.6218424572554273
0.8369673934786958,1.6222380819042987
0.8371674334866973,1.6226344523472647
0.8373674734946989,1.623031569021359
0.8375675135027005,1.6234294328391408
0.8377675535107021,1.6238280451900742
0.8379675935187038,1.624227407938786
0.8381676335267053,1.624627523420328
0.8383676735347069,1.6250283944326274
0.8385677135427085,1.6254300242263382
0.8387677535507101,1.6258324164923554
0.8389677935587118,1.6262355753472666
0.8391678335667133,1.6266395053170568
0.8393678735747149,1.6270442113193802
0.8395679135827165,1.6274496986447358
0.8397679535907181,1.627855972936874
0.8399679935987198,1.6282630401727536
0.8401680336067213,1.6286709066423621
0.8403680736147229,1.6290795789286738
0.8405681136227245,1.629489063888006
0.8407681536307261,1.6298993686309848
0.8409681936387277,1.630310500504301
0.8411682336467293,1.630722467073383
0.8413682736547309,1.6311352761060727
0.8415683136627325,1.6315489355573387
0.8417683536707341,1.631963453555009
0.8419683936787357,1.6323788383864641
0.8421684336867373,1.632795098486179
0.8423684736947389,1.6332122424239608
0.8425685137027406,1.6336302788937034
0.8427685537107421,1.6340492167024285
0.8429685937187437,1.6344690647593796
0.8431686337267453,1.6348898320649026
0.8433686737347469,1.635311527698849
0.8435687137427486,1.6357341608082274
0.8437687537507501,1.6361577405938466
0.8439687937587517,1.6365822762956985
0.8441688337667533,1.6370077771768643
0.8443688737747549,1.6374342525057468
0.8445689137827566,1.6378617115364782
0.8447689537907581,1.6382901634873899
0.8449689937987597,1.6387196175174807
0.8451690338067613,1.639150082700868
0.8453690738147629,1.6395815679992625
0.8455691138227646,1.6400140822325535
0.8457691538307661,1.6404476340476557
0.8459691938387677,1.6408822318858027
0.8461692338467693,1.6413178839485347
0.8463692738547709,1.6417545981626596
0.8465693138627726,1.6421923821445104
0.8467693538707741,1.6426312431638475
0.8469693938787757,1.643071188107779
0.8471694338867773,1.6435122234450903
0.8473694738947789,1.6439543551913747
0.8475695139027806,1.6443975888753632
0.8477695539107821,1.644841929506837
0.8479695939187837,1.6452873815464863
0.8481696339267853,1.6457339488780622
0.8483696739347869,1.646181634783125
0.8485697139427886,1.6466304419186626
0.8487697539507901,1.6470803722978016
0.8489697939587917,1.6475314272737904
0.8491698339667934,1.6479836075273817
0.8493698739747949,1.6484369130576793
0.8495699139827966,1.6488913431764785
0.8497699539907981,1.6493468965060565
0.8499699939987997,1.649803570980328
0.8501700340068014,1.6502613638492347
0.8503700740148029,1.6507202716861822
0.8505701140228046,1.6511802903983086
0.8507701540308061,1.6516414152393317
0.8509701940388077,1.6521036408246874
0.8511702340468094,1.6525669611486653
0.8513702740548109,1.6530313696032186
0.8515703140628126,1.65349685899813
0.8517703540708141,1.6539634215822108
0.8519703940788157,1.6544310490652208
0.8521704340868174,1.6548997326402104
0.8523704740948189,1.6553694630060065
0.8525705141028205,1.655840230389592
0.8527705541108221,1.6563120245681533
0.8529705941188237,1.6567848348906171
0.8531706341268254,1.657258650298517
0.8533706741348269,1.6577334593460895
0.8535707141428285,1.6582092502195198
0.8537707541508301,1.658686010755311
0.8539707941588317,1.6591637284577816
0.8541708341668334,1.6596423905157343
0.8543708741748349,1.660121983818374
0.8545709141828365,1.6606024949705762
0.8547709541908382,1.6610839103076422
0.8549709941988397,1.6615662159096873
0.8551710342068414,1.6620493976158333
0.8553710742148429,1.662533441038379
0.8555711142228445,1.6630183315771305
0.8557711542308462,1.6635040544340758
0.8559711942388477,1.66399059462857
0.8561712342468494,1.664477937013208
0.8563712742548509,1.6649660662905208
0.8565713142628525,1.6654549670306356
0.8567713542708542,1.66594462369
0.8569713942788557,1.6664350206312588
0.8571714342868574,1.6669261421443338
0.8573714742948589,1.6674179724687381
0.8575715143028605,1.6679104958171198
0.8577715543108622,1.668403696400006
0.8579715943188637,1.6688975584516903
0.8581716343268654,1.6693920662571737
0.8583716743348669,1.6698872041800572
0.8585717143428685,1.6703829566912445
0.8587717543508702,1.670879308398312
0.8589717943588717,1.6713762440753772
0.8591718343668734,1.6718737486932813
0.8593718743748749,1.6723718074499043
0.8595719143828765,1.6728704058004118
0.8597719543908782,1.6733695294872433
0.8599719943988797,1.6738691645696437
0.8601720344068814,1.6743692974525501
0.860372074414883,1.6748699149146509
0.8605721144228845,1.6753710041354473
0.8607721544308862,1.6758725527211593
0.8609721944388877,1.676374548729328
0.8611722344468894,1.6768769806919945
0.861372274454891,1.6773798376373374
0.8615723144628925,1.6778831091096833
0.8617723544708942,1.678386785187812
0.8619723944788957,1.6788908565015068
0.8621724344868974,1.679395314246306
0.862372474494899,1.6799001501964435
0.8625725145029005,1.6804053567159674
0.8627725545109022,1.6809109267680533
0.8629725945189037,1.6814168539225347
0.8631726345269053,1.6819231323616881
0.863372674534907,1.68242975688432
0.8635727145429085,1.6829367229082117
0.8637727545509102,1.6834440264709833
0.8639727945589117,1.6839516642294503
0.8641728345669133,1.6844596334575352
0.864372874574915,1.6849679320428175
0.8645729145829165,1.685476558481792
0.8647729545909182,1.685985511873906
0.8649729945989197,1.686494791914456
0.8651730346069213,1.6870043988864032
0.865373074614923,1.6875143336511815
0.8655731146229245,1.6880245976385504
0.8657731546309262,1.6885351928355559
0.8659731946389277,1.6890461217746449
0.8661732346469293,1.6895573875209784
0.866373274654931,1.6900689936589803
0.8665733146629325,1.6905809442781565
0.8667733546709342,1.6910932439582054
0.8669733946789357,1.6916058977534443
0.8671734346869373,1.6921189111765618
0.867373474694939,1.6926322901817068
0.8675735147029405,1.6931460411469172
0.8677735547109422,1.693660170855888
0.8679735947189438,1.694174686479073
0.8681736347269453,1.6946895955541137
0.868373674734947,1.6952049059655858
0.8685737147429485,1.695720625924051
0.8687737547509502,1.6962367639444025
0.8689737947589518,1.6967533288234924
0.8691738347669533,1.697270329617032
0.869373874774955,1.6977877756157578
0.8695739147829565,1.6983056763208553
0.8697739547909582,1.6988240414186477
0.8699739947989598,1.699342880754551
0.8701740348069613,1.6998622043063114
0.870374074814963,1.7003820221565444
0.8705741148229645,1.7009023444646072
0.8707741548309662,1.7014231814378444
0.8709741948389678,1.7019445433022544
0.8711742348469693,1.7024664402726395
0.871374274854971,1.7029888825223103
0.8715743148629725,1.7035118801524307
0.8717743548709742,1.704035443161093
0.8719743948789758,1.704559581412234
0.8721744348869773,1.7050843046045074
0.872374474894979,1.7056096222402357
0.8725745149029805,1.7061355435945802
0.8727745549109822,1.70666207768507
0.8729745949189838,1.7071892332416378
0.8731746349269853,1.7077170186773185
0.873374674934987,1.7082454420597584
0.8735747149429886,1.7087745110836972
0.8737747549509902,1.7093042330445736
0.8739747949589918,1.7098346148134
0.8741748349669933,1.7103656628130526
0.874374874974995,1.710897382996105
0.8745749149829966,1.7114297808243337
0.8747749549909981,1.7119628612499946
0.8749749949989998,1.7124966286989713
0.8751750350070013,1.7130310870558632
0.875375075015003,1.7135662396510758
0.8755751150230046,1.714102089249948
0.8757751550310061,1.7146386380439274
0.8759751950390078,1.7151758876437966
0.8761752350470093,1.715713839074916
0.876375275055011,1.7162524927744407
0.8765753150630126,1.7167918485904357
0.8767753550710141,1.7173319057828151
0.8769753950790158,1.7178726630259846
0.8771754350870173,1.7184141184130817
0.877375475095019,1.7189562694616685
0.8775755151030206,1.719499113120741
0.8777755551110221,1.720042645778899
0.8779755951190238,1.7205868632735175
0.8781756351270253,1.7211317609007686
0.878375675135027,1.7216773334263267
0.8785757151430286,1.7222235750966148
0.8787757551510301,1.7227704796504386
0.8789757951590318,1.7233180403308792
0.8791758351670333,1.723866249897327
0.879375875175035,1.7244151006375452
0.8795759151830366,1.7249645843796828
0.8797759551910381,1.72551469250417
0.8799759951990398,1.7260654159554505
0.8801760352070414,1.7266167452535301
0.880376075215043,1.7271686705053364
0.8805761152230446,1.7277211814159195
0.8807761552310461,1.7282742672995317
0.8809761952390478,1.7288279170906526
0.8811762352470494,1.729382119355045
0.881376275255051,1.729936862300937
0.8815763152630526,1.730492133790451
0.8817763552710541,1.7310479213514038
0.8819763952790558,1.7316042121896087
0.8821764352870574,1.7321609932018265
0.882376475295059,1.732718250989504
0.8825765153030606,1.7332759718734372
0.8827765553110621,1.7338341419094974
0.8829765953190638,1.7343927469055445
0.8831766353270654,1.7349517724396404
0.883376675335067,1.7355112038796556
0.8835767153430686,1.7360710264043528
0.8837767553510701,1.7366312250260008
0.8839767953590718,1.737191784614554
0.8841768353670734,1.7377526899234028
0.884376875375075,1.73831392561668
0.8845769153830766,1.7388754762980732
0.8847769553910781,1.7394373265410707
0.8849769953990798,1.7399994609205418
0.8851770354070814,1.7405618640455163
0.8853770754150829,1.7411245205930161
0.8855771154230846,1.741687415342753
0.8857771554310861,1.7422505332125007
0.8859771954390878,1.7428138592939093
0.8861772354470894,1.7433773788885412
0.8863772754550909,1.74394107754386
0.8865773154630926,1.7445049410889308
0.8867773554710942,1.7450689556695513
0.8869773954790958,1.745633107782553
0.8871774354870974,1.7461973843090024
0.8873774754950989,1.746761772546039
0.8875775155031006,1.7473262602370958
0.8877775555111022,1.7478908356002627
0.8879775955191038,1.7484554873545621
0.8881776355271054,1.749020204743932
0.8883776755351069,1.7495849775587289
0.8885777155431086,1.7501497961545847
0.8887777555511102,1.7507146514684857
0.8889777955591118,1.7512795350319568
0.8891778355671134,1.7518444389812733
0.8893778755751149,1.752409356064648
0.8895779155831166,1.752974279646367
0.8897779555911182,1.7535392037078865
0.8899779955991198,1.7541041228459189
0.8901780356071214,1.7546690322675753
0.8903780756151229,1.755233927782656
0.8905781156231246,1.7557988057931968
0.8907781556311262,1.7563636632804138
0.8909781956391278,1.7569284977892015
0.8911782356471294,1.75749330741036
0.891378275655131,1.7580580907607393
0.8915783156631326,1.7586228469615075
0.8917783556711342,1.7591875756147495
0.8919783956791358,1.7597522767786151
0.8921784356871374,1.7603169509412393
0.892378475695139,1.7608815989936524
0.8925785157031406,1.7614462222018983
0.8927785557111422,1.762010822178575
0.8929785957191438,1.7625754008539969
0.8931786357271454,1.7631399604471778
0.893378675735147,1.763704503436812
0.8935787157431486,1.7642690325324168
0.8937787557511502,1.7648335506457942
0.8939787957591518,1.7653980608629352
0.8941788357671534,1.7659625664164873
0.894378875775155,1.7665270706588783
0.8945789157831566,1.7670915770361686
0.8947789557911582,1.7676560890626947
0.8949789957991598,1.768220610296536
0.8951790358071614,1.7687851443158271
0.895379075815163,1.7693496946959124
0.8955791158231646,1.7699142649873347
0.8957791558311662,1.77047885869462
0.8959791958391679,1.771043479255824
0.8961792358471694,1.7716081300227746
0.896379275855171,1.7721728142419553
0.8965793158631726,1.7727375350359522
0.8967793558711742,1.7733022953853868
0.8969793958791757,1.773867098111255
0.8971794358871774,1.7744319458575892
0.897379475895179,1.7749968410743615
0.8975795159031806,1.7755617860005493
0.8977795559111822,1.776126782647294
0.8979795959191837,1.77669183278108
0.8981796359271854,1.7772569379068819
0.898379675935187,1.777822099251232
0.8985797159431886,1.7783873177451692
0.8987797559511902,1.778952594007054
0.8989797959591918,1.7795179283252323
0.8991798359671934,1.7800833206405606
0.899379875975195,1.780648770528815
0.8995799159831966,1.781214277183012
0.8997799559911982,1.7817798393957034
0.8999799959991998,1.782345455541303
0.9001800360072014,1.7829111235585349
0.900380076015203,1.7834768409330897
0.9005801160232046,1.784042604680601
0.9007801560312062,1.7846084113300613
0.9009801960392078,1.7851742569078024
0.9011802360472094,1.785740136922182
0.901380276055211,1.786306046349116
0.9015803160632127,1.7868719796186099
0.9017803560712142,1.7874379306024364
0.9019803960792158,1.7880038926031157
0.9021804360872174,1.7885698583443468
0.902380476095219,1.7891358199630427
0.9025805161032207,1.7897017690031083
0.9027805561112222,1.7902676964110988
0.9029805961192238,1.7908335925338896
0.9031806361272254,1.7913994471184662
0.903380676135227,1.7919652493139484
0.9035807161432287,1.7925309876759308
0.9037807561512302,1.7930966501732195
0.9039807961592318,1.7936622241970204
0.9041808361672334,1.7942276965726243
0.904380876175235,1.7947930535736083
0.9045809161832367,1.7953582809385615
0.9047809561912382,1.7959233638903156
0.9049809961992398,1.796488287157656
0.9051810362072414,1.7970530349994505
0.905381076215243,1.7976175912311356
0.9055811162232447,1.7981819392534621
0.9057811562312462,1.7987460620834044
0.9059811962392478,1.7993099423871015
0.9061812362472494,1.7998735625147033
0.906381276255251,1.8004369045369637
0.9065813162632527,1.8009999502834215
0.9067813562712542,1.8015626813819965
0.9069813962792558,1.8021250792998158
0.9071814362872574,1.8026871253850811
0.907381476295259,1.8032488009097838
0.9075815163032607,1.803810087113064
0.9077815563112622,1.8043709652450177
0.9079815963192638,1.804931416610745
0.9081816363272655,1.8054914226144412
0.908381676335267,1.8060509648033372
0.9085817163432686,1.8066100249112864
0.9087817563512702,1.807168584901826
0.9089817963592718,1.8077266270105214
0.9091818363672735,1.808284133786427
0.909381876375275,1.8088410881325083
0.9095819163832766,1.8093974733448674
0.9097819563912782,1.8099532731506396
0.9099819963992798,1.810508471744432
0.9101820364072815,1.8110630538231904
0.910382076415283,1.8116170046193996
0.9105821164232846,1.812170309932518
0.9107821564312862,1.8127229561585843
0.9109821964392878,1.8132749303179279
0.9111822364472895,1.8138262200809299
0.911382276455291,1.8143768137918097
0.9115823164632926,1.814926700490396
0.9117823564712942,1.8154758699318774
0.9119823964792958,1.8160243126045246
0.9121824364872975,1.8165720197453834
0.912382476495299,1.8171189833539567
0.9125825165033006,1.8176651962038899
0.9127825565113022,1.818210651852684
0.9129825965193038,1.8187553446494718
0.9131826365273055,1.8192992697408827
0.913382676535307,1.8198424230750407
0.9135827165433086,1.8203848014037303
0.9137827565513102,1.8209264022827734
0.9139827965593118,1.8214672240706529
0.9141828365673135,1.82200726592543
0.914382876575315,1.82254652779999
0.9145829165833166,1.8230850104356502
0.9147829565913183,1.8236227153541757
0.9149829965993198,1.8241596448482233
0.9151830366073215,1.8246958019702493
0.915383076615323,1.8252311905199095
0.9155831166233246,1.8257658150299674
0.9157831566313263,1.8262996807507375
0.9159831966393278,1.8268327936330784
0.9161832366473295,1.8273651603099506
0.916383276655331,1.8278967880765504
0.9165833166633326,1.8284276848690355
0.9167833566713343,1.8289578592418447
0.9169833966793358,1.8294873203436313
0.9171834366873375,1.8300160778918082
0.917383476695339,1.8305441421457271
0.9175835167033406,1.831071523878496
0.9177835567113423,1.8315982343474533
0.9179835967193438,1.832124285263319
0.9181836367273455,1.8326496887580426
0.918383676735347,1.8331744573513782
0.9185837167433486,1.833698603916219
0.9187837567513503,1.8342221416427322
0.9189837967593518,1.8347450840013404
0.9191838367673534,1.8352674447046073
0.919383876775355,1.835789237668087
0.9195839167833566,1.8363104769702088
0.9197839567913583,1.8368311768112822
0.9199839967993598,1.8373513514717024
0.9201840368073614,1.8378710152694642
0.920384076815363,1.83839018251708
0.9205841168233646,1.8389088674780283
0.9207841568313663,1.8394270843228444
0.9209841968393678,1.839944847084991
0.9211842368473694,1.8404621696166488
0.921384276855371,1.8409790655445606
0.9215843168633726,1.8414955482260922
0.9217843568713743,1.8420116307056549
0.9219843968793758,1.8425273256716501
0.9221844368873774,1.8430426454141005
0.9223844768953791,1.8435576017831266
0.9225845169033806,1.8440722061484305
0.9227845569113823,1.8445864693599527
0.9229845969193838,1.8451004017098587
0.9231846369273854,1.845614012896014
0.9233846769353871,1.8461273119870951
0.9235847169433886,1.8466403073894917
0.9237847569513903,1.8471530068161304
0.9239847969593918,1.8476654172573568
0.9241848369673934,1.8481775449539997
0.9243848769753951,1.848689395372729
0.9245849169833966,1.849200973183807
0.9247849569913983,1.849712282241334
0.9249849969993998,1.8502233255660578
0.9251850370074014,1.8507341053308186
0.9253850770154031,1.8512446228486863
0.9255851170234046,1.8517548785638294
0.9257851570314063,1.852264872045141
0.9259851970394078,1.8527746019826472
0.9261852370474094,1.8532840661866892
0.9263852770554111,1.8537932615898791
0.9265853170634126,1.8543021842518002
0.9267853570714143,1.854810829366424
0.9269853970794159,1.8553191912721954
0.9271854370874174,1.855827263464732
0.9273854770954191,1.8563350386120732
0.9275855171034206,1.8568425085724058
0.9277855571114223,1.857349664414181
0.9279855971194239,1.8578564964385378
0.9281856371274254,1.8583629942039357
0.9283856771354271,1.8588691465528961
0.9285857171434286,1.859374941640747
0.9287857571514303,1.8598803669662638
0.9289857971594319,1.860385409404095
0.9291858371674334,1.8608900552388565
0.9293858771754351,1.861394290200787
0.9295859171834366,1.8618980995028436
0.9297859571914383,1.862401467879127
0.9299859971994399,1.8629043796245228
0.9301860372074414,1.8634068186354467
0.9303860772154431,1.8639087684515818
0.9305861172234446,1.8644102122985036
0.9307861572314462,1.8649111331310828
0.9309861972394479,1.865411513677563
0.9311862372474494,1.8659113364842164
0.9313862772554511,1.8664105839604683
0.9315863172634526,1.866909238424407
0.9317863572714542,1.8674072821485708
0.9319863972794559,1.8679046974059288
0.9321864372874574,1.868401466515955
0.9323864772954591,1.8688975718907144
0.9325865173034606,1.8693929960808606
0.9327865573114622,1.869887721821461
0.9329865973194639,1.870381732077556
0.9331866373274654,1.8708750100893636
0.9333866773354671,1.871367539417033
0.9335867173434687,1.871859303984859
0.9337867573514702,1.8723502881248533
0.9339867973594719,1.8728404766195854
0.9341868373674734,1.873329854744183
0.9343868773754751,1.8738184083073954
0.9345869173834767,1.8743061236916128
0.9347869573914782,1.874792987891732
0.9349869973994799,1.8752789885527612
0.9351870374074814,1.875764114006047
0.9353870774154831,1.8762483533040117
0.9355871174234847,1.8767316962532805
0.9357871574314862,1.8772141334460821
0.9359871974394879,1.8776956562898048
0.9361872374474894,1.8781762570345806
0.9363872774554911,1.8786559287987858
0.9365873174634927,1.8791346655923356
0.9367873574714942,1.8796124623376544
0.9369873974794959,1.8800893148882092
0.9371874374874974,1.880565220044494
0.9373874774954991,1.8810401755673596
0.9375875175035007,1.881514180188586
0.9377875575115022,1.8819872336186056
0.9379875975195039,1.8824593365512858
0.9381876375275054,1.8829304906656943
0.9383876775355071,1.883400698624778
0.9385877175435087,1.8838699640708936
0.9387877575515102,1.8843382916181408
0.9389877975595119,1.8848056868414653
0.9391878375675135,1.8852721562625017
0.9393878775755151,1.8857377073321488
0.9395879175835167,1.8862023484098789
0.9397879575915182,1.8866660887397977
0.9399879975995199,1.887128938423487
0.9401880376075215,1.8875909083896736
0.9403880776155231,1.8880520103607936
0.9405881176235247,1.888512256816519
0.9407881576315262,1.8889716609543448
0.9409881976395279,1.8894302366473448
0.9411882376475295,1.8898879983992094
0.941388277655531,1.8903449612967131
0.9415883176635327,1.8908011409597503
0.9417883576715342,1.8912565534891104
0.9419883976795359,1.891711215412162
0.9421884376875375,1.8921651436266402
0.942388477695539,1.892618355342727
0.9425885177035407,1.8930708680236394
0.9427885577115422,1.8935226993249423
0.9429885977195439,1.8939738670328037
0.9431886377275455,1.8944243890014354
0.943388677735547,1.8948742830899485
0.9435887177435487,1.8953235670988648
0.9437887577515502,1.8957722587065382
0.9439887977595519,1.896220375405721
0.9441888377675535,1.8966679344405315
0.944388877775555,1.897114952744067
0.9445889177835567,1.897561446876907
0.9447889577915582,1.8980074329667496
0.9449889977995599,1.8984529266494194
0.9451890378075615,1.898897943011482
0.945389077815563,1.899342496534686
0.9455891178235647,1.8997866010424609
0.9457891578315663,1.900230269648673
0.9459891978395679,1.9006735147088487
0.9461892378475695,1.9011163477740503
0.946389277855571,1.9015587795475923
0.9465893178635727,1.9020008198447609
0.9467893578715743,1.9024424775556994
0.9469893978795759,1.902883760611599
0.9471894378875775,1.9033246759543316
0.947389477895579,1.9037652295096354
0.9475895179035807,1.9042054261639614
0.9477895579115823,1.9046452697450693
0.9479895979195839,1.905084763006445
0.9481896379275855,1.9055239076155992
0.948389677935587,1.9059627041462948
0.9485897179435887,1.90640115207473
0.9487897579515903,1.9068392497796949
0.9489897979595919,1.9072769945466987
0.9491898379675935,1.9077143825760585
0.949389877975595,1.908151408994915
0.9495899179835967,1.9085880678731393
0.9497899579915983,1.909024352243072
0.9499899979995999,1.9094602541230214
0.9501900380076015,1.909895764544449
0.950390078015603,1.9103308735827331
0.9505901180236047,1.910765570391416
0.9507901580316063,1.911199843239811
0.9509901980396079,1.9116336795538376
0.9511902380476095,1.9120670659599488
0.951390278055611,1.9124999883319989
0.9515903180636127,1.9129324318408898
0.9517903580716143,1.9133643810068321
0.9519903980796159,1.9137958197540414
0.9521904380876175,1.914226731467685
0.952390478095619,1.9146570990528926
0.9525905181036207,1.9150869049956298
0.9527905581116223,1.9155161314252331
0.9529905981196238,1.9159447601783997
0.9531906381276255,1.9163727728644204
0.9533906781356271,1.9168001509314403
0.9535907181436287,1.9172268757335285
0.9537907581516303,1.9176529285983395
0.9539907981596318,1.9180782908951413
0.9541908381676335,1.9185029441029895
0.9543908781756351,1.9189268698788275
0.9545909181836367,1.9193500501252854
0.9547909581916383,1.919772467057961
0.9549909981996398,1.9201941032719647
0.9551910382076415,1.920614941807506
0.9553910782156431,1.9210349662143154
0.9555911182236447,1.9214541606146858
0.9557911582316463,1.921872509764932
0.9559911982396478,1.9222899991150637
0.9561912382476495,1.9227066148664789
0.9563912782556511,1.9231223440274863
0.9565913182636527,1.9235371744664733
0.9567913582716543,1.9239510949625438
0.9569913982796558,1.924364095253455
0.9571914382876575,1.9247761660806897
0.9573914782956591,1.9251872992315135
0.9575915183036607,1.9255974875778712
0.9577915583116623,1.9260067251119792
0.9579915983196639,1.9264150069784984
0.9581916383276655,1.9268223295031566
0.9583916783356671,1.9272286902177207
0.9585917183436687,1.9276340878812204
0.9587917583516703,1.928038522497328
0.9589917983596719,1.9284419953278291
0.9591918383676735,1.9288445089021051
0.9593918783756751,1.929246067022583
0.9595919183836767,1.9296466747661016
0.9597919583916783,1.9300463384811652
0.9599919983996799,1.9304450657810606
0.9601920384076815,1.930842865532832
0.9603920784156831,1.9312397478421133
0.9605921184236847,1.9316357240338338
0.9607921584316863,1.9320308066288243
0.9609921984396879,1.9324250093163604
0.9611922384476895,1.932818346922698
0.9613922784556911,1.9332108353756607
0.9615923184636928,1.9336024916653587
0.9617923584716943,1.9339933338011226
0.9619923984796959,1.9343833807647601
0.9621924384876975,1.934772652460241
0.9623924784956991,1.935161169659941
0.9625925185037008,1.9355489539475808
0.9627925585117023,1.9359360276580109
0.9629925985197039,1.9363224138140016
0.9631926385277055,1.936708136060216
0.9633926785357071,1.937093218594548
0.9635927185437086,1.937477686097024
0.9637927585517103,1.9378615636564762
0.9639927985597119,1.9382448766952063
0.9641928385677135,1.9386276508918672
0.9643928785757151,1.9390099121028048
0.9645929185837167,1.9393916862821061
0.9647929585917183,1.9397729994006105
0.9649929985997199,1.9401538773641536
0.9651930386077215,1.9405343459313138
0.9653930786157231,1.9409144306309418
0.9655931186237247,1.9412941566797621
0.9657931586317263,1.941673548900335
0.9659931986397279,1.942052631639677
0.9661932386477295,1.9424314286888396
0.9663932786557311,1.9428099632037454
0.9665933186637327,1.943188257627587
0.9667933586717343,1.9435663336150888
0.9669933986797359,1.9439442119589392
0.9671934386877376,1.9443219125186855
0.9673934786957391,1.9446994541523943
0.9675935187037407,1.9450768546513613
0.9677935587117423,1.945454130678164
0.9679935987197439,1.9458312977083279
0.9681936387277456,1.9462083699758765
0.9683936787357471,1.9465853604230243
0.9685937187437487,1.9469622806542595
0.9687937587517503,1.9473391408950458
0.9689937987597519,1.9477159499553687
0.9691938387677536,1.9480927151983252
0.9693938787757551,1.9484694425139415
0.9695939187837567,1.9488461362983946
0.9697939587917583,1.949222799438778
0.9699939987997599,1.9495994333035451
0.9701940388077616,1.9499760377387356
0.9703940788157631,1.9503526110700713
0.9705941188237647,1.9507291501109778
0.9707941588317663,1.9511056501765758
0.9709941988397679,1.9514821051036497
0.9711942388477696,1.9518585072765837
0.9713942788557711,1.9522348476592248
0.9715943188637727,1.9526111158326112
0.9717943588717743,1.9529873000384752
0.9719943988797759,1.9533633872284026
0.9721944388877776,1.9537393631185085
0.9723944788957791,1.9541152122494618
0.9725945189037807,1.9544909180516625
0.9727945589117823,1.9548664629153556
0.9729945989197839,1.9552418282654422
0.9731946389277856,1.9556169946407138
0.9733946789357871,1.9559919417772318
0.9735947189437887,1.9563666486955338
0.9737947589517904,1.9567410937913452
0.9739947989597919,1.9571152549294388
0.9741948389677936,1.9574891095402847
0.9743948789757951,1.9578626347191
0.9745949189837967,1.9582358073269093
0.9747949589917984,1.9586086040932023
0.9749949989997999,1.9589810017197693
0.9751950390078015,1.9593529769852842
0.9753950790158031,1.9597245068502032
0.9755951190238047,1.9600955685615307
0.9757951590318064,1.9604661397570142
0.9759951990398079,1.9608361985683194
0.9761952390478095,1.9612057237227392
0.9763952790558111,1.9615746946429984
0.9765953190638127,1.9619430915447154
0.9767953590718144,1.9623108955310906
0.9769953990798159,1.962678088684401
0.9771954390878175,1.9630446541538955
0.9773954790958191,1.963410576239687
0.9775955191038207,1.9637758404722674
0.9777955591118224,1.9641404336872759
0.9779955991198239,1.964504344095177
0.9781956391278255,1.9648675613455222
0.9783956791358271,1.9652300765854873
0.9785957191438287,1.9655918825124103
0.9787957591518304,1.96595297342007
0.9789957991598319,1.966313345238474
0.9791958391678335,1.9666729955669546
0.9793958791758351,1.9670319237003968
0.9795959191838367,1.9673901306484498
0.9797959591918384,1.9677476191476089
0.9799959991998399,1.9681043936660763
0.9801960392078415,1.9684604604013505
0.9803960792158432,1.9688158272705147
0.9805961192238447,1.9691705038932366
0.9807961592318464,1.9695245015675122
0.9809961992398479,1.9698778332382274
0.9811962392478495,1.9702305134586413
0.9813962792558512,1.9705825583449146
0.9815963192638527,1.9709339855238575
0.9817963592718544,1.9712848140740797
0.9819963992798559,1.9716350644607732
0.9821964392878575,1.9719847584643717
0.9823964792958592,1.9723339191033697
0.9825965193038607,1.9726825705516018
0.9827965593118624,1.9730307380503171
0.9829965993198639,1.9733784478153955
0.9831966393278655,1.973725726940089
0.9833966793358672,1.9740726032936797
0.9835967193438687,1.9744191054164744
0.9837967593518704,1.9747652624115692
0.9839967993598719,1.975111103833833
0.9841968393678735,1.975456659576576
0.9843968793758752,1.9758019597563785
0.9845969193838767,1.9761470345965702
0.9847969593918784,1.9764919143098467
0.98499699939988,1.9768366289805366
0.9851970394078815,1.9771812084470108
0.9853970794158832,1.9775256821847549
0.9855971194238847,1.9778700791905992
0.9857971594318863,1.9782144278686187
0.985997199439888,1.9785587559182003
0.9861972394478895,1.9789030902247708
0.9863972794558912,1.97924745675367
0.9865973194638927,1.979591880447639
0.9867973594718943,1.979936385128389
0.986997399479896,1.9802809934026948
0.9871974394878975,1.9806257265734306
0.9873974794958992,1.9809706045559727
0.9875975195039007,1.981315645800342
0.9877975595119023,1.9816608672194578
0.987997599519904,1.982006284123841
0.9881976395279055,1.982351910163078
0.9883976795359072,1.9826977572743323
0.9885977195439087,1.9830438356381603
0.9887977595519103,1.9833901536418534
0.988997799559912,1.983736717850503
0.9891978395679135,1.9840835329859474
0.9893978795759152,1.9844306019137274
0.9895979195839167,1.9847779256381402
0.9897979595919183,1.985125503305452
0.98999799959992,1.9854733322152889
0.9901980396079215,1.9858214078401863
0.9903980796159232,1.9861697238532519
0.9905981196239247,1.9865182721638475
0.9907981596319263,1.986867042961171
0.990998199639928,1.9872160247655737
0.9911982396479295,1.98756520448742
0.9913982796559312,1.9879145674932586
0.9915983196639327,1.98826409767904
0.9917983596719343,1.9886137775500838
0.991998399679936,1.9889635883074681
0.9921984396879375,1.989313509940477
0.9923984796959392,1.989663521324726
0.9925985197039408,1.9900136003255415
0.9927985597119423,1.9903637239061545
0.992998599719944,1.9907138682402485
0.9931986397279455,1.9910640088283698
0.9933986797359472,1.9914141206176919
0.9935987197439488,1.991764178124617
0.9937987597519503,1.9921141555596678
0.993998799759952,1.9924640269541238
0.9941988397679535,1.9928137662878371
0.9943988797759552,1.9931633476176558
0.9945989197839568,1.9935127452058896
0.9947989597919583,1.9938619336482284
0.99499899979996,1.9942108880005485
0.9951990398079615,1.994559583904023
0.9953990798159632,1.9949079977079784
0.9955991198239648,1.9952561065899295
0.9957991598319663,1.9956038886722474
0.995999199839968,1.9959513231349277
0.9961992398479695,1.9962983903239349
0.9963992798559712,1.996645071854629
0.9965993198639728,1.9969913507097865
0.9967993598719743,1.9973372113317724
0.996999399879976,1.997682639708418
0.9971994398879775,1.9980276234522114
0.9973994798959791,1.9983721518724264
0.9975995199039808,1.9987162160398444
0.9977995599119823,1.9990598088437617
0.997999599919984,1.9994029250410095
0.9981996399279855,1.9997455612967445
0.9983996799359871,2.0000877162168154
0.9985997199439888,2.0004293903715338
0.9987997599519903,2.0007705863107326
0.998999799959992,2.0011113085700214
0.9991998399679936,2.0014515636682035
0.9993998799759951,2.001791360095841
0.9995999199839968,2.002130708295009
0.9997999599919983,2.002469620630321
1.0,2.002808111351334


==> anc/fig3/subpl_1_series_3.csv <==
x,y
0.0,0.00033676895699625756
0.00020004000800160032,0.000674530332365587
0.00040008001600320064,0.001013360956200889
0.000600120024004801,0.0013533328870852408
0.0008001600320064013,0.00169451308577831
0.0010002000400080016,0.002036963111459572
0.001200240048009602,0.0023807388420059557
0.0014002800560112022,0.0027258902196813928
0.0016003200640128026,0.003072461023508652
0.0018003600720144029,0.003420488669479785
0.002000400080016003,0.0037700040396412317
0.0022004400880176033,0.004121031340963226
0.002400480096019204,0.004473587994771528
0.002600520104020804,0.0048276845573826535
0.0028005601120224045,0.005183324672442801
0.0030006001200240046,0.0055405050553257364
0.003200640128025605,0.005899215509796824
0.0034006801360272052,0.006259438976999791
0.0036007201440288058,0.00662115161667036
0.003800760152030406,0.0069843229203272825
0.004000800160032006,0.007348915856037332
0.004200840168033607,0.0077148870441970385
0.004400880176035207,0.008082186963621469
0.004600920184036807,0.008450760187079558
0.004800960192038408,0.008820545645267484
0.005001000200040008,0.009191476918066942
0.005201040208041608,0.00956348255179472
0.0054010802160432084,0.009936486401014806
0.005601120224044809,0.010310407993354373
0.005801160232046409,0.010685162915642244
0.006001200240048009,0.011060663219572489
0.00620124024804961,0.01143681784498812
0.00640128025605121,0.011813533058780832
0.00660132026405281,0.012190712907312929
0.0068013602720544105,0.012568259680187833
0.007001400280056011,0.012946074383126366
0.0072014402880576115,0.013324057217647647
0.007401480296059211,0.013702108065206924
0.007601520304060812,0.01408012697340761
0.007801560312062412,0.014458014641882464
0.008001600320064013,0.014835672905428754
0.008201640328065612,0.015213005211984928
0.008401680336067214,0.015589917093052092
0.008601720344068814,0.015966316624192137
0.008801760352070413,0.016342114873275866
0.009001800360072015,0.016717226334209037
0.009201840368073614,0.017091569343931287
0.009401880376075214,0.01746506648056251
0.009601920384076815,0.017837644940663124
0.009801960392078415,0.01820923689367795
0.010002000400080016,0.01857977981174845
0.010202040408081616,0.018949216773203284
0.010402080416083216,0.019317496738172714
0.010602120424084817,0.019684574794917573
0.010802160432086417,0.020050412375616514
0.011002200440088017,0.020414977440517082
0.011202240448089618,0.020778244629523872
0.011402280456091218,0.021140195380471495
0.011602320464092817,0.02150081801350881
0.011802360472094419,0.021860107781204095
0.012002400480096018,0.022218066884166415
0.01220244048809762,0.022574704452166045
0.01240248049609922,0.022930036490924822
0.012602520504100819,0.023284085794934996
0.01280256051210242,0.023636881826850864
0.01300260052010402,0.023988460564180476
0.01320264052810562,0.024338864314183972
0.013402680536107221,0.02468814149805862
0.013602720544108821,0.025036346405658723
0.013802760552110422,0.02538353892215877
0.014002800560112022,0.02572978422822028
0.014202840568113622,0.026075152475365786
0.014402880576115223,0.026419718438395773
0.014602920584116823,0.02676356114680608
0.014802960592118422,0.027106763497272743
0.015003000600120024,0.02744941184936841
0.015203040608121624,0.027791595606758042
0.015403080616123223,0.02813340678619191
0.015603120624124825,0.028474939576669217
0.015803160632126424,0.028816289891187143
0.016003200640128026,0.029157554913516112
0.016203240648129624,0.029498832642453378
0.016403280656131225,0.029840221436002873
0.016603320664132826,0.030181819557910612
0.016803360672134428,0.03052372472895057
0.017003400680136026,0.030866033685307673
0.017203440688137627,0.03120884174634157
0.01740348069613923,0.031552242393938015
0.017603520704140826,0.031896326865564706
0.017803560712142428,0.032241183763045814
0.01800360072014403,0.03258689867895481
0.018203640728145627,0.03293355384239974
0.01840368073614723,0.03328122778583911
0.01860372074414883,0.03362999503442216
0.018803760752150428,0.033979925819193596
0.01900380076015203,0.03433108581534382
0.01920384076815363,0.03468353590651914
0.01940388077615523,0.03503733197603655
0.01960392078415683,0.03539252472567385
0.01980396079215843,0.03574915952252973
0.020004000800160033,0.03610727627427235
0.02020404080816163,0.03646690933291806
0.020404080816163232,0.036828087427107685
0.020604120824164834,0.037190833622676396
0.02080416083216643,0.037555165311145236
0.021004200840168033,0.03792109422560094
0.021204240848169634,0.038288626483274815
0.021404280856171232,0.03865776265398346
0.021604320864172834,0.03902849785345534
0.021804360872174435,0.03940082186043657
0.022004400880176033,0.03977471925635089
0.022204440888177635,0.04015016958617994
0.022404480896179236,0.04052714753913405
0.022604520904180834,0.04090562314759992
0.022804560912182435,0.04128556200278037
0.023004600920184037,0.04166692548538399
0.023204640928185635,0.04204967100967834
0.023404680936187236,0.04243375227918972
0.023604720944188837,0.042819119552315696
0.02380476095219044,0.04320571991611363
0.024004800960192037,0.04359349756653789
0.024204840968193638,0.04398239409342196
0.02440488097619524,0.04437234876853705
0.024604920984196837,0.04476329883510627
0.02480496099219844,0.045155179797212217
0.02500500100020004,0.045547925707605755
0.025205041008201638,0.045941469452502104
0.02540508101620324,0.04633574303203904
0.02560512102420484,0.04673067783516739
0.02580516103220644,0.04712620490784654
0.02600520104020804,0.047522255213525724
0.026205241048209642,0.04791875988500469
0.02640528105621124,0.048315650466882805
0.02660532106421284,0.04871285914792378
0.026805361072214443,0.04911031898278197
0.02700540108021604,0.049507964102654387
0.027205441088217642,0.0499057299145394
0.027405481096219243,0.05030355328889721
0.027605521104220845,0.05070137273561724
0.027805561112222443,0.05109912856830259
0.028005601120224044,0.051496763056981226
0.028205641128225645,0.05189422056944508
0.028405681136227243,0.05229144770150354
0.028605721144228845,0.0526883933965124
0.028805761152230446,0.0530850090546068
0.029005801160232044,0.05348124863212243
0.029205841168233646,0.053877068731735964
0.029405881176235247,0.054272428683890886
0.029605921184236845,0.05466729062009963
0.029805961192238446,0.05506161953872635
0.030006001200240048,0.05545538336385733
0.030206041208241646,0.05584855299785749
0.030406081216243247,0.05624110236819288
0.03060612122424485,0.05663300846906999
0.030806161232246446,0.057024251398403454
0.031006201240248048,0.05741481439057719
0.03120624124824965,0.05780468384540671
0.03140628125625125,0.05819384935364817
0.03160632126425285,0.05858230371932919
0.031806361272254446,0.05897004297910152
0.03200640128025605,0.0593570664187362
0.03220644128825765,0.059743376586798735
0.03240648129625925,0.060128979305457714
0.03260652130426085,0.06051388367829441
0.03280656131226245,0.06089810209489663
0.033006601320264055,0.0612816502319367
0.03320664132826565,0.061664547050354485
0.03340668133626725,0.06204681478819017
0.033606721344268856,0.062428478948542754
0.033806761352270454,0.06280956828206674
0.03400680136027205,0.06319011476336518
0.034206841368273656,0.06357015356059117
0.034406881376275254,0.06394972299753396
0.03460692138427685,0.06432886450744098
0.03480696139227846,0.06470762257781362
0.035007001400280055,0.0650860446854128
0.03520704140828165,0.06546418122072245
0.03540708141628326,0.0658420854011425
0.035607121424284856,0.06621981317222138
0.035807161432286454,0.06659742309628762
0.03600720144028806,0.06697497622790538
0.036207241448289657,0.06735253597565401
0.036407281456291254,0.06773016794982192
0.03660732146429286,0.06810793979570523
0.03680736147229446,0.06848592101231415
0.037007401480296055,0.06886418275641154
0.03720744148829766,0.06924279763194001
0.03740748149629926,0.06962183946503264
0.037607521504300856,0.07000138306494832
0.03780756151230246,0.07038150397142381
0.03800760152030406,0.07076227818908919
0.03820764152830566,0.07114378190975056
0.03840768153630726,0.07152609122350048
0.03860772154430886,0.07190928181977309
0.03880776155231046,0.07229342867961333
0.03900780156031206,0.07267860576057784
0.03920784156831366,0.07306488567582592
0.03940788157631526,0.07345233936909243
0.03960792158431686,0.07384103578735637
0.03980796159231846,0.07423104155313012
0.040008001600320066,0.07462242063839147
0.040208041608321664,0.07501523404226298
0.04040808161632326,0.07540953947460922
0.04060812162432487,0.07580539104777084
0.040808161632326465,0.07620283897868452
0.04100820164032806,0.07660192930364748
0.04120824164832967,0.07700270360797618
0.041408281656331265,0.07740519877277632
0.04160832166433286,0.07780944674099045
0.04180836167233447,0.07821547430481471
0.042008401680336066,0.07862330291648202
0.042208441688337664,0.0790329485242925
0.04240848169633927,0.07944442143563556
0.04260852170434087,0.07985772620859194
0.042808561712342465,0.08027286157352886
0.04300860172034407,0.08068982038590869
0.04320864172834567,0.08110858961132257
0.043408681736347265,0.08152915034353797
0.04360872174434887,0.08195147785611097
0.04380876175235047,0.08237554168786904
0.044008801760352066,0.08280130576231264
0.04420884176835367,0.08322872854072225
0.04440888177635527,0.08365776320849092
0.04460892178435687,0.0840883578939336
0.04480896179235847,0.08452045591855814
0.04500900180036007,0.08495399607751777
0.04520904180836167,0.08538891294870762
0.04540908181636327,0.08582513722871865
0.04560912182436487,0.0862625960936233
0.04580916183236647,0.08670121358234394
0.04600920184036807,0.08714091100014558
0.04620924184836967,0.08758160733960513
0.04640928185637127,0.08802321971623935
0.046609321864372874,0.08846566381582702
0.04680936187237447,0.08890885435033774
0.04700940188037607,0.08935270551928279
0.047209441888377675,0.08979713147323429
0.04740948189637927,0.09024204677621647
0.04760952190438088,0.09068736686366163
0.047809561912382476,0.09113300849263943
0.048009601920384073,0.0915788901811162
0.04820964192838568,0.0920249326330774
0.048409681936387276,0.09247105914645287
0.048609721944388874,0.0929171960009193
0.04880976195239048,0.09336327282281795
0.04900980196039208,0.09380922292461422
0.049209841968393675,0.09425498361654044
0.04940988197639528,0.09470049648830033
0.04960992198439688,0.09514570765897254
0.049809961992398476,0.09559056799352636
0.05001000200040008,0.09603503328465685
0.05021004200840168,0.09647906439895183
0.050410082016403276,0.0969226273867198
0.05061012202440488,0.09736569355513108
0.05081016203240648,0.09780823950465209
0.05101020204040808,0.09825024712908015
0.05121024204840968,0.09869170357981139
0.05141028205641128,0.09913260119529363
0.05161032206441288,0.09957293739692527
0.05181036207241448,0.10001271455295803
0.05201040208041608,0.10045193981224278
0.05221044208841768,0.1008906249099189
0.052410482096419284,0.10132878594738878
0.05261052210442088,0.10176644314913394
0.05281056211242248,0.10220362059911892
0.053010602120424084,0.10264034595968877
0.05321064212842568,0.10307665017599518
0.05341068213642728,0.10351256716908303
0.053610722144428885,0.10394813352083267
0.05381076215243048,0.10438338815398185
0.05401080216043208,0.10481837201044572
0.054210842168433686,0.10525312773111206
0.054410882176435284,0.10568769934021416
0.05461092218443689,0.1061221319372745
0.05481096219243849,0.10655647139947025
0.055011002200440084,0.10699076409709878
0.05521104220844169,0.10742505662461943
0.05541108221644329,0.10785939554951704
0.055611122224444885,0.10829382718097963
0.05581116223244649,0.10872839736010616
0.05601120224044809,0.10916315127306546
0.056211242248449686,0.10959813328831766
0.05641128225645129,0.11003338681868807
0.05661132226445289,0.110468954208753
0.05681136227245449,0.11090487664766435
0.05701140228045609,0.11134119410720499
0.05721144228845769,0.1117779453045375
0.05741148229645929,0.11221516768878656
0.05761152230446089,0.11265289745028499
0.05781156231246249,0.11309116955101851
0.05801160232046409,0.11353001777452934
0.05821164232846569,0.11396947479328547
0.05841168233646729,0.11440957225129682
0.05861172234446889,0.11485034085956104
0.058811762352470494,0.11529181050175644
0.05901180236047209,0.1157340103474675
0.05921184236847369,0.11617696897013217
0.059411882376475295,0.11662071446684205
0.05961192238447689,0.11706527457710503
0.05981196239247849,0.11751067679770022
0.060012002400480095,0.11795694849081123
0.06021204240848169,0.11840411698272096
0.06041208241648329,0.11885220965048529
0.060612122424484896,0.11930125399417327
0.060812162432486494,0.11975127769246713
0.06101220244048809,0.1202023086396532
0.0612122424484897,0.12065437496230157
0.061412282456491295,0.12110750501422743
0.06161232246449289,0.12156172734864285
0.0618123624724945,0.12201707066674525
0.062012402480496095,0.12247356374233936
0.0622124424884977,0.12293123532245258
0.0624124824964993,0.12339011400427127
0.0626125225045009,0.1238502280890967
0.0628125625125025,0.12431160541438492
0.0630126025205041,0.12477427316529464
0.0632126425285057,0.12523825766751223
0.0634126825365073,0.1257035841634518
0.06361272254450889,0.12617027657423438
0.0638127625525105,0.12663835725013
0.0640128025605121,0.12710784671239603
0.0642128425685137,0.12757876338966007
0.0644128825765153,0.12805112335217417
0.0646129225845169,0.128524940047403
0.0648129625925185,0.12900022404050498
0.0650130026005201,0.1294769827633132
0.0652130426085217,0.12995522027542766
0.0654130826165233,0.13043493704098605
0.0656131226245249,0.1309161297245902
0.0658131626325265,0.13139879100972676
0.06601320264052811,0.13188290944283793
0.06621324264852971,0.1323684693059698
0.0664132826565313,0.13285545052065556
0.0666133226645329,0.13334382858538227
0.0668133626725345,0.13383357454864264
0.0670134026805361,0.13432465501919766
0.06721344268853771,0.13481703221476743
0.06741348269653931,0.13531066404994102
0.06761352270454091,0.13580550426364552
0.0678135627125425,0.13630150258605772
0.0680136027205441,0.1367986049443708
0.0682136427285457,0.13729675370636235
0.06841368273654731,0.13779588796024367
0.06861372274454891,0.13829594382881805
0.06881376275255051,0.13879685481553683
0.0690138027605521,0.1392985521796286
0.0692138427685537,0.13980096533708858
0.0694138827765553,0.14030402228396122
0.06961392278455691,0.1408076500380343
0.06981396279255851,0.1413117750947886
0.07001400280056011,0.14181632389322182
0.07021404280856171,0.14232122328698968
0.0704140828165633,0.14282640101618368
0.0706141228245649,0.14333178617500036
0.07081416283256652,0.14383730967054464
0.07101420284056811,0.14434290466806154
0.07121424284856971,0.14484850701799395
0.07141428285657131,0.14535405566043252
0.07161432286457291,0.14585949300274137
0.0718143628725745,0.14636476526642034
0.07201440288057612,0.1468698227995902
0.07221444288857772,0.14737462035186188
0.07241448289657931,0.14787911730876735
0.07261452290458091,0.1483832778833881
0.07281456291258251,0.14888707126330442
0.07301460292058412,0.1493904717115079
0.07321464292858572,0.14989345862045525
0.07341468293658732,0.15039601651899465
0.07361472294458891,0.15089813503245492
0.07381476295259051,0.15139980879674603
0.07401480296059211,0.1519010373278715
0.07421484296859372,0.15240182484879078
0.07441488297659532,0.15290218007608372
0.07461492298459692,0.1534021159693567
0.07481496299259852,0.15390164944678109
0.07501500300060011,0.1544008010705624
0.07521504300860171,0.15489959470650266
0.07541508301660332,0.1553980571621255
0.07561512302460492,0.15589621780808638
0.07581516303260652,0.1563941081877803
0.07601520304060812,0.15689176162018667
0.07621524304860972,0.15738921280104923
0.07641528305661131,0.15788649740748317
0.07661532306461293,0.15838365171102353
0.07681536307261452,0.1588807122039862
0.07701540308061612,0.15937771524380237
0.07721544308861772,0.15987469671971263
0.07741548309661932,0.16037169174587204
0.07761552310462091,0.16086873438452612
0.07781556311262253,0.16136585740247397
0.07801560312062412,0.1618630920635452
0.07821564312862572,0.16236046795928905
0.07841568313662732,0.1628580128795119
0.07861572314462892,0.1633557527237135
0.07881576315263052,0.16385371145386946
0.07901580316063213,0.1643519110883939
0.07921584316863373,0.16485037173650682
0.07941588317663532,0.16534911167162566
0.07961592318463692,0.165848147441815
0.07981596319263852,0.16634749401476898
0.08001600320064013,0.16684716495427318
0.08021604320864173,0.16734717262461007
0.08041608321664333,0.1678475284189352
0.08061612322464493,0.1683482430072728
0.08081616323264652,0.16884932659946106
0.08101620324064812,0.1693507892181269
0.08121624324864973,0.16985264097659103
0.08141628325665133,0.17035489235649762
0.08161632326465293,0.170857554479937
0.08181636327265453,0.17136063937087737
0.08201640328065612,0.1718641602008515
0.08221644328865772,0.17236813151404806
0.08241648329665933,0.17287256942723778
0.08261652330466093,0.17337749180031564
0.08281656331266253,0.1738829183736597
0.08301660332066413,0.17438887086898625
0.08321664332866573,0.17489537305091796
0.08341668333666732,0.17540245074706512
0.08361672334466894,0.17591013182504397
0.08381676335267053,0.17641844612551105
0.08401680336067213,0.17692742535097075
0.08421684336867373,0.17743710291080142
0.08441688337667533,0.17794751372363804
0.08461692338467693,0.17845869397893244
0.08481696339267854,0.17897068086017687
0.08501700340068014,0.17948351223291503
0.08521704340868173,0.17999722630126086
0.08541708341668333,0.1805118612371982
0.08561712342468493,0.1810274547874285
0.08581716343268653,0.18154404386296227
0.08601720344068814,0.18206166411701102
0.08621724344868974,0.18258034951701332
0.08641728345669134,0.18310013191682883
0.08661732346469293,0.18362104063524204
0.08681736347269453,0.18414310204693857
0.08701740348069613,0.18466633919204495
0.08721744348869774,0.18519077141016063
0.08741748349669934,0.18571641400455727
0.08761752350470094,0.18624327794188034
0.08781756351270253,0.18677136959226304
0.08801760352070413,0.18730069051426068
0.08821764352870574,0.18783123728843815
0.08841768353670734,0.18836300140280532
0.08861772354470894,0.18889596919260015
0.08881776355271054,0.18943012183617924
0.08901780356071214,0.18996543540800126
0.08921784356871373,0.19050188098888757
0.08941788357671535,0.19103942483293415
0.08961792358471694,0.19157802858963496
0.08981796359271854,0.19211764957897787
0.09001800360072014,0.19265824111649615
0.09021804360872174,0.19319975288451818
0.09041808361672334,0.1937421313451646
0.09061812362472495,0.19428532019000694
0.09081816363272655,0.1948292608207339
0.09101820364072814,0.19537389285468532
0.09121824364872974,0.1959191546487073
0.09141828365673134,0.19646498383447686
0.09161832366473294,0.19701131785822962
0.09181836367273455,0.19755809451771977
0.09201840368073615,0.19810525248923727
0.09221844368873774,0.19865273183761417
0.09241848369673934,0.1992004745023624
0.09261852370474094,0.19974842475340165
0.09281856371274254,0.20029652961025335
0.09301860372074415,0.20084473921908613
0.09321864372874575,0.20139300718260156
0.09341868373674735,0.20194129083842527
0.09361872374474894,0.20248955148242248
0.09381876375275054,0.20303775453416362
0.09401880376075214,0.20358586964262482
0.09421884376875375,0.20413387073110012
0.09441888377675535,0.2046817359812142
0.09461892378475695,0.20522944775684615
0.09481896379275855,0.20577699246968872
0.09501900380076014,0.20632436038905777
0.09521904380876176,0.20687154539942687
0.09541908381676335,0.20741854470996696
0.09561912382476495,0.20796535852111936
0.09581916383276655,0.20851198965389983
0.09601920384076815,0.20905844314821953
0.09621924384876974,0.20960472583699713
0.09641928385677136,0.21015084590322386
0.09661932386477295,0.21069681242741833
0.09681936387277455,0.2112426349330659
0.09701940388077615,0.21178832293767774
0.09721944388877775,0.2123338855170201
0.09741948389677935,0.21287933088986127
0.09761952390478096,0.21342466603026078
0.09781956391278256,0.2139698963139866
0.09801960392078415,0.2145150252050993
0.09821964392878575,0.2150600539880944
0.09841968393678735,0.21560498155025534
0.09861972394478895,0.21614980421804827
0.09881976395279056,0.2166945156505051
0.09901980396079216,0.21723910679159764
0.09921984396879376,0.21778356588262732
0.09941988397679535,0.21832787853465047
0.09961992398479695,0.2188720278599487
0.09981996399279855,0.21941599466055192
0.10002000400080016,0.21995975767084583
0.10022004400880176,0.2205032938503611
0.10042008401680336,0.22104657872196526
0.10062012402480495,0.2215895867498735
0.10082016403280655,0.22213229175117766
0.10102020404080815,0.22267466733397356
0.10122024404880976,0.2232166873546571
0.10142028405681136,0.22375832638657292
0.10162032406481296,0.2242995601919345
0.10182036407281456,0.2248403661888071
0.10202040408081615,0.22538072390495062
0.10222044408881777,0.2259206154104632
0.10242048409681936,0.2264600257214463
0.10262052410482096,0.22699894316732294
0.10282056411282256,0.22753735971498262
0.10302060412082416,0.2280752712435811
0.10322064412882576,0.2286126777645947
0.10342068413682737,0.22914958358259066
0.10362072414482897,0.22968599739312545
0.10382076415283056,0.23022193231520105
0.10402080416083216,0.2307574058567774
0.10422084416883376,0.23129243981294578
0.10442088417683536,0.23182706009748705
0.10462092418483697,0.2323612965096602
0.10482096419283857,0.2328951824391614
0.10502100420084017,0.23342875451325468
0.10522104420884176,0.2339620521910736
0.10542108421684336,0.23449511731101774
0.10562112422484496,0.23502799359800125
0.10582116423284657,0.23556072613803575
0.10602120424084817,0.23609336082823562
0.10622124424884977,0.23662594381080765
0.10642128425685136,0.2371585208999209
0.10662132426485296,0.2376911370105383
0.10682136427285456,0.23822383559832427
0.10702140428085617,0.2387566581196237
0.10722144428885777,0.23928964352023258
0.10742148429685937,0.23982282776125746
0.10762152430486097,0.24035624338979344
0.10782156431286256,0.24088991916144586
0.10802160432086416,0.24142387972089507
0.10822164432886577,0.2419581453457615
0.10842168433686737,0.24249273175799557
0.10862172434486897,0.24302765000590015
0.10882176435287057,0.24356290641871897
0.10902180436087217,0.2440985026345074
0.10922184436887378,0.24463443570076712
0.10942188437687538,0.24517069824608909
0.10962192438487697,0.24570727871983875
0.10982196439287857,0.2462441616957468
0.11002200440088017,0.24678132823416582
0.11022204440888177,0.24731875629673167
0.11042208441688338,0.24785642120625265
0.11062212442488498,0.2483942961438494
0.11082216443288657,0.24893235267470581
0.11102220444088817,0.24947056129327422
0.11122224444888977,0.2500088919784176
0.11142228445689137,0.25054731474877695
0.11162232446489298,0.2510858002086246
0.11182236447289458,0.2516243200746109
0.11202240448089618,0.2521628476741234
0.11222244448889777,0.25270135840645935
0.11242248449689937,0.25323983015864737
0.11262252450490097,0.2537782436685417
0.11282256451290258,0.2543165828287285
0.11302260452090418,0.2548548349258264
0.11322264452890578,0.25539299081090056
0.11342268453690738,0.2559310449979341
0.11362272454490897,0.25646899568858234
0.11382276455291057,0.25700684472275664
0.11402280456091218,0.2575445974559203
0.11422284456891378,0.25808226256530414
0.11442288457691538,0.2586198517885425
0.11462292458491698,0.25915737959946605
0.11482296459291857,0.25969486282694354
0.11502300460092017,0.2602323202237199
0.11522304460892178,0.260769771993132
0.11542308461692338,0.26130723928237787
0.11562312462492498,0.26184474365165933
0.11582316463292658,0.26238230652898753
0.11602320464092818,0.2629199486607456
0.11622324464892979,0.26345768956821125
0.11642328465693139,0.26399554702017525
0.11662332466493298,0.26453353653153233
0.11682336467293458,0.265071670897281
0.11702340468093618,0.26560995977075286
0.11722344468893778,0.26614840929410977
0.11742348469693939,0.26668702178821524
0.11762352470494099,0.26722579550791375
0.11782356471294259,0.26776472446756766
0.11802360472094418,0.2683037983404182
0.11822364472894578,0.2688430024339814
0.11842368473694738,0.26938231774228943
0.11862372474494899,0.26992172107436074
0.11882376475295059,0.27046118525686513
0.11902380476095219,0.27100067940756056
0.11922384476895379,0.27154016927474595
0.11942388477695538,0.27207961763672805
0.11962392478495698,0.2726189847541566
0.11982396479295859,0.27315822886706953
0.12002400480096019,0.27369730672762727
0.12022404480896179,0.2742361741588122
0.12042408481696339,0.2747747866288578
0.12062412482496498,0.2753130998308385
0.12082416483296658,0.27585107025672595
0.1210242048409682,0.2763886557552915
0.12122424484896979,0.2769258160635072
0.12142428485697139,0.277462513301576
0.12162432486497299,0.27799871242238106
0.12182436487297459,0.2785343816069892
0.12202440488097618,0.2790694925988519
0.1222244448889778,0.2796040209704954
0.1224244848969794,0.28013794631777056
0.12262452490498099,0.2806712523781091
0.12282456491298259,0.28120392707068576
0.12302460492098419,0.281735962457883
0.12322464492898579,0.28226735462897234
0.1234246849369874,0.28279810350843515
0.123624724944989,0.2833282125928108
0.12382476495299059,0.2838576886213575
0.12402480496099219,0.2843865411871146
0.12422484496899379,0.28491478229613565
0.1244248849769954,0.2854424258836926
0.124624924984997,0.28596948729712135
0.1248249649929986,0.28649598275565913
0.1250250050010002,0.2870219287981094
0.1252250450090018,0.2875473417294387
0.1254250850170034,0.28807223707746954
0.125625125025005,0.2885966290706671
0.1258251650330066,0.2891205301476374
0.1260252050410082,0.28964395050836356
0.1262252450490098,0.29016689771640963
0.1264252850570114,0.2906893763603463
0.126625325065013,0.29121138778149924
0.1268253650730146,0.2917329298738284
0.1270254050810162,0.2922539969603285
0.12722544508901779,0.2927745797488266
0.1274254850970194,0.2932946653684766
0.127625525105021,0.2938142374866375
0.1278255651130226,0.29433327650420604
0.1280256051210242,0.2948517598258903
0.1282256451290258,0.29536966220038674
0.1284256851370274,0.2958869561239886
0.128625725145029,0.29640361229984663
0.1288257651530306,0.2969196001439393
0.1290258051610322,0.2974348883278185
0.1292258451690338,0.2979494453474052
0.1294258851770354,0.29846324010652026
0.129625925185037,0.29897624250347793
0.1298259651930386,0.2994884240089401
0.1300260052010402,0.299999758223338
0.1302260452090418,0.30051022140251316
0.1304260852170434,0.3010197929408056
0.130626125225045,0.3015284558016119
0.1308261652330466,0.302036196886438
0.13102620524104822,0.30254300733466183
0.1312262452490498,0.30304888274756997
0.1314262852570514,0.30355382333172604
0.131626325265053,0.30405783395832336
0.1318263652730546,0.304560924136851
0.13202640528105622,0.30506310790311575
0.1322264452890578,0.3055644036233902
0.13242648529705942,0.3060648337181505
0.132626525305061,0.30656442431050435
0.1328265653130626,0.30706320480594607
0.1330266053210642,0.30756120741148685
0.1332266453290658,0.30805846660345926
0.13342668533706742,0.30855501855436296
0.133626725345069,0.30905090052997863
0.13382676535307061,0.3095461502686079
0.1340268053610722,0.3100408053546919
0.1342268453690738,0.31053490259920213
0.13442688537707542,0.31102847743908046
0.134626925385077,0.311521563367644
0.13482696539307862,0.3120141914072503
0.1350270054010802,0.3125063896346698
0.13522704540908181,0.31299818276854163
0.1354270854170834,0.3134895918270171
0.135627125425085,0.3139806338622526
0.13582716543308662,0.31447132177682835
0.1360272054410882,0.3149616642254648
0.13622724544908982,0.31545166560363946
0.1364272854570914,0.3159413261228836
0.136627325465093,0.31643064197072723
0.13682736547309463,0.31691960555147325
0.1370274054810962,0.31740820580227924
0.13722744548909782,0.317896428577425
0.1374274854970994,0.3183842570921943
0.13762752550510102,0.31887167241652237
0.1378275655131026,0.3193586540074917
0.1380276055211042,0.3198451802689145
0.13822764552910582,0.32033122912564793
0.1384276855371074,0.32081677859995233
0.13862772554510902,0.3213018073771435
0.1388277655531106,0.3217862953479972
0.13902780556111222,0.32227022411584894
0.13922784556911383,0.3227535774570699
0.1394278855771154,0.3232363417245938
0.13962792558511702,0.32371850618538356
0.1398279655931186,0.3242000632841472
0.14002800560112022,0.3246810088272044
0.14022804560912183,0.3251613420821384
0.14042808561712342,0.3256410657907034
0.14062812562512503,0.32612018609435756
0.1408281656331266,0.32659871237371574
0.14102820564112822,0.32707665700512323
0.1412282456491298,0.32755403503939606
0.14142828565713142,0.32803086380952484
0.14162832566513303,0.3285071624757425
0.14182836567313462,0.328982951517798
0.14202840568113623,0.3294582521855006
0.1422284456891378,0.32993308591959836
0.14242848569713942,0.3304074737557888
0.14262852570514103,0.33088143572512296
0.14282856571314262,0.33135499026423776
0.14302860572114423,0.33182815364873375
0.14322864572914581,0.33230093946260664
0.14342868573714743,0.332773358115944
0.143628725745149,0.333245416422133
0.14382876575315062,0.3337171172446075
0.14402880576115223,0.3341884592217136
0.14422884576915382,0.3346594365766352
0.14442888577715543,0.3351300390175104
0.14462892578515701,0.33560025173094465
0.14482896579315863,0.3360700554701158
0.14502900580116024,0.3365394267366154
0.14522904580916182,0.33700833805312747
0.14542908581716343,0.33747675832205715
0.14562912582516502,0.3379446532633227
0.14582916583316663,0.3384119859227652
0.14602920584116824,0.3388787172410511
0.14622924584916983,0.3393448066715725
0.14642928585717144,0.33981021283472546
0.14662932586517302,0.3402748941950957
0.14682936587317463,0.340738809747515
0.14702940588117622,0.341201919697697
0.14722944588917783,0.34166418612321425
0.14742948589717944,0.342125573600948
0.14762952590518102,0.3425860497878125
0.14782956591318264,0.3430455859425273
0.14802960592118422,0.3435041573774459
0.14822964592918583,0.34396174383093947
0.14842968593718744,0.34441832975253317
0.14862972594518903,0.3448739044948723
0.14882976595319064,0.34532846240861215
0.14902980596119222,0.3457820028384331
0.14922984596919384,0.3462345300205373
0.14942988597719542,0.3466860528841348
0.14962992598519703,0.34713658476152903
0.14982996599319864,0.34758614301341506
0.15003000600120023,0.34803474857786454
0.15023004600920184,0.3484824254531468
0.15043008601720342,0.34892920012598594
0.15063012602520504,0.3493751009580474
0.15083016603320665,0.34982015754435536
0.15103020604120823,0.3502644000579438
0.15123024604920984,0.3507078585953225
0.15143028605721143,0.3511505625372887
0.15163032606521304,0.3515925399392381
0.15183036607321462,0.3520338169644248
0.15203040608121624,0.35247441737261576
0.15223044608921785,0.35291436207528865
0.15243048609721943,0.3533536687669778
0.15263052610522104,0.3537923516405992
0.15283056611322263,0.3542304211926359
0.15303060612122424,0.35466788412197464
0.15323064612922585,0.3551047433240066
0.15343068613722743,0.35554099797938543
0.15363072614522905,0.35597664373462845
0.15383076615323063,0.3564116729696015
0.15403080616123224,0.3568460751448952
0.15423084616923385,0.35727983722022516
0.15443088617723544,0.357712944133321
0.15463092618523705,0.3581453793273406
0.15483096619323863,0.35857712531369684
0.15503100620124025,0.35900816425634013
0.15523104620924183,0.3594384785630204
0.15543108621724344,0.3598680514688733
0.15563112622524505,0.36029686759783863
0.15583116623324664,0.3607249134879279
0.15603120624124825,0.36115217806719235
0.15623124624924983,0.3615786530683973
0.15643128625725145,0.36200433337184323
0.15663132626525306,0.3624292172674668
0.15683136627325464,0.3628533066292624
0.15703140628125625,0.3632766069971447
0.15723144628925784,0.3636991275635706
0.15743148629725945,0.36412088106451657
0.15763152630526103,0.36454188357669537
0.15783156631326264,0.36496215422515244
0.15803160632126426,0.3653817148075479
0.15823164632926584,0.36580058934345483
0.15843168633726745,0.36621880355883984
0.15863172634526904,0.366636384317491
0.15883176635327065,0.3670533590124888
0.15903180636127226,0.3674697549318384
0.15923184636927384,0.36788559861307035
0.15943188637727546,0.36830091520196323
0.15963192638527704,0.3687157278305251
0.15983196639327865,0.36913005702899504
0.16003200640128026,0.3695439201859009
0.16023204640928185,0.3699573310691461
0.16043208641728346,0.3703702994197253
0.16063212642528504,0.3707828306280119
0.16083216643328666,0.3711949255006667
0.16103220644128824,0.37160658012412195
0.16123224644928985,0.3720177858283533
0.16143228645729146,0.37242852925231607
0.16163232646529305,0.3728387925100457
0.16183236647329466,0.37324855345406505
0.16203240648129624,0.37365778603045313
0.16223244648929785,0.3740664607177787
0.16243248649729947,0.3744745450401251
0.16263252650530105,0.3748820041426868
0.16283256651330266,0.37528880141694654
0.16303260652130425,0.3756948991612755
0.16323264652930586,0.3761002592619689
0.16343268653730744,0.3765048438792597
0.16363272654530905,0.3769086161227525
0.16383276655331067,0.3773115407009884
0.16403280656131225,0.37771358453049475
0.16423284656931386,0.3781147172906633
0.16443288657731545,0.3785149119121224
0.16463292658531706,0.37891414498788745
0.16483296659331867,0.3793123970984527
0.16503300660132025,0.3797096530440781
0.16523304660932187,0.3801059019797799
0.16543308661732345,0.38050113745089564
0.16563312662532506,0.3808953573295087
0.16583316663332665,0.38128856365441777
0.16603320664132826,0.3816807623796773
0.16623324664932987,0.3820719630389424
0.16643328665733145,0.38246217833488294
0.16663332666533306,0.3828514236647324
0.16683336667333465,0.38323971659456135
0.16703340668133626,0.3836270762960756
0.16723344668933787,0.38401352296060864
0.16743348669733946,0.38439907720547695
0.16763352670534107,0.3847837594879917
0.16783356671334265,0.385167589542157
0.16803360672134426,0.3855505858524525
0.16823364672934588,0.3859327651780955
0.16843368673734746,0.38631414213984727
0.16863372674534907,0.3866947288797852
0.16883376675335066,0.38707453480256504
0.16903380676135227,0.3874535664045752
0.16923384676935385,0.38783182719510756
0.16943388677735546,0.3882093177112792
0.16963392678535708,0.3885860356260108
0.16983396679335866,0.38896197594594584
0.17003400680136027,0.3893371312938593
0.17023404680936186,0.38971149226789537
0.17043408681736347,0.39008504786796755
0.17063412682536508,0.39045778597788083
0.17083416683336666,0.3908296938902623
0.17103420684136827,0.3912007588602322
0.17123424684936986,0.39157096867295704
0.17143428685737147,0.39194031220981074
0.17163432686537305,0.39230877999784686
0.17183436687337467,0.3926763647276568
0.17203440688137628,0.393043061725437
0.17223444688937786,0.3934088693662132
0.17243448689737947,0.3937737894166238
0.17263452690538106,0.3941378272974265
0.17283456691338267,0.3945009922579117
0.17303460692138428,0.3948632974566302
0.17323464692938587,0.39522475994522366
0.17343468693738748,0.395585400554612
0.17363472694538906,0.3959452436852908
0.17383476695339067,0.3963043170059509
0.17403480696139226,0.39666265106699516
0.17423484696939387,0.39702027883773006
0.17443488697739548,0.39737723517799306
0.17463492698539707,0.3977335562566947
0.17483496699339868,0.3980892789311583
0.17503500700140026,0.3984444401021915
0.17523504700940187,0.39879907606050047
0.17543508701740348,0.3991532218403324
0.17563512702540507,0.399506910596107
0.17583516703340668,0.3998601730172655
0.17603520704140826,0.4002130367956426
0.17623524704940988,0.4005655261583785
0.1764352870574115,0.4009176614777633
0.17663532706541307,0.40126945896748156
0.17683536707341468,0.40162093047256164
0.17703540708141627,0.40197208335797463
0.17723544708941788,0.4023229204983392
0.17743548709741946,0.40267344036863495
0.17763552710542108,0.40302363723326906
0.1778355671134227,0.4033735014283526
0.17803560712142427,0.40372301972968216
0.17823564712942588,0.4040721757967528
0.17843568713742747,0.4044209506812083
0.17863572714542908,0.4047693233865133
0.1788357671534307,0.40511727146434884
0.17903580716143228,0.40546477163232797
0.1792358471694339,0.4058118003971214
0.17943588717743547,0.40615833466698925
0.17963592718543708,0.4065043523380363
0.17983596719343867,0.4068498328392415
0.18003600720144028,0.40719475762243185
0.1802360472094419,0.4075391105848539
0.18043608721744347,0.40788287841380005
0.1806361272254451,0.40822605084482944
0.18083616723344667,0.40856862082742595
0.18103620724144828,0.408910584594399
0.1812362472494499,0.40925194163389556
0.18143628725745148,0.4095926945654819
0.1816363272654531,0.4099328489243059
0.18183636727345467,0.41027241285979643
0.1820364072814563,0.4106113967576309
0.1822364472894579,0.4109498127957476
0.18243648729745948,0.41128767444693204
0.1826365273054611,0.41162499594193824
0.18283656731346268,0.411961791708153
0.1830366073214643,0.412298075799469
0.18323664732946587,0.41263386133326674
0.18343668733746749,0.41296915995021954
0.1836367273454691,0.41330398131202284
0.18383676735347068,0.4136383326511407
0.1840368073614723,0.41397221838526754
0.18423684736947388,0.41430563980747115
0.1844368873774755,0.41463859486095306
0.1846369273854771,0.4149710780050915
0.18483696739347868,0.4153030801769778
0.1850370074014803,0.41563458885008764
0.18523704740948188,0.41596558818910856
0.1854370874174835,0.416296059297353
0.18563712742548508,0.4166259805506769
0.1858371674334867,0.4169553280094822
0.1860372074414883,0.41728407589825844
0.18623724744948988,0.4176121971402736
0.1864372874574915,0.41793966393351334
0.18663732746549308,0.41826644835282484
0.1868373674734947,0.41859252296248206
0.1870374074814963,0.4189178614230725
0.1872374474894979,0.41924243907672276
0.1874374874974995,0.4195662334952253
0.18763752750550108,0.41988922497659364
0.1878375675135027,0.420211396976923
0.18803760752150428,0.4205327364661473
0.1882376475295059,0.4208532341982981
0.1884376875375075,0.42117288488914756
0.1886377275455091,0.4214916872965867
0.1888377675535107,0.42180964420168787
0.18903780756151228,0.42212676229105595
0.1892378475695139,0.4224430519437171
0.1894378875775155,0.42275852692835114
0.1896379275855171,0.4230732040190764
0.1898379675935187,0.4233871025401825
0.1900380076015203,0.4237002438521102
0.1902380476095219,0.4240126507925497
0.1904380876175235,0.4243243470877329
0.1906381276255251,0.424635356749783
0.1908381676335267,0.42494570347634897
0.1910382076415283,0.4252554100686782
0.1912382476495299,0.4255644978837602
0.1914382876575315,0.42587298633524107
0.1916383276655331,0.42618089245646207
0.1918383676735347,0.42648823053727947
0.1920384076815363,0.42679501184429786
0.1922384476895379,0.42710124443186903
0.1924384876975395,0.4274069330487241
0.1926385277055411,0.4277120791424918
0.1928385677135427,0.4280166809616754
0.1930386077215443,0.42832073375199964
0.1932386477295459,0.4286242300414529
0.1934386877375475,0.42892716000592723
0.1936387277455491,0.4292295119051535
0.1938387677535507,0.4295312725767086
0.1940388077615523,0.42983242797428434
0.1942388477695539,0.4301329637352016
0.1944388877775555,0.4304328657613575
0.1946389277855571,0.43073212079743384
0.1948389677935587,0.4310307169902784
0.1950390078015603,0.4313286444138955
0.19523904780956192,0.4316258955454385
0.1954390878175635,0.4319224656789491
0.1956391278255651,0.4322183532653088
0.1958391678335667,0.4325135601689045
0.1960392078415683,0.432808091833805
0.19623924784956992,0.43310195735473866
0.1964392878575715,0.4333951694507856
0.19663932786557312,0.433687744342371
0.1968393678735747,0.43397970153480625
0.1970394078815763,0.43427106351418954
0.1972394478895779,0.4345618553638777
0.1974394878975795,0.4348521043119141
0.19763952790558112,0.4351418392216763
0.1978395679135827,0.4354310900395478
0.19803960792158432,0.4357198872145675
0.1982396479295859,0.4360082611057503
0.1984396879375875,0.4362962413930668
0.19863972794558912,0.43658385650792453
0.1988397679535907,0.4368711330984068
0.19903980796159232,0.4371580955435074
0.1992398479695939,0.4374447655291986
0.19943988797759551,0.4377311616974006
0.1996399279855971,0.43801729937685346
0.1998399679935987,0.43830319040257487
0.20004000800160032,0.4385888430280871
0.2002400480096019,0.4388742619319858
0.20044008801760352,0.43915944831777187
0.2006401280256051,0.4394444001032554
0.20084016803360671,0.4397291121933373
0.20104020804160833,0.44001357682764963
0.2012402480496099,0.4402977839924612
0.20144028805761152,0.44058172188447964
0.2016403280656131,0.4408653774127652
0.20184036807361472,0.4411487367239469
0.2020404080816163,0.44143178573532954
0.2022404480896179,0.4417145106603196
0.20244048809761953,0.4419968985108807
0.2026405281056211,0.44227893756244485
0.20284056811362272,0.44256061776784034
0.2030406081216243,0.44284193110831105
0.20324064812962592,0.44312287187155425
0.20344068813762753,0.44340343684884403
0.2036407281456291,0.4436836254456724
0.20384076815363072,0.44396343970285856
0.2040408081616323,0.4442428842276849
0.20424084816963392,0.44452196603723415
0.20444088817763553,0.4448006943186552
0.20464092818563712,0.4450790801134983
0.20484096819363873,0.44535713593547366
0.2050410082016403,0.445634875332923
0.20524104820964192,0.4459123124089124
0.2054410882176435,0.4461894613130962
0.20564112822564512,0.4464663357203438
0.20584116823364673,0.4467429483115235
0.20604120824164832,0.44701931027180875
0.20624124824964993,0.4472954308213924
0.2064412882576515,0.4475713167925959
0.20664132826565312,0.4478469722660541
0.20684136827365474,0.4481223982769914
0.20704140828165632,0.44839759260061884
0.20724144828965793,0.4486725496234434
0.20744148829765952,0.44894726030484033
0.20764152830566113,0.4492217122306811
0.2078415683136627,0.44949588975819466
0.20804160832166432,0.44976977424865394
0.20824164832966593,0.4500433443819867
0.20844168833766752,0.4503165765450915
0.20864172834566913,0.4505894452835537
0.20884176835367071,0.45086192380466805
0.20904180836167233,0.4511339845182335
0.20924184836967394,0.45140559960053306
0.20944188837767552,0.4516767415662737
0.20964192838567713,0.4519473838330649
0.20984196839367872,0.45221750126325444
0.21004200840168033,0.4524870706686167
0.21024204840968191,0.4527560712644764
0.21044208841768353,0.45302448506132326
0.21064212842568514,0.45329229718378095
0.21084216843368672,0.45355949610889124
0.21104220844168833,0.4538260738179923
0.21124224844968992,0.4540920258589498
0.21144228845769153,0.4543573513180623
0.21164232846569314,0.45462205270353717
0.21184236847369473,0.4548861357449435
0.21204240848169634,0.4551496091154251
0.21224244848969792,0.4554124840856244
0.21244248849769953,0.4556747741201721
0.21264252850570114,0.4559364944291761
0.21284256851370273,0.4561976614883566
0.21304260852170434,0.45645829254228343
0.21324264852970592,0.4567184051055564
0.21344268853770754,0.4569780164767197
0.21364272854570912,0.4572371432792166
0.21384276855371073,0.4574958010427901
0.21404280856171234,0.45775400383744114
0.21424284856971393,0.45801176397041365
0.21444288857771554,0.4582690917547251
0.21464292858571712,0.45852599535557026
0.21484296859371874,0.4587824807185511
0.21504300860172035,0.4590385515812022
0.21524304860972193,0.45929420956675865
0.21544308861772354,0.45954945435663247
0.21564312862572513,0.45980428393568706
0.21584316863372674,0.46005869490220946
0.21604320864172832,0.46031268283252946
0.21624324864972994,0.4605662426885919
0.21644328865773155,0.46081936925549005
0.21664332866573313,0.4610720575950634
0.21684336867373474,0.4613243035011695
0.21704340868173633,0.4615761039421778
0.21724344868973794,0.46182745747659903
0.21744348869773955,0.46207836462855206
0.21764352870574113,0.46232882821095306
0.21784356871374275,0.4625788535858528
0.21804360872174433,0.46282844885320995
0.21824364872974594,0.46307762496150234
0.21844368873774755,0.46332639573589585
0.21864372874574914,0.4635747778221325
0.21884376875375075,0.4638227905467985
0.21904380876175233,0.46407045569711486
0.21924384876975395,0.46431779722578387
0.21944388877775553,0.46456484088865163
0.21964392878575714,0.4648116138249483
0.21984396879375875,0.4650581440915815
0.22004400880176034,0.4653044601643345
0.22024404880976195,0.4655505904198184
0.22044408881776353,0.46579656261262037
0.22064412882576515,0.4660424033622561
0.22084416883376676,0.46628813766427146
0.22104420884176834,0.4665337884391548
0.22124424884976995,0.4667793761316381
0.22144428885777154,0.4670249183715109
0.22164432886577315,0.46727042970529153
0.22184436887377473,0.4675159214060529
0.22204440888177635,0.4677614013664336
0.22224444888977796,0.46800687407745994
0.22244448889777954,0.4682523406933236
0.22264452890578115,0.4684977991797781
0.22284456891378274,0.4687432445414097
0.22304460892178435,0.46898866912077586
0.22324464892978596,0.4692340629603491
0.22344468893778754,0.4694794142164255
0.22364472894578916,0.4697247096126962
0.22384476895379074,0.4699699349200903
0.22404480896179235,0.4702150754487989
0.22424484896979394,0.4704601165381176
0.22444488897779555,0.4707050440298858
0.22464492898579716,0.4709498447118734
0.22484496899379874,0.47119450671842744
0.22504500900180036,0.47143901987703485
0.22524504900980194,0.47168337599112886
0.22544508901780355,0.47192756905141464
0.22564512902580516,0.47217159537016723
0.22584516903380675,0.4724154536352857
0.22604520904180836,0.4726591448833017
0.22624524904980994,0.4729026723929791
0.22644528905781156,0.4731460415035116
0.22664532906581317,0.47338925936357457
0.22684536907381475,0.47363233461954013
0.22704540908181636,0.4738752770529586
0.22724544908981795,0.47411809717889797
0.22744548909781956,0.47436080581786955
0.22764552910582114,0.4746034136548153
0.22784556911382275,0.4748459307989791
0.22804560912182437,0.47508836635840745
0.22824564912982595,0.47533072804234455
0.22844568913782756,0.4755730218039002
0.22864572914582915,0.4758152515341215
0.22884576915383076,0.476057418817013
0.22904580916183237,0.4762995227531871
0.22924584916983395,0.4765415598577356
0.22944588917783557,0.4767835240356575
0.22964592918583715,0.4770254066358318
0.22984596919383876,0.4772671965821511
0.23004600920184035,0.47750888057810725
0.23024604920984196,0.47775044337891387
0.23044608921784357,0.47799186812322425
0.23064612922584515,0.478233136714725
0.23084616923384677,0.4784742302423999
0.23104620924184835,0.47871512942711564
0.23124624924984996,0.4789558150814099
0.23144628925785157,0.4791962685689891
0.23164632926585316,0.4794364722504747
0.23184636927385477,0.47967640990237265
0.23204640928185635,0.47991606709706847
0.23224644928985796,0.480155431532838
0.23244648929785958,0.4803944933043842
0.23264652930586116,0.4806332451062052
0.23284656931386277,0.4808716823631284
0.23304660932186436,0.4811098032845261
0.23324664932986597,0.481347608841024
0.23344668933786755,0.48158510266481913
0.23364672934586916,0.4818222908770087
0.23384676935387078,0.48205918184748797
0.23404680936187236,0.48229578589497246
0.23424684936987397,0.4825321149364543
0.23444688937787556,0.4827681820968762
0.23464692938587717,0.4830040012909491
0.23484696939387878,0.48323958678981904
0.23504700940188036,0.4834749527856853
0.23524704940988198,0.4837101129674707
0.23544708941788356,0.48394508012024984
0.23564712942588517,0.4841798657603674
0.23584716943388676,0.48441447981704405
0.23604720944188837,0.4846489303698148
0.23624724944988998,0.4848832234494178
0.23644728945789156,0.4851173629077954
0.23664732946589317,0.4853513503607567
0.23684736947389476,0.48558518520463634
0.23704740948189637,0.4858188647060361
0.23724744948989798,0.48605238416153235
0.23744748949789957,0.48628573712211887
0.23764752950590118,0.4865189156752213
0.23784756951390276,0.4867519107754012
0.23804760952190437,0.48698471261342835
0.23824764952990596,0.48721731101227916
0.23844768953790757,0.4874496958378467
0.23864772954590918,0.48768185741175163
0.23884776955391077,0.4879137869136253
0.23904780956191238,0.48814547676060754
0.23924784956991396,0.488376920952535
0.23944788957791557,0.4886081153723817
0.23964792958591719,0.4888390580329044
0.23984796959391877,0.4890697492621128
0.24004800960192038,0.4893001918220582
0.24024804960992197,0.4895303909574755
0.24044808961792358,0.4897603543729472
0.2406481296259252,0.4899900921394201
0.24084816963392677,0.4902196165330395
0.24104820964192838,0.4904489418112926
0.24124824964992997,0.490678083933325
0.24144828965793158,0.4909070602329455
0.24164832966593316,0.49113588905422517
0.24184836967393478,0.4913645893606703
0.2420484096819364,0.4915931803296959
0.24224844968993797,0.4918216809445055
0.24244848969793958,0.4920501095954941
0.24264852970594117,0.49227848370293614
0.24284856971394278,0.492506819372008
0.2430486097219444,0.4927351310901482
0.24324864972994598,0.4929634314754159
0.2434486897379476,0.49319173108290737
0.24364872974594917,0.4934200382744821
0.24384876975395078,0.49364835915509186
0.24404880976195237,0.4938766975769594
0.24424884976995398,0.4941050552107763
0.2444488897779556,0.49433343168105204
0.24464892978595718,0.494561824760806
0.2448489697939588,0.4947902306190094
0.24504900980196037,0.49501864411261776
0.24524904980996198,0.4952470591137157
0.2454490898179636,0.4954754688612859
0.24564912982596518,0.4957038663264233
0.2458491698339668,0.49593224457947493
0.24604920984196837,0.49616059714760213
0.24624924984997,0.49638891835162924
0.24644928985797157,0.49661720361175254
0.24664932986597318,0.49684544971271005
0.2468493698739748,0.4970736550203272
0.24704940988197638,0.49730181964290254
0.247249449889978,0.49752994553265467
0.24744948989797957,0.49775803652433426
0.24764952990598119,0.4979860983100783
0.2478495699139828,0.4982141383515738
0.24804960992198438,0.49844216573254807
0.248249649929986,0.49867019095644866
0.24844968993798758,0.4988982256958723
0.2486497299459892,0.499126282501778
0.2488497699539908,0.4993543744817569
0.24904980996199239,0.49958251495756034
0.249249849969994,0.49981071711271796
0.24944988997799558,0.5000389936413542
0.2496499299859972,0.500267356409258
0.24984996999399878,0.500495816137857
0.2500500100020004,0.5007243821210222
0.250250050010002,0.5009530619836005
0.2504500900180036,0.5011818614892654
0.25065013002600517,0.5014107844037526
0.2508501700340068,0.5016398324178263
0.2510502100420084,0.5018690051324818
0.25125025005001,0.5020983001069779
0.2514502900580116,0.5023277129683581
0.2516503300660132,0.5025572375792439
0.2518503700740148,0.5027868662588988
0.2520504100820164,0.5030165900509453
0.252250450090018,0.5032463990296994
0.2524504900980196,0.5034762826359219
0.2526505301060212,0.5037062300319073
0.2528505701140228,0.5039362304652548
0.2530506101220244,0.5041662736304249
0.253250650130026,0.5043963500172703
0.25345069013802757,0.5046264512361456
0.2536507301460292,0.5048565703099324
0.2538507701540308,0.505086701924338
0.2540508101620324,0.505316842629104
0.254250850170034,0.5055469909842665
0.25445089017803557,0.5057771476472752
0.2546509301860372,0.506007315398576
0.2548509701940388,0.5062374991051164
0.2550510102020404,0.5064677056231011
0.255251050210042,0.506697943643142
0.2554510902180436,0.5069282234826618
0.2556511302260452,0.5071585568319688
0.2558511702340468,0.5073889564617774
0.2560512102420484,0.5076194359010635
0.25625125025005,0.507850009094982
0.2564512902580516,0.5080806900531141
0.2566513302660532,0.5083114924985375
0.2568513702740548,0.5085424295281149
0.2570514102820564,0.5087735132939915
0.257251450290058,0.5090047547155755
0.2574514902980596,0.5092361632302923
0.2576515303060612,0.5094677465901629
0.2578515703140628,0.5096995107098198
0.2580516103220644,0.5099314595699658
0.25825165033006603,0.5101635951785679
0.2584516903380676,0.5103959175903002
0.2586517303460692,0.5106284249829731
0.2588517703540708,0.5108611137879517
0.2590518103620724,0.511093978869944
0.259251850370074,0.5113270137500587
0.2594518903780756,0.5115602108647553
0.2596519303860772,0.5117935618522618
0.2598519703940788,0.5120270578572561
0.2600520104020804,0.51226068984411
0.260252050410082,0.5124944489088057
0.2604520904180836,0.5127283265797407
0.2606521304260852,0.5129623150980579
0.2608521704340868,0.5131964076688241
0.26105221044208843,0.5134305986753511
0.26125225045009,0.513664883850138
0.2614522904580916,0.5138992603973057
0.2616523304660932,0.5141337270629298
0.2618523704740948,0.5143682841513179
0.26205241048209643,0.5146029334869735
0.262252450490098,0.5148376783236772
0.2624524904980996,0.5150725232037615
0.2626525305061012,0.5153074737721911
0.2628525705141028,0.5155425365514562
0.26305261052210444,0.5157777186844821
0.263252650530106,0.5160130276537396
0.2634526905381076,0.5162484709854573
0.2636527305461092,0.5164840559482834
0.2638527705541108,0.516719789255903
0.26405281056211244,0.516955676782985
0.264252850570114,0.5171917233034088
0.2644528905781156,0.5174279322590383
0.2646529305861172,0.5176643055663651
0.26485297059411883,0.5179008434671883
0.2650530106021204,0.5181375444281537
0.265253050610122,0.5183744050924971
0.2654530906181236,0.518611420285753
0.2656531306261252,0.5188485830755696
0.26585317063412683,0.5190858848841441
0.2660532106421284,0.5193233156502258
0.26625325065013,0.5195608640361589
0.2664532906581316,0.5197985176741082
0.2666533306661332,0.5200362634444677
0.26685337067413484,0.5202740877785177
0.2670534106821364,0.5205119769767106
0.267253450690138,0.5207499175335416
0.2674534906981396,0.5209878964598051
0.26765353070614123,0.5212259015931688
0.26785357071414284,0.5214639218883848
0.2680536107221444,0.5217019476791207
0.268253650730146,0.521939970904272
0.2684536907381476,0.5221779852927194
0.26865373074614923,0.5224159865017624
0.26885377075415084,0.5226539722058612
0.2690538107621524,0.5228919421338106
0.269253850770154,0.5231298980540096
0.2694538907781556,0.5233678437090153
0.26965393078615724,0.5236057847020659
0.26985397079415885,0.5238437283396362
0.2700540108021604,0.5240816834353559
0.270254050810162,0.5243196600816976
0.27045409081816363,0.524557669396726
0.27065413082616524,0.524795723253854
0.2708541708341668,0.525033834002954
0.2710542108421684,0.5252720141913249
0.27125425085017,0.5255102762929075
0.27145429085817163,0.5257486324537769
0.27165433086617324,0.525987094261335
0.2718543708741748,0.5262256725438088
0.2720544108821764,0.5264643772056374
0.272254450890178,0.526703217103159
0.27245449089817964,0.5269421999637033
0.27265453090618125,0.5271813323498127
0.2728545709141828,0.527420619668896
0.2730546109221844,0.5276600662271889
0.273254650930186,0.5278996753255332
0.27345469093818764,0.5281394493931912
0.27365473094618925,0.5283793901547653
0.2738547709541908,0.5286194988242847
0.2740548109621924,0.5288597763197252
0.27425485097019403,0.5291002234906317
0.27445489097819564,0.5293408413511493
0.27465493098619725,0.529581631310652
0.2748549709941988,0.5298225953942709
0.2750550110022004,0.5300637364459861
0.27525505101020203,0.5303050583075167
0.27545509101820365,0.530546565967034
0.2756551310262052,0.5307882656726813
0.2758551710342068,0.5310301650069942
0.2760552110422084,0.531272272919537
0.27625525105021004,0.5315145997163762
0.27645529105821165,0.5317571570063369
0.2766553310662132,0.531999957605325
0.2768553710742148,0.5322430154012754
0.27705541108221643,0.5324863451834835
0.27725545109021804,0.5327299624411606
0.27745549109821965,0.5329738831369686
0.2776555311062212,0.5332181234620432
0.2778555711142228,0.533462699579552
0.27805561112222443,0.5337076273641633
0.27825565113022604,0.5339529221449064
0.27845569113822766,0.5341985984587755
0.2786557311462292,0.5344446698220877
0.2788557711542308,0.5346911485260518
0.27905581116223244,0.5349380454622545
0.27925585117023405,0.5351853699828657
0.27945589117823566,0.535433129799305
0.2796559311862372,0.5356813309219624
0.27985597119423883,0.5359299776423309
0.28005601120224044,0.5361790725576578
0.28025605121024205,0.5364286166369578
0.28045609121824366,0.5366786093260274
0.2806561312262452,0.5369290486879632
0.28085617123424683,0.537179931574672
0.28105621124224844,0.5374312538239807
0.28125625125025006,0.5376830104762499
0.2814562912582516,0.5379351960038736
0.2816563312662532,0.5381878045467312
0.28185637127425484,0.5384408301465495
0.28205641128225645,0.538694266973242
0.28225645129025806,0.5389481095366011
0.2824564912982596,0.5392023528772313
0.2826565313062612,0.5394569927312982
0.28285657131426284,0.539712025664515
0.28305661132226445,0.5399674491717653
0.28325665133026606,0.5402232617398379
0.2834566913382676,0.540479462871894
0.28365673134626923,0.5407360530734628
0.28385677135427084,0.5409930338009393
0.28405681136227245,0.5412504073746851
0.28425685137027407,0.5415081768599053
0.2844568913782756,0.5417663459194255
0.28465693138627723,0.5420249186433252
0.28485697139427885,0.5422838993610526
0.28505701140228046,0.5425432924421444
0.28525705141028207,0.5428031020919836
0.2854570914182836,0.5430633321491408
0.28565713142628524,0.5433239858907591
0.28585717143428685,0.5435850658521661
0.28605721144228846,0.5438465736664331
0.2862572514502901,0.54410850992897
0.28645729145829163,0.544370874091467
0.28665733146629324,0.5446336643885856
0.28685737147429485,0.5448968777998087
0.28705741148229647,0.5451605100477876
0.287257451490298,0.5454245556334287
0.28745749149829963,0.5456890079068628
0.28765753150630125,0.5459538591723752
0.28785757151430286,0.5462191008243702
0.28805761152230447,0.5464847235105392
0.288257651530306,0.5467507173176089
0.28845769153830764,0.5470170719744031
0.28865773154630925,0.5472837770664656
0.28885777155431086,0.5475508222561801
0.28905781156231247,0.547818197502191
0.28925785157031403,0.5480858932719859
0.28945789157831564,0.5483539007417346
0.28965793158631725,0.5486222119778862
0.28985797159431886,0.5488908200955924
0.2900580116023205,0.5491597193897375
0.29025805161032203,0.5494289054351731
0.29045809161832364,0.5496983751536869
0.29065813162632526,0.5499681268462122
0.29085817163432687,0.5502381601898092
0.2910582116423285,0.550508476199979
0.29125825165033004,0.5507790771598658
0.29145829165833165,0.5510499665188598
0.29165833166633326,0.5513211487639686
0.29185837167433487,0.5515926292680917
0.2920584116823365,0.5518644141199578
0.29225845169033804,0.5521365099409726
0.29245849169833965,0.5524089236945482
0.29265853170634126,0.5526816624936457
0.2928585717143429,0.5529547334122512
0.29305861172234443,0.553228143306326
0.29325865173034604,0.5535018986494302
0.29345869173834765,0.5537760053877308
0.29365873174634927,0.5540504688184735
0.2938587717543509,0.5543252934952676
0.29405881176235243,0.5546004831626931
0.29425885177035405,0.5548760407218456
0.29445889177835566,0.5551519682274951
0.29465893178635727,0.5554282669165855
0.2948589717943589,0.5557049372668705
0.29505901180236044,0.5559819790835892
0.29525905181036205,0.5562593916112646
0.29545909181836366,0.5565371736669849
0.2956591318263653,0.5568153237909041
0.2958591718343669,0.5570938404092245
0.29605921184236844,0.5573727220045707
0.29625925185037005,0.5576519672884857
0.29645929185837167,0.5579315753707365
0.2966593318663733,0.5582115459202428
0.2968593718743749,0.5584918793127128
0.29705941188237645,0.5587725767604812
0.29725945189037806,0.5590536404205875
0.29745949189837967,0.5593350734777816
0.2976595319063813,0.5596168801998864
0.2978595719143829,0.5598990659637563
0.29805961192238445,0.5601816372509274
0.29825965193038606,0.5604646016129265
0.2984596919383877,0.5607479676070729
0.2986597319463893,0.5610317447044444
0.29885977195439084,0.5613159431724564
0.29905981196239245,0.5616005739352095
0.29925985197039406,0.5618856484153606
0.2994598919783957,0.5621711783617742
0.2996599319863973,0.5624571756675678
0.29985997199439884,0.5627436521834035
0.30006001200240046,0.5630306195309629
0.30026005201040207,0.5633180889214957
0.3004600920184037,0.5636060709841395
0.3006601320264053,0.5638945756083864
0.30086017203440685,0.5641836118046357
0.30106021204240846,0.5644731875862136
0.30126025205041007,0.5647633098756133
0.3014602920584117,0.565053984436994
0.3016603320664133,0.5653452158362215
0.30186037207441485,0.5656370074289531
0.30206041208241646,0.5659293613764783
0.3022604520904181,0.5662222786882629
0.3024604920984197,0.5665157592894146
0.3026605321064213,0.566809802110625
0.30286057211442285,0.5671044051975587
0.30306061212242447,0.5673995658361644
0.3032606521304261,0.5676952806900122
0.3034606921384277,0.5679915459454875
0.30366073214642925,0.5682883574605396
0.30386077215443086,0.5685857109126701
0.30406081216243247,0.5688836019419548
0.3042608521704341,0.5691820262851321
0.3044608921784357,0.5694809798971291
0.30466093218643725,0.5697804590568466
0.30486097219443886,0.5700804604545548
0.3050610122024405,0.5703809812588501
0.3052610522104421,0.5706820191617783
0.3054610922184437,0.570983572401414
0.30566113222644525,0.5712856397618776
0.30586117223444687,0.5715882205514637
0.3060612122424485,0.5718913145602064
0.3062612522504501,0.5721949219988218
0.3064612922584517,0.5724990434215123
0.30666133226645326,0.5728036796355815
0.30686137227445487,0.5731088316011849
0.3070614122824565,0.5734145003248097
0.3072614522904581,0.5737206867502436
0.3074614922984597,0.5740273916508405
0.30766153230646126,0.5743346155268272
0.3078615723144629,0.57464235851123
0.3080616123224645,0.5749506202877167
0.3082616523304661,0.5752594000232887
0.3084616923384677,0.5755686963183005
0.30866173234646926,0.5758785071757676
0.3088617723544709,0.5761888299913458
0.3090618123624725,0.5764996615647614
0.3092618523704741,0.5768109981328392
0.30946189237847566,0.5771228354236498
0.30966193238647727,0.5774351687306875
0.3098619723944789,0.5777479930054152
0.3100620124024805,0.5780613029659903
0.3102620524104821,0.5783750932195239
0.31046209241848366,0.5786893583948497
0.31066213242648527,0.5790040932824828
0.3108621724344869,0.5793192929782505
0.3110622124424885,0.5796349530269815
0.3112622524504901,0.579951069562641
0.31146229245849166,0.5802676394413989
0.3116623324664933,0.580584660364325
0.3118623724744949,0.5809021309866829
0.3120624124824965,0.5812200510111698
0.3122624524904981,0.5815384212628845
0.31246249249849967,0.5818572437442933
0.3126625325065013,0.5821765216690067
0.3128625725145029,0.5824962594737295
0.3130626125225045,0.5828164628083246
0.3132626525305061,0.5831371385044863
0.31346269253850767,0.5834582945240708
0.3136627325465093,0.5837799398886236
0.3138627725545109,0.5841020845921128
0.3140628125625125,0.5844247394992562
0.3142628525705141,0.5847479162321666
0.3144628925785157,0.5850716270482638
0.3146629325865173,0.5853958847125734
0.3148629725945189,0.5857207023675902
0.3150630126025205,0.5860460934038646
0.31526305261052207,0.5863720713343658
0.3154630926185237,0.5866986496754792
0.3156631326265253,0.5870258418372358
0.3158631726345269,0.5873536610250294
0.3160632126425285,0.5876821201546969
0.31626325265053007,0.5880112317823962
0.3164632926585317,0.5883410080502509
0.3166633326665333,0.5886714606482475
0.3168633726745349,0.5890026007923833
0.3170634126825365,0.5893344392185822
0.3172634526905381,0.5896669861914408
0.3174634926985397,0.5900002515264484
0.3176635327065413,0.5903342446239501
0.3178635727145429,0.5906689745128046
0.3180636127225445,0.5910044499014417
0.3182636527305461,0.5913406792338372
0.3184636927385477,0.5916776707478227
0.3186637327465493,0.592015432533118
0.3188637727545509,0.592353972586517
0.3190638127625525,0.5926932988617909
0.3192638527705541,0.5930334193120492
0.3194638927785557,0.5933743419225701
0.3196639327865573,0.5937160747324065
0.3198639727945589,0.5940586258434453
0.3200640128025605,0.5944020034159728
0.3202640528105621,0.5947462156502287
0.3204640928185637,0.5950912707538456
0.3206641328265653,0.5954371768955053
0.3208641728345669,0.5957839421455542
0.3210642128425685,0.5961315744047074
0.3212642528505701,0.5964800813223354
0.3214642928585717,0.5968294702061301
0.3216643328665733,0.5971797479252171
0.3218643728745749,0.5975309208089759
0.3220644128825765,0.5978829945439765
0.3222644528905781,0.5982359740715079
0.3224644928985797,0.5985898634881844
0.3226645329065813,0.5989446659520552
0.3228645729145829,0.5993003835965125
0.3230646129225845,0.5996570174541176
0.3232646529305861,0.6000145673922184
0.3234646929385877,0.6003730320619496
0.3236647329465893,0.6007324088618827
0.32386477295459093,0.6010926939172372
0.3240648129625925,0.6014538820751958
0.3242648529705941,0.6018159669164805
0.3244648929785957,0.6021789407829674
0.3246649329865973,0.6025427948207495
0.32486497299459893,0.6029075190377076
0.3250650130026005,0.6032731023743325
0.3252650530106021,0.6036395327862584
0.3254650930186037,0.6040067973367355
0.3256651330266053,0.6043748822970821
0.3258651730346069,0.6047437732530252
0.3260652130426085,0.605113455214763
0.3262652530506101,0.605483912728568
0.3264652930586117,0.6058551299877838
0.32666533306661333,0.606227090941167
0.3268653730746149,0.6065997793966654
0.3270654130826165,0.6069731791189191
0.3272654530906181,0.607347273918994
0.3274654930986197,0.6077220477351271
0.32766553310662133,0.6080974847035444
0.3278655731146229,0.6084735692187209
0.3280656131226245,0.6088502859827577
0.3282656531306261,0.609227620043872
0.3284656931386277,0.6096055568242865
0.32866573314662934,0.6099840821381013
0.3288657731546309,0.6103631821999804
0.3290658131626325,0.6107428436257263
0.3292658531706341,0.6111230534259984
0.3294658931786357,0.6115037989945903
0.32966593318663734,0.6118850680927865
0.3298659731946389,0.6122668488313786
0.3300660132026405,0.6126491296519384
0.3302660532106421,0.6130318993089129
0.33046609321864373,0.6134151468540286
0.33066613322664534,0.6137988616243776
0.3308661732346469,0.6141830332353999
0.3310662132426485,0.6145676515797948
0.3312662532506501,0.6149527068331728
0.33146629325865173,0.6153381894670362
0.3316663332666533,0.6157240902694201
0.3318663732746549,0.6161104003732804
0.3320664132826565,0.6164971112924603
0.3322664532906581,0.6168842149648212
0.33246649329865974,0.6172717038018984
0.3326665333066613,0.6176595707442295
0.3328665733146629,0.6180478093213188
0.3330666133226645,0.6184364137150496
0.33326665333066613,0.6188253788252364
0.33346669333866774,0.6192147003359195
0.3336667333466693,0.6196043747809693
0.3338667733546709,0.6199943996075468
0.3340668133626725,0.6203847732360103
0.33426685337067413,0.6207754951149156
0.33446689337867574,0.6211665657698615
0.3346669333866773,0.6215579868450654
0.3348669733946789,0.621949761136706
0.3350670134026805,0.622341892617258
0.33526705341068214,0.6227343864502315
0.33546709341868375,0.6231272489949405
0.3356671334266853,0.6235204878011411
0.3358671734346869,0.6239141115935825
0.33606721344268853,0.6243081302467329
0.33626725345069014,0.6247025547501313
0.33646729345869175,0.6250973971649948
0.3366673334666933,0.6254926705728785
0.3368673734746949,0.6258883890173139
0.33706741348269653,0.6262845674394661
0.33726745349069814,0.6266812216089278
0.3374674934986997,0.6270783680508208
0.3376675335067013,0.6274760239703971
0.3378675735147029,0.6278742071763175
0.33806761352270454,0.6282729360037497
0.33826765353070615,0.628672229238364
0.3384676935387077,0.629072106042207
0.3386677335467093,0.6294725858823306
0.3388677735547109,0.6298736884629169
0.33906781356271254,0.6302754336615009
0.33926785357071415,0.6306778414697384
0.3394678935787157,0.6310809319390098
0.3396679335867173,0.6314847251309944
0.33986797359471893,0.6318892410731916
0.34006801360272054,0.6322944997192254
0.34026805361072215,0.6327005209136294
0.3404680936187237,0.6331073243606942
0.3406681336267253,0.6335149295968546
0.34086817363472693,0.633923355966016
0.34106821364272855,0.6343326225971566
0.34126825365073016,0.6347427483835106
0.3414682936587317,0.6351537519626155
0.3416683336667333,0.6355656516965249
0.34186837367473494,0.6359784656515121
0.34206841368273655,0.6363922115766437
0.34226845369073816,0.6368069068806717
0.3424684936987397,0.6372225686067737
0.34266853370674133,0.6376392134047754
0.34286857371474294,0.6380568575005892
0.34306861372274455,0.6384755166627211
0.3432686537307461,0.6388952061658136
0.3434686937387477,0.6393159407513087
0.34366873374674933,0.6397377345854259
0.34386877375475094,0.6401606012147596
0.34406881376275256,0.6405845535198926
0.3442688537707541,0.6410096036675098
0.3444688937787557,0.6414357630615636
0.34466893378675734,0.6418630422941006
0.34486897379475895,0.6422914510963923
0.34506901380276056,0.6427209982910375
0.3452690538107621,0.643151691745704
0.34546909381876373,0.6435835383291632
0.34566913382676534,0.644016543870243
0.34586917383476695,0.6444507131202754
0.34606921384276856,0.6448860497195594
0.3462692538507701,0.6453225561682895
0.34646929385877173,0.6457602338023181
0.34666933386677334,0.6461990827740387
0.34686937387477496,0.6466391020385857
0.34706941388277657,0.6470802893454519
0.3472694538907781,0.6475226412355425
0.34746949389877974,0.6479661530435894
0.34766953390678135,0.6484108189057757
0.34786957391478296,0.6488566317723444
0.3480696139227845,0.6493035834249019
0.3482696539307861,0.6497516644980762
0.34846969393878774,0.6502008645051466
0.34866973394678935,0.6506511718672386
0.34886977395479096,0.6511025739456567
0.3490698139627925,0.6515550570769286
0.34926985397079413,0.6520086066101461
0.34946989397879574,0.6524632069462029
0.34966993398679735,0.6529188415785663
0.34986997399479897,0.6533754931352568
0.3500700140028005,0.6538331434217534
0.35027005401080213,0.6542917734646004
0.35047009401880375,0.654751363555538
0.35067013402680536,0.6552118932960391
0.35087017403480697,0.6556733416421908
0.3510702140428085,0.6561356869499031
0.35127025405081014,0.6565989070204837
0.35147029405881175,0.6570629791466522
0.35167033406681336,0.657527880159102
0.351870374074815,0.6579935864737434
0.35207041408281653,0.6584600741397765
0.35227045409081814,0.6589273188887481
0.35247049409881975,0.6593952961847405
0.35267053410682137,0.6598639812758283
0.352870574114823,0.6603333492469138
0.35307061412282453,0.6608033750740202
0.35327065413082614,0.6612740336800829
0.35347069413882776,0.6617452999922311
0.35367073414682937,0.662217149000506
0.3538707741548309,0.6626895558179041
0.35407081416283254,0.6631624957415843
0.35427085417083415,0.663635944315019
0.35447089417883576,0.6641098773908254
0.35467093418683737,0.6645842711939547
0.35487097419483893,0.66505910238489
0.35507101420284054,0.6655343481224545
0.35527105421084215,0.6660099861258177
0.35547109421884376,0.6664859947352609
0.3556711342268454,0.6669623529712629
0.35587117423484693,0.6674390405914671
0.35607121424284854,0.6679160381451049
0.35627125425085016,0.6683933270244755
0.35647129425885177,0.6688708895131147
0.3566713342668534,0.6693487088303289
0.35687137427485494,0.6698267691718194
0.35707141428285655,0.6703050557461808
0.35727145429085816,0.6707835548071182
0.35747149429885977,0.6712622536812922
0.3576715343068614,0.6717411407917712
0.35787157431486294,0.6722202056771315
0.35807161432286455,0.6726994390063168
0.35827165433086616,0.6731788325894247
0.3584716943388678,0.6736583793846456
0.3586717343468694,0.6741380735016276
0.35887177435487094,0.6746179102015815
0.35907181436287255,0.6750978858944681
0.35927185437087417,0.6755779981336343
0.3594718943788758,0.6760582456082718
0.35967193438687733,0.6765386281340682
0.35987197439487895,0.6770191466424121
0.36007201440288056,0.677499803168488
0.36027205441088217,0.6779806008385576
0.3604720944188838,0.6784615438566932
0.36067213442688534,0.6789426374911625
0.36087217443488695,0.67942388806062
0.36107221444288856,0.6799053029201874
0.3612722544508902,0.6803868904474455
0.3614722944588918,0.6808686600282904
0.36167233446689334,0.6813506220425384
0.36187237447489495,0.6818327878491057
0.36207241448289657,0.6823151697705225
0.3622724544908982,0.6827977810764925
0.3624724944988998,0.6832806359661617
0.36267253450690135,0.6837637495487259
0.36287257451490296,0.6842471378219777
0.36307261452290457,0.6847308176483854
0.3632726545309062,0.6852148067282899
0.3634726945389078,0.6856991235698199
0.36367273454690935,0.6861837874551484
0.36387277455491096,0.6866688184027513
0.3640728145629126,0.6871542371253746
0.3642728545709142,0.6876400649834777
0.3644728945789158,0.6881263239339886
0.36467293458691735,0.6886130364742821
0.36487297459491896,0.6891002255813767
0.3650730146029206,0.6895879146464333
0.3652730546109222,0.6900761274047269
0.36547309461892374,0.6905648878613566
0.36567313462692536,0.6910542202130446
0.36587317463492697,0.691544148766461
0.3660732146429286,0.6920346978535903
0.3662732546509302,0.6925258917447268
0.36647329465893175,0.693017754559744
0.36667333466693336,0.6935103101783388
0.36687337467493497,0.6940035821499818
0.3670734146829366,0.694497593604336
0.3672734546909382,0.6949923671629076
0.36747349469893975,0.6954879248526952
0.36767353470694136,0.6959842880225781
0.367873574714943,0.6964814772631518
0.3680736147229446,0.6969795123306726
0.3682736547309462,0.6974784120757073
0.36847369473894775,0.697978194377019
0.36867373474694937,0.6984788760811291
0.368873774754951,0.6989804729479124
0.3690738147629526,0.6994829996024816
0.3692738547709542,0.6999864694935173
0.36947389477895576,0.7004908948580982
0.36967393478695737,0.7009962866929829
0.369873974794959,0.7015026547321974
0.3700740148029606,0.7020100074306846
0.3702740548109622,0.7025183519536897
0.37047409481896376,0.7030276941714722
0.3706741348269654,0.7035380386588711
0.370874174834967,0.7040493886991946
0.3710742148429686,0.704561746291861
0.37127425485097015,0.7050751121631914
0.37147429485897177,0.7055894857797457
0.3716743348669734,0.7061048653635867
0.371874374874975,0.7066212479088857
0.3720744148829766,0.7071386291993034
0.37227445489097816,0.7076570038256347
0.37247449489897977,0.7081763652032571
0.3726745349069814,0.7086967055889934
0.372874574914983,0.7092180160970771
0.3730746149229846,0.7097402867139958
0.37327465493098616,0.7102635063120737
0.3734746949389878,0.7107876626617554
0.3736747349469894,0.7113127424426402
0.373874774954991,0.7118387312534151
0.3740748149629926,0.7123656136209191
0.37427485497099416,0.7128933730086612
0.3744748949789958,0.7134219918251818
0.3746749349869974,0.7139514514327194
0.374874974994999,0.7144817321566962
0.3750750150030006,0.7150128132965756
0.37527505501100217,0.7155446731386752
0.3754750950190038,0.7160772889715271
0.3756751350270054,0.7166106371043784
0.375875175035007,0.7171446928894025
0.37607521504300856,0.7176794307481618
0.37627525505101017,0.7182148242028117
0.3764752950590118,0.7187508459124761
0.3766753350670134,0.719287467715149
0.376875375075015,0.7198246606753931
0.37707541508301656,0.7203623951380125
0.3772754550910182,0.7209006407877737
0.3774754950990198,0.721439366715144
0.3776755351070214,0.7219785414879092
0.377875575115023,0.7225181332284192
0.37807561512302457,0.7230581096961051
0.3782756551310262,0.723598438374809
0.3784756951390278,0.7241390865643671
0.3786757351470294,0.7246800214758017
0.378875775155031,0.7252212103293969
0.37907581516303257,0.7257626204548704
0.3792758551710342,0.7263042193927958
0.3794758951790358,0.7268459749963977
0.3796759351870374,0.7273878555328158
0.379875975195039,0.7279298297829295
0.3800760152030406,0.7284718671388445
0.3802760552110422,0.7290139376981688
0.3804760952190438,0.7295560123542473
0.3806761352270454,0.7300980628815796
0.380876175235047,0.7306400620157192
0.3810762152430486,0.7311819835270286
0.3812762552510502,0.731723802287765
0.3814762952590518,0.732265494332067
0.3816763352670534,0.7328070369085226
0.38187637527505497,0.7333484085251145
0.3820764152830566,0.7338895889864505
0.3822764552910582,0.7344305594233
0.3824764952990598,0.7349713023145774
0.3826765353070614,0.7355118015020103
0.382876575315063,0.7360520421978431
0.3830766153230646,0.7365920109860085
0.3832766553310662,0.7371316958172895
0.3834766953390678,0.7376710859990577
0.3836767353470694,0.7382101721802362
0.383876775355071,0.738748946332171
0.3840768153630726,0.7392874017261284
0.3842768553710742,0.7398255329081416
0.3844768953790758,0.7403633356719286
0.3846769353870774,0.7409008070305829
0.384876975395079,0.7414379451877069
0.3850770154030806,0.7419747495086026
0.3852770554110822,0.7425112204920841
0.3854770954190838,0.7430473597433928
0.3856771354270854,0.7435831699486232
0.385877175435087,0.7441186548509731
0.3860772154430886,0.7446538192290353
0.3862772554510902,0.7451886688772529
0.3864772954590918,0.7457232105885524
0.38667733546709343,0.7462574521390782
0.386877375475095,0.7467914022748403
0.3870774154830966,0.747325070700009
0.3872774554910982,0.7478584680664907
0.3874774954990998,0.7483916059643531
0.3876775355071014,0.7489244969125887
0.387877575515103,0.7494571543496612
0.3880776155231046,0.7499895926232282
0.3882776555311062,0.7505218269784101
0.3884776955391078,0.7510538735439568
0.3886777355471094,0.7515857493156679
0.388877775555111,0.7521174721364354
0.3890778155631126,0.7526490606723065
0.3892778555711142,0.753180534384015
0.38947789557911583,0.7537119134934768
0.3896779355871174,0.7542432189448257
0.389877975595119,0.7547744723596379
0.3900780156031206,0.7553056959860887
0.3902780556111222,0.7558369126418805
0.39047809561912383,0.7563681456508836
0.3906781356271254,0.7568994187735437
0.390878175635127,0.7574307561312087
0.3910782156431286,0.7579621821246503
0.3912782556511302,0.7584937213471471
0.39147829565913184,0.7590253984926119
0.3916783356671334,0.7595572382593293
0.391878375675135,0.7600892652499669
0.3920784156831366,0.7606215038685962
0.39227845569113823,0.761153978215527
0.39247849569913984,0.7616867119808151
0.3926785357071414,0.7622197283373424
0.392878575715143,0.7627530498343957
0.3930786157231446,0.7632866982926867
0.39327865573114623,0.7638206947017454
0.3934786957391478,0.7643550591206126
0.3936787357471494,0.7648898105827171
0.393878775755151,0.7654249670057816
0.3940788157631526,0.7659605451075465
0.39427885577115424,0.7664965603280245
0.3944788957791558,0.767033026758924
0.3946789357871574,0.7675699570807886
0.394878975795159,0.7681073625083001
0.3950790158031606,0.7686452527440952
0.39527905581116224,0.769183635941334
0.3954790958191638,0.7697225186751524
0.3956791358271654,0.7702619059230219
0.395879175835167,0.7708018010539295
0.39607921584316863,0.7713422058261903
0.39627925585117024,0.7718831203936027
0.3964792958591718,0.7724245433195661
0.3966793358671734,0.7729664715986948
0.396879375875175,0.773508900685386
0.39707941588317663,0.7740518245287415
0.39727945589117825,0.7745952356131779
0.3974794958991798,0.7751391250040309
0.3976795359071814,0.7756834823974235
0.397879575915183,0.7762282961736525
0.39807961592318464,0.7767735534533494
0.3982796559311862,0.777319240155673
0.3984796959391878,0.7778653410578198
0.3986797359471894,0.778411839855166
0.39887977595519103,0.7789587192214016
0.39907981596319264,0.7795059608680639
0.3992798559711942,0.7800535456029469
0.3994798959791958,0.7806014533869241
0.3996799359871974,0.7811496633887967
0.39987997599519903,0.7816981540378616
0.40008001600320064,0.782246903073968
0.4002800560112022,0.7827958875949159
0.4004800960192038,0.7833450841011309
0.4006801360272054,0.7838944685376275
0.40088017603520704,0.7844440163333497
0.40108021604320865,0.7849937024380502
0.4012802560512102,0.7855435013569305
0.4014802960592118,0.7860933871833299
0.40168033606721343,0.7866433336297931
0.40188037607521504,0.7871933140578979
0.40208041608321665,0.7877433015072458
0.4022804560912182,0.7882932687240534
0.4024804960992198,0.788843188189785
0.40268053610722143,0.7893930321502765
0.40288057611522304,0.7899427726457898
0.40308061612322466,0.7904923815424248
0.4032806561312262,0.7910418305652832
0.4034806961392278,0.791591091333752
0.40368073614722944,0.792140135399227
0.40388077615523105,0.7926889342855488
0.4040808161632326,0.7932374595323693
0.4042808561712342,0.7937856827416081
0.4044808961792358,0.7943335756270875
0.40468093618723744,0.7948811100673798
0.40488097619523905,0.7954282581618211
0.4050810162032406,0.7959749922895845
0.4052810562112422,0.7965212851716368
0.40548109621924383,0.7970671099353366
0.40568113622724544,0.7976124401813712
0.40588117623524705,0.7981572500526702
0.4060812162432486,0.7987015143048828
0.4062812562512502,0.7992452083779575
0.40648129625925183,0.7997883084683254
0.40668133626725345,0.8003307916011501
0.40688137627525506,0.8008726357020897
0.4070814162832566,0.8014138196679923
0.4072814562912582,0.8019543234359403
0.40748149629925984,0.8024941280500589
0.40768153630726145,0.803033215725512
0.40788157631526306,0.8035715699091179
0.4080816163232646,0.804109175336051
0.40828165633126623,0.8046460180821153
0.40848169633926784,0.8051820856111195
0.40868173634726945,0.8057173668169204
0.40888177635527106,0.8062518520597562
0.4090818163632726,0.806785533196536
0.40928185637127423,0.8073184036048131
0.40948189637927584,0.807850458200228
0.40968193638727746,0.8083816934472638
0.409881976395279,0.8089121073632235
0.4100820164032806,0.8094416995153976
0.41028205641128224,0.8099704710114507
0.41048209641928385,0.8104984244831184
0.41068213642728546,0.811025564063359
0.410882176435287,0.8115518953571632
0.41108221644328863,0.8120774254062693
0.41128225645129024,0.8126021626480839
0.41148229645929185,0.8131261168691475
0.41168233646729346,0.8136492991535152
0.411882376475295,0.8141717218264634
0.41208241648329663,0.8146933983939498
0.41228245649129824,0.8152143434782796
0.41248249649929986,0.8157345727504389
0.41268253650730147,0.8162541028595696
0.412882576515303,0.8167729513600568
0.41308261652330464,0.8172911366367026
0.41328265653130625,0.8178086778284457
0.41348269653930786,0.8183255947510765
0.41368273654730947,0.8188419078193799
0.413882776555311,0.8193576379691174
0.41408281656331264,0.8198728065792295
0.41428285657131425,0.8203874353946204
0.41448289657931586,0.8209015464498524
0.4146829365873175,0.821415161994042
0.41488297659531903,0.8219283044172246
0.41508301660332064,0.8224409961784158
0.41528305661132225,0.8229532597355617
0.41548309661932387,0.8234651174775438
0.4156831366273254,0.8239765916583637
0.41588317663532703,0.8244877043336065
0.41608321664332865,0.8249984772992505
0.41628325665133026,0.8255089320328602
0.41648329665933187,0.8260190896371818
0.4166833366673334,0.8265289707861267
0.41688337667533504,0.827038595673119
0.41708341668333665,0.8275479839617579
0.41728345669133826,0.8280571547387386
0.4174834966993399,0.8285661264689586
0.41768353670734143,0.829074916952731
0.41788357671534304,0.8295835432850244
0.41808361672334465,0.830092021816643
0.41828365673134627,0.8306003681172613
0.4184836967393479,0.8311085969402378
0.41868373674734943,0.8316167221891303
0.41888377675535104,0.8321247568858496
0.41908381676335266,0.8326327131403943
0.41928385677135427,0.8331406021221259
0.4194838967793559,0.8336484340325531
0.41968393678735744,0.8341562180796084
0.41988397679535905,0.8346639624534195
0.42008401680336066,0.8351716743035863
0.42028405681136227,0.8356793597179988
0.42048409681936383,0.8361870237032352
0.42068413682736544,0.8366946701666085
0.42088417683536705,0.8372023018999284
0.42108421684336866,0.8377099205650733
0.4212842568513703,0.8382175266814665
0.42148429685937183,0.8387251196155703
0.42168433686737344,0.8392326975725137
0.42188437687537506,0.839740257589984
0.42208441688337667,0.8402477955345062
0.4222844568913783,0.8407553061002502
0.42248449689937984,0.8412627828104962
0.42268453690738145,0.8417702180218937
0.42288457691538306,0.842277602931641
0.42308461692338467,0.8427849275877131
0.4232846569313863,0.8432921809022479
0.42348469693938784,0.8437993506682042
0.42368473694738945,0.8443064235793787
0.42388477695539106,0.8448133852538666
0.4240848169633927,0.8453202202610282
0.4242848569713943,0.8458269121520094
0.42448489697939584,0.846333443493846
0.42468493698739745,0.8468397959071574
0.42488497699539907,0.8473459501074205
0.4250850170034007,0.8478518859497866
0.4252850570114023,0.8483575824773861
0.42548509701940385,0.8488630179730401
0.42568513702740546,0.8493681700142732
0.42588517703540707,0.8498730155315053
0.4260852170434087,0.8503775308692645
0.42628525705141024,0.8508816918502571
0.42648529705941185,0.8513854738420912
0.42668533706741346,0.8518888518264425
0.4268853770754151,0.8523918004704243
0.4270854170834167,0.8528942941999047
0.42728545709141824,0.8533963072745006
0.42748549709941985,0.8538978138639569
0.42768553710742147,0.854398788125611
0.4278855771154231,0.8548992042826231
0.4280856171234247,0.8553990367026543
0.42828565713142625,0.85589825997665
0.42848569713942786,0.856396848997401
0.42868573714742947,0.8568947790375312
0.4288857771554311,0.8573920258265744
0.4290858171634327,0.8578885656267979
0.42928585717143425,0.8583843753074358
0.42948589717943586,0.8588794324169993
0.42968593718743747,0.8593737152533455
0.4298859771954391,0.859867202931189
0.4300860172034407,0.8603598754467618
0.43028605721144225,0.8608517137393363
0.43048609721944386,0.8613426997493461
0.4306861372274455,0.8618328164728581
0.4308861772354471,0.8623220480121706
0.4310862172434487,0.862810379622331
0.43128625725145026,0.8632977977533947
0.43148629725945187,0.8637842900882686
0.4316863372674535,0.8642698455760081
0.4318863772754551,0.8647544544604608
0.43208641728345665,0.8652381083041844
0.43228645729145826,0.8657208000075778
0.43248649729945987,0.8662025238232072
0.4326865373074615,0.8666832753653246
0.4328865773154631,0.8671630516146036
0.43308661732346465,0.8676418509181452
0.43328665733146626,0.8681196729848257
0.4334866973394679,0.8685965188760856
0.4336867373474695,0.8690723909922765
0.4338867773554711,0.8695472930547031
0.43408681736347265,0.8700212300835168
0.43428685737147427,0.8704942083716318
0.4344868973794759,0.8709662354548495
0.4346869373874775,0.87143732007839
0.4348869773954791,0.8719074721600366
0.43508701740348066,0.872376702750111
0.43528705741148227,0.8728450239885002
0.4354870974194839,0.8733124490589592
0.4356871374274855,0.8737789921409198
0.4358871774354871,0.874244668359027
0.43608721744348866,0.8747094937306339
0.4362872574514903,0.8751734851114688
0.4364872974594919,0.8756366601396961
0.4366873374674935,0.8760990371785744
0.4368873774754951,0.8765606352579121
0.43708741748349667,0.8770214740145137
0.4372874574914983,0.8774815736317914
0.4374874974994999,0.8779409547787176
0.4376875375075015,0.8783996385482686
0.43788757751550306,0.8788576463955116
0.43808761752350467,0.8793150000754633
0.4382876575315063,0.8797717215808487
0.4384876975395079,0.8802278330798656
0.4386877375475095,0.8806833568540589
0.43888777755551106,0.8811383152363941
0.4390878175635127,0.8815927305496157
0.4392878575715143,0.8820466250449587
0.4394878975795159,0.8825000208412873
0.4396879375875175,0.8829529398647206
0.43988797759551906,0.8834054037888048
0.4400880176035207,0.8838574339752907
0.4402880576115223,0.8843090514155694
0.4404880976195239,0.8847602766728275
0.4406881376275255,0.8852111298249792
0.44088817763552707,0.8856616304084373
0.4410882176435287,0.8861117973627946
0.4412882576515303,0.8865616489764896
0.4414882976595319,0.8870112028335371
0.4416883376675335,0.887460475761418
0.44188837767553507,0.8879094837802266
0.4420884176835367,0.8883582420531881
0.4422884576915383,0.888806764838663
0.4424884976995399,0.8892550654437774
0.44268853770754146,0.8897031561798145
0.4428885777155431,0.890151048319525
0.4430886177235447,0.8905987520565162
0.4432886577315463,0.8910462764668956
0.4434886977395479,0.8914936294733449
0.44368873774754947,0.8919408178118173
0.4438887777555511,0.8923878470010467
0.4440888177635527,0.8928347213150691
0.4442888577715543,0.893281443758958
0.4444888977795559,0.8937280160479689
0.44468893778755747,0.8941744385903005
0.4448889777955591,0.8946207104736594
0.4450890178035607,0.8950668294558255
0.4452890578115623,0.8955127919593941
0.4454890978195639,0.8959585930708704
0.4456891378275655,0.8964042265442704
0.4458891778355671,0.8968496848093741
0.4460892178435687,0.8972949589847548
0.4462892578515703,0.8977400388956919
0.4464892978595719,0.8981849130970496
0.4466893378675735,0.8986295689011843
0.4468893778755751,0.8990739924109141
0.4470894178835767,0.8995181685575613
0.4472894578915783,0.8999620811440462
0.4474894978995799,0.9004057128929857
0.4476895379075815,0.9008490454997167
0.4478895779155831,0.9012920596901355
0.4480896179235847,0.9017347352832139
0.4482896579315863,0.9021770512580216
0.4484896979395879,0.9026189858250513
0.4486897379475895,0.9030605165016188
0.4488897779555911,0.9035016201910755
0.4490898179635927,0.9039422732655467
0.4492898579715943,0.9043824516518804
0.4494898979795959,0.9048221309204676
0.4496899379875975,0.9052612863765728
0.4498899779955991,0.9056998931537905
0.4500900180036007,0.9061379263092278
0.4502900580116023,0.9065753609199949
0.4504900980196039,0.9070121721805744
0.4506901380276055,0.9074483355006275
0.4508901780356071,0.9078838266027901
0.4510902180436087,0.908318621620005
0.4512902580516103,0.908752697191936
0.4514902980596119,0.9091860305600115
0.4516903380676135,0.9096185996606483
0.4518903780756151,0.9100503832162157
0.4520904180836167,0.9104813608233069
0.45229045809161833,0.9109115130379026
0.4524904980996199,0.9113408214570209
0.4526905381076215,0.911769268796473
0.4528905781156231,0.9121968389643594
0.4530906181236247,0.9126235171299644
0.45329065813162633,0.9130492897877347
0.4534906981396279,0.913474144816051
0.4536907381476295,0.9138980715305289
0.4538907781556311,0.914321060731617
0.4540908181636327,0.9147431047462904
0.4542908581716343,0.9151641974636628
0.4544908981796359,0.9155843343643804
0.4546909381876375,0.9160035125436858
0.4548909781956391,0.9164217307280758
0.45509101820364073,0.9168389892855038
0.4552910582116423,0.9172552902291176
0.4554910982196439,0.9176706372145405
0.4556911382276455,0.9180850355307494
0.4558911782356471,0.9184984920846175
0.45609121824364873,0.9189110153792288
0.4562912582516503,0.9193226154860883
0.4564912982596519,0.9197333040113871
0.4566913382676535,0.9201430940564929
0.4568913782756551,0.9205520001728733
0.45709141828365674,0.9209600383116641
0.4572914582916583,0.9213672257681268
0.4574914982996599,0.9217735811212475
0.4576915383076615,0.9221791241687495
0.45789157831566313,0.9225838758578029
0.45809161832366474,0.9229878582117284
0.4582916583316663,0.9233910942530019
0.4584916983396679,0.9237936079228724
0.4586917383476695,0.9241954239979164
0.45889177835567113,0.9245965680038584
0.45909181836367274,0.9249970661269833
0.4592918583716743,0.9253969451234791
0.4594918983796759,0.9257962322270437
0.4596919383876775,0.9261949550550903
0.45989197839567914,0.9265931415138877
0.4600920184036807,0.9269908197029668
0.4602920584116823,0.927388017819124
0.4604920984196839,0.9277847640603483
0.4606921384276855,0.928181086529994
0.46089217843568714,0.9285770131415152
0.4610922184436887,0.9289725715240773
0.4612922584516903,0.9293677889293457
0.4614922984596919,0.9297626921397559
0.46169233846769353,0.9301573073785567
0.46189237847569514,0.9305516602219066
0.4620924184836967,0.9309457755133096
0.4622924584916983,0.9313396772806495
0.4624924984996999,0.9317333886560941
0.46269253850770153,0.9321269317991139
0.46289257851570315,0.9325203278228635
0.4630926185237047,0.932913596724159
0.4632926585317063,0.9333067573172775
0.4634926985397079,0.9336998271717913
0.46369273854770954,0.9340928225546457
0.46389277855571115,0.9344857583766712
0.4640928185637127,0.9348786481437179
0.4642928585717143,0.9352715039125779
0.46449289857971593,0.9356643362518631
0.46469293858771754,0.936057154207981
0.46489297859571915,0.9364499652763434
0.4650930186037207,0.9368427753779331
0.4652930586117223,0.937235588841332
0.46549309861972393,0.9376284083903019
0.46569313862772554,0.9380212351370023
0.4658931786357271,0.9384140685808973
0.4660932186437287,0.9388069066134024
0.4662932586517303,0.9391997455282985
0.46649329865973194,0.9395925800379219
0.46669333866773355,0.9399854032951223
0.4668933786757351,0.9403782069209647
0.4670934186837367,0.9407709810381291
0.46729345869173833,0.9411637143099403
0.46749349869973994,0.9415563939849492
0.46769353870774155,0.9419490059469551
0.4678935787157431,0.9423415347703492
0.4680936187237447,0.9427339637806311
0.46829365873174633,0.943126275119936
0.46849369873974794,0.9435184498173843
0.46869373874774956,0.943910467864051
0.4688937787557511,0.9443023082923279
0.4690938187637527,0.9446939492594343
0.46929385877175434,0.9450853681348139
0.46949389877975595,0.9454765415911346
0.46969393878775756,0.9458674456985912
0.4698939787957591,0.946258056022197
0.4700940188037607,0.9466483477217303
0.47029405881176234,0.9470382956539861
0.47049409881976395,0.9474278744769757
0.4706941388277655,0.9478170587556976
0.4708941788357671,0.948205823069092
0.47109421884376873,0.9485941421177887
0.47129425885177034,0.9489819908322348
0.47149429885977195,0.9493693444807988
0.4716943388677735,0.9497561787774264
0.4718943788757751,0.9501424699884291
0.47209441888377673,0.9505281950379803
0.47229445889177835,0.9509133316118911
0.47249449889977996,0.9512978582592444
0.4726945389077815,0.9516817544914604
0.4728945789157831,0.9520650008783788
0.47309461892378474,0.9524475791409446
0.47329465893178635,0.9528294722400917
0.47349469893978796,0.9532106644614315
0.4736947389477895,0.9535911414953613
0.47389477895579113,0.9539708905122233
0.47409481896379274,0.954349900232159
0.47429485897179435,0.9547281609893161
0.47449489897979596,0.9551056647900913
0.4746949389877975,0.9554824053651051
0.47489497899579913,0.9558583782146275
0.47509501900380074,0.956233580647197
0.47529505901180236,0.9566080118112014
0.47549509901980397,0.9569816727192081
0.4756951390278055,0.9573545662648657
0.47589517903580714,0.9577266972322194
0.47609521904380875,0.9580980722973196
0.47629525905181036,0.9584687000220246
0.4764952990598119,0.9588385908399348
0.47669533906781353,0.9592077570344267
0.47689537907581514,0.9595762127087861
0.47709541908381675,0.9599439737484723
0.47729545909181836,0.9603110577755802
0.4774954990998199,0.9606774840956027
0.47769553910782153,0.961043273636623
0.47789557911582314,0.9614084488811091
0.47809561912382476,0.9617730337905102
0.47829565913182637,0.9621370537228924
0.4784956991398279,0.9625005353438836
0.47869573914782954,0.9628635065312265
0.47889577915583115,0.9632259962732812
0.47909581916383276,0.9635880345618356
0.47929585917183437,0.9639496522796283
0.4794958991798359,0.9643108810830037
0.47969593918783754,0.9646717532801584
0.47989597919583915,0.9650323017054556
0.48009601920384076,0.9653925595903161
0.4802960592118424,0.9657525604312158
0.48049609921984393,0.9661123378553336
0.48069613922784554,0.9664719254844278
0.48089617923584715,0.9668313567975204
0.48109621924384877,0.9671906649929901
0.4812962592518504,0.9675498828506908
0.48149629925985193,0.967909042594711
0.48169633926785355,0.9682681757574068
0.48189637927585516,0.9686273130453368
0.48209641928385677,0.9689864842077303
0.4822964592918583,0.9693457179081206
0.48249649929985994,0.9697050415997648
0.48269653930786155,0.9700644814054633
0.48289657931586316,0.9704240620023854
0.4830966193238648,0.970783806512483
0.48329665933186633,0.971143736399066
0.48349669933986794,0.9715038713700812
0.48369673934786955,0.9718642292886197
0.48389677935587116,0.9722248260911461
0.4840968193638728,0.9725856757139116
0.48429685937187433,0.9729467900279803
0.48449689937987594,0.9733081787832623
0.48469693938787756,0.9736698495619049
0.48489697939587917,0.9740318077413561
0.4850970194038808,0.9743940564673664
0.48529705941188234,0.9747565966371523
0.48549709941988395,0.9751194268928947
0.48569713942788556,0.9754825436257002
0.48589717943588717,0.9758459409900957
0.4860972194438888,0.9762096109290852
0.48629725945189034,0.9765735432097347
0.48649729945989195,0.9769377254692065
0.48669733946789356,0.9773021432711086
0.4868973794758952,0.9776667801719693
0.4870974194838968,0.9780316177975996
0.48729745949189834,0.978396635929052
0.48749749949989996,0.978761812597833
0.48769753950790157,0.979127124189978
0.4878975795159032,0.9794925455585517
0.48809761952390474,0.9798580501440877
0.48829765953190635,0.9802236101024413
0.48849769953990796,0.9805891964394868
0.48869773954790957,0.98095477915205
0.4888977795559112,0.9813203273744364
0.48909781956391274,0.9816858095298797
0.48929785957191435,0.9820511934862073
0.48949789957991596,0.9824164467149925
0.4896979395879176,0.9827815364534467
0.4898979795959192,0.9831464298682806
0.49009801960392074,0.9835110942207539
0.49029805961192235,0.9838754970321208
0.49049809961992397,0.9842396062486765
0.4906981396279256,0.9846033904055991
0.4908981796359272,0.9849668187888003
0.49109821964392875,0.9853298615939843
0.49129825965193036,0.985692490082142
0.49149829965993197,0.9860546767307131
0.4916983396679336,0.9864163953796703
0.4918983796759352,0.9867776213718011
0.49209841968393675,0.9871383316864906
0.49229845969193836,0.9874985050663355
0.49249849969994,0.9878581221359557
0.4926985397079416,0.9882171655124031
0.49289857971594314,0.9885756199066102
0.49309861972394475,0.9889334722153591
0.49329865973194637,0.9892907116033003
0.493498699739948,0.9896473295745933
0.4936987397479496,0.9900033200337969
0.49389877975595115,0.990358679335678
0.49409881976395276,0.9907134063236749
0.49429885977195437,0.9910675023567881
0.494498899779956,0.9914209713247435
0.4946989397879576,0.9917738196513146
0.49489897979595915,0.9921260562857592
0.49509901980396076,0.9924776926823724
0.49529905981196237,0.9928287427682233
0.495499099819964,0.9931792228991932
0.4956991398279656,0.9935291518044926
0.49589917983596715,0.9938785505198886
0.49609921984396876,0.9942274423099289
0.4962992598519704,0.9945758525795023
0.496499299859972,0.9949238087751247
0.4966993398679736,0.9952713402763922
0.49689937987597516,0.9956184782780901
0.49709941988397677,0.9959652556634904
0.4972994598919784,0.9963117068694144
0.49749949989998,0.9966578677436801
0.4976995399079816,0.9970037753955872
0.49789957991598316,0.9973494680401283
0.49809961992398477,0.9976949848366528
0.4982996599319864,0.9980403657227264
0.498499699939988,0.9983856512439637
0.49869973994798955,0.9987308823806293
0.49889977995599116,0.9990761003718183
0.4990998199639928,0.9994213465380422
0.4992998599719944,0.9997666621030585
0.499499899979996,1.000112088015782
0.49969993998799755,1.0004576647731236
0.49989997999599917,1.0008034322445942
0.5001000200040008,1.0011494294995142
0.5003000600120023,1.0014956946376445
0.500500100020004,1.0018422646240557
0.5007001400280056,1.0021891751290217
0.5009001800360072,1.0025364603737117
0.5011002200440088,1.0028841529824162
0.5013002600520103,1.003232283842027
0.501500300060012,1.0035808819694472
0.5017003400680136,1.0039299743875743
0.5019003800760152,1.0042795860104585
0.5021004200840168,1.0046297395381953
0.5023004600920183,1.0049804553620698
0.50250050010002,1.0053317514804072
0.5027005401080216,1.0056836434255556
0.5029005801160232,1.0060361442023487
0.5031006201240248,1.0063892642383607
0.5033006601320263,1.0067430113461977
0.503500700140028,1.0070973906980134
0.5037007401480296,1.0074524048123816
0.5039007801560312,1.007808053553594
0.5041008201640328,1.008164334143387
0.5043008601720343,1.0085212411850564
0.504500900180036,1.0088787666998353
0.5047009401880376,1.0092369001753707
0.5049009801960392,1.0095956286260626
0.5051010202040408,1.0099549366649796
0.5053010602120424,1.0103148065869993
0.505501100220044,1.010675218462776
0.5057011402280456,1.0110361502430791
0.5059011802360472,1.0113975778729971
0.5061012202440488,1.0117594754154557
0.5063012602520504,1.0121218151834503
0.506501300260052,1.0124845678803507
0.5067013402680536,1.0128477027476028
0.5069013802760551,1.0132111877191092
0.5071014202840568,1.0135749895815434
0.5073014602920584,1.0139390741398215
0.50750150030006,1.0143034063869383
0.5077015403080616,1.0146679506773395
0.5079015803160631,1.0150326709030086
0.5081016203240648,1.0153975306714118
0.5083016603320664,1.0157624934844538
0.508501700340068,1.0161275229175883
0.5087017403480696,1.0164925827982267
0.5089017803560711,1.0168576373825975
0.5091018203640728,1.0172226515302176
0.5093018603720744,1.0175875908751528
0.509501900380076,1.0179524219932519
0.5097019403880776,1.0183171125645831
0.5099019803960791,1.0186816315303036
0.5101020204040808,1.0190459492432353
0.5103020604120824,1.0194100376114559
0.510502100420084,1.019773870234239
0.5107021404280856,1.0201374225297293
0.5109021804360871,1.020500671853771
0.5111022204440888,1.0208635976093616
0.5113022604520904,1.021226181346247
0.511502300460092,1.0215884068502197
0.5117023404680936,1.0219502602217445
0.5119023804760952,1.0223117299435789
0.5121024204840968,1.0226728069371178
0.5123024604920984,1.0230334846072444
0.5125025005001,1.0233937588755277
0.5127025405081016,1.0237536282016646
0.5129025805161032,1.024113093593122
0.5131026205241048,1.0244721586029926
0.5133026605321064,1.0248308293161343
0.513502700540108,1.0251891143237226
0.5137027405481096,1.0255470246863938
0.5139027805561112,1.0259045738862258
0.5141028205641128,1.0262617777678373
0.5143028605721144,1.026618654468955
0.514502900580116,1.0269752243408357
0.5147029405881176,1.0273315098589826
0.5149029805961192,1.0276875355246398
0.5151030206041208,1.0280433277575867
0.5153030606121224,1.0283989147807948
0.515503100620124,1.0287543264975514
0.5157031406281256,1.0291095943616702
0.5159031806361272,1.0294647512414574
0.5161032206441288,1.029819831278115
0.5163032606521304,1.0301748697392847
0.5165033006601321,1.0305299028684605
0.5167033406681336,1.0308849677310028
0.5169033806761352,1.0312401020575064
0.5171034206841368,1.0315953440852719
0.5173034606921384,1.0319507323986377
0.5175035007001401,1.0323063057689261
0.5177035407081416,1.032662102994753
0.5179035807161432,1.0330181627434343
0.5181036207241448,1.033374523394224
0.5183036607321464,1.0337312228840827
0.518503700740148,1.0340882985566728
0.5187037407481496,1.034445787015241
0.5189037807561512,1.0348037239800305
0.5191038207641528,1.0351621441508287
0.5193038607721544,1.035521081075232
0.519503900780156,1.0358805670231657
0.5197039407881576,1.0362406328681688
0.5199039807961592,1.036601307975909
0.5201040208041608,1.0369626201003528
0.5203040608121624,1.0373245952879764
0.520504100820164,1.0376872577903566
0.5207041408281656,1.0380506299854395
0.5209041808361672,1.038414732307731
0.5211042208441689,1.0387795831876236
0.5213042608521704,1.0391451990000067
0.521504300860172,1.0395115940222812
0.5217043408681736,1.0398787804018401
0.5219043808761752,1.0402467681330354
0.5221044208841769,1.0406155650436104
0.5223044608921784,1.0409851767905263
0.52250450090018,1.0413556068650747
0.5227045409081816,1.0417268566071234
0.5229045809161832,1.0420989252283042
0.5231046209241849,1.0424718098439119
0.5233046609321864,1.042845505513252
0.523504700940188,1.043220005288133
0.5237047409481896,1.043595300269176
0.5239047809561912,1.0439713796695749
0.5241048209641929,1.0443482308859229
0.5243048609721944,1.0447258395756913
0.524504900980196,1.0451041897409223
0.5247049409881976,1.0454832638176808
0.5249049809961992,1.0458630427707958
0.5251050210042009,1.046243506193403
0.5253050610122024,1.0466246324107868
0.525505101020204,1.0470063985880225
0.5257051410282056,1.0473887808408975
0.5259051810362072,1.0477717543495997
0.5261052210442089,1.048155293474653
0.5263052610522104,1.0485393718745863
0.526505301060212,1.0489239626248206
0.5267053410682137,1.049309038337271
0.5269053810762152,1.049694571280169
0.5271054210842169,1.050080533497614
0.5273054610922184,1.0504668969283872
0.52750550110022,1.0508536335235663
0.5277055411082217,1.0512407153625034
0.5279055811162232,1.0516281147667406
0.5281056211242249,1.0520158044114638
0.5283056611322264,1.0524037574341123
0.528505701140228,1.0527919475397831
0.5287057411482297,1.0531803491030995
0.5289057811562312,1.0535689372662258
0.5291058211642328,1.053957688032748
0.5293058611722344,1.0543465783571522
0.529505901180236,1.0547355862296708
0.5297059411882377,1.055124690756279
0.5299059811962392,1.0555138722336599
0.5301060212042408,1.0559031122189766
0.5303060612122424,1.0562923935943132
0.530506101220244,1.056681700625674
0.5307061412282457,1.0570710190164507
0.5309061812362472,1.0574603359552914
0.5311062212442488,1.0578496401583237
0.5313062612522504,1.0582389219057087
0.531506301260252,1.0586281730725178
0.5317063412682537,1.059017387153945
0.5319063812762552,1.0594065592848825
0.5321064212842568,1.0597956862538986
0.5323064612922584,1.0601847665116826
0.53250650130026,1.0605738001740193
0.5327065413082617,1.0609627890193767
0.5329065813162632,1.0613517364811964
0.5331066213242648,1.0617406476349875
0.5333066613322665,1.0621295291803297
0.533506701340268,1.0625183894178967
0.5337067413482697,1.062907238221624
0.5339067813562712,1.0632960870061388
0.5341068213642728,1.0636849486895845
0.5343068613722745,1.0640738376519645
0.534506901380276,1.0644627696891462
0.5347069413882777,1.0648517619626559
0.5349069813962792,1.0652408329454046
0.5351070214042808,1.0656300023634895
0.5353070614122825,1.0660192911342077
0.535507101420284,1.0664087213004372
0.5357071414282857,1.0667983159615286
0.5359071814362872,1.0671880992008658
0.5361072214442888,1.0675780960102483
0.5363072614522905,1.067968332211267
0.536507301460292,1.0683588343738344
0.5367073414682937,1.0687496297320496
0.5369073814762952,1.0691407460975841
0.5371074214842968,1.0695322117707757
0.5373074614922985,1.0699240554496394
0.5375075015003,1.070316306137002
0.5377075415083017,1.0707089930459919
0.5379075815163032,1.0711021455041132
0.5381076215243048,1.0714957928561608
0.5383076615323065,1.0718899643662345
0.538507701540308,1.0722846891191302
0.5387077415483097,1.0726799959214
0.5389077815563112,1.0730759132023855
0.5391078215643128,1.073472468915543
0.5393078615723145,1.0738696904403917
0.539507901580316,1.0742676044854316
0.5397079415883177,1.07466623699239
0.5399079815963193,1.0750656130421608
0.5401080216043208,1.0754657567628163
0.5403080616123225,1.0758666912400814
0.540508101620324,1.0762684384306538
0.5407081416283256,1.0766710190787756
0.5409081816363273,1.0770744526364486
0.5411082216443288,1.077478757187693
0.5413082616523305,1.0778839493772414
0.541508301660332,1.0782900443440613
0.5417083416683336,1.0786970556600766
0.5419083816763353,1.0791049952744647
0.5421084216843368,1.0795138734638696
0.5423084616923385,1.0799236987888725
0.54250850170034,1.0803344780570263
0.5427085417083416,1.0807462162927388
0.5429085817163433,1.0811589167142677
0.5431086217243448,1.0815725807180456
0.5433086617323465,1.0819872078705386
0.543508701740348,1.0824027959077842
0.5437087417483496,1.0828193407427362
0.5439087817563513,1.0832368364804847
0.5441088217643528,1.0836552754413924
0.5443088617723545,1.0840746481921293
0.544508901780356,1.0844949435845592
0.5447089417883576,1.0849161488023655
0.5449089817963593,1.0853382494152743
0.5451090218043608,1.0857612294406778
0.5453090618123625,1.086185071412411
0.545509101820364,1.086609756456402
0.5457091418283656,1.0870352643728554
0.5459091818363673,1.0874615737245996
0.5461092218443688,1.0878886619311792
0.5463092618523705,1.0883165053682387
0.546509301860372,1.0887450794717117
0.5467093418683736,1.089174358846285
0.5469093818763753,1.0896043173775976
0.5471094218843768,1.090034928347588
0.5473094618923785,1.0904661645524
0.5475095019003801,1.0908979984222251
0.5477095419083816,1.0913304021424595
0.5479095819163833,1.0917633477755357
0.5481096219243848,1.0921968073827917
0.5483096619323865,1.0926307531457318
0.5485097019403881,1.093065157486055
0.5487097419483896,1.0934999931838165
0.5489097819563913,1.093935233493119
0.5491098219643928,1.0943708522547375
0.5493098619723945,1.0948068240051145
0.5495099019803961,1.0952431240811764
0.5497099419883976,1.0956797287204647
0.5499099819963993,1.096116615156103
0.5501100220044008,1.0965537617061567
0.5503100620124025,1.0969911478569863
0.5505101020204041,1.0974287543402355
0.5507101420284056,1.0978665632031372
0.5509101820364073,1.0983045578718715
0.5511102220444088,1.0987427232077513
0.5513102620524104,1.0991810455560675
0.5515103020604121,1.0996195127874608
0.5517103420684136,1.1000581143317545
0.5519103820764153,1.1004968412042135
0.5521104220844169,1.1009356860242532
0.5523104620924184,1.1013746430266678
0.5525105021004201,1.1018137080654848
0.5527105421084216,1.1022528786106107
0.5529105821164233,1.1026921537374559
0.5531106221244249,1.1031315341097836
0.5533106621324264,1.1035710219560515
0.5535107021404281,1.1040106210395542
0.5537107421484296,1.1044503366227012
0.5539107821564313,1.1048901754257983
0.5541108221644329,1.1053301455807125
0.5543108621724344,1.105770256579835
0.5545109021804361,1.1062105192207574
0.5547109421884376,1.1066509455471016
0.5549109821964393,1.1070915487859447
0.5551110222044409,1.107532343282285
0.5553110622124424,1.1079733444310047
0.5555111022204441,1.1084145686067646
0.5557111422284456,1.1088560330922834
0.5559111822364473,1.1092977560054225
0.5561112222444489,1.1097397562254983
0.5563112622524504,1.110182053319223
0.5565113022604521,1.1106246674666564
0.5567113422684536,1.111067619387528
0.5569113822764553,1.1115109302682704
0.5571114222844569,1.1119546216900755
0.5573114622924584,1.1123987155582538
0.5575115023004601,1.1128432340331562
0.5577115423084616,1.1132881994628816
0.5579115823164633,1.113733634317964
0.5581116223244649,1.1141795611282004
0.5583116623324664,1.1146260024217536
0.5585117023404681,1.115072980666623
0.5587117423484697,1.1155205182145564
0.5589117823564713,1.1159686372474356
0.5591118223644729,1.116417359726145
0.5593118623724744,1.116866707341906
0.5595119023804761,1.1173167014700236
0.5597119423884777,1.1177673631259786
0.5599119823964793,1.118218712923773
0.5601120224044809,1.1186707710364112
0.5603120624124824,1.1191235571583888
0.5605121024204841,1.1195770904700435
0.5607121424284857,1.1200313896036116
0.5609121824364873,1.1204864726108252
0.5611122224444889,1.120942356931879
0.5613122624524904,1.1213990593655976
0.5615123024604921,1.1218565960406275
0.5617123424684937,1.1223149823874952
0.5619123824764953,1.1227742331113673
0.5621124224844969,1.1232343621653693
0.5623124624924984,1.1236953827243323
0.5625125025005001,1.1241573071588489
0.5627125425085017,1.1246201470095465
0.5629125825165032,1.125083912961507
0.5631126225245049,1.1255486148187845
0.5633126625325064,1.126014261479
0.5635127025405081,1.1264808609080221
0.5637127425485097,1.1269484201147753
0.5639127825565112,1.127416945126239
0.5641128225645129,1.127886440962743
0.5643128625725145,1.1283569116136847
0.5645129025805161,1.1288283600138374
0.5647129425885177,1.1293007880204309
0.5649129825965192,1.1297741963912338
0.5651130226045209,1.1302485847638755
0.5653130626125225,1.1307239516366827
0.5655131026205241,1.1312002943513149
0.5657131426285257,1.1316776090775114
0.5659131826365272,1.1321558908002705
0.5661132226445289,1.1326351333097877
0.5663132626525305,1.133115329194493
0.5665133026605321,1.1335964698375252
0.5667133426685337,1.1340785454169668
0.5669133826765352,1.1345615449101731
0.5671134226845369,1.1350454561024907
0.5673134626925385,1.1355302656006612
0.5675135027005401,1.1360159588511634
0.5677135427085417,1.1365025201637307
0.5679135827165432,1.1369899327402317
0.5681136227245449,1.1374781787090718
0.5683136627325465,1.1379672391652216
0.5685137027405481,1.1384570942159393
0.5687137427485497,1.1389477230321852
0.5689137827565512,1.139439103905691
0.5691138227645529,1.1399312143115767
0.5693138627725545,1.1404240309763554
0.5695139027805561,1.1409175299511036
0.5697139427885577,1.1414116866895176
0.5699139827965592,1.1419064761305198
0.5701140228045609,1.1424018727850176
0.5703140628125625,1.1428978508263674
0.5705141028205641,1.1433943841840413
0.5707141428285657,1.1438914466399523
0.5709141828365673,1.1443890119268436
0.5711142228445689,1.1448870538281193
0.5713142628525705,1.1453855462784546
0.5715143028605721,1.1458844634645071
0.5717143428685737,1.1463837799250256
0.5719143828765753,1.1468834706496494
0.5721144228845769,1.1473835111756887
0.5723144628925785,1.1478838776821763
0.5725145029005801,1.1483845470805047
0.5727145429085817,1.1488854971009828
0.5729145829165833,1.1493867063746652
0.5731146229245849,1.1498881545098698
0.5733146629325865,1.150389822162819
0.5735147029405882,1.150891691101911
0.5737147429485897,1.1513937442651816
0.5739147829565913,1.1518959658105759
0.5741148229645929,1.15239834115873
0.5743148629725945,1.1529008570280295
0.574514902980596,1.1534035014617874
0.5747149429885977,1.1539062638474737
0.5749149829965993,1.1544091349279944
0.5751150230046009,1.1549121068051105
0.5753150630126025,1.1554151729351614
0.575515103020604,1.1559183281173313
0.5757151430286057,1.15642156847478
0.5759151830366073,1.1569248914290184
0.5761152230446089,1.1574282956679798
0.5763152630526105,1.1579317811082934
0.576515303060612,1.1584353488523176
0.5767153430686137,1.1589390011405354
0.5769153830766153,1.1594427412999415
0.5771154230846169,1.1599465736890864
0.5773154630926185,1.1604505036404504
0.57751550310062,1.1609545374008285
0.5777155431086217,1.1614586820704098
0.5779155831166233,1.1619629455412102
0.5781156231246249,1.162467336435507
0.5783156631326265,1.1629718640448854
0.5785157031406281,1.163476538270469
0.5787157431486297,1.1639813695648553
0.5789157831566313,1.1644863688762328
0.579115823164633,1.164991547595079
0.5793158631726345,1.1654969175037875
0.5795159031806361,1.166002490729494
0.5797159431886377,1.1665082797002975
0.5799159831966393,1.167014297105005
0.580116023204641,1.167520555856444
0.5803160632126425,1.168027069058318
0.5805161032206441,1.1685338499755065
0.5807161432286457,1.1690409120076433
0.5809161832366473,1.1695482686657372
0.581116223244649,1.1700559335515464
0.5813162632526505,1.1705639203393599
0.5815163032606521,1.1710722427597957
0.5817163432686537,1.1715809145851939
0.5819163832766553,1.1720899496161357
0.582116423284657,1.1725993616686314
0.5823164632926585,1.1731091645614735
0.5825165033006601,1.173619372103283
0.5827165433086617,1.1741299980787678
0.5829165833166633,1.1746410562337375
0.583116623324665,1.1751525602584443
0.5833166633326665,1.1756645237688634
0.5835167033406681,1.176176960285562
0.5837167433486697,1.1766898832098656
0.5839167833566713,1.1772033057970863
0.584116823364673,1.177717241126642
0.5843168633726745,1.178231702068963
0.5845169033806761,1.178746701249159
0.5847169433886777,1.1792622510074842
0.5849169833966793,1.1797783633567218
0.5851170234046809,1.180295049936677
0.5853170634126825,1.18081232196604
0.5855171034206841,1.1813301901919497
0.5857171434286857,1.1818486648376547
0.5859171834366873,1.1823677555487222
0.5861172234446889,1.1828874713383046
0.5863172634526905,1.1834078205320093
0.5865173034606921,1.1839288107129624
0.5867173434686938,1.1844504486676797
0.5869173834766953,1.1849727403333785
0.5871174234846969,1.1854956907473702
0.5873174634926985,1.1860193039991764
0.5875175035007001,1.1865435831859934
0.5877175435087018,1.1870685303721147
0.5879175835167033,1.1875941465528852
0.5881176235247049,1.1881204316237257
0.5883176635327065,1.188647384354709
0.5885177035407081,1.1891750023711223
0.5887177435487098,1.18970328214038
0.5889177835567113,1.1902322189655818
0.5891178235647129,1.1907618069859396
0.5893178635727145,1.1912920391842143
0.5895179035807161,1.1918229074012245
0.5897179435887178,1.1923544023574082
0.5899179835967193,1.1928865136813276
0.5901180236047209,1.1934192299449418
0.5903180636127225,1.1939525387053722
0.5905181036207241,1.1944864265528274
0.5907181436287258,1.195020879164275
0.5909181836367273,1.1955558813623821
0.5911182236447289,1.1960914171791925
0.5913182636527305,1.1966274699239505
0.5915183036607321,1.1971640222544468
0.5917183436687338,1.1977010562512176
0.5919183836767353,1.1982385534939126
0.5921184236847369,1.198776495139124
0.5923184636927386,1.199314861998967
0.5925185037007401,1.1998536346197046
0.5927185437087418,1.2003927933597176
0.5929185837167433,1.2009323184661538
0.5931186237247449,1.2014721901496033
0.5933186637327466,1.202012388656204
0.5935187037407481,1.2025528943366122
0.5937187437487498,1.2030936877113334
0.5939187837567513,1.2036347495319655
0.5941188237647529,1.2041760608379664
0.5943188637727546,1.2047176030086313
0.5945189037807561,1.2052593578100268
0.5947189437887578,1.20580130743671
0.5949189837967593,1.2063434345481236
0.5951190238047609,1.2068857222996403
0.5953190638127626,1.2074281543682939
0.5955191038207641,1.207970714973306
0.5957191438287658,1.208513388891587
0.5959191838367673,1.2090561614684412
0.5961192238447689,1.20959901862378
0.5963192638527706,1.2101419468541803
0.5965193038607721,1.210684933231185
0.5967193438687737,1.2112279653962732
0.5969193838767753,1.2117710315529584
0.5971194238847769,1.2123141204565069
0.5973194638927786,1.2128572214017672
0.5975195039007801,1.2134003242096256
0.5977195439087817,1.2139434192125922
0.5979195839167833,1.2144864972400158
0.5981196239247849,1.2150295496034123
0.5983196639327866,1.2155725680823648
0.5985197039407881,1.2161155449114194
0.5987197439487897,1.2166584727683716
0.5989197839567914,1.2172013447642838
0.5991198239647929,1.217744154435532
0.5993198639727946,1.2182868957381212
0.5995199039807961,1.2188295630444503
0.5997199439887977,1.2193721511426514
0.5999199839967994,1.219914655238554
0.6001200240048009,1.2204570709602678
0.6003200640128026,1.2209993943653064
0.6005201040208041,1.2215416219501138
0.6007201440288057,1.2220837506617854
0.6009201840368074,1.2226257779117162
0.6011202240448089,1.2231677015908566
0.6013202640528106,1.22370952008619
0.6015203040608121,1.2242512322980117
0.6017203440688137,1.224792837657535
0.6019203840768154,1.2253343361443227
0.6021204240848169,1.2258757283030073
0.6023204640928186,1.2264170152587521
0.6025205041008201,1.2269581987308829
0.6027205441088217,1.2274992810441276
0.6029205841168234,1.228040265136903
0.6031206241248249,1.2285811545661032
0.6033206641328266,1.2291219535078777
0.6035207041408281,1.2296626667539095
0.6037207441488297,1.2302032997027634
0.6039207841568314,1.230743858345915
0.6041208241648329,1.2312843492481402
0.6043208641728346,1.2318247795220132
0.6045209041808361,1.2323651567963316
0.6047209441888377,1.2329054891783784
0.6049209841968394,1.23344578521001
0.6051210242048409,1.233986053817654
0.6053210642128426,1.2345263042563903
0.6055211042208442,1.2350665460483887
0.6057211442288457,1.2356067889160622
0.6059211842368474,1.2361470427103962
0.6061212242448489,1.2366873173349922
0.6063212642528506,1.237227622666461
0.6065213042608522,1.237767968471864
0.6067213442688537,1.2383083643239818
0.6069213842768554,1.2388488195152447
0.6071214242848569,1.2393893429712086
0.6073214642928585,1.2399299431645046
0.6075215043008602,1.240470628030205
0.6077215443088617,1.2410114048835723
0.6079215843168634,1.2415522803411483
0.6081216243248649,1.2420932602461234
0.6083216643328665,1.2426343495989012
0.6085217043408682,1.2431755524937167
0.6087217443488697,1.2437168720621175
0.6089217843568714,1.2442583104240303
0.6091218243648729,1.2447998686470616
0.6093218643728745,1.2453415467145637
0.6095219043808762,1.2458833435029055
0.6097219443888777,1.2464252567682563
0.6099219843968794,1.246967283143066
0.610122024404881,1.2475094181422994
0.6103220644128825,1.248051656179335
0.6105221044208842,1.2485939905913204
0.6107221444288857,1.24913641367362
0.6109221844368874,1.2496789167228821
0.611122224444889,1.250221490088104
0.6113222644528905,1.2507641232289795
0.6115223044608922,1.2513068047806917
0.6117223444688937,1.2518495226242197
0.6119223844768954,1.2523922639611602
0.612122424484897,1.2529350153919891
0.6123224644928985,1.2534777629966483
0.6125225045009002,1.2540204924163105
0.6127225445089017,1.2545631889351734
0.6129225845169034,1.2551058375611397
0.613122624524905,1.2556484231042722
0.6133226645329065,1.2561909302519643
0.6135227045409082,1.2567333436398391
0.6137227445489097,1.2572756479174696
0.6139227845569114,1.2578178278081287
0.614122824564913,1.2583598681618824
0.6143228645729145,1.2589017540014869
0.6145229045809162,1.2594434705606778
0.6147229445889177,1.2599850033146063
0.6149229845969194,1.2605263380023104
0.615123024604921,1.2610674606412982
0.6153230646129225,1.2616083575344446
0.6155231046209242,1.2621490152695816
0.6157231446289257,1.262689420712302
0.6159231846369274,1.2632295609926245
0.616123224644929,1.2637694234863086
0.6163232646529305,1.2643089957917117
0.6165233046609322,1.2648482657031694
0.6167233446689337,1.2653872211819601
0.6169233846769354,1.2659258503259714
0.617123424684937,1.2664641413392013
0.6173234646929385,1.2670020825022532
0.6175235047009402,1.267539662144959
0.6177235447089418,1.2680768686222184
0.6179235847169434,1.2686136902940968
0.618123624724945,1.2691501155111231
0.6183236647329465,1.2696861326056363
0.6185237047409482,1.2702217298898955
0.6187237447489498,1.270756895661537
0.6189237847569513,1.2712916182168048
0.619123824764953,1.2718258858718103
0.6193238647729545,1.2723596869919143
0.6195239047809562,1.2728930100291425
0.6197239447889578,1.2734258435673635
0.6199239847969593,1.2739581763747907
0.620124024804961,1.2744899974631982
0.6203240648129625,1.275021296153076
0.6205241048209642,1.2755520621438075
0.6207241448289658,1.2760822855878262
0.6209241848369673,1.2766119571675831
0.621124224844969,1.277141068174077
0.6213242648529705,1.2776696105856253
0.6215243048609722,1.2781975771455154
0.6217243448689738,1.2787249614371423
0.6219243848769753,1.2792517579552747
0.622124424884977,1.2797779621720906
0.6223244648929785,1.2803035705967183
0.6225245049009802,1.280828580827072
0.6227245449089818,1.2813529915929094
0.6229245849169833,1.2818768027891383
0.623124624924985,1.2824000154985762
0.6233246649329865,1.2829226320035119
0.6235247049409882,1.2834446557856036
0.6237247449489898,1.2839660915138449
0.6239247849569913,1.2844869450205052
0.624124824964993,1.2850072232651732
0.6243248649729946,1.2855269342872067
0.6245249049809962,1.286046087147103
0.6247249449889978,1.2865646918574694
0.6249249849969993,1.2870827593044654
0.625125025005001,1.2876003011607218
0.6253250650130026,1.2881173297909048
0.6255251050210042,1.288633858151187
0.6257251450290058,1.2891498996839985
0.6259251850370073,1.2896654682094937
0.626125225045009,1.2901805778152111
0.6263252650530106,1.2906952427454217
0.6265253050610122,1.2912094772916514
0.6267253450690138,1.291723295685821
0.6269253850770153,1.2922367119973805
0.627125425085017,1.2927497400357384
0.6273254650930186,1.2932623932591478
0.6275255051010202,1.2937746846911056
0.6277255451090218,1.2942866268451518
0.6279255851170233,1.2947982316587876
0.628125625125025,1.2953095104370633
0.6283256651330266,1.2958204738061894
0.6285257051410282,1.296331131677335
0.6287257451490298,1.2968414932205856
0.6289257851570313,1.2973515668488422
0.629125825165033,1.2978613602112594
0.6293258651730346,1.2983708801956455
0.6295259051810361,1.298880132939096
0.6297259451890378,1.2993891238459792
0.6299259851970394,1.299897857612276
0.630126025205041,1.3004063382551792
0.6303260652130426,1.3009145691467712
0.6305261052210441,1.301422553050553
0.6307261452290458,1.3019302921595761
0.6309261852370474,1.302437788134925
0.631126225245049,1.3029450421433248
0.6313262652530506,1.3034520548927124
0.6315263052610521,1.303958826664677
0.6317263452690538,1.3044653573427882
0.6319263852770554,1.3049716464359435
0.632126425285057,1.3054776930960161
0.6323264652930586,1.3059834961292405
0.6325265053010601,1.3064890540009322
0.6327265453090618,1.3069943648333333
0.6329265853170634,1.307499426396542
0.633126625325065,1.3080042360926745
0.6333266653330666,1.3085087909335957
0.6335267053410681,1.3090130875127124
0.6337267453490698,1.3095171219715074
0.6339267853570714,1.3100208899616248
0.634126825365073,1.3105243866034666
0.6343268653730746,1.3110276064423565
0.6345269053810761,1.3115305434034372
0.6347269453890778,1.3120331907465106
0.6349269853970794,1.312535541022096
0.635127025405081,1.3130375860299655
0.6353270654130826,1.3135393167814278
0.6355271054210841,1.3140407234665608
0.6357271454290858,1.3145417954275498
0.6359271854370874,1.315042521139166
0.636127225445089,1.3155428881973177
0.6363272654530906,1.3160428833164552
0.6365273054610922,1.3165424923364475
0.6367273454690938,1.3170417002393768
0.6369273854770954,1.3175404911765023
0.637127425485097,1.3180388485054482
0.6373274654930986,1.3185367548374654
0.6375275055011002,1.3190341920944222
0.6377275455091018,1.3195311415749706
0.6379275855171034,1.3200275840291558
0.638127625525105,1.320523499740549
0.6383276655331066,1.321018868614839
0.6385277055411082,1.3215136702736647
0.6387277455491098,1.3220078841523617
0.6389277855571114,1.3225014896002074
0.639127825565113,1.3229944659816895
0.6393278655731146,1.3234867927772855
0.6395279055811162,1.323978449682248
0.6397279455891178,1.3244694167019242
0.6399279855971194,1.3249596742421899
0.640128025605121,1.3254492031936864
0.6403280656131226,1.325937985008661
0.6405281056211242,1.3264260017693597
0.6407281456291258,1.3269132362470937
0.6409281856371274,1.3273996719512937
0.641128225645129,1.327885293168064
0.6413282656531306,1.3283700849879743
0.6415283056611322,1.328854033323044
0.6417283456691338,1.329337124913105
0.6419283856771354,1.3298193473219393
0.642128425685137,1.330300688923822
0.6423284656931386,1.3307811388812771
0.6425285057011402,1.3312606871150514
0.6427285457091418,1.3317393242674689
0.6429285857171434,1.332217041660464
0.643128625725145,1.332693831249689
0.6433286657331466,1.3331696855761805
0.6435287057411482,1.333644597717093
0.6437287457491498,1.334118561237024
0.6439287857571514,1.334591570141418
0.644128825765153,1.3350636188334706
0.6443288657731546,1.335534702075861
0.6445289057811562,1.3360048149584949
0.6447289457891578,1.3364739528732925
0.6449289857971594,1.3369421114968592
0.645129025805161,1.3374092867816718
0.6453290658131626,1.3378754749561845
0.6455291058211642,1.338340672534025
0.6457291458291659,1.3388048763321978
0.6459291858371674,1.3392680834979833
0.646129225845169,1.3397302915439573
0.6463292658531706,1.340191498390356
0.6465293058611722,1.340651702413771
0.6467293458691739,1.3411109025009913
0.6469293858771754,1.3415690981066328
0.647129425885177,1.3420262893130626
0.6473294658931786,1.342482476891038
0.6475295059011802,1.3429376623594051
0.6477295459091819,1.3433918480421871
0.6479295859171834,1.3438450371214103
0.648129625925185,1.3442972336840673
0.6483296659331866,1.3447484427617196
0.6485297059411882,1.3451986703613765
0.6487297459491899,1.3456479234864458
0.6489297859571914,1.3460962101467644
0.649129825965193,1.3465435393569338
0.6493298659731946,1.3469899211224337
0.6495299059811962,1.3474353664132566
0.6497299459891979,1.3478798871250661
0.6499299859971994,1.3483234960281751
0.650130026005201,1.3487662067048949
0.6503300660132026,1.3492080334760794
0.6505301060212042,1.3496489913179401
0.6507301460292059,1.350089095770417
0.6509301860372074,1.3505283628386004
0.651130226045209,1.3509668088888627
0.6513302660532106,1.3514044505414797
0.6515303060612122,1.3518413045616113
0.6517303460692138,1.3522773877505645
0.6519303860772154,1.3527127168392468
0.652130426085217,1.3531473083856917
0.6523304660932187,1.3535811786784373
0.6525305061012202,1.3540143436474184
0.6527305461092218,1.3544468187838619
0.6529305861172234,1.354878619070472
0.653130626125225,1.355309758922957
0.6533306661332267,1.3557402521436943
0.6535307061412282,1.3561701118880465
0.6537307461492298,1.3565993506435579
0.6539307861572314,1.3570279802219556
0.654130826165233,1.3574560117635976
0.6543308661732347,1.3578834557537078
0.6545309061812362,1.3583103220494845
0.6547309461892378,1.3587366199169075
0.6549309861972394,1.359162358075856
0.655131026205241,1.3595875447519585
0.6553310662132427,1.3600121877334512
0.6555311062212442,1.3604362944312127
0.6557311462292458,1.360859871940075
0.6559311862372474,1.361282927099506
0.656131226245249,1.361705466551774
0.6563312662532507,1.3621274967957966
0.6565313062612522,1.3625490242349723
0.6567313462692538,1.3629700552174833
0.6569313862772554,1.3633905960677257
0.657131426285257,1.363810653107776
0.6573314662932587,1.3642302326680436
0.6575315063012602,1.3646493410865457
0.6577315463092618,1.3650679846965277
0.6579315863172635,1.3654861698024505
0.658131626325265,1.3659039026446647
0.6583316663332667,1.3663211893533815
0.6585317063412682,1.366738035892822
0.6587317463492698,1.3671544479966888
0.6589317863572715,1.3675704310963237
0.659131826365273,1.3679859902431133
0.6593318663732747,1.3684011300268595
0.6595319063812762,1.368815854491954
0.6597319463892778,1.369230167053262
0.6599319863972795,1.3696440704136519
0.660132026405281,1.370057566485087
0.6603320664132827,1.3704706563151399
0.6605321064212842,1.3708833400206706
0.6607321464292858,1.3712956167302726
0.6609321864372875,1.3717074845369033
0.661132226445289,1.3721189404618923
0.6613322664532907,1.3725299804312916
0.6615323064612922,1.3729405992652413
0.6617323464692938,1.373350790680773
0.6619323864772955,1.3737605473081567
0.662132426485297,1.374169860720628
0.6623324664932987,1.3745787214770329
0.6625325065013002,1.3749871191766632
0.6627325465093018,1.3753950425252999
0.6629325865173035,1.3758024794112524
0.663132626525305,1.3762094169899777
0.6633326665333066,1.3766158417757075
0.6635327065413082,1.3770217397383733
0.6637327465493098,1.3774270964040392
0.6639327865573115,1.377831896957003
0.664132826565313,1.3782361263417218
0.6643328665733146,1.37863976936277
0.6645329065813163,1.3790428107810986
0.6647329465893178,1.3794452354049986
0.6649329865973195,1.3798470281743263
0.665133026605321,1.3802481742367259
0.6653330666133226,1.380648659014803
0.6655331066213243,1.381048468263436
0.6657331466293258,1.3814475881166652
0.6659331866373275,1.381846005123852
0.666133226645329,1.3822437062750668
0.6663332666533306,1.3826406790159296
0.6665333066613323,1.38303691125236
0.6667333466693338,1.3834323913459525
0.6669333866773355,1.383827108100884
0.667133426685337,1.3842210507434647
0.6673334666933386,1.3846142088956
0.6675335067013403,1.385006572543546
0.6677335467093418,1.3853981320034483
0.6679335867173435,1.3857888778851897
0.668133626725345,1.3861788010560918
0.6683336667333466,1.3865678926059901
0.6685337067413483,1.3869561438151343
0.6687337467493498,1.3873435461262607
0.6689337867573515,1.3877300911220636
0.669133826765353,1.3881157705091083
0.6693338667733546,1.3885005761090532
0.6695339067813563,1.388884499857825
0.6697339467893578,1.3892675338131777
0.6699339867973595,1.389649670170812
0.670134026805361,1.3900309012889998
0.6703340668133626,1.3904112197214153
0.6705341068213643,1.3907906182576486
0.6707341468293658,1.3911690899706395
0.6709341868373675,1.3915466282700943
0.671134226845369,1.3919232269607553
0.6713342668533706,1.3922988803042462
0.6715343068613723,1.3926735830831092
0.6717343468693738,1.3930473306655597
0.6719343868773755,1.3934201190694457
0.6721344268853771,1.3937919450238856
0.6723344668933786,1.3941628060271016
0.6725345069013803,1.3945327003990253
0.6727345469093818,1.3949016273273558
0.6729345869173835,1.395269586905902
0.6731346269253851,1.395636580164191
0.6733346669333866,1.3960026090875313
0.6735347069413883,1.396367676626928
0.6737347469493898,1.3967317866984756
0.6739347869573914,1.3970949441720928
0.6741348269653931,1.3974571548497132
0.6743348669733946,1.3978184254332728
0.6745349069813963,1.3981787634830751
0.6747349469893978,1.3985381773673313
0.6749349869973994,1.3988966762038606
0.6751350270054011,1.3992542697951178
0.6753350670134026,1.3996109685578442
0.6755351070214043,1.3999667834487557
0.6757351470294058,1.4003217258877487
0.6759351870374074,1.4006758076801349
0.6761352270454091,1.4010290409394175
0.6763352670534106,1.4013814380120713
0.6765353070614123,1.4017330114057087
0.6767353470694139,1.4020837737218952
0.6769353870774154,1.4024337375947333
0.6771354270854171,1.4027829156361464
0.6773354670934186,1.4031313203886016
0.6775355071014203,1.4034789642857834
0.6777355471094219,1.4038258596215099
0.6779355871174234,1.404172018526927
0.6781356271254251,1.4045174529558038
0.6783356671334266,1.4048621746774996
0.6785357071414283,1.4052061952769792
0.6787357471494299,1.4055495261610385
0.6789357871574314,1.4058921785697471
0.6791358271654331,1.4062341635919684
0.6793358671734346,1.4065754921837053
0.6795359071814363,1.4069161751879637
0.6797359471894379,1.407256223354783
0.6799359871974394,1.4075956473600968
0.6801360272054411,1.4079344578221424
0.6803360672134426,1.4082726653142124
0.6805361072214443,1.4086102803726743
0.6807361472294459,1.408947313499342
0.6809361872374474,1.409283775157455
0.6811362272454491,1.4096196757607453
0.6813362672534506,1.40995502565528
0.6815363072614523,1.4102898350940134
0.6817363472694539,1.4106241142042197
0.6819363872774554,1.4109578729482084
0.6821364272854571,1.4112911210779577
0.6823364672934586,1.4116238680845128
0.6825365073014603,1.4119561231431792
0.6827365473094619,1.4122878950557025
0.6829365873174634,1.4126191921907707
0.6831366273254651,1.41295002242424
0.6833366673334667,1.4132803930805682
0.6835367073414683,1.4136103108769338
0.6837367473494699,1.4139397818714983
0.6839367873574714,1.4142688114172
0.6841368273654731,1.4145974041223623
0.6843368673734747,1.414925563819248
0.6845369073814763,1.4152532935415274
0.6847369473894779,1.4155805955114105
0.6849369873974794,1.4159074711369826
0.6851370274054811,1.4162339210200259
0.6853370674134827,1.4165599449743764
0.6855371074214842,1.4168855420545938
0.6857371474294859,1.4172107105944889
0.6859371874374874,1.4175354482548086
0.6861372274454891,1.4178597520791607
0.6863372674534907,1.4181836185570655
0.6865373074614922,1.418507043692854
0.6867373474694939,1.4188300230790012
0.6869373874774954,1.419152551972385
0.6871374274854971,1.419474625371909
0.6873374674934987,1.4197962380959033
0.6875375075015002,1.4201173848577535
0.6877375475095019,1.4204380603382676
0.6879375875175034,1.4207582592533923
0.6881376275255051,1.4210779764160346
0.6883376675335067,1.4213972067909109
0.6885377075415082,1.4217159455415422
0.6887377475495099,1.4220341880687317
0.6889377875575114,1.4223519300400875
0.6891378275655131,1.422669167410405
0.6893378675735147,1.4229858964329498
0.6895379075815162,1.423302113661927
0.6897379475895179,1.4236178159466517
0.6899379875975195,1.4239330004181343
0.6901380276055211,1.4242476644689872
0.6903380676135227,1.4245618057277192
0.6905381076215242,1.424875422028605
0.6907381476295259,1.4251885113784173
0.6909381876375275,1.4255010719213626
0.6911382276455291,1.4258131019035805
0.6913382676535307,1.4261245996385516
0.6915383076615322,1.4264355634746981
0.6917383476695339,1.4267459917663765
0.6919383876775355,1.4270558828493405
0.6921384276855371,1.427365235021594
0.6923384676935387,1.427674046530392
0.6925385077015402,1.4279823155659412
0.6927385477095419,1.4282900402621546
0.6929385877175435,1.4285972187045963
0.6931386277255451,1.4289038489455295
0.6933386677335467,1.429209929025781
0.6935387077415482,1.429515457002914
0.6937387477495499,1.4298204309850262
0.6939387877575515,1.430124849169312
0.6941388277655531,1.430428709884382
0.6943388677735547,1.4307320116352205
0.6945389077815562,1.431034753149563
0.6947389477895579,1.4313369334244344
0.6949389877975595,1.4316385517715504
0.6951390278055611,1.4319396078603142
0.6953390678135627,1.4322401017571706
0.6955391078215643,1.4325400339601706
0.6957391478295659,1.4328394054276998
0.6959391878375675,1.433138217600462
0.696139227845569,1.433436472415969
0.6963392678535707,1.433734172314962
0.6965393078615723,1.4340313202393862
0.6967393478695739,1.4343279196217416
0.6969393878775755,1.4346239743658387
0.697139427885577,1.4349194888191974
0.6973394678935787,1.4352144677375231
0.6975395079015803,1.4355089162418901
0.6977395479095819,1.435802839769434
0.6979395879175835,1.4360962440185094
0.698139627925585,1.4363891348894038
0.6983396679335867,1.4366815184217994
0.6985397079415883,1.4369734007302566
0.6987397479495899,1.4372647879390286
0.6989397879575915,1.4375556861175427
0.699139827965593,1.4378461012178505
0.6993398679735947,1.4381360390153064
0.6995399079815963,1.438425505053651
0.6997399479895979,1.4387145045955672
0.6999399879975995,1.4390030425796332
0.700140028005601,1.4392911235844563
0.7003400680136027,1.4395787518005716
0.7005401080216043,1.4398659310105233
0.7007401480296059,1.4401526645773346
0.7009401880376075,1.4404389554413726
0.701140228045609,1.4407248061254105
0.7013402680536107,1.441010218747508
0.7015403080616123,1.4412951950411226
0.7017403480696139,1.4415797363817215
0.7019403880776155,1.4418638438190041
0.702140428085617,1.4421475181137189
0.7023404680936187,1.4424307597779709
0.7025405081016203,1.4427135691178448
0.7027405481096219,1.4429959462771302
0.7029405881176235,1.4432778912809425
0.7031406281256251,1.4435594040780477
0.7033406681336267,1.4438404845807744
0.7035407081416283,1.4441211327014745
0.70374074814963,1.4444013483846192
0.7039407881576315,1.4446811316337551
0.7041408281656331,1.4449604825327056
0.7043408681736347,1.445239401260581
0.7045409081816363,1.4455178881003503
0.704740948189638,1.445795943440916
0.7049409881976395,1.4460735677728311
0.7051410282056411,1.4463507616779854
0.7053410682136427,1.4466275258137598
0.7055411082216443,1.4469038608923217
0.705741148229646,1.4471797676558669
0.7059411882376475,1.4474552468487314
0.7061412282456491,1.4477302991873984
0.7063412682536507,1.4480049253294798
0.7065413082616523,1.448279125842778
0.706741348269654,1.4485529011755431
0.7069413882776555,1.448826251628996
0.7071414282856571,1.44909917733313
0.7073414682936587,1.4493716782267052
0.7075415083016603,1.4496437540422304
0.7077415483096618,1.4499154042965912
0.7079415883176635,1.4501866282878038
0.7081416283256651,1.4504574250982272
0.7083416683336667,1.4507277936043508
0.7085417083416683,1.4509977324931167
0.7087417483496699,1.451267240284535
0.7089417883576715,1.4515363153601744
0.7091418283656731,1.451804955996962
0.7093418683736747,1.4520731604055575
0.7095419083816763,1.4523409267724627
0.7097419483896779,1.4526082533049176
0.7099419883976795,1.4528751382775653
0.7101420284056811,1.4531415800798246
0.7103420684136827,1.453407577262903
0.7105421084216843,1.4536731285853932
0.7107421484296859,1.4539382330564534
0.7109421884376875,1.454202889975644
0.7111422284456891,1.4544670989685904
0.7113422684536908,1.4547308600177757
0.7115423084616923,1.4549941734878966
0.7117423484696939,1.4552570401453773
0.7119423884776955,1.4555194611717945
0.7121424284856971,1.4557814381711383
0.7123424684936988,1.4560429731709918
0.7125425085017003,1.4563040686178796
0.7127425485097019,1.4565647273671725
0.7129425885177035,1.4568249526680797
0.7131426285257051,1.457084748144366
0.7133426685337068,1.4573441177715263
0.7135427085417083,1.4576030658512162
0.7137427485497099,1.4578615969837836
0.7139427885577115,1.458119716039755
0.7141428285657131,1.4583774281311264
0.7143428685737148,1.4586347385832665
0.7145429085817163,1.4588916529081823
0.7147429485897179,1.4591481767798151
0.7149429885977195,1.4594043160119279
0.7151430286057211,1.4596600765390395
0.7153430686137228,1.4599154644007228
0.7155431086217243,1.4601704857294515
0.7157431486297259,1.4604251467420408
0.7159431886377275,1.4606794537345964
0.7161432286457291,1.4609334130807383
0.7163432686537308,1.4611870312327637
0.7165433086617323,1.461440314725277
0.7167433486697339,1.46169327018075
0.7169433886777355,1.4619459043163707
0.7171434286857371,1.4621982239515083
0.7173434686937388,1.4624502360150673
0.7175435087017403,1.4627019475520162
0.7177435487097419,1.4629533657283647
0.7179435887177436,1.4632044978339187
0.7181436287257451,1.4634553512821862
0.7183436687337467,1.4637059336068905
0.7185437087417483,1.4639562524546286
0.7187437487497499,1.464206315573338
0.7189437887577516,1.4644561307963333
0.7191438287657531,1.4647057060218143
0.7193438687737547,1.4649550491878724
0.7195439087817563,1.4652041682431547
0.7197439487897579,1.4654530711134726
0.7199439887977596,1.4657017656647644
0.7201440288057611,1.4659502596629386
0.7203440688137627,1.4661985607312125
0.7205441088217643,1.4664466763056643
0.7207441488297659,1.466694613589763
0.7209441888377676,1.4669423795087058
0.7211442288457691,1.4671899806644102
0.7213442688537707,1.4674374232920178
0.7215443088617723,1.4676847132187492
0.7217443488697739,1.4679318558259156
0.7219443888777756,1.4681788560148332
0.7221444288857771,1.4684257181773122
0.7223444688937787,1.4686724461712968
0.7225445089017803,1.4689190433021324
0.7227445489097819,1.4691655123098044
0.7229445889177836,1.4694118553623783
0.7231446289257851,1.4696580740557266
0.7233446689337867,1.4699041694194972
0.7235447089417884,1.4701501419291394
0.7237447489497899,1.470395991523679
0.7239447889577916,1.4706417176288025
0.7241448289657931,1.4708873191847083
0.7243448689737947,1.4711327946780812
0.7245449089817964,1.4713781421774697
0.7247449489897979,1.4716233593712753
0.7249449889977996,1.4718684436075407
0.7251450290058011,1.4721133919346832
0.7253450690138027,1.4723582011423388
0.7255451090218044,1.472602867801504
0.7257451490298059,1.4728473883032043
0.7259451890378076,1.4730917588949948
0.7261452290458091,1.4733359757146796
0.7263452690538107,1.4735800348207373
0.7265453090618124,1.473823932219065
0.7267453490698139,1.47406766388577
0.7269453890778156,1.4743112257858773
0.7271454290858171,1.4745546138879555
0.7273454690938187,1.4747978241747994
0.7275455091018204,1.4750408526504395
0.7277455491098219,1.475283695343866
0.7279455891178236,1.4755263483099663
0.7281456291258251,1.4757688076282727
0.7283456691338267,1.4760110694001811
0.7285457091418284,1.4762531297453647
0.7287457491498299,1.476494984798131
0.7289457891578316,1.4767366307044776
0.7291458291658331,1.4769780636205836
0.7293458691738347,1.4772192797134307
0.7295459091818364,1.4774602751641763
0.7297459491898379,1.4777010461748188
0.7299459891978395,1.477941588978584
0.7301460292058412,1.4781818998543306
0.7303460692138427,1.478421975145148
0.7305461092218444,1.4786618112811631
0.7307461492298459,1.4789014048064242
0.7309461892378475,1.4791407524095808
0.7311462292458492,1.479379850957938
0.7313462692538507,1.4796186975343137
0.7315463092618524,1.4798572894760214
0.7317463492698539,1.4800956244151817
0.7319463892778555,1.480333700319495
0.7321464292858572,1.4805715155325359
0.7323464692938587,1.4808090688126083
0.7325465093018604,1.481046359369185
0.7327465493098619,1.481283386895984
0.7329465893178635,1.4815201515997847
0.7331466293258652,1.48175665422416
0.7333466693338667,1.48199289606741
0.7335467093418684,1.4822288789940996
0.7337467493498699,1.482464605439759
0.7339467893578715,1.482700078408449
0.7341468293658732,1.4829353014630782
0.7343468693738747,1.4831702787085217
0.7345469093818764,1.483405014767777
0.734746949389878,1.483639514751557
0.7349469893978795,1.483873784221882
0.7351470294058812,1.4841078291503926
0.7353470694138827,1.484341655872213
0.7355471094218844,1.4845752710363207
0.735747149429886,1.4848086815534591
0.7359471894378875,1.4850418945426653
0.7361472294458892,1.485274917277535
0.7363472694538907,1.4855077571333244
0.7365473094618924,1.4857404215359618
0.736747349469894,1.4859729179139716
0.7369473894778955,1.4862052536542305
0.7371474294858972,1.486437436062351
0.7373474694938987,1.4866694723283578
0.7375475095019004,1.4869013694981692
0.737747549509902,1.4871331344512206
0.7379475895179035,1.4873647738844085
0.7381476295259052,1.487596294302338
0.7383476695339067,1.4878277020137036
0.7385477095419084,1.488059003133443
0.73874774954991,1.4882902035901668
0.7389477895579115,1.488521309138215
0.7391478295659132,1.4887523253735786
0.7393478695739147,1.4889832577528268
0.7395479095819164,1.4892141116141042
0.739747949589918,1.4894448921992303
0.7399479895979195,1.4896756046759074
0.7401480296059212,1.4899062541590649
0.7403480696139227,1.4901368457304096
0.7405481096219244,1.4903673844553125
0.740748149629926,1.4905978753962676
0.7409481896379275,1.4908283236222661
0.7411482296459292,1.4910587342135595
0.7413482696539307,1.491289112261439
0.7415483096619323,1.491519462862813
0.741748349669934,1.4917497911095248
0.7419483896779355,1.4919801020725163
0.7421484296859372,1.4922104007811094
0.7423484696939388,1.4924406921978157
0.7425485097019403,1.4926709811892387
0.742748549709942,1.4929012724937414
0.7429485897179435,1.493131570686663
0.7431486297259452,1.4933618801439492
0.7433486697339468,1.493592205005112
0.7435487097419483,1.4938225491364647
0.74374874974995,1.4940529160955882
0.7439487897579515,1.4942833090979508
0.7441488297659532,1.4945137309865604
0.7443488697739548,1.4947441842054574
0.7445489097819563,1.4949746707777463
0.744748949789958,1.4952051922887675
0.7449489897979595,1.4954357498748638
0.7451490298059612,1.4956663442180602
0.7453490698139628,1.4958969755468159
0.7455491098219643,1.4961276436428654
0.745749149829966,1.4963583478539881
0.7459491898379675,1.496589087112415
0.7461492298459692,1.4968198599584284
0.7463492698539708,1.4970506645685828
0.7465493098619723,1.4972814987878678
0.746749349869974,1.4975123601650318
0.7469493898779755,1.497743245990232
0.7471494298859772,1.4979741533341109
0.7473494698939788,1.4982050790873966
0.7475495099019803,1.4984360200001194
0.747749549909982,1.4986669727195796
0.7479495899179835,1.498897933826247
0.7481496299259852,1.499128899866866
0.7483496699339868,1.4993598673841282
0.7485497099419883,1.499590832942409
0.74874974994999,1.4998217931491802
0.7489497899579916,1.500052744671876
0.7491498299659932,1.5002836842501148
0.7493498699739948,1.5005146087033565
0.7495499099819963,1.500745514934203
0.749749949989998,1.5009763999276993
0.7499499899979996,1.5012072607471256
0.7501500300060012,1.5014380945268764
0.7503500700140028,1.5016688984631192
0.7505501100220043,1.5018996698030023
0.750750150030006,1.5021304058332223
0.7509501900380076,1.502361103868788
0.7511502300460092,1.5025917612428104
0.7513502700540108,1.5028223752981138
0.7515503100620123,1.5030529433814168
0.751750350070014,1.5032834628407301
0.7519503900780156,1.5035139310265349
0.7521504300860171,1.50374434529717
0.7523504700940188,1.503974703028722
0.7525505101020203,1.5042050016295712
0.752750550110022,1.5044352385595752
0.7529505901180236,1.5046654113537379
0.7531506301260251,1.504895517650042
0.7533506701340268,1.505125555220988
0.7535507101420283,1.5053555220082455
0.75375075015003,1.5055854161597177
0.7539507901580316,1.5058152360682122
0.7541508301660331,1.5060449804108498
0.7543508701740348,1.5062746481883036
0.7545509101820363,1.5065042387629224
0.754750950190038,1.5067337518948314
0.7549509901980396,1.506963187775113
0.7551510302060411,1.507192547055264
0.7553510702140428,1.5074218308721843
0.7555511102220444,1.507651040868095
0.755751150230046,1.5078801792048884
0.7559511902380476,1.5081092485725751
0.7561512302460491,1.5083382521916366
0.7563512702540508,1.5085671938092597
0.7565513102620524,1.5087960776895861
0.756751350270054,1.5090249085982657
0.7569513902780556,1.5092536917817556
0.7571514302860571,1.5094824329419245
0.7573514702940588,1.509711138206657
0.7575515103020604,1.5099398140972258
0.757751550310062,1.5101684674932776
0.7579515903180636,1.5103971055963226
0.7581516303260651,1.5106257358926207
0.7583516703340668,1.5108543661163525
0.7585517103420684,1.5110830042139174
0.75875175035007,1.5113116583101307
0.7589517903580716,1.511540336677006
0.7591518303660731,1.5117690477056813
0.7593518703740748,1.5119977998819414
0.7595519103820764,1.5122266017656145
0.759751950390078,1.5124554619740016
0.7599519903980796,1.5126843891693114
0.7601520304060811,1.5129133920499487
0.7603520704140828,1.5131424793453332
0.7605521104220844,1.5133716598138074
0.760752150430086,1.513600942243063
0.7609521904380876,1.5138303354524236
0.7611522304460892,1.514059848296235
0.7613522704540908,1.5142894896675734
0.7615523104620924,1.5145192685014526
0.761752350470094,1.514749193776719
0.7619523904780956,1.5149792745158512
0.7621524304860972,1.5152095197819517
0.7623524704940988,1.515439938672291
0.7625525105021004,1.515670540307886
0.762752550510102,1.5159013338187153
0.7629525905181036,1.516132328324319
0.7631526305261052,1.5163635329096976
0.7633526705341068,1.5165949565965633
0.7635527105421084,1.5168266083101922
0.7637527505501099,1.5170584968422558
0.7639527905581116,1.5172906308101815
0.7641528305661132,1.5175230186137205
0.7643528705741148,1.5177556683895226
0.7645529105821164,1.517988587964616
0.7647529505901179,1.5182217848097586
0.7649529905981196,1.518455265993677
0.7651530306061212,1.5186890381392204
0.7653530706141228,1.5189231073824403
0.7655531106221244,1.519157479335568
0.765753150630126,1.5193921590547774
0.7659531906381276,1.5196271510135284
0.7661532306461292,1.519862459082153
0.7663532706541308,1.5200980865142044
0.7665533106621324,1.52033403593992
0.766753350670134,1.5205703093669793
0.7669533906781356,1.5208069081885522
0.7671534306861372,1.5210438331984435
0.7673534706941388,1.5212810846129718
0.7675535107021404,1.5215186620990346
0.767753550710142,1.521756564807665
0.7679535907181436,1.5219947914122383
0.7681536307261452,1.5222333401503843
0.7683536707341468,1.522472208868555
0.7685537107421484,1.52271139506815
0.76875375075015,1.5229508959520766
0.7689537907581516,1.5231907084706102
0.7691538307661532,1.5234308293654752
0.7693538707741548,1.5236712552111176
0.7695539107821564,1.5239119824522527
0.769753950790158,1.5241530074368814
0.7699539907981596,1.5243943264441235
0.7701540308061612,1.5246359357063803
0.7703540708141629,1.5248778314255156
0.7705541108221644,1.5251200097829367
0.770754150830166,1.5253624669436459
0.7709541908381676,1.5256051990545223
0.7711542308461692,1.5258482022372764
0.7713542708541709,1.5260914725766876
0.7715543108621724,1.526335006104884
0.771754350870174,1.5265787987825479
0.7719543908781756,1.5268228464780362
0.7721544308861772,1.5270671449454678
0.7723544708941789,1.5273116898028767
0.7725545109021804,1.5275564765115237
0.772754550910182,1.5278015003574428
0.7729545909181836,1.52804675643623
0.7731546309261852,1.5282922396419898
0.7733546709341869,1.5285379446612413
0.7735547109421884,1.5287838659724315
0.77375475095019,1.5290299978515476
0.7739547909581916,1.5292763343841256
0.7741548309661932,1.5295228694837781
0.7743548709741948,1.5297695969171505
0.7745549109821964,1.5300165103350287
0.774754950990198,1.5302636033091348
0.7749549909981996,1.5305108693739604
0.7751550310062012,1.5307583020728406
0.7753550710142028,1.531005895007329
0.7755551110222044,1.5312536418888243
0.775755151030206,1.5315015365913205
0.7759551910382076,1.5317495732041073
0.7761552310462092,1.5319977460832275
0.7763552710542108,1.5322460499005226
0.7765553110622124,1.5324944796891478
0.776755351070214,1.5327430308845256
0.7769553910782157,1.532991699359823
0.7771554310862172,1.5332404814551688
0.7773554710942188,1.5334893740000095
0.7775555111022204,1.5337383743281587
0.777755551110222,1.5339874802853128
0.7779555911182237,1.53423669022898
0.7781556311262252,1.5344860030209946
0.7783556711342268,1.5347354180129624
0.7785557111422284,1.5349849350251807
0.77875575115023,1.535234554319741
0.7789557911582317,1.5354842765686696
0.7791558311662332,1.5357341028180849
0.7793558711742348,1.5359840344494502
0.7795559111822364,1.536234073139055
0.779755951190238,1.536484220816898
0.7799559911982397,1.536734479626141
0.7801560312062412,1.5369848518842628
0.7803560712142428,1.5372353400469867
0.7805561112222444,1.5374859466759454
0.780756151230246,1.5377366744109353
0.7809561912382477,1.537987525947461
0.7811562312462492,1.538238504020104
0.7813562712542508,1.5384896113920803
0.7815563112622524,1.5387408508511533
0.781756351270254,1.538992225211889
0.7819563912782557,1.5392437373240506
0.7821564312862572,1.5394953900867467
0.7823564712942588,1.5397471864677912
0.7825565113022604,1.5399991295275752
0.782756551310262,1.5402512224466351
0.7829565913182637,1.5405034685559944
0.7831566313262652,1.5407558713692873
0.7833566713342668,1.5410084346156339
0.7835567113422685,1.54126116227222
0.78375675135027,1.5415140585955556
0.7839567913582717,1.5417671281504413
0.7841568313662732,1.542020375835744
0.7843568713742748,1.5422738069061896
0.7845569113822765,1.5425274269895017
0.784756951390278,1.5427812420983704
0.7849569913982797,1.5430352586368765
0.7851570314062812,1.5432894834011757
0.7853570714142828,1.5435439235744146
0.7855571114222845,1.5437985867160136
0.785757151430286,1.5440534807456185
0.7859571914382876,1.5443086139221767
0.7861572314462892,1.5445639948187164
0.7863572714542908,1.5448196322935437
0.7865573114622925,1.5450755354586356
0.786757351470294,1.5453317136461082
0.7869573914782956,1.5455881763736434
0.7871574314862972,1.5458449333097974
0.7873574714942988,1.5461019942400784
0.7875575115023005,1.5463593690346404
0.787757551510302,1.546617067618374
0.7879575915183036,1.5468750999440677
0.7881576315263052,1.5471334759692121
0.7883576715343068,1.5473922056368679
0.7885577115423085,1.5476512988608921
0.78875775155031,1.547910765515652
0.7889577915583116,1.5481706154301949
0.7891578315663133,1.5484308583867004
0.7893578715743148,1.5486915041228806
0.7895579115823165,1.5489525623378586
0.789757951590318,1.549214042700939
0.7899579915983196,1.5494759548625692
0.7901580316063213,1.5497383084667211
0.7903580716143228,1.5500011131638602
0.7905581116223245,1.550264378623638
0.790758151630326,1.5505281145464513
0.7909581916383276,1.5507923306730207
0.7911582316463293,1.551057036791217
0.7913582716543308,1.5513222427394182
0.7915583116623325,1.551587958405797
0.791758351670334,1.5518541937230577
0.7919583916783356,1.5521209586582672
0.7921584316863373,1.5523882631975934
0.7923584716943388,1.5526561173258993
0.7925585117023405,1.5529245310013218
0.792758551710342,1.553193514125104
0.7929585917183436,1.553463076507107
0.7931586317263453,1.5537332278275704
0.7933586717343468,1.554003977595802
0.7935587117423485,1.5542753351065892
0.79375875175035,1.5545473093951945
0.7939587917583516,1.5548199091918669
0.7941588317663533,1.5550931428768042
0.7943588717743548,1.5553670184365231
0.7945589117823565,1.5556415434225443
0.794758951790358,1.55591672491326
0.7949589917983596,1.5561925694797474
0.7951590318063613,1.5564690831562056
0.7953590718143628,1.5567462714155496
0.7955591118223645,1.5570241391505615
0.795759151830366,1.5573026906608392
0.7959591918383676,1.5575819296456208
0.7961592318463693,1.5578618592023985
0.7963592718543708,1.558142481831071
0.7965593118623724,1.5584237994432315
0.796759351870374,1.5587058133760434
0.7969593918783756,1.5589885244100337
0.7971594318863773,1.5592719327900213
0.7973594718943788,1.559556038248331
0.7975595119023804,1.5598408400293766
0.7977595519103821,1.5601263369146767
0.7979595919183836,1.5604125272473734
0.7981596319263853,1.560699408955355
0.7983596719343868,1.5609869795721452
0.7985597119423884,1.561275236254814
0.7987597519503901,1.5615641757982759
0.7989597919583916,1.5618537946454765
0.7991598319663933,1.562144088893121
0.7993598719743948,1.5624350542927616
0.7995599119823964,1.5627266862472324
0.7997599519903981,1.5630189798025926
0.7999599919983996,1.5633119296359195
0.8001600320064013,1.5636055300394376
0.8003600720144028,1.5638997749016432
0.8005601120224044,1.5641946576861987
0.8007601520304061,1.5644901714094932
0.8009601920384076,1.564786308617845
0.8011602320464093,1.5650830613653826
0.8013602720544108,1.5653804211936737
0.8015603120624124,1.565678379114156
0.8017603520704141,1.565976925594405
0.8019603920784156,1.566276050549197
0.8021604320864173,1.5665757433372431
0.8023604720944189,1.566875992764337
0.8025605121024204,1.5671767870935311
0.8027605521104221,1.5674781140627856
0.8029605921184236,1.5677799609103564
0.8031606321264253,1.5680823144080105
0.8033606721344269,1.5683851609019548
0.8035607121424284,1.5686884863611854
0.8037607521504301,1.5689922764327717
0.8039607921584316,1.5692965165034183
0.8041608321664333,1.5696011917664967
0.8043608721744349,1.569906287293591
0.8045609121824364,1.570211788109497
0.8047609521904381,1.570517679269528
0.8049609921984396,1.5708239459379192
0.8051610322064413,1.5711305734661032
0.8053610722144429,1.5714375474696332
0.8055611122224444,1.5717448539025665
0.8057611522304461,1.5720524791281927
0.8059611922384476,1.5723604099850836
0.8061612322464493,1.5726686338475695
0.8063612722544509,1.5729771386798788
0.8065613122624524,1.5732859130833567
0.8067613522704541,1.5735949463363352
0.8069613922784556,1.5739042284264309
0.8071614322864573,1.5742137500752127
0.8073614722944589,1.5745235027553912
0.8075615123024604,1.5748334787008416
0.8077615523104621,1.5751436709099518
0.8079615923184637,1.5754540731429356
0.8081616323264652,1.5757646799138874
0.8083616723344669,1.5760754864784567
0.8085617123424684,1.5763864888181145
0.8087617523504701,1.5766976836220266
0.8089617923584717,1.5770090682675888
0.8091618323664732,1.5773206408006606
0.8093618723744749,1.5776323999165085
0.8095619123824764,1.5779443449424106
0.8097619523904781,1.578256475822774
0.8099619923984797,1.578568793107519
0.8101620324064812,1.578881297944339
0.8103620724144829,1.5791939920753015
0.8105621124224844,1.5795068778380936
0.8107621524304861,1.5798199581720416
0.8109621924384877,1.5801332366288618
0.8111622324464892,1.580446717387931
0.8113622724544909,1.5807604052756907
0.8115623124624924,1.5810743057886507
0.8117623524704941,1.5813884251193122
0.8119623924784957,1.581702770184211
0.8121624324864972,1.5820173486531706
0.8123624724944989,1.582332168978796
0.8125625125025004,1.5826472404251646
0.8127625525105021,1.5829625730946715
0.8129625925185037,1.5832781779519682
0.8131626325265052,1.5835940668439827
0.8133626725345069,1.5839102525150628
0.8135627125425084,1.5842267486163617
0.8137627525505101,1.5845435697087062
0.8139627925585117,1.5848607312582996
0.8141628325665132,1.585178249624767
0.8143628725745149,1.5854961420412008
0.8145629125825165,1.5858144265860314
0.8147629525905181,1.586133122146721
0.8149629925985197,1.5864522483754389
0.8151630326065212,1.586771825637057
0.8153630726145229,1.587091874949949
0.8155631126225245,1.5874124179202267
0.8157631526305261,1.5877334766701823
0.8159631926385277,1.5880550737618042
0.8161632326465292,1.588377232116333
0.8163632726545309,1.588699974930887
0.8165633126625325,1.5890233255932271
0.8167633526705341,1.5893473075957454
0.8169633926785357,1.5896719444497522
0.8171634326865372,1.5899972596011074
0.8173634726945389,1.5903232763481694
0.8175635127025405,1.5906500177629717
0.8177635527105421,1.5909775066164216
0.8179635927185437,1.5913057653082112
0.8181636327265452,1.5916348158019953
0.8183636727345469,1.591964679566257
0.8185637127425485,1.5922953775211288
0.81876375275055,1.5926269299913016
0.8189637927585517,1.5929593566650084
0.8191638327665532,1.5932926765589182
0.8193638727745549,1.5936269079886651
0.8195639127825565,1.5939620685446165
0.819763952790558,1.594298175072372
0.8199639927985597,1.5946352436574212
0.8201640328065612,1.594973289613316
0.8203640728145629,1.5953123274726673
0.8205641128225645,1.595652370980275
0.820764152830566,1.5959934330876817
0.8209641928385677,1.5963355259484797
0.8211642328465693,1.5966786609137416
0.8213642728545709,1.5970228485270093
0.8215643128625725,1.5973680985183527
0.821764352870574,1.5977144197971094
0.8219643928785757,1.5980618204430215
0.8221644328865773,1.598410307695589
0.8223644728945789,1.5987598879415965
0.8225645129025805,1.5991105667008638
0.822764552910582,1.599462348610405
0.8229645929185837,1.5998152374072852
0.8231646329265853,1.600169235910553
0.8233646729345869,1.600524346002734
0.8235647129425885,1.6008805686114245
0.82376475295059,1.60123790369159
0.8239647929585917,1.6015963502092108
0.8241648329665933,1.6019559061269264
0.8243648729745949,1.6023165683923386
0.8245649129825965,1.6026783329295986
0.824764952990598,1.6030411946348684
0.8249649929985997,1.6034051473761881
0.8251650330066013,1.603770183998194
0.8253650730146029,1.6041362963320474
0.8255651130226045,1.6045034752108345
0.825765153030606,1.6048717104905768
0.8259651930386077,1.605240991076877
0.8261652330466093,1.605611304957109
0.8263652730546109,1.6059826392379424
0.8265653130626125,1.6063549801878645
0.826765353070614,1.606728313284277
0.8269653930786157,1.6071026232646326
0.8271654330866173,1.6074778941810013
0.8273654730946189,1.607854109457386
0.8275655131026205,1.6082312519490665
0.827765553110622,1.6086093040032083
0.8279655931186237,1.608988247519976
0.8281656331266253,1.6093680640133894
0.828365673134627,1.6097487346712032
0.8285657131426285,1.6101302404131268
0.8287657531506301,1.6105125619467793
0.8289657931586317,1.61089567982085
0.8291658331666333,1.6112795744750332
0.829365873174635,1.61166422628641
0.8295659131826365,1.6120496156120703
0.8297659531906381,1.6124357228278772
0.8299659931986397,1.6128225283634001
0.8301660332066413,1.6132100127331648
0.8303660732146428,1.6135981565644637
0.8305661132226445,1.6139869406220972
0.8307661532306461,1.6143763458304763
0.8309661932386477,1.6147663532936218
0.8311662332466493,1.6151569443136327
0.8313662732546508,1.6155481004082537
0.8315663132626525,1.6159398033281807
0.8317663532706541,1.6163320350747519
0.8319663932786557,1.6167247779186518
0.8321664332866573,1.6171180144202193
0.8323664732946588,1.6175117274518849
0.8325665133026605,1.6179059002232028
0.8327665533106621,1.6183005163088413
0.8329665933186637,1.6186955596797974
0.8331666333266653,1.619091014737996
0.8333666733346669,1.6194868663543027
0.8335667133426685,1.619883099909872
0.8337667533506701,1.6202797013406172
0.8339667933586717,1.620676657184482
0.8341668333666733,1.6210739546310704
0.8343668733746749,1.6214715815730958
0.8345669133826765,1.621869526659017
0.8347669533906781,1.622267779346155
0.8349669933986797,1.6226663299535231
0.8351670334066813,1.6230651697135638
0.8353670734146829,1.6234642908219685
0.8355671134226845,1.6238636864847502
0.8357671534306861,1.6242633509617619
0.8359671934386878,1.624663279605898
0.8361672334466893,1.6250634688972605
0.8363672734546909,1.6254639164716678
0.8365673134626925,1.625864621142955
0.8367673534706941,1.6262655829186323
0.8369673934786958,1.6266668030085774
0.8371674334866973,1.6270682838265589
0.8373674734946989,1.6274700289845185
0.8375675135027005,1.6278720432796612
0.8377675535107021,1.6282743326745395
0.8379675935187038,1.6286769042704234
0.8381676335267053,1.62907976627438
0.8383676735347069,1.6294829279605718
0.8385677135427085,1.6298863996263906
0.8387677535507101,1.6302901925441011
0.8389677935587118,1.6306943189087484
0.8391678335667133,1.6310987917831052
0.8393678735747149,1.631503625040473
0.8395679135827165,1.631908833306149
0.8397679535907181,1.6323144318983585
0.8399679935987198,1.6327204367694204
0.8401680336067213,1.6331268644478694
0.8403680736147229,1.6335337319821874
0.8405681136227245,1.633941056886726
0.8407681536307261,1.6343488570903133
0.8409681936387277,1.6347571508879353
0.8411682336467293,1.6351659568957828
0.8413682736547309,1.635575294009848
0.8415683136627325,1.635985181368138
0.8417683536707341,1.636395638316472
0.8419683936787357,1.6368066843777194
0.8421684336867373,1.6372183392242399
0.8423684736947389,1.6376306226531954
0.8425685137027406,1.6380435545643275
0.8427685537107421,1.6384571549397173
0.8429685937187437,1.6388714438250054
0.8431686337267453,1.6392864413114967
0.8433686737347469,1.6397021675185552
0.8435687137427486,1.640118642575692
0.8437687537507501,1.640535886603741
0.8439687937587517,1.6409539196945593
0.8441688337667533,1.6413727618887037
0.8443688737747549,1.6417924331506075
0.8445689137827566,1.642212953340822
0.8447689537907581,1.6426343421849807
0.8449689937987597,1.643056619239207
0.8451690338067613,1.6434798038517944
0.8453690738147629,1.6439039151210633
0.8455691138227646,1.6443289718494136
0.8457691538307661,1.6447549924936768
0.8459691938387677,1.6451819951119742
0.8461692338467693,1.6456099973073832
0.8463692738547709,1.6460390161687983
0.8465693138627726,1.646469068209457
0.8467693538707741,1.6469001693036724
0.8469693938787757,1.6473323346223816
0.8471694338867773,1.6477655785681633
0.8473694738947789,1.6481999147104291
0.8475695139027806,1.6486353557215003
0.8477695539107821,1.649071913314323
0.8479695939187837,1.6495095981825465
0.8481696339267853,1.6499484199436942
0.8483696739347869,1.6503883870861225
0.8485697139427886,1.6508295069204248
0.8487697539507901,1.6512717855358912
0.8489697939587917,1.6517152277625593
0.8491698339667934,1.6521598371393447
0.8493698739747949,1.652605615888635
0.8495699139827966,1.6530525648976628
0.8497699539907981,1.6535006837068806
0.8499699939987997,1.6539499705054626
0.8501700340068014,1.654400422133969
0.8503700740148029,1.654852034094115
0.8505701140228046,1.6553048005654927
0.8507701540308061,1.6557587144290111
0.8509701940388077,1.6562137672967345
0.8511702340468094,1.6566699495477275
0.8513702740548109,1.6571272503694456
0.8515703140628126,1.6575856578041626
0.8517703540708141,1.658045158799861
0.8519703940788157,1.6585057392650038
0.8521704340868174,1.658967384126551
0.8523704740948189,1.659430077390601
0.8525705141028205,1.6598938022050127
0.8527705541108221,1.6603585409233925
0.8529705941188237,1.660824275169844
0.8531706341268254,1.661290985903905
0.8533706741348269,1.661758653485154
0.8535707141428285,1.6622272577369994
0.8537707541508301,1.6626967780092317
0.8539707941588317,1.66316719323898
0.8541708341668334,1.663638482009774
0.8543708741748349,1.6641106226084879
0.8545709141828365,1.6645835930800055
0.8547709541908382,1.665057371279522
0.8549709941988397,1.6655319349224507
0.8551710342068414,1.666007261631983
0.8553710742148429,1.6664833289843903
0.8555711142228445,1.6669601145522197
0.8557711542308462,1.6674375959455718
0.8559711942388477,1.667915750851689
0.8561712342468494,1.6683945570731031
0.8563712742548509,1.6688739925646199
0.8565713142628525,1.669354035469412
0.8567713542708542,1.6698346641544992
0.8569713942788557,1.6703158572458858
0.8571714342868574,1.6707975936635941
0.8573714742948589,1.6712798526568227
0.8575715143028605,1.6717626138394062
0.8577715543108622,1.672245857225724
0.8579715943188637,1.672729563267159
0.8581716343268654,1.6732137128891496
0.8583716743348669,1.673698287528838
0.8585717143428685,1.6741832691732572
0.8587717543508702,1.6746686403979518
0.8589717943588717,1.6751543844058747
0.8591718343668734,1.6756404850663555
0.8593718743748749,1.6761269269538983
0.8595719143828765,1.6766136953865196
0.8597719543908782,1.6771007764633201
0.8599719943988797,1.6775881571009457
0.8601720344068814,1.6780758250685897
0.860372074414883,1.6785637690211748
0.8605721144228845,1.679051978530351
0.8607721544308862,1.6795404441129629
0.8609721944388877,1.680029157256645
0.8611722344468894,1.680518110442239
0.861372274454891,1.6810072971627483
0.8615723144628925,1.6814967119385842
0.8617723544708942,1.6819863503289079
0.8619723944788957,1.682476208938899
0.8621724344868974,1.682966285422851
0.862372474494899,1.6834565784830322
0.8625725145029005,1.6839470878642953
0.8627725545109022,1.6844378143444891
0.8629725945189037,1.6849287597207487
0.8631726345269053,1.6854199267918042
0.863372674534907,1.685911319336478
0.8635727145429085,1.6864029420885849
0.8637727545509102,1.686894800708468
0.8639727945589117,1.6873869017514485
0.8641728345669133,1.6878792526334598
0.864372874574915,1.6883718615941763
0.8645729145829165,1.688864737657926
0.8647729545909182,1.689357890592702
0.8649729945989197,1.6898513308675567
0.8651730346069213,1.6903450696086724
0.865373074614923,1.6908391185543694
0.8655731146229245,1.6913334900092991
0.8657731546309262,1.691828196798048
0.8659731946389277,1.6923232522183436
0.8661732346469293,1.6928186699940375
0.866373274654931,1.6933144642279983
0.8665733146629325,1.6938106493550298
0.8667733546709342,1.6943072400949024
0.8669733946789357,1.694804251405551
0.8671734346869373,1.695301698436483
0.867373474694939,1.695799596482411
0.8675735147029405,1.6962979609371147
0.8677735547109422,1.6967968072475246
0.8679735947189438,1.6972961508680096
0.8681736347269453,1.697796007214853
0.868373674734947,1.6982963916208975
0.8685737147429485,1.6987973192903478
0.8687737547509502,1.6992988052537294
0.8689737947589518,1.6998008643230134
0.8691738347669533,1.7003035110469302
0.869373874774955,1.7008067596665188
0.8695739147829565,1.701310624070966
0.8697739547909582,1.7018151177538257
0.8699739947989598,1.7023202537697095
0.8701740348069613,1.702826044691582
0.870374074814963,1.7033325025687835
0.8705741148229645,1.703839638885956
0.8707741548309662,1.7043474645230252
0.8709741948389678,1.7048559897164361
0.8711742348469693,1.7053652240218247
0.871374274854971,1.7058751762783326
0.8715743148629725,1.7063858545747546
0.8717743548709742,1.7068972662177306
0.8719743948789758,1.7074094177021677
0.8721744348869773,1.7079223146840845
0.872374474894979,1.708435961956051
0.8725745149029805,1.708950363425389
0.8727745549109822,1.7094655220952715
0.8729745949189838,1.7099814400488569
0.8731746349269853,1.7104981184365549
0.873374674934987,1.7110155574665113
0.8735747149429886,1.7115337563983726
0.8737747549509902,1.712052713540363
0.8739747949589918,1.7125724262496929
0.8741748349669933,1.7130928909362835
0.874374874974995,1.7136141030697756
0.8745749149829966,1.7141360571897701
0.8747749549909981,1.7146587469192212
0.8749749949989998,1.715182164980889
0.8751750350070013,1.7157063032167434
0.875375075015003,1.7162311526101817
0.8755751150230046,1.7167567033109283
0.8757751550310061,1.7172829446624545
0.8759751950390078,1.7178098652317526
0.8761752350470093,1.718337452841295
0.876375275055011,1.718865694602988
0.8765753150630126,1.7193945769539378
0.8767753550710141,1.7199240856938283
0.8769753950790158,1.7204542060237191
0.8771754350870173,1.720984922586057
0.877375475095019,1.721516219505706
0.8775755151030206,1.722048080431786
0.8777755551110221,1.7225804885801206
0.8779755951190238,1.7231134267760981
0.8781756351270253,1.723646877497738
0.878375675135027,1.724180822918774
0.8785757151430286,1.7247152449515633
0.8787757551510301,1.725250125289631
0.8789757951590318,1.7257854454496784
0.8791758351670333,1.7263211868128783
0.879375875175035,1.7268573306653017
0.8795759151830366,1.727393858237322
0.8797759551910381,1.7279307507418613
0.8799759951990398,1.728467989411354
0.8801760352070414,1.7290055555333201
0.880376075215043,1.729543430484457
0.8805761152230446,1.7300815957631732
0.8807761552310461,1.7306200330205184
0.8809761952390478,1.7311587240894626
0.8811762352470494,1.7316976510125268
0.881376275255051,1.7322367960677623
0.8815763152630526,1.7327761417931113
0.8817763552710541,1.733315671009206
0.8819763952790558,1.733855366840666
0.8821764352870574,1.734395212735997
0.882376475295059,1.7349351924861884
0.8825765153030606,1.735475290242139
0.8827765553110621,1.7360154905310479
0.8829765953190638,1.7365557782719119
0.8831766353270654,1.7370961387902917
0.883376675335067,1.7376365578324995
0.8835767153430686,1.7381770215793648
0.8837767553510701,1.7387175166597377
0.8839767953590718,1.7392580301638745
0.8841768353670734,1.739798549656835
0.884376875375075,1.7403390631920221
0.8845769153830766,1.7408795593249562
0.8847769553910781,1.7414200271273648
0.8849769953990798,1.741960456201645
0.8851770354070814,1.74250083669572
0.8853770754150829,1.7430411593182895
0.8855771154230846,1.7435814153544393
0.8857771554310861,1.7441215966815429
0.8859771954390878,1.744661695785359
0.8861772354470894,1.7452017057761924
0.8863772754550909,1.745741620404967
0.8865773154630926,1.7462814340790138
0.8867773554710942,1.7468211418773696
0.8869773954790958,1.747360739565348
0.8871774354870974,1.7479002236081327
0.8873774754950989,1.7484395911831228
0.8875775155031006,1.748978840190757
0.8877775555111022,1.7495179692635356
0.8879775955191038,1.7500569777729589
0.8881776355271054,1.750595865834112
0.8883776755351069,1.7511346343076284
0.8885777155431086,1.751673284798797
0.8887777555511102,1.7522118196535765
0.8889777955591118,1.7527502419513366
0.8891778355671134,1.7532885554941433
0.8893778755751149,1.7538267647924746
0.8895779155831166,1.7543648750472602
0.8897779555911182,1.7549028921282028
0.8899779955991198,1.7554408225483649
0.8901780356071214,1.7559786734350662
0.8903780756151229,1.7565164524971553
0.8905781156231246,1.7570541679887932
0.8907781556311262,1.7575918286699073
0.8909781956391278,1.7581294437635229
0.8911782356471294,1.7586670229102217
0.891378275655131,1.7592045761200041
0.8915783156631326,1.7597421137218745
0.8917783556711342,1.7602796463114831
0.8919783956791358,1.7608171846971938
0.8921784356871374,1.7613547398449592
0.892378475695139,1.7618923228223948
0.8925785157031406,1.7624299447424587
0.8927785557111422,1.7629676167071353
0.8929785957191438,1.763505349751532
0.8931786357271454,1.7640431547887732
0.893378675735147,1.7645810425560757
0.8935787157431486,1.7651190235623626
0.8937787557511502,1.765657108037756
0.8939787957591518,1.7661953058852553
0.8941788357671534,1.766733626634887
0.894378875775155,1.767272079400567
0.8945789157831566,1.7678106728398943
0.8947789557911582,1.7683494151170454
0.8949789957991598,1.7688883138689089
0.8951790358071614,1.7694273761745571
0.895379075815163,1.769966608528113
0.8955791158231646,1.7705060168150324
0.8957791558311662,1.7710456062917872
0.8959791958391679,1.7715853815688942
0.8961792358471694,1.7721253465972047
0.896379275855171,1.772665504657342
0.8965793158631726,1.773205858352137
0.8967793558711742,1.7737464096018976
0.8969793958791757,1.7742871596423206
0.8971794358871774,1.774828109024838
0.897379475895179,1.7753692576191784
0.8975795159031806,1.7759106046179132
0.8977795559111822,1.7764521485427482
0.8979795959191837,1.7769938872523277
0.8981796359271854,1.7775358179513088
0.898379675935187,1.7780779372004827
0.8985797159431886,1.7786202409277134
0.8987797559511902,1.779162724439488
0.8989797959591918,1.779705382432889
0.8991798359671934,1.7802482090078011
0.899379875975195,1.7807911976792081
0.8995799159831966,1.7813343413894351
0.8997799559911982,1.781877632520235
0.8999799959991998,1.7824210629046253
0.9001800360072014,1.7829646238384194
0.900380076015203,1.783508306091418
0.9005801160232046,1.7840520999182505
0.9007801560312062,1.7845959950688877
0.9009801960392078,1.7851399807988615
0.9011802360472094,1.7856840458792664
0.901380276055211,1.7862281786066243
0.9015803160632127,1.7867723668127227
0.9017803560712142,1.7873165978745562
0.9019803960792158,1.7878608587245082
0.9021804360872174,1.7884051358609339
0.902380476095219,1.788949415359306
0.9025805161032207,1.789493682884098
0.9027805561112222,1.7900379237015818
0.9029805961192238,1.7905821226937124
0.9031806361272254,1.7911262643732815
0.903380676135227,1.7916703329004973
0.9035807161432287,1.7922143121011618
0.9037807561512302,1.792758185486576
0.9039807961592318,1.7933019362753164
0.9041808361672334,1.793845547416983
0.904380876175235,1.794389001618014
0.9045809161832367,1.7949322813696291
0.9047809561912382,1.7954753689779424
0.9049809961992398,1.796018246596253
0.9051810362072414,1.7965608962594994
0.905381076215243,1.7971032999208243
0.9055811162232447,1.7976454394901755
0.9057811562312462,1.7981872968748274
0.9059811962392478,1.7987288540216873
0.9061812362472494,1.7992700929612133
0.906381276255251,1.7998109958527437
0.9065813162632527,1.8003515450310157
0.9067813562712542,1.8008917230536172
0.9069813962792558,1.8014315127491072
0.9071814362872574,1.8019708972655015
0.907381476295259,1.802509860118828
0.9075815163032607,1.8030483852414205
0.9077815563112622,1.8035864570296294
0.9079815963192638,1.8041240603906095
0.9081816363272655,1.804661180787855
0.908381676335267,1.8051978042851458
0.9085817163432686,1.805733917588584
0.9087817563512702,1.806269508086409
0.9089817963592718,1.806804563886289
0.9091818363672735,1.8073390738498178
0.909381876375275,1.807873027623958
0.9095819163832766,1.8084064156692032
0.9097819563912782,1.8089392292842554
0.9099819963992798,1.8094714606270543
0.9101820364072815,1.8100031027320163
0.910382076415283,1.8105341495233842
0.9105821164232846,1.8110645958246228
0.9107821564312862,1.811594437363826
0.9109821964392878,1.8121236707751471
0.9111822364472895,1.8126522935962877
0.911382276455291,1.8131803042621246
0.9115823164632926,1.8137077020945842
0.9117823564712942,1.814234487288897
0.9119823964792958,1.8147606608964113
0.9121824364872975,1.815286224804147
0.912382476495299,1.8158111817113152
0.9125825165033006,1.8163355351030315
0.9127825565113022,1.8168592892214788
0.9129825965193038,1.8173824490347779
0.9131826365273055,1.8179050202038367
0.913382676535307,1.8184270090474526
0.9135827165433086,1.8189484225059414
0.9137827565513102,1.8194692681035647
0.9139827965593118,1.8199895539100157
0.9141828365673135,1.8205092885012228
0.914382876575315,1.8210284809197035
0.9145829165833166,1.8215471406346984
0.9147829565913183,1.8220652775022885
0.9149829965993198,1.82258290172568
0.9151830366073215,1.8231000238158235
0.915383076615323,1.8236166545525037
0.9155831166233246,1.8241328049460226
0.9157831566313263,1.8246484861995653
0.9159831966393278,1.8251637096723217
0.9161832366473295,1.825678486843413
0.916383276655331,1.8261928292766458
0.9165833166633326,1.826706748586107
0.9167833566713343,1.8272202564025841
0.9169833966793358,1.8277333643407818
0.9171834366873375,1.8282460839673038
0.917383476695339,1.8287584267693333
0.9175835167033406,1.8292704041239682
0.9177835567113423,1.8297820272681333
0.9179835967193438,1.8302933072690044
0.9181836367273455,1.8308042549948795
0.918383676735347,1.8313148810864253
0.9185837167433486,1.8318251959282421
0.9187837567513503,1.8323352096206942
0.9189837967593518,1.8328449319519577
0.9191838367673534,1.8333543723702617
0.919383876775355,1.8338635399562968
0.9195839167833566,1.834372443395795
0.9197839567913583,1.834881090952285
0.9199839967993598,1.8353894904400603
0.9201840368073614,1.835897649197399
0.920384076815363,1.8364055740601
0.9205841168233646,1.8369132713354128
0.9207841568313663,1.8374207467764596
0.9209841968393678,1.8379280055572498
0.9211842368473694,1.8384350522484194
0.921384276855371,1.8389418907938209
0.9215843168633726,1.8394485244881134
0.9217843568713743,1.8399549559555015
0.9219843968793758,1.8404611871297858
0.9221844368873774,1.840967219235881
0.9223844768953791,1.8414730527729706
0.9225845169033806,1.8419786874994584
0.9227845569113823,1.8424841224198771
0.9229845969193838,1.8429893557739074
0.9231846369273854,1.8434943850276513
0.9233846769353871,1.8439992068673032
0.9235847169433886,1.8445038171953363
0.9237847569513903,1.8450082111293153
0.9239847969593918,1.8455123830034375
0.9241848369673934,1.8460163263728733
0.9243848769753951,1.8465200340209746
0.9245849169833966,1.8470234979693856
0.9247849569913983,1.8475267094910885
0.9249849969993998,1.8480296591263796
0.9251850370074014,1.8485323367017643
0.9253850770154031,1.8490347313517317
0.9255851170234046,1.8495368315433527
0.9257851570314063,1.8500386251036343
0.9259851970394078,1.8505400992495233
0.9261852370474094,1.8510412406204635
0.9263852770554111,1.8515420353133691
0.9265853170634126,1.8520424689198816
0.9267853570714143,1.8525425265657487
0.9269853970794159,1.853042192952164
0.9271854370874174,1.8535414523988876
0.9273854770954191,1.8540402888889636
0.9275855171034206,1.8545386861148392
0.9277855571114223,1.855036627525695
0.9279855971194239,1.8555340963757723
0.9281856371274254,1.8560310757735072
0.9283856771354271,1.8565275487312567
0.9285857171434286,1.8570234982154217
0.9287857571514303,1.8575189071967557
0.9289857971594319,1.8580137587006753
0.9291858371674334,1.8585080358573658
0.9293858771754351,1.8590017219515051
0.9295859171834366,1.8594948004714233
0.9297859571914383,1.8599872551575187
0.9299859971994399,1.8604790700497778
0.9301860372074414,1.8609702295342332
0.9303860772154431,1.8614607183882164
0.9305861172234446,1.861950521824268
0.9307861572314462,1.862439625532579
0.9309861972394479,1.8629280157218404
0.9311862372474494,1.863415679158393
0.9313862772554511,1.8639026032035815
0.9315863172634526,1.8643887758492164
0.9317863572714542,1.8648741857510636
0.9319863972794559,1.8653588222602866
0.9321864372874574,1.865842675452778
0.9323864772954591,1.8663257361563135
0.9325865173034606,1.866807995975487
0.9327865573114622,1.8672894473143713
0.9329865973194639,1.86777008339687
0.9331866373274654,1.8682498982847235
0.9333866773354671,1.868728886893144
0.9335867173434687,1.8692070450040474
0.9337867573514702,1.8696843692768703
0.9339867973594719,1.870160857256948
0.9341868373674734,1.870636507381446
0.9343868773754751,1.8711113189828343
0.9345869173834767,1.8715852922898955
0.9347869573914782,1.8720584284262682
0.9349869973994799,1.8725307294065239
0.9351870374074814,1.8730021981297824
0.9353870774154831,1.873472838370868
0.9355871174234847,1.8739426547690252
0.9357871574314862,1.8744116528141992
0.9359871974394879,1.8748798388309038
0.9361872374474894,1.8753472199596977
0.9363872774554911,1.8758138041362955
0.9365873174634927,1.8762796000683402
0.9367873574714942,1.8767446172098803
0.9369873974794959,1.8772088657335875
0.9371874374874974,1.8776723565007605
0.9373874774954991,1.8781351010291738
0.9375875175035007,1.878597111458823
0.9377875575115022,1.8790584005156403
0.9379875975195039,1.8795189814732445
0.9381876375275054,1.8799788681128131
0.9383876775355071,1.8804380746811573
0.9385877175435087,1.8808966158470977
0.9387877575515102,1.881354506656242
0.9389877975595119,1.8818117624842772
0.9391878375675135,1.8822683989888864
0.9393878775755151,1.8827244320604226
0.9395879175835167,1.8831798777714694
0.9397879575915182,1.883634752325428
0.9399879975995199,1.8840890720042753
0.9401880376075215,1.884542853115649
0.9403880776155231,1.8849961119394205
0.9405881176235247,1.8854488646739171
0.9407881576315262,1.885901127381966
0.9409881976395279,1.8863529159369388
0.9411882376475295,1.8868042459689733
0.941388277655531,1.8872551328115577
0.9415883176635327,1.8877055914486616
0.9417883576715342,1.8881556364626095
0.9419883976795359,1.8886052819828802
0.9421884376875375,1.8890545416360254
0.942388477695539,1.889503428496902
0.9425885177035407,1.889951955041406
0.9427885577115422,1.8904001331008968
0.9429885977195439,1.890847973818498
0.9431886377275455,1.8912954876074601
0.943388677735547,1.8917426841117606
0.9435887177435487,1.8921895721691178
0.9437887577515502,1.892636159776581
0.9439887977595519,1.893082454058868
0.9441888377675535,1.8935284612395888
0.944388877775555,1.893974186615515
0.9445889177835567,1.8944196345340159
0.9447889577915582,1.8948648083738013
0.9449889977995599,1.8953097105290708
0.9451890378075615,1.895754342397185
0.945389077815563,1.8961987043699404
0.9455891178235647,1.8966427958285317
0.9457891578315663,1.8970866151422594
0.9459891978395679,1.8975301596710403
0.9461892378475695,1.89797342577175
0.946389277855571,1.89841640880842
0.9465893178635727,1.8988591031662945
0.9467893578715743,1.8993015022697333
0.9469893978795759,1.899743598603937
0.9471894378875775,1.9001853837404465
0.947389477895579,1.9006268483663566
0.9475895179035807,1.9010679823171714
0.9477895579115823,1.9015087746131982
0.9479895979195839,1.9019492134993792
0.9481896379275855,1.9023892864884235
0.948389677935587,1.902828980407108
0.9485897179435887,1.9032682814455737
0.9487897579515903,1.9037071752094579
0.9489897979595919,1.904145646774659
0.9491898379675935,1.9045836807445427
0.949389877975595,1.905021261309364
0.9495899179835967,1.9054583723076797
0.9497899579915983,1.9058949972895085
0.9499899979995999,1.9063311195809935
0.9501900380076015,1.9067667223502953
0.950390078015603,1.9072017886744577
0.9505901180236047,1.9076363016069646
0.9507901580316063,1.90807024424571
0.9509901980396079,1.9085035998010924
0.9511902380476095,1.9089363516639477
0.951390278055611,1.9093684834730382
0.9515903180636127,1.9097999791817932
0.9517903580716143,1.9102308231240368
0.9519903980796159,1.9106610000783995
0.9521904380876175,1.9110904953311525
0.952390478095619,1.9115192947371842
0.9525905181036207,1.911947384778861
0.9527905581116223,1.9123747526225192
0.9529905981196238,1.9128013861723445
0.9531906381276255,1.9132272741214142
0.9533906781356271,1.913652405999684
0.9535907181436287,1.9140767722187169
0.9537907581516303,1.914500364112976
0.9539907981596318,1.914923173977507
0.9541908381676335,1.9153451951018656
0.9543908781756351,1.9157664218001527
0.9545909181836367,1.916186849437049
0.9547909581916383,1.9166064744497562
0.9549909981996398,1.9170252943657626
0.9551910382076415,1.9174433078163902
0.9553910782156431,1.9178605145460783
0.9555911182236447,1.9182769154173962
0.9557911582316463,1.9186925124117813
0.9559911982396478,1.9191073086260322
0.9561912382476495,1.919521308264592
0.9563912782556511,1.9199345166276836
0.9565913182636527,1.920346940095369
0.9567913582716543,1.9207585861076268
0.9569913982796558,1.9211694631405525
0.9571914382876575,1.9215795806787992
0.9573914782956591,1.9219889491843962
0.9575915183036607,1.9223975800620874
0.9577915583116623,1.9228054856213457
0.9579915983196639,1.9232126790352286
0.9581916383276655,1.9236191742962492
0.9583916783356671,1.9240249861694436
0.9585917183436687,1.924430130142823
0.9587917583516703,1.9248346223754038
0.9589917983596719,1.9252384796430075
0.9591918383676735,1.925641719282041
0.9593918783756751,1.9260443591314496
0.9595919183836767,1.9264464174730571
0.9597919583916783,1.9268479129704885
0.9599919983996799,1.9272488646068906
0.9601920384076815,1.9276492916216492
0.9603920784156831,1.928049213446311
0.9605921184236847,1.9284486496399131
0.9607921584316863,1.9288476198239222
0.9609921984396879,1.9292461436169805
0.9611922384476895,1.9296442405696637
0.9613922784556911,1.9300419300994378
0.9615923184636928,1.9304392314260175
0.9617923584716943,1.9308361635073097
0.9619923984796959,1.9312327449761382
0.9621924384876975,1.9316289940779314
0.9623924784956991,1.9320249286095625
0.9625925185037008,1.9324205658595208
0.9627925585117023,1.9328159225495951
0.9629925985197039,1.933211014778253
0.9631926385277055,1.9336058579658855
0.9633926785357071,1.934000466802096
0.9635927185437086,1.9343948551952024
0.9637927585517103,1.9347890362241267
0.9639927985597119,1.935183022092835
0.9641928385677135,1.9355768240874935
0.9643928785757151,1.9359704525365027
0.9645929185837167,1.93636391677357
0.9647929585917183,1.9367572251039662
0.9649929985997199,1.9371503847741263
0.9651930386077215,1.9375434019447317
0.9653930786157231,1.9379362816674126
0.9655931186237247,1.9383290278652052
0.9657931586317263,1.9387216433168875
0.9659931986397279,1.9391141296453065
0.9661932386477295,1.9395064873098096
0.9663932786557311,1.9398987156028724
0.9665933186637327,1.9402908126510114
0.9667933586717343,1.9406827754200553
0.9669933986797359,1.9410745997248338
0.9671934386877376,1.9414662802433351
0.9673934786957391,1.941857810535359
0.9675935187037407,1.9422491830656852
0.9677935587117423,1.9426403892317565
0.9679935987197439,1.9430314193958544
0.9681936387277456,1.9434222629217346
0.9683936787357471,1.943812908215667
0.9685937187437487,1.9442033427718004
0.9687937587517503,1.94459355322176
0.9689937987597519,1.944983525388363
0.9691938387677536,1.9453732443433103
0.9693938787757551,1.9457626944687005
0.9695939187837567,1.946151859522189
0.9697939587917583,1.9465407227055858
0.9699939987997599,1.9469292667366807
0.9701940388077616,1.94731747392405
0.9703940788157631,1.947705326244587
0.9705941188237647,1.9480928054234776
0.9707941588317663,1.9484798930163238
0.9709941988397679,1.9488665704931056
0.9711942388477696,1.9492528193236458
0.9713942788557711,1.949638621064239
0.9715943188637727,1.950023957445088
0.9717943588717743,1.9504088104581743
0.9719943988797759,1.9507931624451909
0.9721944388877776,1.9511769961851448
0.9723944788957791,1.9515602949812425
0.9725945189037807,1.951943042746654
0.9727945589117823,1.95232522408876
0.9729945989197839,1.952706824391483
0.9731946389277856,1.9530878298952965
0.9733946789357871,1.9534682277745294
0.9735947189437887,1.9538480062115602
0.9737947589517904,1.9542271544675371
0.9739947989597919,1.9546056629492408
0.9741948389677936,1.954983523271736
0.9743948789757951,1.9553607283164696
0.9745949189837967,1.9557372722844817
0.9747949589917984,1.9561131507444278
0.9749949989997999,1.956488360675116
0.9751950390078015,1.9568629005022957
0.9753950790158031,1.9572367701294555
0.9755951190238047,1.9576099709624082
0.9757951590318064,1.957982505927476
0.9759951990398079,1.95835437948311
0.9761952390478095,1.9587255976248097
0.9763952790558111,1.959096167883244
0.9765953190638127,1.9594660993154944
0.9767953590718144,1.9598354024893876
0.9769953990798159,1.960204089460901
0.9771954390878175,1.9605721737446768
0.9773954790958191,1.9609396702776987
0.9775955191038207,1.9613065953762183
0.9777955591118224,1.9616729666860648
0.9779955991198239,1.9620388031264933
0.9781956391278255,1.962404124827757
0.9783956791358271,1.9627689530626369
0.9785957191438287,1.9631333101721684
0.9787957591518304,1.963497219485863
0.9789957991598319,1.9638607052367265
0.9791958391678335,1.9642237924714205
0.9793958791758351,1.964586506955931
0.9795959191838367,1.9649488750771398
0.9797959591918384,1.9653109237407087
0.9799959991998399,1.965672680265718
0.9801960392078415,1.966034172276508
0.9803960792158432,1.96639542759221
0.9805961192238447,1.9667564741144377
0.9807961592318464,1.967117339713661
0.9809961992398479,1.9674780521147563
0.9811962392478495,1.967838638782271
0.9813962792558512,1.9681991268059171
0.9815963192638527,1.968559542786837
0.9817963592718544,1.968919912725164
0.9819963992798559,1.9692802619094172
0.9821964392878575,1.969640614808252
0.9823964792958592,1.9700009949650952
0.9825965193038607,1.9703614248961703
0.9827965593118624,1.9707219259924162
0.9829965993198639,1.9710825184257907
0.9831966393278655,1.971443221060425
0.9833966793358672,1.9718040513690829
0.9835967193438687,1.972165025355359
0.9837967593518704,1.9725261574820194
0.9839967993598719,1.9728874606058708
0.9841968393678735,1.9732489459195128
0.9843968793758752,1.9736106229002974
0.9845969193838767,1.9739724992667895
0.9847969593918784,1.9743345809429964
0.98499699939988,1.9746968720305786
0.9851970394078815,1.975059374789249
0.9853970794158832,1.9754220896255
0.9855971194238847,1.9757850150897784
0.9857971594318863,1.9761481478821872
0.985997199439888,1.976511482866738
0.9861972394478895,1.9768750130941588
0.9863972794558912,1.9772387298332061
0.9865973194638927,1.97760262261039
0.9867973594718943,1.9779666792579884
0.986997399479896,1.9783308859701765
0.9871974394878975,1.9786952273670608
0.9873974794958992,1.9790596865663685
0.9875975195039007,1.9794242452625053
0.9877975595119023,1.9797888838126465
0.987997599519904,1.980153581329511
0.9881976395279055,1.9805183157804083
0.9883976795359072,1.980883064092137
0.9885977195439087,1.981247802261267
0.9887977595519103,1.9816125054693192
0.988997799559912,1.9819771482023238
0.9891978395679135,1.9823417043742184
0.9893978795759152,1.9827061474535184
0.9895979195839167,1.9830704505926877
0.9897979595919183,1.9834345867596044
0.98999799959992,1.9837985288705193
0.9901980396079215,1.9841622499238813
0.9903980796159232,1.9845257231344138
0.9905981196239247,1.9848889220668025
0.9907981596319263,1.9852518207683754
0.990998199639928,1.9856143939001436
0.9911982396479295,1.985976616865586
0.9913982796559312,1.9863384659365668
0.9915983196639327,1.9866999183757899
0.9917983596719343,1.9870609525552072
0.991998399679936,1.9874215480698196
0.9921984396879375,1.987781685846327
0.9923984796959392,1.9881413482461112
0.9925985197039408,1.9885005191620597
0.9927985597119423,1.9888591841087686
0.992998599719944,1.9892173303056988
0.9931986397279455,1.9895749467528765
0.9933986797359472,1.989932024298791
0.9935987197439488,1.990288555700149
0.9937987597519503,1.9906445356732145
0.993998799759952,1.9909999609364695
0.9941988397679535,1.991354830244402
0.9943988797759552,1.991709144412247
0.9945989197839568,1.9920629063315598
0.9947989597919583,1.992416120976538
0.99499899979996,1.9927687954010516
0.9951990398079615,1.993120938726384
0.9953990798159632,1.9934725621197302
0.9955991198239648,1.9938236787635326
0.9957991598319663,1.994174303815786
0.995999199839968,1.9945244543614757
0.9961992398479695,1.9948741493553548
0.9963992798559712,1.9952234095563042
0.9965993198639728,1.9955722574535582
0.9967993598719743,1.995920717185106
0.996999399879976,1.9962688144486262
0.9971994398879775,1.9966165764053279
0.9973994798959791,1.9969640315771207
0.9975995199039808,1.9973112097375452
0.9977995599119823,1.9976581417969408
0.997999599919984,1.9980048596823357
0.9981996399279855,1.9983513962125845
0.9983996799359871,1.9986977849692817
0.9985997199439888,1.999044060164014
0.9987997599519903,1.9993902565025161
0.998999799959992,1.999736409046325
0.9991998399679936,2.000082553072523
0.9993998799759951,2.000428723932184
0.9995999199839968,2.0007749569081343
0.9997999599919983,2.001121287072648
1.0,2.001467749145704


==> anc/fig3/subpl_2_series_1.csv <==
x,y
0.0,3.577867169202165e-18
0.00020004000800160032,3.144186300207963e-18
0.00040008001600320064,7.047314121155779e-18
0.000600120024004801,7.15573433840433e-18
0.0008001600320064013,7.37257477290143e-18
0.0010002000400080016,1.0191500421363742e-17
0.001200240048009602,8.890457814381136e-18
0.0014002800560112022,9.974659986866641e-18
0.0016003200640128026,1.214306433183765e-17
0.0018003600720144029,9.974659986866641e-18
0.002000400080016003,1.2576745200831851e-17
0.0022004400880176033,1.3010426069826053e-17
0.002400480096019204,1.3010426069826053e-17
0.002600520104020804,1.5178830414797062e-17
0.0028005601120224045,1.951563910473908e-17
0.0030006001200240046,2.0383000842727483e-17
0.003200640128025605,1.8648277366750676e-17
0.0034006801360272052,1.9081958235744878e-17
0.0036007201440288058,2.5153490401663703e-17
0.003800760152030406,2.862293735361732e-17
0.004000800160032006,2.949029909160572e-17
0.004200840168033607,3.2959746043559335e-17
0.004400880176035207,3.382710778154774e-17
0.004600920184036807,3.2959746043559335e-17
0.004800960192038408,3.5561831257524545e-17
0.005001000200040008,3.469446951953614e-17
0.005201040208041608,3.469446951953614e-17
0.0054010802160432084,3.5561831257524545e-17
0.005601120224044809,3.8163916471489756e-17
0.005801160232046409,4.0766001685454967e-17
0.006001200240048009,3.9898639947466563e-17
0.00620124024804961,3.903127820947816e-17
0.00640128025605121,4.0766001685454967e-17
0.00660132026405281,4.163336342344337e-17
0.0068013602720544105,4.0766001685454967e-17
0.007001400280056011,4.336808689942018e-17
0.0072014402880576115,4.5102810375396984e-17
0.007401480296059211,5.0306980803327406e-17
0.007601520304060812,5.0306980803327406e-17
0.007801560312062412,5.0306980803327406e-17
0.008001600320064013,5.0306980803327406e-17
0.008201640328065612,5.204170427930421e-17
0.008401680336067214,5.204170427930421e-17
0.008601720344068814,5.377642775528102e-17
0.008801760352070413,5.377642775528102e-17
0.009001800360072015,5.377642775528102e-17
0.009201840368073614,5.204170427930421e-17
0.009401880376075214,5.204170427930421e-17
0.009601920384076815,5.724587470723463e-17
0.009801960392078415,5.898059818321144e-17
0.010002000400080016,5.551115123125783e-17
0.010202040408081616,5.551115123125783e-17
0.010402080416083216,5.551115123125783e-17
0.010602120424084817,5.724587470723463e-17
0.010802160432086417,6.245004513516506e-17
0.011002200440088017,6.245004513516506e-17
0.011202240448089618,6.071532165918825e-17
0.011402280456091218,6.071532165918825e-17
0.011602320464092817,5.898059818321144e-17
0.011802360472094419,5.551115123125783e-17
0.012002400480096018,5.551115123125783e-17
0.01220244048809762,5.724587470723463e-17
0.01240248049609922,5.551115123125783e-17
0.012602520504100819,5.551115123125783e-17
0.01280256051210242,5.551115123125783e-17
0.01300260052010402,5.377642775528102e-17
0.01320264052810562,5.551115123125783e-17
0.013402680536107221,5.724587470723463e-17
0.013602720544108821,5.898059818321144e-17
0.013802760552110422,6.245004513516506e-17
0.014002800560112022,6.591949208711867e-17
0.014202840568113622,6.765421556309548e-17
0.014402880576115223,6.591949208711867e-17
0.014602920584116823,7.28583859910259e-17
0.014802960592118422,7.28583859910259e-17
0.015003000600120024,7.28583859910259e-17
0.015203040608121624,7.632783294297951e-17
0.015403080616123223,7.979727989493313e-17
0.015603120624124825,7.979727989493313e-17
0.015803160632126424,7.632783294297951e-17
0.016003200640128026,7.632783294297951e-17
0.016203240648129624,7.979727989493313e-17
0.016403280656131225,7.979727989493313e-17
0.016603320664132826,7.632783294297951e-17
0.016803360672134428,8.326672684688674e-17
0.017003400680136026,8.673617379884035e-17
0.017203440688137627,7.979727989493313e-17
0.01740348069613923,7.979727989493313e-17
0.017603520704140826,7.979727989493313e-17
0.017803560712142428,7.979727989493313e-17
0.01800360072014403,8.326672684688674e-17
0.018203640728145627,8.673617379884035e-17
0.01840368073614723,8.673617379884035e-17
0.01860372074414883,8.326672684688674e-17
0.018803760752150428,8.326672684688674e-17
0.01900380076015203,8.326672684688674e-17
0.01920384076815363,8.673617379884035e-17
0.01940388077615523,8.673617379884035e-17
0.01960392078415683,9.020562075079397e-17
0.01980396079215843,9.367506770274758e-17
0.020004000800160033,9.71445146547012e-17
0.02020404080816163,9.71445146547012e-17
0.020404080816163232,9.71445146547012e-17
0.020604120824164834,9.71445146547012e-17
0.02080416083216643,1.0061396160665481e-16
0.021004200840168033,1.0408340855860843e-16
0.021204240848169634,1.0755285551056204e-16
0.021404280856171232,1.1102230246251565e-16
0.021604320864172834,1.1102230246251565e-16
0.021804360872174435,1.0755285551056204e-16
0.022004400880176033,1.1102230246251565e-16
0.022204440888177635,1.1102230246251565e-16
0.022404480896179236,1.0408340855860843e-16
0.022604520904180834,1.0408340855860843e-16
0.022804560912182435,1.0061396160665481e-16
0.023004600920184037,1.0061396160665481e-16
0.023204640928185635,1.0408340855860843e-16
0.023404680936187236,9.71445146547012e-17
0.023604720944188837,9.367506770274758e-17
0.02380476095219044,9.367506770274758e-17
0.024004800960192037,9.367506770274758e-17
0.024204840968193638,9.020562075079397e-17
0.02440488097619524,9.020562075079397e-17
0.024604920984196837,9.020562075079397e-17
0.02480496099219844,9.367506770274758e-17
0.02500500100020004,9.367506770274758e-17
0.025205041008201638,9.71445146547012e-17
0.02540508101620324,9.71445146547012e-17
0.02560512102420484,9.367506770274758e-17
0.02580516103220644,9.71445146547012e-17
0.02600520104020804,9.71445146547012e-17
0.026205241048209642,9.71445146547012e-17
0.02640528105621124,1.0061396160665481e-16
0.02660532106421284,1.0408340855860843e-16
0.026805361072214443,1.0408340855860843e-16
0.02700540108021604,1.0408340855860843e-16
0.027205441088217642,1.0755285551056204e-16
0.027405481096219243,1.0408340855860843e-16
0.027605521104220845,1.0408340855860843e-16
0.027805561112222443,1.0061396160665481e-16
0.028005601120224044,1.0061396160665481e-16
0.028205641128225645,1.0408340855860843e-16
0.028405681136227243,1.0061396160665481e-16
0.028605721144228845,9.71445146547012e-17
0.028805761152230446,9.71445146547012e-17
0.029005801160232044,1.0408340855860843e-16
0.029205841168233646,9.71445146547012e-17
0.029405881176235247,9.71445146547012e-17
0.029605921184236845,9.71445146547012e-17
0.029805961192238446,9.71445146547012e-17
0.030006001200240048,9.71445146547012e-17
0.030206041208241646,9.71445146547012e-17
0.030406081216243247,9.71445146547012e-17
0.03060612122424485,9.71445146547012e-17
0.030806161232246446,9.020562075079397e-17
0.031006201240248048,9.020562075079397e-17
0.03120624124824965,8.326672684688674e-17
0.03140628125625125,8.326672684688674e-17
0.03160632126425285,7.632783294297951e-17
0.031806361272254446,7.632783294297951e-17
0.03200640128025605,6.938893903907228e-17
0.03220644128825765,6.938893903907228e-17
0.03240648129625925,6.938893903907228e-17
0.03260652130426085,6.938893903907228e-17
0.03280656131226245,6.938893903907228e-17
0.033006601320264055,7.632783294297951e-17
0.03320664132826565,7.632783294297951e-17
0.03340668133626725,7.632783294297951e-17
0.033606721344268856,7.632783294297951e-17
0.033806761352270454,7.632783294297951e-17
0.03400680136027205,7.632783294297951e-17
0.034206841368273656,7.632783294297951e-17
0.034406881376275254,6.938893903907228e-17
0.03460692138427685,6.245004513516506e-17
0.03480696139227846,6.245004513516506e-17
0.035007001400280055,4.85722573273506e-17
0.03520704140828165,4.85722573273506e-17
0.03540708141628326,4.85722573273506e-17
0.035607121424284856,4.85722573273506e-17
0.035807161432286454,4.85722573273506e-17
0.03600720144028806,4.85722573273506e-17
0.036207241448289657,5.551115123125783e-17
0.036407281456291254,5.551115123125783e-17
0.03660732146429286,4.85722573273506e-17
0.03680736147229446,4.85722573273506e-17
0.037007401480296055,4.85722573273506e-17
0.03720744148829766,4.85722573273506e-17
0.03740748149629926,4.85722573273506e-17
0.037607521504300856,4.85722573273506e-17
0.03780756151230246,4.163336342344337e-17
0.03800760152030406,4.163336342344337e-17
0.03820764152830566,3.469446951953614e-17
0.03840768153630726,3.469446951953614e-17
0.03860772154430886,3.469446951953614e-17
0.03880776155231046,3.469446951953614e-17
0.03900780156031206,3.469446951953614e-17
0.03920784156831366,3.469446951953614e-17
0.03940788157631526,3.469446951953614e-17
0.03960792158431686,4.163336342344337e-17
0.03980796159231846,4.163336342344337e-17
0.040008001600320066,3.469446951953614e-17
0.040208041608321664,3.469446951953614e-17
0.04040808161632326,2.7755575615628914e-17
0.04060812162432487,2.0816681711721685e-17
0.040808161632326465,2.0816681711721685e-17
0.04100820164032806,2.0816681711721685e-17
0.04120824164832967,2.0816681711721685e-17
0.041408281656331265,2.0816681711721685e-17
0.04160832166433286,2.0816681711721685e-17
0.04180836167233447,2.0816681711721685e-17
0.042008401680336066,1.3877787807814457e-17
0.042208441688337664,6.938893903907228e-18
0.04240848169633927,6.938893903907228e-18
0.04260852170434087,0.0
0.042808561712342465,6.938893903907228e-18
0.04300860172034407,6.938893903907228e-18
0.04320864172834567,6.938893903907228e-18
0.043408681736347265,6.938893903907228e-18
0.04360872174434887,0.0
0.04380876175235047,0.0
0.044008801760352066,0.0
0.04420884176835367,0.0
0.04440888177635527,0.0
0.04460892178435687,0.0
0.04480896179235847,-6.938893903907228e-18
0.04500900180036007,-6.938893903907228e-18
0.04520904180836167,-6.938893903907228e-18
0.04540908181636327,-6.938893903907228e-18
0.04560912182436487,-6.938893903907228e-18
0.04580916183236647,-6.938893903907228e-18
0.04600920184036807,0.0
0.04620924184836967,0.0
0.04640928185637127,0.0
0.046609321864372874,6.938893903907228e-18
0.04680936187237447,6.938893903907228e-18
0.04700940188037607,1.3877787807814457e-17
0.047209441888377675,1.3877787807814457e-17
0.04740948189637927,1.3877787807814457e-17
0.04760952190438088,1.3877787807814457e-17
0.047809561912382476,1.3877787807814457e-17
0.048009601920384073,1.3877787807814457e-17
0.04820964192838568,2.0816681711721685e-17
0.048409681936387276,2.0816681711721685e-17
0.048609721944388874,2.0816681711721685e-17
0.04880976195239048,2.0816681711721685e-17
0.04900980196039208,2.0816681711721685e-17
0.049209841968393675,2.0816681711721685e-17
0.04940988197639528,2.0816681711721685e-17
0.04960992198439688,2.0816681711721685e-17
0.049809961992398476,2.0816681711721685e-17
0.05001000200040008,2.0816681711721685e-17
0.05021004200840168,2.0816681711721685e-17
0.050410082016403276,2.0816681711721685e-17
0.05061012202440488,2.7755575615628914e-17
0.05081016203240648,2.7755575615628914e-17
0.05101020204040808,2.7755575615628914e-17
0.05121024204840968,2.7755575615628914e-17
0.05141028205641128,2.7755575615628914e-17
0.05161032206441288,2.7755575615628914e-17
0.05181036207241448,2.0816681711721685e-17
0.05201040208041608,2.0816681711721685e-17
0.05221044208841768,1.3877787807814457e-17
0.052410482096419284,1.3877787807814457e-17
0.05261052210442088,1.3877787807814457e-17
0.05281056211242248,1.3877787807814457e-17
0.053010602120424084,6.938893903907228e-18
0.05321064212842568,6.938893903907228e-18
0.05341068213642728,6.938893903907228e-18
0.053610722144428885,6.938893903907228e-18
0.05381076215243048,6.938893903907228e-18
0.05401080216043208,6.938893903907228e-18
0.054210842168433686,6.938893903907228e-18
0.054410882176435284,6.938893903907228e-18
0.05461092218443689,6.938893903907228e-18
0.05481096219243849,1.3877787807814457e-17
0.055011002200440084,1.3877787807814457e-17
0.05521104220844169,1.3877787807814457e-17
0.05541108221644329,1.3877787807814457e-17
0.055611122224444885,1.3877787807814457e-17
0.05581116223244649,1.3877787807814457e-17
0.05601120224044809,1.3877787807814457e-17
0.056211242248449686,1.3877787807814457e-17
0.05641128225645129,1.3877787807814457e-17
0.05661132226445289,1.3877787807814457e-17
0.05681136227245449,1.3877787807814457e-17
0.05701140228045609,1.3877787807814457e-17
0.05721144228845769,1.3877787807814457e-17
0.05741148229645929,1.3877787807814457e-17
0.05761152230446089,1.3877787807814457e-17
0.05781156231246249,1.3877787807814457e-17
0.05801160232046409,1.3877787807814457e-17
0.05821164232846569,1.3877787807814457e-17
0.05841168233646729,0.0
0.05861172234446889,0.0
0.058811762352470494,0.0
0.05901180236047209,0.0
0.05921184236847369,0.0
0.059411882376475295,0.0
0.05961192238447689,0.0
0.05981196239247849,1.3877787807814457e-17
0.060012002400480095,1.3877787807814457e-17
0.06021204240848169,1.3877787807814457e-17
0.06041208241648329,2.7755575615628914e-17
0.060612122424484896,2.7755575615628914e-17
0.060812162432486494,1.3877787807814457e-17
0.06101220244048809,1.3877787807814457e-17
0.0612122424484897,1.3877787807814457e-17
0.061412282456491295,1.3877787807814457e-17
0.06161232246449289,1.3877787807814457e-17
0.0618123624724945,1.3877787807814457e-17
0.062012402480496095,1.3877787807814457e-17
0.0622124424884977,1.3877787807814457e-17
0.0624124824964993,1.3877787807814457e-17
0.0626125225045009,1.3877787807814457e-17
0.0628125625125025,1.3877787807814457e-17
0.0630126025205041,1.3877787807814457e-17
0.0632126425285057,1.3877787807814457e-17
0.0634126825365073,1.3877787807814457e-17
0.06361272254450889,1.3877787807814457e-17
0.0638127625525105,1.3877787807814457e-17
0.0640128025605121,1.3877787807814457e-17
0.0642128425685137,1.3877787807814457e-17
0.0644128825765153,1.3877787807814457e-17
0.0646129225845169,1.3877787807814457e-17
0.0648129625925185,1.3877787807814457e-17
0.0650130026005201,1.3877787807814457e-17
0.0652130426085217,1.3877787807814457e-17
0.0654130826165233,1.3877787807814457e-17
0.0656131226245249,1.3877787807814457e-17
0.0658131626325265,1.3877787807814457e-17
0.06601320264052811,1.3877787807814457e-17
0.06621324264852971,1.3877787807814457e-17
0.0664132826565313,1.3877787807814457e-17
0.0666133226645329,1.3877787807814457e-17
0.0668133626725345,0.0
0.0670134026805361,0.0
0.06721344268853771,0.0
0.06741348269653931,0.0
0.06761352270454091,0.0
0.0678135627125425,0.0
0.0680136027205441,0.0
0.0682136427285457,0.0
0.06841368273654731,0.0
0.06861372274454891,0.0
0.06881376275255051,0.0
0.0690138027605521,0.0
0.0692138427685537,0.0
0.0694138827765553,0.0
0.06961392278455691,0.0
0.06981396279255851,0.0
0.07001400280056011,0.0
0.07021404280856171,0.0
0.0704140828165633,0.0
0.0706141228245649,0.0
0.07081416283256652,0.0
0.07101420284056811,1.3877787807814457e-17
0.07121424284856971,1.3877787807814457e-17
0.07141428285657131,1.3877787807814457e-17
0.07161432286457291,1.3877787807814457e-17
0.0718143628725745,0.0
0.07201440288057612,0.0
0.07221444288857772,0.0
0.07241448289657931,0.0
0.07261452290458091,0.0
0.07281456291258251,0.0
0.07301460292058412,0.0
0.07321464292858572,0.0
0.07341468293658732,1.3877787807814457e-17
0.07361472294458891,1.3877787807814457e-17
0.07381476295259051,1.3877787807814457e-17
0.07401480296059211,1.3877787807814457e-17
0.07421484296859372,1.3877787807814457e-17
0.07441488297659532,1.3877787807814457e-17
0.07461492298459692,1.3877787807814457e-17
0.07481496299259852,1.3877787807814457e-17
0.07501500300060011,1.3877787807814457e-17
0.07521504300860171,0.0
0.07541508301660332,0.0
0.07561512302460492,0.0
0.07581516303260652,0.0
0.07601520304060812,0.0
0.07621524304860972,0.0
0.07641528305661131,0.0
0.07661532306461293,0.0
0.07681536307261452,0.0
0.07701540308061612,0.0
0.07721544308861772,0.0
0.07741548309661932,0.0
0.07761552310462091,0.0
0.07781556311262253,0.0
0.07801560312062412,0.0
0.07821564312862572,-1.3877787807814457e-17
0.07841568313662732,-1.3877787807814457e-17
0.07861572314462892,-1.3877787807814457e-17
0.07881576315263052,-1.3877787807814457e-17
0.07901580316063213,-1.3877787807814457e-17
0.07921584316863373,-1.3877787807814457e-17
0.07941588317663532,-1.3877787807814457e-17
0.07961592318463692,-2.7755575615628914e-17
0.07981596319263852,-2.7755575615628914e-17
0.08001600320064013,-2.7755575615628914e-17
0.08021604320864173,-2.7755575615628914e-17
0.08041608321664333,-2.7755575615628914e-17
0.08061612322464493,-2.7755575615628914e-17
0.08081616323264652,-2.7755575615628914e-17
0.08101620324064812,-2.7755575615628914e-17
0.08121624324864973,-2.7755575615628914e-17
0.08141628325665133,-2.7755575615628914e-17
0.08161632326465293,-2.7755575615628914e-17
0.08181636327265453,-2.7755575615628914e-17
0.08201640328065612,-2.7755575615628914e-17
0.08221644328865772,-2.7755575615628914e-17
0.08241648329665933,-2.7755575615628914e-17
0.08261652330466093,-2.7755575615628914e-17
0.08281656331266253,-2.7755575615628914e-17
0.08301660332066413,-2.7755575615628914e-17
0.08321664332866573,-2.7755575615628914e-17
0.08341668333666732,-2.7755575615628914e-17
0.08361672334466894,-2.7755575615628914e-17
0.08381676335267053,-4.163336342344337e-17
0.08401680336067213,-4.163336342344337e-17
0.08421684336867373,-4.163336342344337e-17
0.08441688337667533,-4.163336342344337e-17
0.08461692338467693,-4.163336342344337e-17
0.08481696339267854,-4.163336342344337e-17
0.08501700340068014,-2.7755575615628914e-17
0.08521704340868173,-4.163336342344337e-17
0.08541708341668333,-4.163336342344337e-17
0.08561712342468493,-4.163336342344337e-17
0.08581716343268653,-4.163336342344337e-17
0.08601720344068814,-4.163336342344337e-17
0.08621724344868974,-4.163336342344337e-17
0.08641728345669134,-4.163336342344337e-17
0.08661732346469293,-4.163336342344337e-17
0.08681736347269453,-4.163336342344337e-17
0.08701740348069613,-5.551115123125783e-17
0.08721744348869774,-5.551115123125783e-17
0.08741748349669934,-5.551115123125783e-17
0.08761752350470094,-5.551115123125783e-17
0.08781756351270253,-5.551115123125783e-17
0.08801760352070413,-5.551115123125783e-17
0.08821764352870574,-5.551115123125783e-17
0.08841768353670734,-5.551115123125783e-17
0.08861772354470894,-6.938893903907228e-17
0.08881776355271054,-6.938893903907228e-17
0.08901780356071214,-6.938893903907228e-17
0.08921784356871373,-5.551115123125783e-17
0.08941788357671535,-6.938893903907228e-17
0.08961792358471694,-6.938893903907228e-17
0.08981796359271854,-6.938893903907228e-17
0.09001800360072014,-6.938893903907228e-17
0.09021804360872174,-6.938893903907228e-17
0.09041808361672334,-6.938893903907228e-17
0.09061812362472495,-6.938893903907228e-17
0.09081816363272655,-5.551115123125783e-17
0.09101820364072814,-5.551115123125783e-17
0.09121824364872974,-4.163336342344337e-17
0.09141828365673134,-5.551115123125783e-17
0.09161832366473294,-5.551115123125783e-17
0.09181836367273455,-5.551115123125783e-17
0.09201840368073615,-5.551115123125783e-17
0.09221844368873774,-5.551115123125783e-17
0.09241848369673934,-5.551115123125783e-17
0.09261852370474094,-5.551115123125783e-17
0.09281856371274254,-6.938893903907228e-17
0.09301860372074415,-8.326672684688674e-17
0.09321864372874575,-8.326672684688674e-17
0.09341868373674735,-8.326672684688674e-17
0.09361872374474894,-8.326672684688674e-17
0.09381876375275054,-8.326672684688674e-17
0.09401880376075214,-8.326672684688674e-17
0.09421884376875375,-8.326672684688674e-17
0.09441888377675535,-8.326672684688674e-17
0.09461892378475695,-8.326672684688674e-17
0.09481896379275855,-8.326672684688674e-17
0.09501900380076014,-8.326672684688674e-17
0.09521904380876176,-8.326672684688674e-17
0.09541908381676335,-8.326672684688674e-17
0.09561912382476495,-8.326672684688674e-17
0.09581916383276655,-8.326672684688674e-17
0.09601920384076815,-8.326672684688674e-17
0.09621924384876974,-8.326672684688674e-17
0.09641928385677136,-8.326672684688674e-17
0.09661932386477295,-8.326672684688674e-17
0.09681936387277455,-8.326672684688674e-17
0.09701940388077615,-8.326672684688674e-17
0.09721944388877775,-8.326672684688674e-17
0.09741948389677935,-8.326672684688674e-17
0.09761952390478096,-9.71445146547012e-17
0.09781956391278256,-9.71445146547012e-17
0.09801960392078415,-9.71445146547012e-17
0.09821964392878575,-9.71445146547012e-17
0.09841968393678735,-1.1102230246251565e-16
0.09861972394478895,-1.1102230246251565e-16
0.09881976395279056,-1.1102230246251565e-16
0.09901980396079216,-1.1102230246251565e-16
0.09921984396879376,-1.1102230246251565e-16
0.09941988397679535,-1.1102230246251565e-16
0.09961992398479695,-1.1102230246251565e-16
0.09981996399279855,-1.1102230246251565e-16
0.10002000400080016,-1.1102230246251565e-16
0.10022004400880176,-1.1102230246251565e-16
0.10042008401680336,-1.1102230246251565e-16
0.10062012402480495,-1.1102230246251565e-16
0.10082016403280655,-1.249000902703301e-16
0.10102020404080815,-1.1102230246251565e-16
0.10122024404880976,-1.1102230246251565e-16
0.10142028405681136,-1.1102230246251565e-16
0.10162032406481296,-1.1102230246251565e-16
0.10182036407281456,-1.1102230246251565e-16
0.10202040408081615,-1.3877787807814457e-16
0.10222044408881777,-1.3877787807814457e-16
0.10242048409681936,-1.3877787807814457e-16
0.10262052410482096,-1.3877787807814457e-16
0.10282056411282256,-1.3877787807814457e-16
0.10302060412082416,-1.3877787807814457e-16
0.10322064412882576,-1.3877787807814457e-16
0.10342068413682737,-1.3877787807814457e-16
0.10362072414482897,-1.3877787807814457e-16
0.10382076415283056,-1.3877787807814457e-16
0.10402080416083216,-1.3877787807814457e-16
0.10422084416883376,-1.3877787807814457e-16
0.10442088417683536,-1.6653345369377348e-16
0.10462092418483697,-1.3877787807814457e-16
0.10482096419283857,-1.3877787807814457e-16
0.10502100420084017,-1.3877787807814457e-16
0.10522104420884176,-1.3877787807814457e-16
0.10542108421684336,-1.3877787807814457e-16
0.10562112422484496,-1.3877787807814457e-16
0.10582116423284657,-1.3877787807814457e-16
0.10602120424084817,-1.3877787807814457e-16
0.10622124424884977,-1.3877787807814457e-16
0.10642128425685136,-1.3877787807814457e-16
0.10662132426485296,-1.3877787807814457e-16
0.10682136427285456,-1.3877787807814457e-16
0.10702140428085617,-1.3877787807814457e-16
0.10722144428885777,-1.6653345369377348e-16
0.10742148429685937,-1.3877787807814457e-16
0.10762152430486097,-1.3877787807814457e-16
0.10782156431286256,-1.3877787807814457e-16
0.10802160432086416,-1.3877787807814457e-16
0.10822164432886577,-1.3877787807814457e-16
0.10842168433686737,-1.3877787807814457e-16
0.10862172434486897,-1.3877787807814457e-16
0.10882176435287057,-1.3877787807814457e-16
0.10902180436087217,-1.3877787807814457e-16
0.10922184436887378,-1.3877787807814457e-16
0.10942188437687538,-1.3877787807814457e-16
0.10962192438487697,-1.3877787807814457e-16
0.10982196439287857,-1.3877787807814457e-16
0.11002200440088017,-1.3877787807814457e-16
0.11022204440888177,-1.3877787807814457e-16
0.11042208441688338,-1.1102230246251565e-16
0.11062212442488498,-1.1102230246251565e-16
0.11082216443288657,-1.1102230246251565e-16
0.11102220444088817,-1.1102230246251565e-16
0.11122224444888977,-1.1102230246251565e-16
0.11142228445689137,-1.1102230246251565e-16
0.11162232446489298,-1.1102230246251565e-16
0.11182236447289458,-1.1102230246251565e-16
0.11202240448089618,-1.1102230246251565e-16
0.11222244448889777,-1.1102230246251565e-16
0.11242248449689937,-1.1102230246251565e-16
0.11262252450490097,-1.1102230246251565e-16
0.11282256451290258,-1.1102230246251565e-16
0.11302260452090418,-1.1102230246251565e-16
0.11322264452890578,-1.1102230246251565e-16
0.11342268453690738,-1.1102230246251565e-16
0.11362272454490897,-1.1102230246251565e-16
0.11382276455291057,-1.1102230246251565e-16
0.11402280456091218,-1.1102230246251565e-16
0.11422284456891378,-1.1102230246251565e-16
0.11442288457691538,-1.1102230246251565e-16
0.11462292458491698,-1.1102230246251565e-16
0.11482296459291857,-1.3877787807814457e-16
0.11502300460092017,-1.6653345369377348e-16
0.11522304460892178,-1.6653345369377348e-16
0.11542308461692338,-1.6653345369377348e-16
0.11562312462492498,-1.6653345369377348e-16
0.11582316463292658,-1.6653345369377348e-16
0.11602320464092818,-1.6653345369377348e-16
0.11622324464892979,-1.6653345369377348e-16
0.11642328465693139,-1.3877787807814457e-16
0.11662332466493298,-1.6653345369377348e-16
0.11682336467293458,-1.6653345369377348e-16
0.11702340468093618,-1.6653345369377348e-16
0.11722344468893778,-1.6653345369377348e-16
0.11742348469693939,-1.6653345369377348e-16
0.11762352470494099,-1.6653345369377348e-16
0.11782356471294259,-1.6653345369377348e-16
0.11802360472094418,-1.6653345369377348e-16
0.11822364472894578,-1.6653345369377348e-16
0.11842368473694738,-1.6653345369377348e-16
0.11862372474494899,-1.6653345369377348e-16
0.11882376475295059,-1.6653345369377348e-16
0.11902380476095219,-1.6653345369377348e-16
0.11922384476895379,-1.6653345369377348e-16
0.11942388477695538,-1.6653345369377348e-16
0.11962392478495698,-1.6653345369377348e-16
0.11982396479295859,-1.6653345369377348e-16
0.12002400480096019,-1.6653345369377348e-16
0.12022404480896179,-1.6653345369377348e-16
0.12042408481696339,-1.6653345369377348e-16
0.12062412482496498,-1.6653345369377348e-16
0.12082416483296658,-1.6653345369377348e-16
0.1210242048409682,-1.6653345369377348e-16
0.12122424484896979,-1.3877787807814457e-16
0.12142428485697139,-1.6653345369377348e-16
0.12162432486497299,-1.6653345369377348e-16
0.12182436487297459,-1.6653345369377348e-16
0.12202440488097618,-1.6653345369377348e-16
0.1222244448889778,-1.6653345369377348e-16
0.1224244848969794,-1.6653345369377348e-16
0.12262452490498099,-1.942890293094024e-16
0.12282456491298259,-1.942890293094024e-16
0.12302460492098419,-1.942890293094024e-16
0.12322464492898579,-1.942890293094024e-16
0.1234246849369874,-1.942890293094024e-16
0.123624724944989,-1.6653345369377348e-16
0.12382476495299059,-1.6653345369377348e-16
0.12402480496099219,-1.3877787807814457e-16
0.12422484496899379,-1.6653345369377348e-16
0.1244248849769954,-1.6653345369377348e-16
0.124624924984997,-1.6653345369377348e-16
0.1248249649929986,-1.6653345369377348e-16
0.1250250050010002,-1.6653345369377348e-16
0.1252250450090018,-1.6653345369377348e-16
0.1254250850170034,-1.6653345369377348e-16
0.125625125025005,-1.6653345369377348e-16
0.1258251650330066,-1.6653345369377348e-16
0.1260252050410082,-1.6653345369377348e-16
0.1262252450490098,-1.6653345369377348e-16
0.1264252850570114,-1.942890293094024e-16
0.126625325065013,-1.942890293094024e-16
0.1268253650730146,-1.942890293094024e-16
0.1270254050810162,-1.942890293094024e-16
0.12722544508901779,-1.942890293094024e-16
0.1274254850970194,-1.6653345369377348e-16
0.127625525105021,-1.6653345369377348e-16
0.1278255651130226,-1.6653345369377348e-16
0.1280256051210242,-1.6653345369377348e-16
0.1282256451290258,-1.6653345369377348e-16
0.1284256851370274,-1.6653345369377348e-16
0.128625725145029,-1.6653345369377348e-16
0.1288257651530306,-1.6653345369377348e-16
0.1290258051610322,-1.6653345369377348e-16
0.1292258451690338,-1.6653345369377348e-16
0.1294258851770354,-1.6653345369377348e-16
0.129625925185037,-1.6653345369377348e-16
0.1298259651930386,-1.6653345369377348e-16
0.1300260052010402,-1.6653345369377348e-16
0.1302260452090418,-1.6653345369377348e-16
0.1304260852170434,-1.6653345369377348e-16
0.130626125225045,-1.6653345369377348e-16
0.1308261652330466,-1.6653345369377348e-16
0.13102620524104822,-1.6653345369377348e-16
0.1312262452490498,-1.6653345369377348e-16
0.1314262852570514,-1.6653345369377348e-16
0.131626325265053,-1.6653345369377348e-16
0.1318263652730546,-1.6653345369377348e-16
0.13202640528105622,-1.6653345369377348e-16
0.1322264452890578,-1.6653345369377348e-16
0.13242648529705942,-1.6653345369377348e-16
0.132626525305061,-1.6653345369377348e-16
0.1328265653130626,-1.6653345369377348e-16
0.1330266053210642,-1.6653345369377348e-16
0.1332266453290658,-1.3877787807814457e-16
0.13342668533706742,-1.3877787807814457e-16
0.133626725345069,-1.3877787807814457e-16
0.13382676535307061,-1.3877787807814457e-16
0.1340268053610722,-1.3877787807814457e-16
0.1342268453690738,-1.1102230246251565e-16
0.13442688537707542,-1.1102230246251565e-16
0.134626925385077,-1.1102230246251565e-16
0.13482696539307862,-1.1102230246251565e-16
0.1350270054010802,-1.1102230246251565e-16
0.13522704540908181,-1.1102230246251565e-16
0.1354270854170834,-8.326672684688674e-17
0.135627125425085,-5.551115123125783e-17
0.13582716543308662,-5.551115123125783e-17
0.1360272054410882,-5.551115123125783e-17
0.13622724544908982,-5.551115123125783e-17
0.1364272854570914,-5.551115123125783e-17
0.136627325465093,-5.551115123125783e-17
0.13682736547309463,-5.551115123125783e-17
0.1370274054810962,-5.551115123125783e-17
0.13722744548909782,-5.551115123125783e-17
0.1374274854970994,-5.551115123125783e-17
0.13762752550510102,-5.551115123125783e-17
0.1378275655131026,-5.551115123125783e-17
0.1380276055211042,-2.7755575615628914e-17
0.13822764552910582,-5.551115123125783e-17
0.1384276855371074,-5.551115123125783e-17
0.13862772554510902,-5.551115123125783e-17
0.1388277655531106,-5.551115123125783e-17
0.13902780556111222,-5.551115123125783e-17
0.13922784556911383,-5.551115123125783e-17
0.1394278855771154,-5.551115123125783e-17
0.13962792558511702,0.0
0.1398279655931186,-2.7755575615628914e-17
0.14002800560112022,-2.7755575615628914e-17
0.14022804560912183,-2.7755575615628914e-17
0.14042808561712342,-2.7755575615628914e-17
0.14062812562512503,-2.7755575615628914e-17
0.1408281656331266,-2.7755575615628914e-17
0.14102820564112822,-2.7755575615628914e-17
0.1412282456491298,-2.7755575615628914e-17
0.14142828565713142,0.0
0.14162832566513303,-2.7755575615628914e-17
0.14182836567313462,-2.7755575615628914e-17
0.14202840568113623,-2.7755575615628914e-17
0.1422284456891378,0.0
0.14242848569713942,-2.7755575615628914e-17
0.14262852570514103,0.0
0.14282856571314262,-2.7755575615628914e-17
0.14302860572114423,-2.7755575615628914e-17
0.14322864572914581,-2.7755575615628914e-17
0.14342868573714743,-2.7755575615628914e-17
0.143628725745149,-2.7755575615628914e-17
0.14382876575315062,0.0
0.14402880576115223,-2.7755575615628914e-17
0.14422884576915382,-2.7755575615628914e-17
0.14442888577715543,-2.7755575615628914e-17
0.14462892578515701,-2.7755575615628914e-17
0.14482896579315863,-2.7755575615628914e-17
0.14502900580116024,-2.7755575615628914e-17
0.14522904580916182,-2.7755575615628914e-17
0.14542908581716343,-2.7755575615628914e-17
0.14562912582516502,-2.7755575615628914e-17
0.14582916583316663,-5.551115123125783e-17
0.14602920584116824,-5.551115123125783e-17
0.14622924584916983,-5.551115123125783e-17
0.14642928585717144,-5.551115123125783e-17
0.14662932586517302,-5.551115123125783e-17
0.14682936587317463,-5.551115123125783e-17
0.14702940588117622,-5.551115123125783e-17
0.14722944588917783,-5.551115123125783e-17
0.14742948589717944,-5.551115123125783e-17
0.14762952590518102,-5.551115123125783e-17
0.14782956591318264,-5.551115123125783e-17
0.14802960592118422,-2.7755575615628914e-17
0.14822964592918583,-2.7755575615628914e-17
0.14842968593718744,-5.551115123125783e-17
0.14862972594518903,-2.7755575615628914e-17
0.14882976595319064,-2.7755575615628914e-17
0.14902980596119222,0.0
0.14922984596919384,-2.7755575615628914e-17
0.14942988597719542,0.0
0.14962992598519703,0.0
0.14982996599319864,0.0
0.15003000600120023,0.0
0.15023004600920184,0.0
0.15043008601720342,0.0
0.15063012602520504,0.0
0.15083016603320665,0.0
0.15103020604120823,0.0
0.15123024604920984,0.0
0.15143028605721143,0.0
0.15163032606521304,0.0
0.15183036607321462,0.0
0.15203040608121624,0.0
0.15223044608921785,0.0
0.15243048609721943,0.0
0.15263052610522104,0.0
0.15283056611322263,0.0
0.15303060612122424,0.0
0.15323064612922585,0.0
0.15343068613722743,0.0
0.15363072614522905,0.0
0.15383076615323063,0.0
0.15403080616123224,-2.7755575615628914e-17
0.15423084616923385,0.0
0.15443088617723544,0.0
0.15463092618523705,0.0
0.15483096619323863,0.0
0.15503100620124025,0.0
0.15523104620924183,0.0
0.15543108621724344,0.0
0.15563112622524505,2.7755575615628914e-17
0.15583116623324664,0.0
0.15603120624124825,2.7755575615628914e-17
0.15623124624924983,2.7755575615628914e-17
0.15643128625725145,2.7755575615628914e-17
0.15663132626525306,0.0
0.15683136627325464,2.7755575615628914e-17
0.15703140628125625,2.7755575615628914e-17
0.15723144628925784,2.7755575615628914e-17
0.15743148629725945,2.7755575615628914e-17
0.15763152630526103,2.7755575615628914e-17
0.15783156631326264,0.0
0.15803160632126426,0.0
0.15823164632926584,0.0
0.15843168633726745,0.0
0.15863172634526904,-2.7755575615628914e-17
0.15883176635327065,0.0
0.15903180636127226,0.0
0.15923184636927384,-2.7755575615628914e-17
0.15943188637727546,0.0
0.15963192638527704,-2.7755575615628914e-17
0.15983196639327865,0.0
0.16003200640128026,0.0
0.16023204640928185,-2.7755575615628914e-17
0.16043208641728346,0.0
0.16063212642528504,0.0
0.16083216643328666,0.0
0.16103220644128824,0.0
0.16123224644928985,0.0
0.16143228645729146,0.0
0.16163232646529305,0.0
0.16183236647329466,0.0
0.16203240648129624,0.0
0.16223244648929785,0.0
0.16243248649729947,0.0
0.16263252650530105,0.0
0.16283256651330266,0.0
0.16303260652130425,0.0
0.16323264652930586,-2.7755575615628914e-17
0.16343268653730744,0.0
0.16363272654530905,0.0
0.16383276655331067,0.0
0.16403280656131225,0.0
0.16423284656931386,0.0
0.16443288657731545,0.0
0.16463292658531706,0.0
0.16483296659331867,0.0
0.16503300660132025,0.0
0.16523304660932187,0.0
0.16543308661732345,0.0
0.16563312662532506,0.0
0.16583316663332665,0.0
0.16603320664132826,0.0
0.16623324664932987,0.0
0.16643328665733145,0.0
0.16663332666533306,0.0
0.16683336667333465,0.0
0.16703340668133626,0.0
0.16723344668933787,0.0
0.16743348669733946,0.0
0.16763352670534107,0.0
0.16783356671334265,2.7755575615628914e-17
0.16803360672134426,0.0
0.16823364672934588,0.0
0.16843368673734746,0.0
0.16863372674534907,0.0
0.16883376675335066,0.0
0.16903380676135227,0.0
0.16923384676935385,0.0
0.16943388677735546,0.0
0.16963392678535708,0.0
0.16983396679335866,0.0
0.17003400680136027,2.7755575615628914e-17
0.17023404680936186,0.0
0.17043408681736347,0.0
0.17063412682536508,2.7755575615628914e-17
0.17083416683336666,0.0
0.17103420684136827,0.0
0.17123424684936986,0.0
0.17143428685737147,0.0
0.17163432686537305,0.0
0.17183436687337467,0.0
0.17203440688137628,0.0
0.17223444688937786,0.0
0.17243448689737947,0.0
0.17263452690538106,0.0
0.17283456691338267,0.0
0.17303460692138428,0.0
0.17323464692938587,2.7755575615628914e-17
0.17343468693738748,0.0
0.17363472694538906,0.0
0.17383476695339067,0.0
0.17403480696139226,2.7755575615628914e-17
0.17423484696939387,0.0
0.17443488697739548,0.0
0.17463492698539707,2.7755575615628914e-17
0.17483496699339868,2.7755575615628914e-17
0.17503500700140026,2.7755575615628914e-17
0.17523504700940187,2.7755575615628914e-17
0.17543508701740348,2.7755575615628914e-17
0.17563512702540507,2.7755575615628914e-17
0.17583516703340668,2.7755575615628914e-17
0.17603520704140826,2.7755575615628914e-17
0.17623524704940988,2.7755575615628914e-17
0.1764352870574115,5.551115123125783e-17
0.17663532706541307,5.551115123125783e-17
0.17683536707341468,8.326672684688674e-17
0.17703540708141627,5.551115123125783e-17
0.17723544708941788,5.551115123125783e-17
0.17743548709741946,5.551115123125783e-17
0.17763552710542108,8.326672684688674e-17
0.1778355671134227,5.551115123125783e-17
0.17803560712142427,5.551115123125783e-17
0.17823564712942588,2.7755575615628914e-17
0.17843568713742747,5.551115123125783e-17
0.17863572714542908,5.551115123125783e-17
0.1788357671534307,5.551115123125783e-17
0.17903580716143228,8.326672684688674e-17
0.1792358471694339,8.326672684688674e-17
0.17943588717743547,8.326672684688674e-17
0.17963592718543708,8.326672684688674e-17
0.17983596719343867,8.326672684688674e-17
0.18003600720144028,8.326672684688674e-17
0.1802360472094419,8.326672684688674e-17
0.18043608721744347,8.326672684688674e-17
0.1806361272254451,8.326672684688674e-17
0.18083616723344667,8.326672684688674e-17
0.18103620724144828,8.326672684688674e-17
0.1812362472494499,1.1102230246251565e-16
0.18143628725745148,1.1102230246251565e-16
0.1816363272654531,1.1102230246251565e-16
0.18183636727345467,1.1102230246251565e-16
0.1820364072814563,1.1102230246251565e-16
0.1822364472894579,1.1102230246251565e-16
0.18243648729745948,1.1102230246251565e-16
0.1826365273054611,1.1102230246251565e-16
0.18283656731346268,8.326672684688674e-17
0.1830366073214643,1.1102230246251565e-16
0.18323664732946587,1.1102230246251565e-16
0.18343668733746749,1.1102230246251565e-16
0.1836367273454691,8.326672684688674e-17
0.18383676735347068,1.1102230246251565e-16
0.1840368073614723,1.1102230246251565e-16
0.18423684736947388,1.1102230246251565e-16
0.1844368873774755,1.1102230246251565e-16
0.1846369273854771,1.1102230246251565e-16
0.18483696739347868,1.1102230246251565e-16
0.1850370074014803,1.1102230246251565e-16
0.18523704740948188,1.1102230246251565e-16
0.1854370874174835,1.1102230246251565e-16
0.18563712742548508,1.1102230246251565e-16
0.1858371674334867,1.1102230246251565e-16
0.1860372074414883,1.1102230246251565e-16
0.18623724744948988,1.1102230246251565e-16
0.1864372874574915,1.1102230246251565e-16
0.18663732746549308,1.1102230246251565e-16
0.1868373674734947,1.1102230246251565e-16
0.1870374074814963,1.1102230246251565e-16
0.1872374474894979,8.326672684688674e-17
0.1874374874974995,8.326672684688674e-17
0.18763752750550108,8.326672684688674e-17
0.1878375675135027,8.326672684688674e-17
0.18803760752150428,8.326672684688674e-17
0.1882376475295059,8.326672684688674e-17
0.1884376875375075,8.326672684688674e-17
0.1886377275455091,8.326672684688674e-17
0.1888377675535107,8.326672684688674e-17
0.18903780756151228,8.326672684688674e-17
0.1892378475695139,8.326672684688674e-17
0.1894378875775155,8.326672684688674e-17
0.1896379275855171,8.326672684688674e-17
0.1898379675935187,8.326672684688674e-17
0.1900380076015203,8.326672684688674e-17
0.1902380476095219,8.326672684688674e-17
0.1904380876175235,8.326672684688674e-17
0.1906381276255251,8.326672684688674e-17
0.1908381676335267,1.1102230246251565e-16
0.1910382076415283,8.326672684688674e-17
0.1912382476495299,8.326672684688674e-17
0.1914382876575315,8.326672684688674e-17
0.1916383276655331,8.326672684688674e-17
0.1918383676735347,8.326672684688674e-17
0.1920384076815363,1.1102230246251565e-16
0.1922384476895379,8.326672684688674e-17
0.1924384876975395,1.1102230246251565e-16
0.1926385277055411,8.326672684688674e-17
0.1928385677135427,8.326672684688674e-17
0.1930386077215443,1.1102230246251565e-16
0.1932386477295459,8.326672684688674e-17
0.1934386877375475,8.326672684688674e-17
0.1936387277455491,8.326672684688674e-17
0.1938387677535507,1.1102230246251565e-16
0.1940388077615523,8.326672684688674e-17
0.1942388477695539,8.326672684688674e-17
0.1944388877775555,8.326672684688674e-17
0.1946389277855571,8.326672684688674e-17
0.1948389677935587,8.326672684688674e-17
0.1950390078015603,8.326672684688674e-17
0.19523904780956192,8.326672684688674e-17
0.1954390878175635,8.326672684688674e-17
0.1956391278255651,8.326672684688674e-17
0.1958391678335667,8.326672684688674e-17
0.1960392078415683,8.326672684688674e-17
0.19623924784956992,8.326672684688674e-17
0.1964392878575715,8.326672684688674e-17
0.19663932786557312,8.326672684688674e-17
0.1968393678735747,1.1102230246251565e-16
0.1970394078815763,8.326672684688674e-17
0.1972394478895779,1.1102230246251565e-16
0.1974394878975795,1.1102230246251565e-16
0.19763952790558112,8.326672684688674e-17
0.1978395679135827,1.1102230246251565e-16
0.19803960792158432,1.1102230246251565e-16
0.1982396479295859,1.1102230246251565e-16
0.1984396879375875,8.326672684688674e-17
0.19863972794558912,8.326672684688674e-17
0.1988397679535907,1.1102230246251565e-16
0.19903980796159232,1.1102230246251565e-16
0.1992398479695939,1.1102230246251565e-16
0.19943988797759551,8.326672684688674e-17
0.1996399279855971,1.1102230246251565e-16
0.1998399679935987,8.326672684688674e-17
0.20004000800160032,8.326672684688674e-17
0.2002400480096019,8.326672684688674e-17
0.20044008801760352,8.326672684688674e-17
0.2006401280256051,1.1102230246251565e-16
0.20084016803360671,8.326672684688674e-17
0.20104020804160833,1.1102230246251565e-16
0.2012402480496099,1.1102230246251565e-16
0.20144028805761152,8.326672684688674e-17
0.2016403280656131,8.326672684688674e-17
0.20184036807361472,8.326672684688674e-17
0.2020404080816163,8.326672684688674e-17
0.2022404480896179,8.326672684688674e-17
0.20244048809761953,8.326672684688674e-17
0.2026405281056211,8.326672684688674e-17
0.20284056811362272,8.326672684688674e-17
0.2030406081216243,8.326672684688674e-17
0.20324064812962592,8.326672684688674e-17
0.20344068813762753,8.326672684688674e-17
0.2036407281456291,8.326672684688674e-17
0.20384076815363072,8.326672684688674e-17
0.2040408081616323,8.326672684688674e-17
0.20424084816963392,8.326672684688674e-17
0.20444088817763553,8.326672684688674e-17
0.20464092818563712,8.326672684688674e-17
0.20484096819363873,8.326672684688674e-17
0.2050410082016403,8.326672684688674e-17
0.20524104820964192,8.326672684688674e-17
0.2054410882176435,8.326672684688674e-17
0.20564112822564512,8.326672684688674e-17
0.20584116823364673,8.326672684688674e-17
0.20604120824164832,8.326672684688674e-17
0.20624124824964993,8.326672684688674e-17
0.2064412882576515,8.326672684688674e-17
0.20664132826565312,8.326672684688674e-17
0.20684136827365474,8.326672684688674e-17
0.20704140828165632,8.326672684688674e-17
0.20724144828965793,8.326672684688674e-17
0.20744148829765952,8.326672684688674e-17
0.20764152830566113,8.326672684688674e-17
0.2078415683136627,5.551115123125783e-17
0.20804160832166432,8.326672684688674e-17
0.20824164832966593,5.551115123125783e-17
0.20844168833766752,8.326672684688674e-17
0.20864172834566913,8.326672684688674e-17
0.20884176835367071,5.551115123125783e-17
0.20904180836167233,8.326672684688674e-17
0.20924184836967394,8.326672684688674e-17
0.20944188837767552,5.551115123125783e-17
0.20964192838567713,8.326672684688674e-17
0.20984196839367872,8.326672684688674e-17
0.21004200840168033,8.326672684688674e-17
0.21024204840968191,8.326672684688674e-17
0.21044208841768353,8.326672684688674e-17
0.21064212842568514,5.551115123125783e-17
0.21084216843368672,8.326672684688674e-17
0.21104220844168833,5.551115123125783e-17
0.21124224844968992,8.326672684688674e-17
0.21144228845769153,8.326672684688674e-17
0.21164232846569314,8.326672684688674e-17
0.21184236847369473,5.551115123125783e-17
0.21204240848169634,8.326672684688674e-17
0.21224244848969792,8.326672684688674e-17
0.21244248849769953,5.551115123125783e-17
0.21264252850570114,8.326672684688674e-17
0.21284256851370273,5.551115123125783e-17
0.21304260852170434,5.551115123125783e-17
0.21324264852970592,8.326672684688674e-17
0.21344268853770754,5.551115123125783e-17
0.21364272854570912,5.551115123125783e-17
0.21384276855371073,8.326672684688674e-17
0.21404280856171234,8.326672684688674e-17
0.21424284856971393,8.326672684688674e-17
0.21444288857771554,8.326672684688674e-17
0.21464292858571712,8.326672684688674e-17
0.21484296859371874,5.551115123125783e-17
0.21504300860172035,8.326672684688674e-17
0.21524304860972193,8.326672684688674e-17
0.21544308861772354,8.326672684688674e-17
0.21564312862572513,5.551115123125783e-17
0.21584316863372674,8.326672684688674e-17
0.21604320864172832,8.326672684688674e-17
0.21624324864972994,8.326672684688674e-17
0.21644328865773155,5.551115123125783e-17
0.21664332866573313,5.551115123125783e-17
0.21684336867373474,8.326672684688674e-17
0.21704340868173633,5.551115123125783e-17
0.21724344868973794,5.551115123125783e-17
0.21744348869773955,8.326672684688674e-17
0.21764352870574113,8.326672684688674e-17
0.21784356871374275,8.326672684688674e-17
0.21804360872174433,8.326672684688674e-17
0.21824364872974594,8.326672684688674e-17
0.21844368873774755,8.326672684688674e-17
0.21864372874574914,5.551115123125783e-17
0.21884376875375075,5.551115123125783e-17
0.21904380876175233,8.326672684688674e-17
0.21924384876975395,8.326672684688674e-17
0.21944388877775553,5.551115123125783e-17
0.21964392878575714,8.326672684688674e-17
0.21984396879375875,8.326672684688674e-17
0.22004400880176034,8.326672684688674e-17
0.22024404880976195,1.1102230246251565e-16
0.22044408881776353,8.326672684688674e-17
0.22064412882576515,8.326672684688674e-17
0.22084416883376676,8.326672684688674e-17
0.22104420884176834,8.326672684688674e-17
0.22124424884976995,1.1102230246251565e-16
0.22144428885777154,8.326672684688674e-17
0.22164432886577315,1.1102230246251565e-16
0.22184436887377473,1.1102230246251565e-16
0.22204440888177635,1.1102230246251565e-16
0.22224444888977796,1.1102230246251565e-16
0.22244448889777954,8.326672684688674e-17
0.22264452890578115,8.326672684688674e-17
0.22284456891378274,8.326672684688674e-17
0.22304460892178435,1.1102230246251565e-16
0.22324464892978596,8.326672684688674e-17
0.22344468893778754,1.1102230246251565e-16
0.22364472894578916,8.326672684688674e-17
0.22384476895379074,1.1102230246251565e-16
0.22404480896179235,1.1102230246251565e-16
0.22424484896979394,8.326672684688674e-17
0.22444488897779555,1.1102230246251565e-16
0.22464492898579716,8.326672684688674e-17
0.22484496899379874,8.326672684688674e-17
0.22504500900180036,1.1102230246251565e-16
0.22524504900980194,1.1102230246251565e-16
0.22544508901780355,1.1102230246251565e-16
0.22564512902580516,8.326672684688674e-17
0.22584516903380675,1.1102230246251565e-16
0.22604520904180836,1.1102230246251565e-16
0.22624524904980994,1.1102230246251565e-16
0.22644528905781156,1.1102230246251565e-16
0.22664532906581317,1.1102230246251565e-16
0.22684536907381475,1.1102230246251565e-16
0.22704540908181636,8.326672684688674e-17
0.22724544908981795,1.1102230246251565e-16
0.22744548909781956,1.1102230246251565e-16
0.22764552910582114,1.3877787807814457e-16
0.22784556911382275,1.3877787807814457e-16
0.22804560912182437,1.3877787807814457e-16
0.22824564912982595,1.3877787807814457e-16
0.22844568913782756,1.1102230246251565e-16
0.22864572914582915,1.3877787807814457e-16
0.22884576915383076,1.3877787807814457e-16
0.22904580916183237,1.3877787807814457e-16
0.22924584916983395,1.1102230246251565e-16
0.22944588917783557,1.1102230246251565e-16
0.22964592918583715,1.1102230246251565e-16
0.22984596919383876,1.3877787807814457e-16
0.23004600920184035,1.3877787807814457e-16
0.23024604920984196,1.3877787807814457e-16
0.23044608921784357,1.1102230246251565e-16
0.23064612922584515,1.3877787807814457e-16
0.23084616923384677,1.1102230246251565e-16
0.23104620924184835,1.3877787807814457e-16
0.23124624924984996,1.1102230246251565e-16
0.23144628925785157,1.3877787807814457e-16
0.23164632926585316,1.3877787807814457e-16
0.23184636927385477,1.3877787807814457e-16
0.23204640928185635,1.3877787807814457e-16
0.23224644928985796,1.1102230246251565e-16
0.23244648929785958,1.1102230246251565e-16
0.23264652930586116,1.1102230246251565e-16
0.23284656931386277,1.1102230246251565e-16
0.23304660932186436,1.1102230246251565e-16
0.23324664932986597,1.3877787807814457e-16
0.23344668933786755,1.3877787807814457e-16
0.23364672934586916,1.3877787807814457e-16
0.23384676935387078,1.3877787807814457e-16
0.23404680936187236,1.1102230246251565e-16
0.23424684936987397,1.3877787807814457e-16
0.23444688937787556,1.1102230246251565e-16
0.23464692938587717,1.3877787807814457e-16
0.23484696939387878,1.3877787807814457e-16
0.23504700940188036,1.1102230246251565e-16
0.23524704940988198,1.3877787807814457e-16
0.23544708941788356,1.3877787807814457e-16
0.23564712942588517,1.1102230246251565e-16
0.23584716943388676,1.1102230246251565e-16
0.23604720944188837,1.1102230246251565e-16
0.23624724944988998,1.1102230246251565e-16
0.23644728945789156,1.1102230246251565e-16
0.23664732946589317,1.3877787807814457e-16
0.23684736947389476,1.3877787807814457e-16
0.23704740948189637,1.1102230246251565e-16
0.23724744948989798,1.3877787807814457e-16
0.23744748949789957,1.1102230246251565e-16
0.23764752950590118,1.1102230246251565e-16
0.23784756951390276,1.3877787807814457e-16
0.23804760952190437,1.3877787807814457e-16
0.23824764952990596,1.3877787807814457e-16
0.23844768953790757,1.3877787807814457e-16
0.23864772954590918,1.3877787807814457e-16
0.23884776955391077,1.1102230246251565e-16
0.23904780956191238,1.3877787807814457e-16
0.23924784956991396,1.3877787807814457e-16
0.23944788957791557,1.1102230246251565e-16
0.23964792958591719,1.3877787807814457e-16
0.23984796959391877,1.3877787807814457e-16
0.24004800960192038,1.3877787807814457e-16
0.24024804960992197,1.3877787807814457e-16
0.24044808961792358,1.3877787807814457e-16
0.2406481296259252,1.1102230246251565e-16
0.24084816963392677,1.1102230246251565e-16
0.24104820964192838,1.1102230246251565e-16
0.24124824964992997,8.326672684688674e-17
0.24144828965793158,1.1102230246251565e-16
0.24164832966593316,8.326672684688674e-17
0.24184836967393478,1.1102230246251565e-16
0.2420484096819364,1.1102230246251565e-16
0.24224844968993797,1.1102230246251565e-16
0.24244848969793958,1.1102230246251565e-16
0.24264852970594117,8.326672684688674e-17
0.24284856971394278,1.1102230246251565e-16
0.2430486097219444,8.326672684688674e-17
0.24324864972994598,1.1102230246251565e-16
0.2434486897379476,1.1102230246251565e-16
0.24364872974594917,1.1102230246251565e-16
0.24384876975395078,1.1102230246251565e-16
0.24404880976195237,8.326672684688674e-17
0.24424884976995398,1.1102230246251565e-16
0.2444488897779556,1.1102230246251565e-16
0.24464892978595718,1.1102230246251565e-16
0.2448489697939588,1.1102230246251565e-16
0.24504900980196037,8.326672684688674e-17
0.24524904980996198,1.1102230246251565e-16
0.2454490898179636,1.1102230246251565e-16
0.24564912982596518,1.1102230246251565e-16
0.2458491698339668,1.1102230246251565e-16
0.24604920984196837,1.1102230246251565e-16
0.24624924984997,1.1102230246251565e-16
0.24644928985797157,1.1102230246251565e-16
0.24664932986597318,8.326672684688674e-17
0.2468493698739748,8.326672684688674e-17
0.24704940988197638,1.1102230246251565e-16
0.247249449889978,1.1102230246251565e-16
0.24744948989797957,1.1102230246251565e-16
0.24764952990598119,1.1102230246251565e-16
0.2478495699139828,8.326672684688674e-17
0.24804960992198438,1.1102230246251565e-16
0.248249649929986,1.1102230246251565e-16
0.24844968993798758,8.326672684688674e-17
0.2486497299459892,8.326672684688674e-17
0.2488497699539908,1.1102230246251565e-16
0.24904980996199239,1.1102230246251565e-16
0.249249849969994,1.1102230246251565e-16
0.24944988997799558,1.1102230246251565e-16
0.2496499299859972,1.1102230246251565e-16
0.24984996999399878,1.1102230246251565e-16
0.2500500100020004,1.3877787807814457e-16
0.250250050010002,1.1102230246251565e-16
0.2504500900180036,8.326672684688674e-17
0.25065013002600517,1.1102230246251565e-16
0.2508501700340068,1.3877787807814457e-16
0.2510502100420084,1.3877787807814457e-16
0.25125025005001,1.3877787807814457e-16
0.2514502900580116,1.3877787807814457e-16
0.2516503300660132,1.6653345369377348e-16
0.2518503700740148,1.1102230246251565e-16
0.2520504100820164,1.1102230246251565e-16
0.252250450090018,1.3877787807814457e-16
0.2524504900980196,1.6653345369377348e-16
0.2526505301060212,1.3877787807814457e-16
0.2528505701140228,1.3877787807814457e-16
0.2530506101220244,1.1102230246251565e-16
0.253250650130026,1.3877787807814457e-16
0.25345069013802757,1.3877787807814457e-16
0.2536507301460292,1.3877787807814457e-16
0.2538507701540308,1.3877787807814457e-16
0.2540508101620324,1.1102230246251565e-16
0.254250850170034,1.3877787807814457e-16
0.25445089017803557,1.1102230246251565e-16
0.2546509301860372,1.1102230246251565e-16
0.2548509701940388,1.1102230246251565e-16
0.2550510102020404,1.3877787807814457e-16
0.255251050210042,1.1102230246251565e-16
0.2554510902180436,1.6653345369377348e-16
0.2556511302260452,1.6653345369377348e-16
0.2558511702340468,1.3877787807814457e-16
0.2560512102420484,1.3877787807814457e-16
0.25625125025005,1.1102230246251565e-16
0.2564512902580516,1.3877787807814457e-16
0.2566513302660532,1.1102230246251565e-16
0.2568513702740548,1.3877787807814457e-16
0.2570514102820564,1.6653345369377348e-16
0.257251450290058,1.6653345369377348e-16
0.2574514902980596,1.3877787807814457e-16
0.2576515303060612,1.1102230246251565e-16
0.2578515703140628,1.6653345369377348e-16
0.2580516103220644,1.3877787807814457e-16
0.25825165033006603,1.1102230246251565e-16
0.2584516903380676,1.6653345369377348e-16
0.2586517303460692,1.1102230246251565e-16
0.2588517703540708,1.3877787807814457e-16
0.2590518103620724,1.3877787807814457e-16
0.259251850370074,1.6653345369377348e-16
0.2594518903780756,1.3877787807814457e-16
0.2596519303860772,1.942890293094024e-16
0.2598519703940788,1.6653345369377348e-16
0.2600520104020804,1.3877787807814457e-16
0.260252050410082,1.3877787807814457e-16
0.2604520904180836,1.942890293094024e-16
0.2606521304260852,1.6653345369377348e-16
0.2608521704340868,1.6653345369377348e-16
0.26105221044208843,1.942890293094024e-16
0.26125225045009,1.942890293094024e-16
0.2614522904580916,1.6653345369377348e-16
0.2616523304660932,1.942890293094024e-16
0.2618523704740948,1.6653345369377348e-16
0.26205241048209643,1.6653345369377348e-16
0.262252450490098,1.942890293094024e-16
0.2624524904980996,1.942890293094024e-16
0.2626525305061012,1.942890293094024e-16
0.2628525705141028,1.942890293094024e-16
0.26305261052210444,1.942890293094024e-16
0.263252650530106,1.942890293094024e-16
0.2634526905381076,1.942890293094024e-16
0.2636527305461092,1.942890293094024e-16
0.2638527705541108,1.942890293094024e-16
0.26405281056211244,1.6653345369377348e-16
0.264252850570114,1.3877787807814457e-16
0.2644528905781156,1.942890293094024e-16
0.2646529305861172,1.942890293094024e-16
0.26485297059411883,1.942890293094024e-16
0.2650530106021204,1.942890293094024e-16
0.265253050610122,1.942890293094024e-16
0.2654530906181236,1.6653345369377348e-16
0.2656531306261252,1.6653345369377348e-16
0.26585317063412683,1.6653345369377348e-16
0.2660532106421284,1.6653345369377348e-16
0.26625325065013,1.3877787807814457e-16
0.2664532906581316,1.3877787807814457e-16
0.2666533306661332,1.6653345369377348e-16
0.26685337067413484,1.6653345369377348e-16
0.2670534106821364,1.3877787807814457e-16
0.267253450690138,1.1102230246251565e-16
0.2674534906981396,1.6653345369377348e-16
0.26765353070614123,1.1102230246251565e-16
0.26785357071414284,1.6653345369377348e-16
0.2680536107221444,1.3877787807814457e-16
0.268253650730146,1.3877787807814457e-16
0.2684536907381476,1.3877787807814457e-16
0.26865373074614923,1.3877787807814457e-16
0.26885377075415084,1.1102230246251565e-16
0.2690538107621524,1.1102230246251565e-16
0.269253850770154,1.1102230246251565e-16
0.2694538907781556,1.3877787807814457e-16
0.26965393078615724,1.1102230246251565e-16
0.26985397079415885,1.3877787807814457e-16
0.2700540108021604,1.3877787807814457e-16
0.270254050810162,1.1102230246251565e-16
0.27045409081816363,1.3877787807814457e-16
0.27065413082616524,1.3877787807814457e-16
0.2708541708341668,1.3877787807814457e-16
0.2710542108421684,1.1102230246251565e-16
0.27125425085017,1.1102230246251565e-16
0.27145429085817163,1.1102230246251565e-16
0.27165433086617324,1.1102230246251565e-16
0.2718543708741748,8.326672684688674e-17
0.2720544108821764,1.1102230246251565e-16
0.272254450890178,8.326672684688674e-17
0.27245449089817964,8.326672684688674e-17
0.27265453090618125,5.551115123125783e-17
0.2728545709141828,2.7755575615628914e-17
0.2730546109221844,5.551115123125783e-17
0.273254650930186,8.326672684688674e-17
0.27345469093818764,2.7755575615628914e-17
0.27365473094618925,8.326672684688674e-17
0.2738547709541908,5.551115123125783e-17
0.2740548109621924,5.551115123125783e-17
0.27425485097019403,2.7755575615628914e-17
0.27445489097819564,5.551115123125783e-17
0.27465493098619725,2.7755575615628914e-17
0.2748549709941988,2.7755575615628914e-17
0.2750550110022004,2.7755575615628914e-17
0.27525505101020203,5.551115123125783e-17
0.27545509101820365,5.551115123125783e-17
0.2756551310262052,5.551115123125783e-17
0.2758551710342068,5.551115123125783e-17
0.2760552110422084,2.7755575615628914e-17
0.27625525105021004,2.7755575615628914e-17
0.27645529105821165,5.551115123125783e-17
0.2766553310662132,2.7755575615628914e-17
0.2768553710742148,5.551115123125783e-17
0.27705541108221643,5.551115123125783e-17
0.27725545109021804,2.7755575615628914e-17
0.27745549109821965,5.551115123125783e-17
0.2776555311062212,5.551115123125783e-17
0.2778555711142228,2.7755575615628914e-17
0.27805561112222443,5.551115123125783e-17
0.27825565113022604,5.551115123125783e-17
0.27845569113822766,2.7755575615628914e-17
0.2786557311462292,0.0
0.2788557711542308,2.7755575615628914e-17
0.27905581116223244,5.551115123125783e-17
0.27925585117023405,5.551115123125783e-17
0.27945589117823566,0.0
0.2796559311862372,2.7755575615628914e-17
0.27985597119423883,5.551115123125783e-17
0.28005601120224044,2.7755575615628914e-17
0.28025605121024205,2.7755575615628914e-17
0.28045609121824366,0.0
0.2806561312262452,0.0
0.28085617123424683,0.0
0.28105621124224844,2.7755575615628914e-17
0.28125625125025006,2.7755575615628914e-17
0.2814562912582516,2.7755575615628914e-17
0.2816563312662532,2.7755575615628914e-17
0.28185637127425484,2.7755575615628914e-17
0.28205641128225645,0.0
0.28225645129025806,0.0
0.2824564912982596,0.0
0.2826565313062612,0.0
0.28285657131426284,2.7755575615628914e-17
0.28305661132226445,2.7755575615628914e-17
0.28325665133026606,0.0
0.2834566913382676,0.0
0.28365673134626923,5.551115123125783e-17
0.28385677135427084,5.551115123125783e-17
0.28405681136227245,2.7755575615628914e-17
0.28425685137027407,5.551115123125783e-17
0.2844568913782756,5.551115123125783e-17
0.28465693138627723,5.551115123125783e-17
0.28485697139427885,2.7755575615628914e-17
0.28505701140228046,5.551115123125783e-17
0.28525705141028207,2.7755575615628914e-17
0.2854570914182836,2.7755575615628914e-17
0.28565713142628524,2.7755575615628914e-17
0.28585717143428685,2.7755575615628914e-17
0.28605721144228846,5.551115123125783e-17
0.2862572514502901,5.551115123125783e-17
0.28645729145829163,2.7755575615628914e-17
0.28665733146629324,5.551115123125783e-17
0.28685737147429485,5.551115123125783e-17
0.28705741148229647,5.551115123125783e-17
0.287257451490298,5.551115123125783e-17
0.28745749149829963,5.551115123125783e-17
0.28765753150630125,5.551115123125783e-17
0.28785757151430286,2.7755575615628914e-17
0.28805761152230447,5.551115123125783e-17
0.288257651530306,5.551115123125783e-17
0.28845769153830764,2.7755575615628914e-17
0.28865773154630925,5.551115123125783e-17
0.28885777155431086,5.551115123125783e-17
0.28905781156231247,5.551115123125783e-17
0.28925785157031403,5.551115123125783e-17
0.28945789157831564,8.326672684688674e-17
0.28965793158631725,5.551115123125783e-17
0.28985797159431886,5.551115123125783e-17
0.2900580116023205,1.1102230246251565e-16
0.29025805161032203,8.326672684688674e-17
0.29045809161832364,8.326672684688674e-17
0.29065813162632526,8.326672684688674e-17
0.29085817163432687,5.551115123125783e-17
0.2910582116423285,5.551115123125783e-17
0.29125825165033004,8.326672684688674e-17
0.29145829165833165,2.7755575615628914e-17
0.29165833166633326,8.326672684688674e-17
0.29185837167433487,2.7755575615628914e-17
0.2920584116823365,5.551115123125783e-17
0.29225845169033804,5.551115123125783e-17
0.29245849169833965,2.7755575615628914e-17
0.29265853170634126,2.7755575615628914e-17
0.2928585717143429,2.7755575615628914e-17
0.29305861172234443,2.7755575615628914e-17
0.29325865173034604,5.551115123125783e-17
0.29345869173834765,2.7755575615628914e-17
0.29365873174634927,8.326672684688674e-17
0.2938587717543509,5.551115123125783e-17
0.29405881176235243,5.551115123125783e-17
0.29425885177035405,8.326672684688674e-17
0.29445889177835566,5.551115123125783e-17
0.29465893178635727,5.551115123125783e-17
0.2948589717943589,2.7755575615628914e-17
0.29505901180236044,0.0
0.29525905181036205,2.7755575615628914e-17
0.29545909181836366,2.7755575615628914e-17
0.2956591318263653,5.551115123125783e-17
0.2958591718343669,5.551115123125783e-17
0.29605921184236844,2.7755575615628914e-17
0.29625925185037005,5.551115123125783e-17
0.29645929185837167,8.326672684688674e-17
0.2966593318663733,2.7755575615628914e-17
0.2968593718743749,5.551115123125783e-17
0.29705941188237645,5.551115123125783e-17
0.29725945189037806,2.7755575615628914e-17
0.29745949189837967,8.326672684688674e-17
0.2976595319063813,2.7755575615628914e-17
0.2978595719143829,8.326672684688674e-17
0.29805961192238445,2.7755575615628914e-17
0.29825965193038606,2.7755575615628914e-17
0.2984596919383877,5.551115123125783e-17
0.2986597319463893,5.551115123125783e-17
0.29885977195439084,5.551115123125783e-17
0.29905981196239245,5.551115123125783e-17
0.29925985197039406,2.7755575615628914e-17
0.2994598919783957,5.551115123125783e-17
0.2996599319863973,0.0
0.29985997199439884,2.7755575615628914e-17
0.30006001200240046,2.7755575615628914e-17
0.30026005201040207,0.0
0.3004600920184037,0.0
0.3006601320264053,0.0
0.30086017203440685,2.7755575615628914e-17
0.30106021204240846,0.0
0.30126025205041007,0.0
0.3014602920584117,2.7755575615628914e-17
0.3016603320664133,-2.7755575615628914e-17
0.30186037207441485,0.0
0.30206041208241646,-2.7755575615628914e-17
0.3022604520904181,0.0
0.3024604920984197,2.7755575615628914e-17
0.3026605321064213,2.7755575615628914e-17
0.30286057211442285,0.0
0.30306061212242447,0.0
0.3032606521304261,0.0
0.3034606921384277,-2.7755575615628914e-17
0.30366073214642925,-2.7755575615628914e-17
0.30386077215443086,0.0
0.30406081216243247,0.0
0.3042608521704341,2.7755575615628914e-17
0.3044608921784357,0.0
0.30466093218643725,0.0
0.30486097219443886,0.0
0.3050610122024405,0.0
0.3052610522104421,-2.7755575615628914e-17
0.3054610922184437,2.7755575615628914e-17
0.30566113222644525,-2.7755575615628914e-17
0.30586117223444687,0.0
0.3060612122424485,-2.7755575615628914e-17
0.3062612522504501,0.0
0.3064612922584517,0.0
0.30666133226645326,0.0
0.30686137227445487,-2.7755575615628914e-17
0.3070614122824565,-2.7755575615628914e-17
0.3072614522904581,0.0
0.3074614922984597,0.0
0.30766153230646126,2.7755575615628914e-17
0.3078615723144629,-2.7755575615628914e-17
0.3080616123224645,0.0
0.3082616523304661,0.0
0.3084616923384677,0.0
0.30866173234646926,0.0
0.3088617723544709,-2.7755575615628914e-17
0.3090618123624725,0.0
0.3092618523704741,-2.7755575615628914e-17
0.30946189237847566,0.0
0.30966193238647727,0.0
0.3098619723944789,0.0
0.3100620124024805,0.0
0.3102620524104821,-2.7755575615628914e-17
0.31046209241848366,-5.551115123125783e-17
0.31066213242648527,0.0
0.3108621724344869,0.0
0.3110622124424885,-2.7755575615628914e-17
0.3112622524504901,0.0
0.31146229245849166,0.0
0.3116623324664933,0.0
0.3118623724744949,0.0
0.3120624124824965,0.0
0.3122624524904981,-2.7755575615628914e-17
0.31246249249849967,-2.7755575615628914e-17
0.3126625325065013,-2.7755575615628914e-17
0.3128625725145029,0.0
0.3130626125225045,-2.7755575615628914e-17
0.3132626525305061,0.0
0.31346269253850767,0.0
0.3136627325465093,2.7755575615628914e-17
0.3138627725545109,-2.7755575615628914e-17
0.3140628125625125,-2.7755575615628914e-17
0.3142628525705141,2.7755575615628914e-17
0.3144628925785157,2.7755575615628914e-17
0.3146629325865173,5.551115123125783e-17
0.3148629725945189,5.551115123125783e-17
0.3150630126025205,5.551115123125783e-17
0.31526305261052207,0.0
0.3154630926185237,2.7755575615628914e-17
0.3156631326265253,2.7755575615628914e-17
0.3158631726345269,2.7755575615628914e-17
0.3160632126425285,5.551115123125783e-17
0.31626325265053007,2.7755575615628914e-17
0.3164632926585317,5.551115123125783e-17
0.3166633326665333,5.551115123125783e-17
0.3168633726745349,2.7755575615628914e-17
0.3170634126825365,8.326672684688674e-17
0.3172634526905381,5.551115123125783e-17
0.3174634926985397,5.551115123125783e-17
0.3176635327065413,2.7755575615628914e-17
0.3178635727145429,8.326672684688674e-17
0.3180636127225445,5.551115123125783e-17
0.3182636527305461,8.326672684688674e-17
0.3184636927385477,2.7755575615628914e-17
0.3186637327465493,5.551115123125783e-17
0.3188637727545509,5.551115123125783e-17
0.3190638127625525,2.7755575615628914e-17
0.3192638527705541,5.551115123125783e-17
0.3194638927785557,2.7755575615628914e-17
0.3196639327865573,2.7755575615628914e-17
0.3198639727945589,2.7755575615628914e-17
0.3200640128025605,5.551115123125783e-17
0.3202640528105621,5.551115123125783e-17
0.3204640928185637,5.551115123125783e-17
0.3206641328265653,2.7755575615628914e-17
0.3208641728345669,5.551115123125783e-17
0.3210642128425685,2.7755575615628914e-17
0.3212642528505701,2.7755575615628914e-17
0.3214642928585717,5.551115123125783e-17
0.3216643328665733,5.551115123125783e-17
0.3218643728745749,5.551115123125783e-17
0.3220644128825765,2.7755575615628914e-17
0.3222644528905781,5.551115123125783e-17
0.3224644928985797,5.551115123125783e-17
0.3226645329065813,2.7755575615628914e-17
0.3228645729145829,2.7755575615628914e-17
0.3230646129225845,2.7755575615628914e-17
0.3232646529305861,2.7755575615628914e-17
0.3234646929385877,0.0
0.3236647329465893,2.7755575615628914e-17
0.32386477295459093,2.7755575615628914e-17
0.3240648129625925,0.0
0.3242648529705941,5.551115123125783e-17
0.3244648929785957,0.0
0.3246649329865973,2.7755575615628914e-17
0.32486497299459893,-2.7755575615628914e-17
0.3250650130026005,-2.7755575615628914e-17
0.3252650530106021,2.7755575615628914e-17
0.3254650930186037,2.7755575615628914e-17
0.3256651330266053,-2.7755575615628914e-17
0.3258651730346069,-2.7755575615628914e-17
0.3260652130426085,0.0
0.3262652530506101,-2.7755575615628914e-17
0.3264652930586117,-2.7755575615628914e-17
0.32666533306661333,2.7755575615628914e-17
0.3268653730746149,-5.551115123125783e-17
0.3270654130826165,0.0
0.3272654530906181,0.0
0.3274654930986197,-5.551115123125783e-17
0.32766553310662133,-2.7755575615628914e-17
0.3278655731146229,0.0
0.3280656131226245,-2.7755575615628914e-17
0.3282656531306261,0.0
0.3284656931386277,0.0
0.32866573314662934,-2.7755575615628914e-17
0.3288657731546309,0.0
0.3290658131626325,-2.7755575615628914e-17
0.3292658531706341,-5.551115123125783e-17
0.3294658931786357,-2.7755575615628914e-17
0.32966593318663734,0.0
0.3298659731946389,-5.551115123125783e-17
0.3300660132026405,-2.7755575615628914e-17
0.3302660532106421,-2.7755575615628914e-17
0.33046609321864373,-5.551115123125783e-17
0.33066613322664534,-5.551115123125783e-17
0.3308661732346469,-5.551115123125783e-17
0.3310662132426485,-2.7755575615628914e-17
0.3312662532506501,-5.551115123125783e-17
0.33146629325865173,-5.551115123125783e-17
0.3316663332666533,-2.7755575615628914e-17
0.3318663732746549,-2.7755575615628914e-17
0.3320664132826565,-2.7755575615628914e-17
0.3322664532906581,-5.551115123125783e-17
0.33246649329865974,-5.551115123125783e-17
0.3326665333066613,-5.551115123125783e-17
0.3328665733146629,-5.551115123125783e-17
0.3330666133226645,-2.7755575615628914e-17
0.33326665333066613,-5.551115123125783e-17
0.33346669333866774,-2.7755575615628914e-17
0.3336667333466693,-5.551115123125783e-17
0.3338667733546709,-5.551115123125783e-17
0.3340668133626725,-5.551115123125783e-17
0.33426685337067413,-5.551115123125783e-17
0.33446689337867574,-8.326672684688674e-17
0.3346669333866773,-5.551115123125783e-17
0.3348669733946789,-5.551115123125783e-17
0.3350670134026805,-5.551115123125783e-17
0.33526705341068214,-1.1102230246251565e-16
0.33546709341868375,-5.551115123125783e-17
0.3356671334266853,-8.326672684688674e-17
0.3358671734346869,-8.326672684688674e-17
0.33606721344268853,-5.551115123125783e-17
0.33626725345069014,-5.551115123125783e-17
0.33646729345869175,-5.551115123125783e-17
0.3366673334666933,-5.551115123125783e-17
0.3368673734746949,-5.551115123125783e-17
0.33706741348269653,-5.551115123125783e-17
0.33726745349069814,-2.7755575615628914e-17
0.3374674934986997,-5.551115123125783e-17
0.3376675335067013,-5.551115123125783e-17
0.3378675735147029,-5.551115123125783e-17
0.33806761352270454,-5.551115123125783e-17
0.33826765353070615,-2.7755575615628914e-17
0.3384676935387077,-2.7755575615628914e-17
0.3386677335467093,-2.7755575615628914e-17
0.3388677735547109,-5.551115123125783e-17
0.33906781356271254,-5.551115123125783e-17
0.33926785357071415,-2.7755575615628914e-17
0.3394678935787157,0.0
0.3396679335867173,-2.7755575615628914e-17
0.33986797359471893,-5.551115123125783e-17
0.34006801360272054,2.7755575615628914e-17
0.34026805361072215,0.0
0.3404680936187237,2.7755575615628914e-17
0.3406681336267253,2.7755575615628914e-17
0.34086817363472693,2.7755575615628914e-17
0.34106821364272855,5.551115123125783e-17
0.34126825365073016,5.551115123125783e-17
0.3414682936587317,2.7755575615628914e-17
0.3416683336667333,2.7755575615628914e-17
0.34186837367473494,5.551115123125783e-17
0.34206841368273655,2.7755575615628914e-17
0.34226845369073816,5.551115123125783e-17
0.3424684936987397,0.0
0.34266853370674133,5.551115123125783e-17
0.34286857371474294,8.326672684688674e-17
0.34306861372274455,5.551115123125783e-17
0.3432686537307461,5.551115123125783e-17
0.3434686937387477,5.551115123125783e-17
0.34366873374674933,5.551115123125783e-17
0.34386877375475094,8.326672684688674e-17
0.34406881376275256,8.326672684688674e-17
0.3442688537707541,5.551115123125783e-17
0.3444688937787557,8.326672684688674e-17
0.34466893378675734,5.551115123125783e-17
0.34486897379475895,5.551115123125783e-17
0.34506901380276056,8.326672684688674e-17
0.3452690538107621,5.551115123125783e-17
0.34546909381876373,1.1102230246251565e-16
0.34566913382676534,8.326672684688674e-17
0.34586917383476695,8.326672684688674e-17
0.34606921384276856,8.326672684688674e-17
0.3462692538507701,8.326672684688674e-17
0.34646929385877173,1.3877787807814457e-16
0.34666933386677334,5.551115123125783e-17
0.34686937387477496,1.1102230246251565e-16
0.34706941388277657,8.326672684688674e-17
0.3472694538907781,5.551115123125783e-17
0.34746949389877974,5.551115123125783e-17
0.34766953390678135,8.326672684688674e-17
0.34786957391478296,5.551115123125783e-17
0.3480696139227845,1.1102230246251565e-16
0.3482696539307861,8.326672684688674e-17
0.34846969393878774,8.326672684688674e-17
0.34866973394678935,5.551115123125783e-17
0.34886977395479096,5.551115123125783e-17
0.3490698139627925,5.551115123125783e-17
0.34926985397079413,2.7755575615628914e-17
0.34946989397879574,2.7755575615628914e-17
0.34966993398679735,5.551115123125783e-17
0.34986997399479897,5.551115123125783e-17
0.3500700140028005,2.7755575615628914e-17
0.35027005401080213,2.7755575615628914e-17
0.35047009401880375,8.326672684688674e-17
0.35067013402680536,2.7755575615628914e-17
0.35087017403480697,5.551115123125783e-17
0.3510702140428085,5.551115123125783e-17
0.35127025405081014,2.7755575615628914e-17
0.35147029405881175,5.551115123125783e-17
0.35167033406681336,0.0
0.351870374074815,2.7755575615628914e-17
0.35207041408281653,0.0
0.35227045409081814,5.551115123125783e-17
0.35247049409881975,2.7755575615628914e-17
0.35267053410682137,5.551115123125783e-17
0.352870574114823,2.7755575615628914e-17
0.35307061412282453,2.7755575615628914e-17
0.35327065413082614,0.0
0.35347069413882776,2.7755575615628914e-17
0.35367073414682937,5.551115123125783e-17
0.3538707741548309,0.0
0.35407081416283254,2.7755575615628914e-17
0.35427085417083415,2.7755575615628914e-17
0.35447089417883576,2.7755575615628914e-17
0.35467093418683737,0.0
0.35487097419483893,5.551115123125783e-17
0.35507101420284054,8.326672684688674e-17
0.35527105421084215,2.7755575615628914e-17
0.35547109421884376,5.551115123125783e-17
0.3556711342268454,8.326672684688674e-17
0.35587117423484693,5.551115123125783e-17
0.35607121424284854,2.7755575615628914e-17
0.35627125425085016,2.7755575615628914e-17
0.35647129425885177,5.551115123125783e-17
0.3566713342668534,2.7755575615628914e-17
0.35687137427485494,5.551115123125783e-17
0.35707141428285655,5.551115123125783e-17
0.35727145429085816,5.551115123125783e-17
0.35747149429885977,5.551115123125783e-17
0.3576715343068614,5.551115123125783e-17
0.35787157431486294,8.326672684688674e-17
0.35807161432286455,8.326672684688674e-17
0.35827165433086616,8.326672684688674e-17
0.3584716943388678,5.551115123125783e-17
0.3586717343468694,8.326672684688674e-17
0.35887177435487094,5.551115123125783e-17
0.35907181436287255,2.7755575615628914e-17
0.35927185437087417,8.326672684688674e-17
0.3594718943788758,8.326672684688674e-17
0.35967193438687733,5.551115123125783e-17
0.35987197439487895,5.551115123125783e-17
0.36007201440288056,2.7755575615628914e-17
0.36027205441088217,2.7755575615628914e-17
0.3604720944188838,5.551115123125783e-17
0.36067213442688534,5.551115123125783e-17
0.36087217443488695,5.551115123125783e-17
0.36107221444288856,0.0
0.3612722544508902,0.0
0.3614722944588918,0.0
0.36167233446689334,5.551115123125783e-17
0.36187237447489495,0.0
0.36207241448289657,2.7755575615628914e-17
0.3622724544908982,2.7755575615628914e-17
0.3624724944988998,0.0
0.36267253450690135,2.7755575615628914e-17
0.36287257451490296,5.551115123125783e-17
0.36307261452290457,2.7755575615628914e-17
0.3632726545309062,5.551115123125783e-17
0.3634726945389078,0.0
0.36367273454690935,5.551115123125783e-17
0.36387277455491096,2.7755575615628914e-17
0.3640728145629126,0.0
0.3642728545709142,2.7755575615628914e-17
0.3644728945789158,2.7755575615628914e-17
0.36467293458691735,5.551115123125783e-17
0.36487297459491896,2.7755575615628914e-17
0.3650730146029206,5.551115123125783e-17
0.3652730546109222,2.7755575615628914e-17
0.36547309461892374,2.7755575615628914e-17
0.36567313462692536,2.7755575615628914e-17
0.36587317463492697,2.7755575615628914e-17
0.3660732146429286,0.0
0.3662732546509302,2.7755575615628914e-17
0.36647329465893175,2.7755575615628914e-17
0.36667333466693336,0.0
0.36687337467493497,2.7755575615628914e-17
0.3670734146829366,2.7755575615628914e-17
0.3672734546909382,2.7755575615628914e-17
0.36747349469893975,2.7755575615628914e-17
0.36767353470694136,5.551115123125783e-17
0.367873574714943,0.0
0.3680736147229446,0.0
0.3682736547309462,5.551115123125783e-17
0.36847369473894775,0.0
0.36867373474694937,5.551115123125783e-17
0.368873774754951,5.551115123125783e-17
0.3690738147629526,2.7755575615628914e-17
0.3692738547709542,2.7755575615628914e-17
0.36947389477895576,2.7755575615628914e-17
0.36967393478695737,0.0
0.369873974794959,2.7755575615628914e-17
0.3700740148029606,0.0
0.3702740548109622,5.551115123125783e-17
0.37047409481896376,2.7755575615628914e-17
0.3706741348269654,0.0
0.370874174834967,0.0
0.3710742148429686,2.7755575615628914e-17
0.37127425485097015,2.7755575615628914e-17
0.37147429485897177,2.7755575615628914e-17
0.3716743348669734,2.7755575615628914e-17
0.371874374874975,2.7755575615628914e-17
0.3720744148829766,5.551115123125783e-17
0.37227445489097816,2.7755575615628914e-17
0.37247449489897977,2.7755575615628914e-17
0.3726745349069814,0.0
0.372874574914983,0.0
0.3730746149229846,0.0
0.37327465493098616,0.0
0.3734746949389878,2.7755575615628914e-17
0.3736747349469894,-2.7755575615628914e-17
0.373874774954991,0.0
0.3740748149629926,2.7755575615628914e-17
0.37427485497099416,0.0
0.3744748949789958,0.0
0.3746749349869974,0.0
0.374874974994999,-5.551115123125783e-17
0.3750750150030006,0.0
0.37527505501100217,0.0
0.3754750950190038,0.0
0.3756751350270054,-2.7755575615628914e-17
0.375875175035007,-2.7755575615628914e-17
0.37607521504300856,-2.7755575615628914e-17
0.37627525505101017,0.0
0.3764752950590118,0.0
0.3766753350670134,-2.7755575615628914e-17
0.376875375075015,-2.7755575615628914e-17
0.37707541508301656,-2.7755575615628914e-17
0.3772754550910182,-2.7755575615628914e-17
0.3774754950990198,-2.7755575615628914e-17
0.3776755351070214,0.0
0.377875575115023,5.551115123125783e-17
0.37807561512302457,2.7755575615628914e-17
0.3782756551310262,5.551115123125783e-17
0.3784756951390278,2.7755575615628914e-17
0.3786757351470294,2.7755575615628914e-17
0.378875775155031,0.0
0.37907581516303257,0.0
0.3792758551710342,5.551115123125783e-17
0.3794758951790358,5.551115123125783e-17
0.3796759351870374,8.326672684688674e-17
0.379875975195039,2.7755575615628914e-17
0.3800760152030406,5.551115123125783e-17
0.3802760552110422,2.7755575615628914e-17
0.3804760952190438,5.551115123125783e-17
0.3806761352270454,5.551115123125783e-17
0.380876175235047,5.551115123125783e-17
0.3810762152430486,2.7755575615628914e-17
0.3812762552510502,5.551115123125783e-17
0.3814762952590518,5.551115123125783e-17
0.3816763352670534,2.7755575615628914e-17
0.38187637527505497,0.0
0.3820764152830566,2.7755575615628914e-17
0.3822764552910582,0.0
0.3824764952990598,5.551115123125783e-17
0.3826765353070614,2.7755575615628914e-17
0.382876575315063,-2.7755575615628914e-17
0.3830766153230646,5.551115123125783e-17
0.3832766553310662,2.7755575615628914e-17
0.3834766953390678,2.7755575615628914e-17
0.3836767353470694,5.551115123125783e-17
0.383876775355071,8.326672684688674e-17
0.3840768153630726,8.326672684688674e-17
0.3842768553710742,8.326672684688674e-17
0.3844768953790758,8.326672684688674e-17
0.3846769353870774,8.326672684688674e-17
0.384876975395079,1.1102230246251565e-16
0.3850770154030806,8.326672684688674e-17
0.3852770554110822,8.326672684688674e-17
0.3854770954190838,1.3877787807814457e-16
0.3856771354270854,1.1102230246251565e-16
0.385877175435087,8.326672684688674e-17
0.3860772154430886,1.1102230246251565e-16
0.3862772554510902,1.1102230246251565e-16
0.3864772954590918,1.1102230246251565e-16
0.38667733546709343,1.1102230246251565e-16
0.386877375475095,1.1102230246251565e-16
0.3870774154830966,8.326672684688674e-17
0.3872774554910982,1.1102230246251565e-16
0.3874774954990998,8.326672684688674e-17
0.3876775355071014,1.1102230246251565e-16
0.387877575515103,1.1102230246251565e-16
0.3880776155231046,8.326672684688674e-17
0.3882776555311062,1.1102230246251565e-16
0.3884776955391078,8.326672684688674e-17
0.3886777355471094,8.326672684688674e-17
0.388877775555111,8.326672684688674e-17
0.3890778155631126,1.1102230246251565e-16
0.3892778555711142,8.326672684688674e-17
0.38947789557911583,1.3877787807814457e-16
0.3896779355871174,1.3877787807814457e-16
0.389877975595119,1.3877787807814457e-16
0.3900780156031206,1.1102230246251565e-16
0.3902780556111222,1.3877787807814457e-16
0.39047809561912383,1.1102230246251565e-16
0.3906781356271254,1.3877787807814457e-16
0.390878175635127,1.3877787807814457e-16
0.3910782156431286,1.1102230246251565e-16
0.3912782556511302,8.326672684688674e-17
0.39147829565913184,1.3877787807814457e-16
0.3916783356671334,1.1102230246251565e-16
0.391878375675135,8.326672684688674e-17
0.3920784156831366,1.3877787807814457e-16
0.39227845569113823,1.3877787807814457e-16
0.39247849569913984,1.6653345369377348e-16
0.3926785357071414,1.3877787807814457e-16
0.392878575715143,1.1102230246251565e-16
0.3930786157231446,1.1102230246251565e-16
0.39327865573114623,1.3877787807814457e-16
0.3934786957391478,1.1102230246251565e-16
0.3936787357471494,1.1102230246251565e-16
0.393878775755151,1.1102230246251565e-16
0.3940788157631526,1.3877787807814457e-16
0.39427885577115424,1.1102230246251565e-16
0.3944788957791558,1.1102230246251565e-16
0.3946789357871574,1.1102230246251565e-16
0.394878975795159,1.1102230246251565e-16
0.3950790158031606,1.1102230246251565e-16
0.39527905581116224,1.1102230246251565e-16
0.3954790958191638,1.1102230246251565e-16
0.3956791358271654,1.1102230246251565e-16
0.395879175835167,8.326672684688674e-17
0.39607921584316863,8.326672684688674e-17
0.39627925585117024,8.326672684688674e-17
0.3964792958591718,5.551115123125783e-17
0.3966793358671734,8.326672684688674e-17
0.396879375875175,5.551115123125783e-17
0.39707941588317663,8.326672684688674e-17
0.39727945589117825,8.326672684688674e-17
0.3974794958991798,8.326672684688674e-17
0.3976795359071814,8.326672684688674e-17
0.397879575915183,1.1102230246251565e-16
0.39807961592318464,1.1102230246251565e-16
0.3982796559311862,8.326672684688674e-17
0.3984796959391878,8.326672684688674e-17
0.3986797359471894,8.326672684688674e-17
0.39887977595519103,1.1102230246251565e-16
0.39907981596319264,1.1102230246251565e-16
0.3992798559711942,5.551115123125783e-17
0.3994798959791958,1.1102230246251565e-16
0.3996799359871974,8.326672684688674e-17
0.39987997599519903,5.551115123125783e-17
0.40008001600320064,5.551115123125783e-17
0.4002800560112022,2.7755575615628914e-17
0.4004800960192038,8.326672684688674e-17
0.4006801360272054,5.551115123125783e-17
0.40088017603520704,5.551115123125783e-17
0.40108021604320865,5.551115123125783e-17
0.4012802560512102,8.326672684688674e-17
0.4014802960592118,8.326672684688674e-17
0.40168033606721343,8.326672684688674e-17
0.40188037607521504,5.551115123125783e-17
0.40208041608321665,5.551115123125783e-17
0.4022804560912182,5.551115123125783e-17
0.4024804960992198,8.326672684688674e-17
0.40268053610722143,5.551115123125783e-17
0.40288057611522304,8.326672684688674e-17
0.40308061612322466,2.7755575615628914e-17
0.4032806561312262,5.551115123125783e-17
0.4034806961392278,5.551115123125783e-17
0.40368073614722944,2.7755575615628914e-17
0.40388077615523105,8.326672684688674e-17
0.4040808161632326,8.326672684688674e-17
0.4042808561712342,5.551115123125783e-17
0.4044808961792358,5.551115123125783e-17
0.40468093618723744,8.326672684688674e-17
0.40488097619523905,5.551115123125783e-17
0.4050810162032406,5.551115123125783e-17
0.4052810562112422,5.551115123125783e-17
0.40548109621924383,2.7755575615628914e-17
0.40568113622724544,8.326672684688674e-17
0.40588117623524705,5.551115123125783e-17
0.4060812162432486,2.7755575615628914e-17
0.4062812562512502,2.7755575615628914e-17
0.40648129625925183,5.551115123125783e-17
0.40668133626725345,2.7755575615628914e-17
0.40688137627525506,5.551115123125783e-17
0.4070814162832566,5.551115123125783e-17
0.4072814562912582,5.551115123125783e-17
0.40748149629925984,5.551115123125783e-17
0.40768153630726145,5.551115123125783e-17
0.40788157631526306,5.551115123125783e-17
0.4080816163232646,5.551115123125783e-17
0.40828165633126623,5.551115123125783e-17
0.40848169633926784,2.7755575615628914e-17
0.40868173634726945,5.551115123125783e-17
0.40888177635527106,5.551115123125783e-17
0.4090818163632726,5.551115123125783e-17
0.40928185637127423,8.326672684688674e-17
0.40948189637927584,5.551115123125783e-17
0.40968193638727746,2.7755575615628914e-17
0.409881976395279,5.551115123125783e-17
0.4100820164032806,8.326672684688674e-17
0.41028205641128224,8.326672684688674e-17
0.41048209641928385,1.1102230246251565e-16
0.41068213642728546,8.326672684688674e-17
0.410882176435287,8.326672684688674e-17
0.41108221644328863,8.326672684688674e-17
0.41128225645129024,8.326672684688674e-17
0.41148229645929185,5.551115123125783e-17
0.41168233646729346,8.326672684688674e-17
0.411882376475295,5.551115123125783e-17
0.41208241648329663,8.326672684688674e-17
0.41228245649129824,1.1102230246251565e-16
0.41248249649929986,8.326672684688674e-17
0.41268253650730147,8.326672684688674e-17
0.412882576515303,8.326672684688674e-17
0.41308261652330464,8.326672684688674e-17
0.41328265653130625,8.326672684688674e-17
0.41348269653930786,1.1102230246251565e-16
0.41368273654730947,1.1102230246251565e-16
0.413882776555311,8.326672684688674e-17
0.41408281656331264,8.326672684688674e-17
0.41428285657131425,5.551115123125783e-17
0.41448289657931586,1.1102230246251565e-16
0.4146829365873175,1.1102230246251565e-16
0.41488297659531903,8.326672684688674e-17
0.41508301660332064,1.1102230246251565e-16
0.41528305661132225,1.3877787807814457e-16
0.41548309661932387,1.3877787807814457e-16
0.4156831366273254,1.6653345369377348e-16
0.41588317663532703,1.6653345369377348e-16
0.41608321664332865,1.3877787807814457e-16
0.41628325665133026,1.3877787807814457e-16
0.41648329665933187,1.3877787807814457e-16
0.4166833366673334,1.6653345369377348e-16
0.41688337667533504,1.3877787807814457e-16
0.41708341668333665,1.3877787807814457e-16
0.41728345669133826,1.3877787807814457e-16
0.4174834966993399,1.1102230246251565e-16
0.41768353670734143,1.3877787807814457e-16
0.41788357671534304,1.1102230246251565e-16
0.41808361672334465,1.6653345369377348e-16
0.41828365673134627,1.6653345369377348e-16
0.4184836967393479,1.3877787807814457e-16
0.41868373674734943,1.3877787807814457e-16
0.41888377675535104,1.6653345369377348e-16
0.41908381676335266,2.220446049250313e-16
0.41928385677135427,1.6653345369377348e-16
0.4194838967793559,1.942890293094024e-16
0.41968393678735744,1.6653345369377348e-16
0.41988397679535905,2.220446049250313e-16
0.42008401680336066,1.6653345369377348e-16
0.42028405681136227,1.942890293094024e-16
0.42048409681936383,1.942890293094024e-16
0.42068413682736544,2.220446049250313e-16
0.42088417683536705,2.220446049250313e-16
0.42108421684336866,2.498001805406602e-16
0.4212842568513703,2.498001805406602e-16
0.42148429685937183,2.498001805406602e-16
0.42168433686737344,2.498001805406602e-16
0.42188437687537506,2.220446049250313e-16
0.42208441688337667,1.942890293094024e-16
0.4222844568913783,1.942890293094024e-16
0.42248449689937984,2.498001805406602e-16
0.42268453690738145,2.498001805406602e-16
0.42288457691538306,2.220446049250313e-16
0.42308461692338467,2.220446049250313e-16
0.4232846569313863,2.498001805406602e-16
0.42348469693938784,2.498001805406602e-16
0.42368473694738945,2.220446049250313e-16
0.42388477695539106,2.7755575615628914e-16
0.4240848169633927,2.220446049250313e-16
0.4242848569713943,2.498001805406602e-16
0.42448489697939584,2.220446049250313e-16
0.42468493698739745,2.498001805406602e-16
0.42488497699539907,2.7755575615628914e-16
0.4250850170034007,2.220446049250313e-16
0.4252850570114023,2.498001805406602e-16
0.42548509701940385,2.7755575615628914e-16
0.42568513702740546,3.0531133177191805e-16
0.42588517703540707,2.498001805406602e-16
0.4260852170434087,2.7755575615628914e-16
0.42628525705141024,2.7755575615628914e-16
0.42648529705941185,2.7755575615628914e-16
0.42668533706741346,2.498001805406602e-16
0.4268853770754151,2.7755575615628914e-16
0.4270854170834167,2.498001805406602e-16
0.42728545709141824,2.498001805406602e-16
0.42748549709941985,3.0531133177191805e-16
0.42768553710742147,2.498001805406602e-16
0.4278855771154231,2.7755575615628914e-16
0.4280856171234247,2.7755575615628914e-16
0.42828565713142625,2.498001805406602e-16
0.42848569713942786,3.0531133177191805e-16
0.42868573714742947,2.498001805406602e-16
0.4288857771554311,2.7755575615628914e-16
0.4290858171634327,2.7755575615628914e-16
0.42928585717143425,2.7755575615628914e-16
0.42948589717943586,2.7755575615628914e-16
0.42968593718743747,2.7755575615628914e-16
0.4298859771954391,3.0531133177191805e-16
0.4300860172034407,2.7755575615628914e-16
0.43028605721144225,2.7755575615628914e-16
0.43048609721944386,3.0531133177191805e-16
0.4306861372274455,2.498001805406602e-16
0.4308861772354471,2.498001805406602e-16
0.4310862172434487,3.0531133177191805e-16
0.43128625725145026,2.7755575615628914e-16
0.43148629725945187,3.0531133177191805e-16
0.4316863372674535,2.7755575615628914e-16
0.4318863772754551,2.7755575615628914e-16
0.43208641728345665,3.0531133177191805e-16
0.43228645729145826,2.498001805406602e-16
0.43248649729945987,2.7755575615628914e-16
0.4326865373074615,3.0531133177191805e-16
0.4328865773154631,3.3306690738754696e-16
0.43308661732346465,3.3306690738754696e-16
0.43328665733146626,2.7755575615628914e-16
0.4334866973394679,2.7755575615628914e-16
0.4336867373474695,3.0531133177191805e-16
0.4338867773554711,3.3306690738754696e-16
0.43408681736347265,3.0531133177191805e-16
0.43428685737147427,3.0531133177191805e-16
0.4344868973794759,3.3306690738754696e-16
0.4346869373874775,3.0531133177191805e-16
0.4348869773954791,3.0531133177191805e-16
0.43508701740348066,3.3306690738754696e-16
0.43528705741148227,3.608224830031759e-16
0.4354870974194839,3.608224830031759e-16
0.4356871374274855,3.3306690738754696e-16
0.4358871774354871,3.0531133177191805e-16
0.43608721744348866,3.3306690738754696e-16
0.4362872574514903,3.3306690738754696e-16
0.4364872974594919,2.7755575615628914e-16
0.4366873374674935,2.7755575615628914e-16
0.4368873774754951,3.0531133177191805e-16
0.43708741748349667,3.3306690738754696e-16
0.4372874574914983,3.0531133177191805e-16
0.4374874974994999,3.0531133177191805e-16
0.4376875375075015,2.7755575615628914e-16
0.43788757751550306,3.3306690738754696e-16
0.43808761752350467,3.0531133177191805e-16
0.4382876575315063,2.7755575615628914e-16
0.4384876975395079,3.3306690738754696e-16
0.4386877375475095,3.0531133177191805e-16
0.43888777755551106,3.3306690738754696e-16
0.4390878175635127,3.3306690738754696e-16
0.4392878575715143,2.7755575615628914e-16
0.4394878975795159,2.7755575615628914e-16
0.4396879375875175,2.7755575615628914e-16
0.43988797759551906,3.0531133177191805e-16
0.4400880176035207,2.7755575615628914e-16
0.4402880576115223,3.0531133177191805e-16
0.4404880976195239,3.3306690738754696e-16
0.4406881376275255,2.7755575615628914e-16
0.44088817763552707,3.0531133177191805e-16
0.4410882176435287,3.0531133177191805e-16
0.4412882576515303,2.7755575615628914e-16
0.4414882976595319,2.7755575615628914e-16
0.4416883376675335,3.0531133177191805e-16
0.44188837767553507,3.0531133177191805e-16
0.4420884176835367,3.3306690738754696e-16
0.4422884576915383,3.3306690738754696e-16
0.4424884976995399,3.0531133177191805e-16
0.44268853770754146,3.0531133177191805e-16
0.4428885777155431,3.0531133177191805e-16
0.4430886177235447,2.7755575615628914e-16
0.4432886577315463,3.3306690738754696e-16
0.4434886977395479,3.0531133177191805e-16
0.44368873774754947,3.0531133177191805e-16
0.4438887777555511,2.7755575615628914e-16
0.4440888177635527,3.0531133177191805e-16
0.4442888577715543,3.3306690738754696e-16
0.4444888977795559,2.498001805406602e-16
0.44468893778755747,2.498001805406602e-16
0.4448889777955591,2.220446049250313e-16
0.4450890178035607,2.220446049250313e-16
0.4452890578115623,2.7755575615628914e-16
0.4454890978195639,2.220446049250313e-16
0.4456891378275655,2.220446049250313e-16
0.4458891778355671,2.498001805406602e-16
0.4460892178435687,2.498001805406602e-16
0.4462892578515703,2.220446049250313e-16
0.4464892978595719,2.498001805406602e-16
0.4466893378675735,2.220446049250313e-16
0.4468893778755751,2.220446049250313e-16
0.4470894178835767,2.220446049250313e-16
0.4472894578915783,2.498001805406602e-16
0.4474894978995799,2.498001805406602e-16
0.4476895379075815,2.220446049250313e-16
0.4478895779155831,1.6653345369377348e-16
0.4480896179235847,2.220446049250313e-16
0.4482896579315863,1.942890293094024e-16
0.4484896979395879,1.942890293094024e-16
0.4486897379475895,1.6653345369377348e-16
0.4488897779555911,1.6653345369377348e-16
0.4490898179635927,1.3877787807814457e-16
0.4492898579715943,1.3877787807814457e-16
0.4494898979795959,1.3877787807814457e-16
0.4496899379875975,1.942890293094024e-16
0.4498899779955991,1.942890293094024e-16
0.4500900180036007,1.942890293094024e-16
0.4502900580116023,1.6653345369377348e-16
0.4504900980196039,1.942890293094024e-16
0.4506901380276055,1.6653345369377348e-16
0.4508901780356071,1.6653345369377348e-16
0.4510902180436087,1.6653345369377348e-16
0.4512902580516103,1.3877787807814457e-16
0.4514902980596119,1.1102230246251565e-16
0.4516903380676135,1.3877787807814457e-16
0.4518903780756151,1.3877787807814457e-16
0.4520904180836167,1.1102230246251565e-16
0.45229045809161833,1.1102230246251565e-16
0.4524904980996199,5.551115123125783e-17
0.4526905381076215,8.326672684688674e-17
0.4528905781156231,8.326672684688674e-17
0.4530906181236247,5.551115123125783e-17
0.45329065813162633,2.7755575615628914e-17
0.4534906981396279,5.551115123125783e-17
0.4536907381476295,5.551115123125783e-17
0.4538907781556311,2.7755575615628914e-17
0.4540908181636327,5.551115123125783e-17
0.4542908581716343,5.551115123125783e-17
0.4544908981796359,5.551115123125783e-17
0.4546909381876375,2.7755575615628914e-17
0.4548909781956391,5.551115123125783e-17
0.45509101820364073,5.551115123125783e-17
0.4552910582116423,8.326672684688674e-17
0.4554910982196439,2.7755575615628914e-17
0.4556911382276455,1.1102230246251565e-16
0.4558911782356471,8.326672684688674e-17
0.45609121824364873,5.551115123125783e-17
0.4562912582516503,8.326672684688674e-17
0.4564912982596519,8.326672684688674e-17
0.4566913382676535,1.1102230246251565e-16
0.4568913782756551,8.326672684688674e-17
0.45709141828365674,5.551115123125783e-17
0.4572914582916583,5.551115123125783e-17
0.4574914982996599,8.326672684688674e-17
0.4576915383076615,8.326672684688674e-17
0.45789157831566313,5.551115123125783e-17
0.45809161832366474,5.551115123125783e-17
0.4582916583316663,2.7755575615628914e-17
0.4584916983396679,5.551115123125783e-17
0.4586917383476695,8.326672684688674e-17
0.45889177835567113,5.551115123125783e-17
0.45909181836367274,2.7755575615628914e-17
0.4592918583716743,5.551115123125783e-17
0.4594918983796759,5.551115123125783e-17
0.4596919383876775,2.7755575615628914e-17
0.45989197839567914,0.0
0.4600920184036807,2.7755575615628914e-17
0.4602920584116823,2.7755575615628914e-17
0.4604920984196839,2.7755575615628914e-17
0.4606921384276855,2.7755575615628914e-17
0.46089217843568714,2.7755575615628914e-17
0.4610922184436887,2.7755575615628914e-17
0.4612922584516903,5.551115123125783e-17
0.4614922984596919,2.7755575615628914e-17
0.46169233846769353,-2.7755575615628914e-17
0.46189237847569514,-2.7755575615628914e-17
0.4620924184836967,0.0
0.4622924584916983,0.0
0.4624924984996999,2.7755575615628914e-17
0.46269253850770153,0.0
0.46289257851570315,2.7755575615628914e-17
0.4630926185237047,0.0
0.4632926585317063,-2.7755575615628914e-17
0.4634926985397079,2.7755575615628914e-17
0.46369273854770954,2.7755575615628914e-17
0.46389277855571115,-2.7755575615628914e-17
0.4640928185637127,0.0
0.4642928585717143,0.0
0.46449289857971593,0.0
0.46469293858771754,0.0
0.46489297859571915,0.0
0.4650930186037207,2.7755575615628914e-17
0.4652930586117223,-2.7755575615628914e-17
0.46549309861972393,0.0
0.46569313862772554,-2.7755575615628914e-17
0.4658931786357271,0.0
0.4660932186437287,0.0
0.4662932586517303,0.0
0.46649329865973194,2.7755575615628914e-17
0.46669333866773355,0.0
0.4668933786757351,0.0
0.4670934186837367,2.7755575615628914e-17
0.46729345869173833,0.0
0.46749349869973994,-2.7755575615628914e-17
0.46769353870774155,2.7755575615628914e-17
0.4678935787157431,0.0
0.4680936187237447,-2.7755575615628914e-17
0.46829365873174633,0.0
0.46849369873974794,0.0
0.46869373874774956,0.0
0.4688937787557511,0.0
0.4690938187637527,-2.7755575615628914e-17
0.46929385877175434,0.0
0.46949389877975595,0.0
0.46969393878775756,-2.7755575615628914e-17
0.4698939787957591,-2.7755575615628914e-17
0.4700940188037607,0.0
0.47029405881176234,0.0
0.47049409881976395,-2.7755575615628914e-17
0.4706941388277655,0.0
0.4708941788357671,5.551115123125783e-17
0.47109421884376873,2.7755575615628914e-17
0.47129425885177034,2.7755575615628914e-17
0.47149429885977195,0.0
0.4716943388677735,2.7755575615628914e-17
0.4718943788757751,2.7755575615628914e-17
0.47209441888377673,2.7755575615628914e-17
0.47229445889177835,2.7755575615628914e-17
0.47249449889977996,2.7755575615628914e-17
0.4726945389077815,2.7755575615628914e-17
0.4728945789157831,0.0
0.47309461892378474,2.7755575615628914e-17
0.47329465893178635,0.0
0.47349469893978796,0.0
0.4736947389477895,5.551115123125783e-17
0.47389477895579113,0.0
0.47409481896379274,0.0
0.47429485897179435,0.0
0.47449489897979596,2.7755575615628914e-17
0.4746949389877975,2.7755575615628914e-17
0.47489497899579913,2.7755575615628914e-17
0.47509501900380074,2.7755575615628914e-17
0.47529505901180236,2.7755575615628914e-17
0.47549509901980397,2.7755575615628914e-17
0.4756951390278055,0.0
0.47589517903580714,2.7755575615628914e-17
0.47609521904380875,0.0
0.47629525905181036,-2.7755575615628914e-17
0.4764952990598119,2.7755575615628914e-17
0.47669533906781353,5.551115123125783e-17
0.47689537907581514,2.7755575615628914e-17
0.47709541908381675,2.7755575615628914e-17
0.47729545909181836,2.7755575615628914e-17
0.4774954990998199,2.7755575615628914e-17
0.47769553910782153,2.7755575615628914e-17
0.47789557911582314,5.551115123125783e-17
0.47809561912382476,2.7755575615628914e-17
0.47829565913182637,2.7755575615628914e-17
0.4784956991398279,2.7755575615628914e-17
0.47869573914782954,5.551115123125783e-17
0.47889577915583115,5.551115123125783e-17
0.47909581916383276,0.0
0.47929585917183437,0.0
0.4794958991798359,0.0
0.47969593918783754,2.7755575615628914e-17
0.47989597919583915,0.0
0.48009601920384076,5.551115123125783e-17
0.4802960592118424,5.551115123125783e-17
0.48049609921984393,0.0
0.48069613922784554,5.551115123125783e-17
0.48089617923584715,5.551115123125783e-17
0.48109621924384877,5.551115123125783e-17
0.4812962592518504,5.551115123125783e-17
0.48149629925985193,5.551115123125783e-17
0.48169633926785355,5.551115123125783e-17
0.48189637927585516,5.551115123125783e-17
0.48209641928385677,5.551115123125783e-17
0.4822964592918583,5.551115123125783e-17
0.48249649929985994,1.1102230246251565e-16
0.48269653930786155,1.1102230246251565e-16
0.48289657931586316,1.1102230246251565e-16
0.4830966193238648,5.551115123125783e-17
0.48329665933186633,5.551115123125783e-17
0.48349669933986794,5.551115123125783e-17
0.48369673934786955,1.1102230246251565e-16
0.48389677935587116,1.1102230246251565e-16
0.4840968193638728,5.551115123125783e-17
0.48429685937187433,1.1102230246251565e-16
0.48449689937987594,1.1102230246251565e-16
0.48469693938787756,1.1102230246251565e-16
0.48489697939587917,1.1102230246251565e-16
0.4850970194038808,1.1102230246251565e-16
0.48529705941188234,1.1102230246251565e-16
0.48549709941988395,1.6653345369377348e-16
0.48569713942788556,1.6653345369377348e-16
0.48589717943588717,1.1102230246251565e-16
0.4860972194438888,1.1102230246251565e-16
0.48629725945189034,1.1102230246251565e-16
0.48649729945989195,1.1102230246251565e-16
0.48669733946789356,1.6653345369377348e-16
0.4868973794758952,1.1102230246251565e-16
0.4870974194838968,1.6653345369377348e-16
0.48729745949189834,1.6653345369377348e-16
0.48749749949989996,1.6653345369377348e-16
0.48769753950790157,1.6653345369377348e-16
0.4878975795159032,1.1102230246251565e-16
0.48809761952390474,1.1102230246251565e-16
0.48829765953190635,1.6653345369377348e-16
0.48849769953990796,1.1102230246251565e-16
0.48869773954790957,1.6653345369377348e-16
0.4888977795559112,1.6653345369377348e-16
0.48909781956391274,2.220446049250313e-16
0.48929785957191435,2.220446049250313e-16
0.48949789957991596,2.220446049250313e-16
0.4896979395879176,2.220446049250313e-16
0.4898979795959192,1.6653345369377348e-16
0.49009801960392074,1.6653345369377348e-16
0.49029805961192235,2.220446049250313e-16
0.49049809961992397,1.6653345369377348e-16
0.4906981396279256,1.6653345369377348e-16
0.4908981796359272,1.6653345369377348e-16
0.49109821964392875,1.6653345369377348e-16
0.49129825965193036,1.6653345369377348e-16
0.49149829965993197,2.220446049250313e-16
0.4916983396679336,1.6653345369377348e-16
0.4918983796759352,1.6653345369377348e-16
0.49209841968393675,2.220446049250313e-16
0.49229845969193836,1.6653345369377348e-16
0.49249849969994,1.6653345369377348e-16
0.4926985397079416,2.220446049250313e-16
0.49289857971594314,1.6653345369377348e-16
0.49309861972394475,2.220446049250313e-16
0.49329865973194637,1.6653345369377348e-16
0.493498699739948,1.6653345369377348e-16
0.4936987397479496,2.220446049250313e-16
0.49389877975595115,1.6653345369377348e-16
0.49409881976395276,2.220446049250313e-16
0.49429885977195437,2.220446049250313e-16
0.494498899779956,1.6653345369377348e-16
0.4946989397879576,1.6653345369377348e-16
0.49489897979595915,1.1102230246251565e-16
0.49509901980396076,1.1102230246251565e-16
0.49529905981196237,1.6653345369377348e-16
0.495499099819964,1.1102230246251565e-16
0.4956991398279656,1.1102230246251565e-16
0.49589917983596715,1.1102230246251565e-16
0.49609921984396876,1.1102230246251565e-16
0.4962992598519704,5.551115123125783e-17
0.496499299859972,1.1102230246251565e-16
0.4966993398679736,1.1102230246251565e-16
0.49689937987597516,5.551115123125783e-17
0.49709941988397677,5.551115123125783e-17
0.4972994598919784,5.551115123125783e-17
0.49749949989998,5.551115123125783e-17
0.4976995399079816,5.551115123125783e-17
0.49789957991598316,0.0
0.49809961992398477,5.551115123125783e-17
0.4982996599319864,0.0
0.498499699939988,1.1102230246251565e-16
0.49869973994798955,5.551115123125783e-17
0.49889977995599116,5.551115123125783e-17
0.4990998199639928,1.1102230246251565e-16
0.4992998599719944,5.551115123125783e-17
0.499499899979996,1.1102230246251565e-16
0.49969993998799755,5.551115123125783e-17
0.49989997999599917,5.551115123125783e-17
0.5001000200040008,5.551115123125783e-17
0.5003000600120023,1.1102230246251565e-16
0.500500100020004,1.1102230246251565e-16
0.5007001400280056,0.0
0.5009001800360072,0.0
0.5011002200440088,-5.551115123125783e-17
0.5013002600520103,0.0
0.501500300060012,0.0
0.5017003400680136,-5.551115123125783e-17
0.5019003800760152,-5.551115123125783e-17
0.5021004200840168,0.0
0.5023004600920183,5.551115123125783e-17
0.50250050010002,-5.551115123125783e-17
0.5027005401080216,5.551115123125783e-17
0.5029005801160232,0.0
0.5031006201240248,0.0
0.5033006601320263,-5.551115123125783e-17
0.503500700140028,0.0
0.5037007401480296,0.0
0.5039007801560312,0.0
0.5041008201640328,0.0
0.5043008601720343,-5.551115123125783e-17
0.504500900180036,0.0
0.5047009401880376,-5.551115123125783e-17
0.5049009801960392,-5.551115123125783e-17
0.5051010202040408,0.0
0.5053010602120424,0.0
0.505501100220044,0.0
0.5057011402280456,-5.551115123125783e-17
0.5059011802360472,0.0
0.5061012202440488,5.551115123125783e-17
0.5063012602520504,5.551115123125783e-17
0.506501300260052,0.0
0.5067013402680536,0.0
0.5069013802760551,0.0
0.5071014202840568,0.0
0.5073014602920584,0.0
0.50750150030006,-1.1102230246251565e-16
0.5077015403080616,-1.1102230246251565e-16
0.5079015803160631,0.0
0.5081016203240648,-5.551115123125783e-17
0.5083016603320664,0.0
0.508501700340068,-1.1102230246251565e-16
0.5087017403480696,0.0
0.5089017803560711,0.0
0.5091018203640728,-1.1102230246251565e-16
0.5093018603720744,0.0
0.509501900380076,-5.551115123125783e-17
0.5097019403880776,-5.551115123125783e-17
0.5099019803960791,0.0
0.5101020204040808,0.0
0.5103020604120824,-1.1102230246251565e-16
0.510502100420084,-5.551115123125783e-17
0.5107021404280856,0.0
0.5109021804360871,-1.6653345369377348e-16
0.5111022204440888,-1.6653345369377348e-16
0.5113022604520904,-1.1102230246251565e-16
0.511502300460092,-5.551115123125783e-17
0.5117023404680936,-1.1102230246251565e-16
0.5119023804760952,-1.6653345369377348e-16
0.5121024204840968,-1.1102230246251565e-16
0.5123024604920984,-1.1102230246251565e-16
0.5125025005001,-1.1102230246251565e-16
0.5127025405081016,-1.1102230246251565e-16
0.5129025805161032,-1.1102230246251565e-16
0.5131026205241048,-5.551115123125783e-17
0.5133026605321064,-5.551115123125783e-17
0.513502700540108,-1.6653345369377348e-16
0.5137027405481096,-1.1102230246251565e-16
0.5139027805561112,-1.1102230246251565e-16
0.5141028205641128,-1.1102230246251565e-16
0.5143028605721144,-1.6653345369377348e-16
0.514502900580116,-1.6653345369377348e-16
0.5147029405881176,-1.1102230246251565e-16
0.5149029805961192,-1.1102230246251565e-16
0.5151030206041208,-1.1102230246251565e-16
0.5153030606121224,-1.6653345369377348e-16
0.515503100620124,-1.6653345369377348e-16
0.5157031406281256,-1.6653345369377348e-16
0.5159031806361272,-5.551115123125783e-17
0.5161032206441288,-1.1102230246251565e-16
0.5163032606521304,-1.1102230246251565e-16
0.5165033006601321,-5.551115123125783e-17
0.5167033406681336,-5.551115123125783e-17
0.5169033806761352,-1.6653345369377348e-16
0.5171034206841368,-1.6653345369377348e-16
0.5173034606921384,-1.6653345369377348e-16
0.5175035007001401,-1.6653345369377348e-16
0.5177035407081416,-1.6653345369377348e-16
0.5179035807161432,-1.1102230246251565e-16
0.5181036207241448,-5.551115123125783e-17
0.5183036607321464,-5.551115123125783e-17
0.518503700740148,-1.6653345369377348e-16
0.5187037407481496,-1.1102230246251565e-16
0.5189037807561512,-1.1102230246251565e-16
0.5191038207641528,-1.6653345369377348e-16
0.5193038607721544,-1.1102230246251565e-16
0.519503900780156,-1.6653345369377348e-16
0.5197039407881576,-1.1102230246251565e-16
0.5199039807961592,-1.1102230246251565e-16
0.5201040208041608,-1.1102230246251565e-16
0.5203040608121624,-1.6653345369377348e-16
0.520504100820164,-1.1102230246251565e-16
0.5207041408281656,-1.1102230246251565e-16
0.5209041808361672,-1.1102230246251565e-16
0.5211042208441689,-1.1102230246251565e-16
0.5213042608521704,-1.1102230246251565e-16
0.521504300860172,-1.1102230246251565e-16
0.5217043408681736,0.0
0.5219043808761752,-5.551115123125783e-17
0.5221044208841769,0.0
0.5223044608921784,5.551115123125783e-17
0.52250450090018,0.0
0.5227045409081816,0.0
0.5229045809161832,0.0
0.5231046209241849,5.551115123125783e-17
0.5233046609321864,5.551115123125783e-17
0.523504700940188,1.6653345369377348e-16
0.5237047409481896,1.1102230246251565e-16
0.5239047809561912,1.1102230246251565e-16
0.5241048209641929,1.1102230246251565e-16
0.5243048609721944,1.1102230246251565e-16
0.524504900980196,5.551115123125783e-17
0.5247049409881976,5.551115123125783e-17
0.5249049809961992,5.551115123125783e-17
0.5251050210042009,1.1102230246251565e-16
0.5253050610122024,1.6653345369377348e-16
0.525505101020204,2.220446049250313e-16
0.5257051410282056,2.220446049250313e-16
0.5259051810362072,2.7755575615628914e-16
0.5261052210442089,2.7755575615628914e-16
0.5263052610522104,1.6653345369377348e-16
0.526505301060212,2.7755575615628914e-16
0.5267053410682137,2.220446049250313e-16
0.5269053810762152,2.220446049250313e-16
0.5271054210842169,2.7755575615628914e-16
0.5273054610922184,2.7755575615628914e-16
0.52750550110022,2.7755575615628914e-16
0.5277055411082217,2.7755575615628914e-16
0.5279055811162232,2.220446049250313e-16
0.5281056211242249,2.220446049250313e-16
0.5283056611322264,1.6653345369377348e-16
0.528505701140228,1.6653345369377348e-16
0.5287057411482297,2.220446049250313e-16
0.5289057811562312,2.7755575615628914e-16
0.5291058211642328,2.220446049250313e-16
0.5293058611722344,2.220446049250313e-16
0.529505901180236,2.220446049250313e-16
0.5297059411882377,2.220446049250313e-16
0.5299059811962392,2.7755575615628914e-16
0.5301060212042408,2.220446049250313e-16
0.5303060612122424,2.7755575615628914e-16
0.530506101220244,1.6653345369377348e-16
0.5307061412282457,2.220446049250313e-16
0.5309061812362472,2.7755575615628914e-16
0.5311062212442488,2.7755575615628914e-16
0.5313062612522504,1.6653345369377348e-16
0.531506301260252,1.6653345369377348e-16
0.5317063412682537,2.220446049250313e-16
0.5319063812762552,2.7755575615628914e-16
0.5321064212842568,2.7755575615628914e-16
0.5323064612922584,2.7755575615628914e-16
0.53250650130026,2.220446049250313e-16
0.5327065413082617,2.7755575615628914e-16
0.5329065813162632,2.7755575615628914e-16
0.5331066213242648,2.7755575615628914e-16
0.5333066613322665,2.7755575615628914e-16
0.533506701340268,2.7755575615628914e-16
0.5337067413482697,2.220446049250313e-16
0.5339067813562712,2.7755575615628914e-16
0.5341068213642728,2.220446049250313e-16
0.5343068613722745,2.220446049250313e-16
0.534506901380276,2.220446049250313e-16
0.5347069413882777,2.7755575615628914e-16
0.5349069813962792,2.220446049250313e-16
0.5351070214042808,2.220446049250313e-16
0.5353070614122825,2.220446049250313e-16
0.535507101420284,2.220446049250313e-16
0.5357071414282857,1.6653345369377348e-16
0.5359071814362872,2.7755575615628914e-16
0.5361072214442888,2.220446049250313e-16
0.5363072614522905,2.220446049250313e-16
0.536507301460292,2.220446049250313e-16
0.5367073414682937,2.220446049250313e-16
0.5369073814762952,2.7755575615628914e-16
0.5371074214842968,2.7755575615628914e-16
0.5373074614922985,1.6653345369377348e-16
0.5375075015003,1.6653345369377348e-16
0.5377075415083017,2.220446049250313e-16
0.5379075815163032,2.220446049250313e-16
0.5381076215243048,2.7755575615628914e-16
0.5383076615323065,2.220446049250313e-16
0.538507701540308,1.6653345369377348e-16
0.5387077415483097,2.220446049250313e-16
0.5389077815563112,2.220446049250313e-16
0.5391078215643128,1.6653345369377348e-16
0.5393078615723145,1.6653345369377348e-16
0.539507901580316,2.7755575615628914e-16
0.5397079415883177,2.220446049250313e-16
0.5399079815963193,1.6653345369377348e-16
0.5401080216043208,1.6653345369377348e-16
0.5403080616123225,1.6653345369377348e-16
0.540508101620324,1.6653345369377348e-16
0.5407081416283256,2.220446049250313e-16
0.5409081816363273,1.6653345369377348e-16
0.5411082216443288,2.220446049250313e-16
0.5413082616523305,1.6653345369377348e-16
0.541508301660332,1.1102230246251565e-16
0.5417083416683336,1.6653345369377348e-16
0.5419083816763353,1.6653345369377348e-16
0.5421084216843368,1.1102230246251565e-16
0.5423084616923385,2.220446049250313e-16
0.54250850170034,1.1102230246251565e-16
0.5427085417083416,1.6653345369377348e-16
0.5429085817163433,2.220446049250313e-16
0.5431086217243448,1.6653345369377348e-16
0.5433086617323465,1.6653345369377348e-16
0.543508701740348,2.220446049250313e-16
0.5437087417483496,1.6653345369377348e-16
0.5439087817563513,1.6653345369377348e-16
0.5441088217643528,1.1102230246251565e-16
0.5443088617723545,2.220446049250313e-16
0.544508901780356,1.6653345369377348e-16
0.5447089417883576,1.6653345369377348e-16
0.5449089817963593,1.6653345369377348e-16
0.5451090218043608,1.6653345369377348e-16
0.5453090618123625,1.6653345369377348e-16
0.545509101820364,1.6653345369377348e-16
0.5457091418283656,1.6653345369377348e-16
0.5459091818363673,1.6653345369377348e-16
0.5461092218443688,1.6653345369377348e-16
0.5463092618523705,1.6653345369377348e-16
0.546509301860372,2.220446049250313e-16
0.5467093418683736,1.6653345369377348e-16
0.5469093818763753,1.6653345369377348e-16
0.5471094218843768,1.1102230246251565e-16
0.5473094618923785,1.6653345369377348e-16
0.5475095019003801,1.6653345369377348e-16
0.5477095419083816,2.220446049250313e-16
0.5479095819163833,1.6653345369377348e-16
0.5481096219243848,1.1102230246251565e-16
0.5483096619323865,2.220446049250313e-16
0.5485097019403881,2.220446049250313e-16
0.5487097419483896,1.6653345369377348e-16
0.5489097819563913,2.220446049250313e-16
0.5491098219643928,1.6653345369377348e-16
0.5493098619723945,1.6653345369377348e-16
0.5495099019803961,1.6653345369377348e-16
0.5497099419883976,2.220446049250313e-16
0.5499099819963993,1.6653345369377348e-16
0.5501100220044008,1.1102230246251565e-16
0.5503100620124025,1.6653345369377348e-16
0.5505101020204041,1.6653345369377348e-16
0.5507101420284056,1.6653345369377348e-16
0.5509101820364073,1.6653345369377348e-16
0.5511102220444088,1.6653345369377348e-16
0.5513102620524104,1.1102230246251565e-16
0.5515103020604121,1.6653345369377348e-16
0.5517103420684136,1.6653345369377348e-16
0.5519103820764153,5.551115123125783e-17
0.5521104220844169,1.6653345369377348e-16
0.5523104620924184,1.1102230246251565e-16
0.5525105021004201,5.551115123125783e-17
0.5527105421084216,1.6653345369377348e-16
0.5529105821164233,1.1102230246251565e-16
0.5531106221244249,5.551115123125783e-17
0.5533106621324264,5.551115123125783e-17
0.5535107021404281,5.551115123125783e-17
0.5537107421484296,5.551115123125783e-17
0.5539107821564313,5.551115123125783e-17
0.5541108221644329,5.551115123125783e-17
0.5543108621724344,1.6653345369377348e-16
0.5545109021804361,1.1102230246251565e-16
0.5547109421884376,5.551115123125783e-17
0.5549109821964393,5.551115123125783e-17
0.5551110222044409,0.0
0.5553110622124424,5.551115123125783e-17
0.5555111022204441,1.1102230246251565e-16
0.5557111422284456,5.551115123125783e-17
0.5559111822364473,0.0
0.5561112222444489,0.0
0.5563112622524504,-5.551115123125783e-17
0.5565113022604521,-5.551115123125783e-17
0.5567113422684536,0.0
0.5569113822764553,5.551115123125783e-17
0.5571114222844569,0.0
0.5573114622924584,0.0
0.5575115023004601,0.0
0.5577115423084616,0.0
0.5579115823164633,-5.551115123125783e-17
0.5581116223244649,5.551115123125783e-17
0.5583116623324664,-5.551115123125783e-17
0.5585117023404681,5.551115123125783e-17
0.5587117423484697,0.0
0.5589117823564713,0.0
0.5591118223644729,-5.551115123125783e-17
0.5593118623724744,5.551115123125783e-17
0.5595119023804761,-5.551115123125783e-17
0.5597119423884777,-5.551115123125783e-17
0.5599119823964793,0.0
0.5601120224044809,0.0
0.5603120624124824,5.551115123125783e-17
0.5605121024204841,5.551115123125783e-17
0.5607121424284857,0.0
0.5609121824364873,-5.551115123125783e-17
0.5611122224444889,0.0
0.5613122624524904,0.0
0.5615123024604921,0.0
0.5617123424684937,5.551115123125783e-17
0.5619123824764953,0.0
0.5621124224844969,5.551115123125783e-17
0.5623124624924984,0.0
0.5625125025005001,0.0
0.5627125425085017,0.0
0.5629125825165032,5.551115123125783e-17
0.5631126225245049,-5.551115123125783e-17
0.5633126625325064,0.0
0.5635127025405081,0.0
0.5637127425485097,0.0
0.5639127825565112,-5.551115123125783e-17
0.5641128225645129,0.0
0.5643128625725145,0.0
0.5645129025805161,-5.551115123125783e-17
0.5647129425885177,0.0
0.5649129825965192,0.0
0.5651130226045209,-5.551115123125783e-17
0.5653130626125225,5.551115123125783e-17
0.5655131026205241,0.0
0.5657131426285257,0.0
0.5659131826365272,0.0
0.5661132226445289,0.0
0.5663132626525305,-5.551115123125783e-17
0.5665133026605321,0.0
0.5667133426685337,0.0
0.5669133826765352,0.0
0.5671134226845369,5.551115123125783e-17
0.5673134626925385,0.0
0.5675135027005401,-5.551115123125783e-17
0.5677135427085417,0.0
0.5679135827165432,0.0
0.5681136227245449,5.551115123125783e-17
0.5683136627325465,0.0
0.5685137027405481,-5.551115123125783e-17
0.5687137427485497,-5.551115123125783e-17
0.5689137827565512,0.0
0.5691138227645529,0.0
0.5693138627725545,5.551115123125783e-17
0.5695139027805561,5.551115123125783e-17
0.5697139427885577,1.1102230246251565e-16
0.5699139827965592,1.6653345369377348e-16
0.5701140228045609,5.551115123125783e-17
0.5703140628125625,1.6653345369377348e-16
0.5705141028205641,1.6653345369377348e-16
0.5707141428285657,5.551115123125783e-17
0.5709141828365673,1.6653345369377348e-16
0.5711142228445689,1.1102230246251565e-16
0.5713142628525705,1.6653345369377348e-16
0.5715143028605721,1.6653345369377348e-16
0.5717143428685737,2.220446049250313e-16
0.5719143828765753,2.220446049250313e-16
0.5721144228845769,1.6653345369377348e-16
0.5723144628925785,5.551115123125783e-17
0.5725145029005801,1.1102230246251565e-16
0.5727145429085817,1.6653345369377348e-16
0.5729145829165833,1.1102230246251565e-16
0.5731146229245849,5.551115123125783e-17
0.5733146629325865,1.1102230246251565e-16
0.5735147029405882,5.551115123125783e-17
0.5737147429485897,5.551115123125783e-17
0.5739147829565913,1.6653345369377348e-16
0.5741148229645929,1.1102230246251565e-16
0.5743148629725945,1.1102230246251565e-16
0.574514902980596,1.1102230246251565e-16
0.5747149429885977,1.1102230246251565e-16
0.5749149829965993,1.6653345369377348e-16
0.5751150230046009,1.1102230246251565e-16
0.5753150630126025,1.6653345369377348e-16
0.575515103020604,1.1102230246251565e-16
0.5757151430286057,1.1102230246251565e-16
0.5759151830366073,5.551115123125783e-17
0.5761152230446089,1.6653345369377348e-16
0.5763152630526105,5.551115123125783e-17
0.576515303060612,1.1102230246251565e-16
0.5767153430686137,1.6653345369377348e-16
0.5769153830766153,5.551115123125783e-17
0.5771154230846169,1.1102230246251565e-16
0.5773154630926185,1.6653345369377348e-16
0.57751550310062,1.1102230246251565e-16
0.5777155431086217,1.1102230246251565e-16
0.5779155831166233,5.551115123125783e-17
0.5781156231246249,1.1102230246251565e-16
0.5783156631326265,1.1102230246251565e-16
0.5785157031406281,1.1102230246251565e-16
0.5787157431486297,5.551115123125783e-17
0.5789157831566313,5.551115123125783e-17
0.579115823164633,1.6653345369377348e-16
0.5793158631726345,1.1102230246251565e-16
0.5795159031806361,1.1102230246251565e-16
0.5797159431886377,1.6653345369377348e-16
0.5799159831966393,5.551115123125783e-17
0.580116023204641,5.551115123125783e-17
0.5803160632126425,5.551115123125783e-17
0.5805161032206441,1.6653345369377348e-16
0.5807161432286457,1.1102230246251565e-16
0.5809161832366473,5.551115123125783e-17
0.581116223244649,5.551115123125783e-17
0.5813162632526505,1.1102230246251565e-16
0.5815163032606521,1.1102230246251565e-16
0.5817163432686537,1.6653345369377348e-16
0.5819163832766553,1.6653345369377348e-16
0.582116423284657,1.6653345369377348e-16
0.5823164632926585,1.6653345369377348e-16
0.5825165033006601,2.220446049250313e-16
0.5827165433086617,1.1102230246251565e-16
0.5829165833166633,5.551115123125783e-17
0.583116623324665,1.1102230246251565e-16
0.5833166633326665,1.6653345369377348e-16
0.5835167033406681,1.6653345369377348e-16
0.5837167433486697,1.6653345369377348e-16
0.5839167833566713,5.551115123125783e-17
0.584116823364673,5.551115123125783e-17
0.5843168633726745,1.1102230246251565e-16
0.5845169033806761,5.551115123125783e-17
0.5847169433886777,1.1102230246251565e-16
0.5849169833966793,1.6653345369377348e-16
0.5851170234046809,1.1102230246251565e-16
0.5853170634126825,2.220446049250313e-16
0.5855171034206841,1.6653345369377348e-16
0.5857171434286857,1.1102230246251565e-16
0.5859171834366873,1.1102230246251565e-16
0.5861172234446889,1.6653345369377348e-16
0.5863172634526905,1.6653345369377348e-16
0.5865173034606921,1.1102230246251565e-16
0.5867173434686938,1.6653345369377348e-16
0.5869173834766953,1.6653345369377348e-16
0.5871174234846969,1.6653345369377348e-16
0.5873174634926985,1.6653345369377348e-16
0.5875175035007001,1.1102230246251565e-16
0.5877175435087018,1.6653345369377348e-16
0.5879175835167033,1.6653345369377348e-16
0.5881176235247049,2.220446049250313e-16
0.5883176635327065,1.6653345369377348e-16
0.5885177035407081,1.6653345369377348e-16
0.5887177435487098,2.220446049250313e-16
0.5889177835567113,1.1102230246251565e-16
0.5891178235647129,2.220446049250313e-16
0.5893178635727145,2.220446049250313e-16
0.5895179035807161,1.1102230246251565e-16
0.5897179435887178,1.6653345369377348e-16
0.5899179835967193,2.220446049250313e-16
0.5901180236047209,1.6653345369377348e-16
0.5903180636127225,1.6653345369377348e-16
0.5905181036207241,1.1102230246251565e-16
0.5907181436287258,1.1102230246251565e-16
0.5909181836367273,2.220446049250313e-16
0.5911182236447289,2.220446049250313e-16
0.5913182636527305,1.6653345369377348e-16
0.5915183036607321,1.6653345369377348e-16
0.5917183436687338,1.6653345369377348e-16
0.5919183836767353,1.1102230246251565e-16
0.5921184236847369,5.551115123125783e-17
0.5923184636927386,1.1102230246251565e-16
0.5925185037007401,1.1102230246251565e-16
0.5927185437087418,1.1102230246251565e-16
0.5929185837167433,1.1102230246251565e-16
0.5931186237247449,1.1102230246251565e-16
0.5933186637327466,5.551115123125783e-17
0.5935187037407481,5.551115123125783e-17
0.5937187437487498,1.1102230246251565e-16
0.5939187837567513,1.6653345369377348e-16
0.5941188237647529,5.551115123125783e-17
0.5943188637727546,1.1102230246251565e-16
0.5945189037807561,1.6653345369377348e-16
0.5947189437887578,5.551115123125783e-17
0.5949189837967593,5.551115123125783e-17
0.5951190238047609,5.551115123125783e-17
0.5953190638127626,5.551115123125783e-17
0.5955191038207641,1.1102230246251565e-16
0.5957191438287658,1.1102230246251565e-16
0.5959191838367673,1.1102230246251565e-16
0.5961192238447689,5.551115123125783e-17
0.5963192638527706,5.551115123125783e-17
0.5965193038607721,5.551115123125783e-17
0.5967193438687737,5.551115123125783e-17
0.5969193838767753,5.551115123125783e-17
0.5971194238847769,0.0
0.5973194638927786,0.0
0.5975195039007801,0.0
0.5977195439087817,5.551115123125783e-17
0.5979195839167833,5.551115123125783e-17
0.5981196239247849,5.551115123125783e-17
0.5983196639327866,0.0
0.5985197039407881,-5.551115123125783e-17
0.5987197439487897,0.0
0.5989197839567914,-5.551115123125783e-17
0.5991198239647929,-5.551115123125783e-17
0.5993198639727946,-1.1102230246251565e-16
0.5995199039807961,-5.551115123125783e-17
0.5997199439887977,-5.551115123125783e-17
0.5999199839967994,-5.551115123125783e-17
0.6001200240048009,-1.1102230246251565e-16
0.6003200640128026,0.0
0.6005201040208041,0.0
0.6007201440288057,-5.551115123125783e-17
0.6009201840368074,-5.551115123125783e-17
0.6011202240448089,-1.1102230246251565e-16
0.6013202640528106,-1.1102230246251565e-16
0.6015203040608121,-1.6653345369377348e-16
0.6017203440688137,-1.1102230246251565e-16
0.6019203840768154,-1.1102230246251565e-16
0.6021204240848169,-2.220446049250313e-16
0.6023204640928186,-1.6653345369377348e-16
0.6025205041008201,-2.220446049250313e-16
0.6027205441088217,-1.6653345369377348e-16
0.6029205841168234,-1.6653345369377348e-16
0.6031206241248249,-2.7755575615628914e-16
0.6033206641328266,-1.6653345369377348e-16
0.6035207041408281,-2.7755575615628914e-16
0.6037207441488297,-2.7755575615628914e-16
0.6039207841568314,-2.7755575615628914e-16
0.6041208241648329,-3.3306690738754696e-16
0.6043208641728346,-3.3306690738754696e-16
0.6045209041808361,-2.7755575615628914e-16
0.6047209441888377,-2.7755575615628914e-16
0.6049209841968394,-2.220446049250313e-16
0.6051210242048409,-2.7755575615628914e-16
0.6053210642128426,-2.7755575615628914e-16
0.6055211042208442,-2.7755575615628914e-16
0.6057211442288457,-2.7755575615628914e-16
0.6059211842368474,-3.3306690738754696e-16
0.6061212242448489,-2.220446049250313e-16
0.6063212642528506,-2.7755575615628914e-16
0.6065213042608522,-2.220446049250313e-16
0.6067213442688537,-2.220446049250313e-16
0.6069213842768554,-3.3306690738754696e-16
0.6071214242848569,-3.3306690738754696e-16
0.6073214642928585,-2.7755575615628914e-16
0.6075215043008602,-2.220446049250313e-16
0.6077215443088617,-2.220446049250313e-16
0.6079215843168634,-2.7755575615628914e-16
0.6081216243248649,-2.220446049250313e-16
0.6083216643328665,-2.7755575615628914e-16
0.6085217043408682,-2.220446049250313e-16
0.6087217443488697,-2.220446049250313e-16
0.6089217843568714,-2.7755575615628914e-16
0.6091218243648729,-2.7755575615628914e-16
0.6093218643728745,-2.7755575615628914e-16
0.6095219043808762,-2.7755575615628914e-16
0.6097219443888777,-2.7755575615628914e-16
0.6099219843968794,-2.7755575615628914e-16
0.610122024404881,-3.3306690738754696e-16
0.6103220644128825,-3.3306690738754696e-16
0.6105221044208842,-2.220446049250313e-16
0.6107221444288857,-3.3306690738754696e-16
0.6109221844368874,-2.220446049250313e-16
0.611122224444889,-2.7755575615628914e-16
0.6113222644528905,-2.220446049250313e-16
0.6115223044608922,-2.7755575615628914e-16
0.6117223444688937,-2.220446049250313e-16
0.6119223844768954,-2.7755575615628914e-16
0.612122424484897,-2.220446049250313e-16
0.6123224644928985,-2.220446049250313e-16
0.6125225045009002,-1.6653345369377348e-16
0.6127225445089017,-2.220446049250313e-16
0.6129225845169034,-1.6653345369377348e-16
0.613122624524905,-2.7755575615628914e-16
0.6133226645329065,-1.6653345369377348e-16
0.6135227045409082,-2.220446049250313e-16
0.6137227445489097,-1.6653345369377348e-16
0.6139227845569114,-2.220446049250313e-16
0.614122824564913,-1.6653345369377348e-16
0.6143228645729145,-1.6653345369377348e-16
0.6145229045809162,-2.7755575615628914e-16
0.6147229445889177,-1.6653345369377348e-16
0.6149229845969194,-2.220446049250313e-16
0.615123024604921,-2.7755575615628914e-16
0.6153230646129225,-2.220446049250313e-16
0.6155231046209242,-2.7755575615628914e-16
0.6157231446289257,-2.220446049250313e-16
0.6159231846369274,-2.7755575615628914e-16
0.616123224644929,-2.220446049250313e-16
0.6163232646529305,-2.220446049250313e-16
0.6165233046609322,-2.7755575615628914e-16
0.6167233446689337,-2.220446049250313e-16
0.6169233846769354,-2.220446049250313e-16
0.617123424684937,-2.7755575615628914e-16
0.6173234646929385,-2.220446049250313e-16
0.6175235047009402,-2.7755575615628914e-16
0.6177235447089418,-2.220446049250313e-16
0.6179235847169434,-2.220446049250313e-16
0.618123624724945,-1.6653345369377348e-16
0.6183236647329465,-2.7755575615628914e-16
0.6185237047409482,-1.6653345369377348e-16
0.6187237447489498,-2.7755575615628914e-16
0.6189237847569513,-2.7755575615628914e-16
0.619123824764953,-2.220446049250313e-16
0.6193238647729545,-1.6653345369377348e-16
0.6195239047809562,-2.220446049250313e-16
0.6197239447889578,-2.220446049250313e-16
0.6199239847969593,-2.7755575615628914e-16
0.620124024804961,-2.7755575615628914e-16
0.6203240648129625,-2.220446049250313e-16
0.6205241048209642,-2.220446049250313e-16
0.6207241448289658,-1.6653345369377348e-16
0.6209241848369673,-2.220446049250313e-16
0.621124224844969,-2.220446049250313e-16
0.6213242648529705,-2.220446049250313e-16
0.6215243048609722,-1.6653345369377348e-16
0.6217243448689738,-2.7755575615628914e-16
0.6219243848769753,-2.220446049250313e-16
0.622124424884977,-2.220446049250313e-16
0.6223244648929785,-2.220446049250313e-16
0.6225245049009802,-2.7755575615628914e-16
0.6227245449089818,-2.220446049250313e-16
0.6229245849169833,-2.220446049250313e-16
0.623124624924985,-2.220446049250313e-16
0.6233246649329865,-1.1102230246251565e-16
0.6235247049409882,-1.6653345369377348e-16
0.6237247449489898,-1.1102230246251565e-16
0.6239247849569913,-1.6653345369377348e-16
0.624124824964993,-1.6653345369377348e-16
0.6243248649729946,-1.1102230246251565e-16
0.6245249049809962,-1.1102230246251565e-16
0.6247249449889978,-1.1102230246251565e-16
0.6249249849969993,-5.551115123125783e-17
0.625125025005001,-1.1102230246251565e-16
0.6253250650130026,-5.551115123125783e-17
0.6255251050210042,-1.6653345369377348e-16
0.6257251450290058,-1.6653345369377348e-16
0.6259251850370073,-5.551115123125783e-17
0.626125225045009,-5.551115123125783e-17
0.6263252650530106,-5.551115123125783e-17
0.6265253050610122,-1.6653345369377348e-16
0.6267253450690138,-1.6653345369377348e-16
0.6269253850770153,-1.6653345369377348e-16
0.627125425085017,-1.6653345369377348e-16
0.6273254650930186,-5.551115123125783e-17
0.6275255051010202,-5.551115123125783e-17
0.6277255451090218,-5.551115123125783e-17
0.6279255851170233,-5.551115123125783e-17
0.628125625125025,-1.6653345369377348e-16
0.6283256651330266,-5.551115123125783e-17
0.6285257051410282,-5.551115123125783e-17
0.6287257451490298,-5.551115123125783e-17
0.6289257851570313,-5.551115123125783e-17
0.629125825165033,0.0
0.6293258651730346,-5.551115123125783e-17
0.6295259051810361,-1.1102230246251565e-16
0.6297259451890378,0.0
0.6299259851970394,-1.1102230246251565e-16
0.630126025205041,-1.1102230246251565e-16
0.6303260652130426,-5.551115123125783e-17
0.6305261052210441,-5.551115123125783e-17
0.6307261452290458,-1.1102230246251565e-16
0.6309261852370474,0.0
0.631126225245049,-1.1102230246251565e-16
0.6313262652530506,-5.551115123125783e-17
0.6315263052610521,0.0
0.6317263452690538,-5.551115123125783e-17
0.6319263852770554,-1.1102230246251565e-16
0.632126425285057,-1.1102230246251565e-16
0.6323264652930586,-2.220446049250313e-16
0.6325265053010601,-2.220446049250313e-16
0.6327265453090618,-2.220446049250313e-16
0.6329265853170634,-2.220446049250313e-16
0.633126625325065,-1.6653345369377348e-16
0.6333266653330666,-1.1102230246251565e-16
0.6335267053410681,-1.6653345369377348e-16
0.6337267453490698,-1.6653345369377348e-16
0.6339267853570714,-1.6653345369377348e-16
0.634126825365073,-2.220446049250313e-16
0.6343268653730746,-2.220446049250313e-16
0.6345269053810761,-1.1102230246251565e-16
0.6347269453890778,-1.6653345369377348e-16
0.6349269853970794,-1.6653345369377348e-16
0.635127025405081,-2.220446049250313e-16
0.6353270654130826,-1.6653345369377348e-16
0.6355271054210841,-1.6653345369377348e-16
0.6357271454290858,-1.6653345369377348e-16
0.6359271854370874,-2.220446049250313e-16
0.636127225445089,-1.6653345369377348e-16
0.6363272654530906,-2.220446049250313e-16
0.6365273054610922,-1.1102230246251565e-16
0.6367273454690938,-1.1102230246251565e-16
0.6369273854770954,-1.6653345369377348e-16
0.637127425485097,-1.6653345369377348e-16
0.6373274654930986,-1.6653345369377348e-16
0.6375275055011002,-2.220446049250313e-16
0.6377275455091018,-1.6653345369377348e-16
0.6379275855171034,-1.6653345369377348e-16
0.638127625525105,-2.220446049250313e-16
0.6383276655331066,-2.7755575615628914e-16
0.6385277055411082,-2.220446049250313e-16
0.6387277455491098,-2.220446049250313e-16
0.6389277855571114,-2.7755575615628914e-16
0.639127825565113,-2.220446049250313e-16
0.6393278655731146,-2.220446049250313e-16
0.6395279055811162,-1.6653345369377348e-16
0.6397279455891178,-1.6653345369377348e-16
0.6399279855971194,-2.7755575615628914e-16
0.640128025605121,-2.7755575615628914e-16
0.6403280656131226,-2.7755575615628914e-16
0.6405281056211242,-2.220446049250313e-16
0.6407281456291258,-2.7755575615628914e-16
0.6409281856371274,-2.220446049250313e-16
0.641128225645129,-1.6653345369377348e-16
0.6413282656531306,-2.7755575615628914e-16
0.6415283056611322,-2.220446049250313e-16
0.6417283456691338,-1.6653345369377348e-16
0.6419283856771354,-2.220446049250313e-16
0.642128425685137,-1.6653345369377348e-16
0.6423284656931386,-1.6653345369377348e-16
0.6425285057011402,-2.7755575615628914e-16
0.6427285457091418,-1.6653345369377348e-16
0.6429285857171434,-2.7755575615628914e-16
0.643128625725145,-2.7755575615628914e-16
0.6433286657331466,-2.220446049250313e-16
0.6435287057411482,-1.6653345369377348e-16
0.6437287457491498,-2.220446049250313e-16
0.6439287857571514,-2.7755575615628914e-16
0.644128825765153,-2.7755575615628914e-16
0.6443288657731546,-1.6653345369377348e-16
0.6445289057811562,-2.220446049250313e-16
0.6447289457891578,-2.220446049250313e-16
0.6449289857971594,-2.220446049250313e-16
0.645129025805161,-2.220446049250313e-16
0.6453290658131626,-1.6653345369377348e-16
0.6455291058211642,-2.7755575615628914e-16
0.6457291458291659,-2.7755575615628914e-16
0.6459291858371674,-2.7755575615628914e-16
0.646129225845169,-2.7755575615628914e-16
0.6463292658531706,-2.7755575615628914e-16
0.6465293058611722,-3.3306690738754696e-16
0.6467293458691739,-2.220446049250313e-16
0.6469293858771754,-2.7755575615628914e-16
0.647129425885177,-3.3306690738754696e-16
0.6473294658931786,-3.3306690738754696e-16
0.6475295059011802,-2.220446049250313e-16
0.6477295459091819,-2.7755575615628914e-16
0.6479295859171834,-2.7755575615628914e-16
0.648129625925185,-3.3306690738754696e-16
0.6483296659331866,-3.3306690738754696e-16
0.6485297059411882,-3.3306690738754696e-16
0.6487297459491899,-2.7755575615628914e-16
0.6489297859571914,-2.7755575615628914e-16
0.649129825965193,-2.220446049250313e-16
0.6493298659731946,-2.7755575615628914e-16
0.6495299059811962,-2.7755575615628914e-16
0.6497299459891979,-2.220446049250313e-16
0.6499299859971994,-2.220446049250313e-16
0.650130026005201,-2.7755575615628914e-16
0.6503300660132026,-3.3306690738754696e-16
0.6505301060212042,-3.3306690738754696e-16
0.6507301460292059,-2.220446049250313e-16
0.6509301860372074,-2.7755575615628914e-16
0.651130226045209,-3.3306690738754696e-16
0.6513302660532106,-3.3306690738754696e-16
0.6515303060612122,-2.220446049250313e-16
0.6517303460692138,-2.220446049250313e-16
0.6519303860772154,-1.6653345369377348e-16
0.652130426085217,-1.6653345369377348e-16
0.6523304660932187,-1.6653345369377348e-16
0.6525305061012202,-1.6653345369377348e-16
0.6527305461092218,-2.220446049250313e-16
0.6529305861172234,-1.6653345369377348e-16
0.653130626125225,-1.1102230246251565e-16
0.6533306661332267,-2.220446049250313e-16
0.6535307061412282,-2.220446049250313e-16
0.6537307461492298,-1.6653345369377348e-16
0.6539307861572314,-1.6653345369377348e-16
0.654130826165233,-1.6653345369377348e-16
0.6543308661732347,-1.1102230246251565e-16
0.6545309061812362,-2.220446049250313e-16
0.6547309461892378,-2.220446049250313e-16
0.6549309861972394,-1.6653345369377348e-16
0.655131026205241,-1.1102230246251565e-16
0.6553310662132427,-1.1102230246251565e-16
0.6555311062212442,-2.220446049250313e-16
0.6557311462292458,-1.6653345369377348e-16
0.6559311862372474,-1.1102230246251565e-16
0.656131226245249,-1.1102230246251565e-16
0.6563312662532507,-1.6653345369377348e-16
0.6565313062612522,-2.220446049250313e-16
0.6567313462692538,-1.6653345369377348e-16
0.6569313862772554,-2.220446049250313e-16
0.657131426285257,-1.6653345369377348e-16
0.6573314662932587,-2.220446049250313e-16
0.6575315063012602,-1.1102230246251565e-16
0.6577315463092618,-2.220446049250313e-16
0.6579315863172635,-1.6653345369377348e-16
0.658131626325265,-1.6653345369377348e-16
0.6583316663332667,-1.1102230246251565e-16
0.6585317063412682,-1.1102230246251565e-16
0.6587317463492698,-2.220446049250313e-16
0.6589317863572715,-2.220446049250313e-16
0.659131826365273,-1.6653345369377348e-16
0.6593318663732747,-2.220446049250313e-16
0.6595319063812762,-1.1102230246251565e-16
0.6597319463892778,-1.1102230246251565e-16
0.6599319863972795,-1.1102230246251565e-16
0.660132026405281,-1.1102230246251565e-16
0.6603320664132827,-5.551115123125783e-17
0.6605321064212842,-5.551115123125783e-17
0.6607321464292858,-1.6653345369377348e-16
0.6609321864372875,-5.551115123125783e-17
0.661132226445289,-1.1102230246251565e-16
0.6613322664532907,-5.551115123125783e-17
0.6615323064612922,-5.551115123125783e-17
0.6617323464692938,-1.1102230246251565e-16
0.6619323864772955,-1.1102230246251565e-16
0.662132426485297,-1.6653345369377348e-16
0.6623324664932987,-1.1102230246251565e-16
0.6625325065013002,-5.551115123125783e-17
0.6627325465093018,-1.6653345369377348e-16
0.6629325865173035,-1.1102230246251565e-16
0.663132626525305,-1.1102230246251565e-16
0.6633326665333066,-1.6653345369377348e-16
0.6635327065413082,-1.1102230246251565e-16
0.6637327465493098,-5.551115123125783e-17
0.6639327865573115,-5.551115123125783e-17
0.664132826565313,-1.6653345369377348e-16
0.6643328665733146,-5.551115123125783e-17
0.6645329065813163,-5.551115123125783e-17
0.6647329465893178,-1.6653345369377348e-16
0.6649329865973195,-5.551115123125783e-17
0.665133026605321,-5.551115123125783e-17
0.6653330666133226,-5.551115123125783e-17
0.6655331066213243,-1.6653345369377348e-16
0.6657331466293258,-5.551115123125783e-17
0.6659331866373275,-1.1102230246251565e-16
0.666133226645329,-5.551115123125783e-17
0.6663332666533306,-1.1102230246251565e-16
0.6665333066613323,-1.6653345369377348e-16
0.6667333466693338,-1.1102230246251565e-16
0.6669333866773355,-1.1102230246251565e-16
0.667133426685337,-1.1102230246251565e-16
0.6673334666933386,-1.6653345369377348e-16
0.6675335067013403,-5.551115123125783e-17
0.6677335467093418,-1.1102230246251565e-16
0.6679335867173435,-1.1102230246251565e-16
0.668133626725345,-1.1102230246251565e-16
0.6683336667333466,-1.1102230246251565e-16
0.6685337067413483,-1.1102230246251565e-16
0.6687337467493498,-5.551115123125783e-17
0.6689337867573515,-5.551115123125783e-17
0.669133826765353,-1.6653345369377348e-16
0.6693338667733546,-1.1102230246251565e-16
0.6695339067813563,-1.1102230246251565e-16
0.6697339467893578,-1.6653345369377348e-16
0.6699339867973595,-1.1102230246251565e-16
0.670134026805361,-1.1102230246251565e-16
0.6703340668133626,-1.1102230246251565e-16
0.6705341068213643,-1.1102230246251565e-16
0.6707341468293658,-5.551115123125783e-17
0.6709341868373675,-1.1102230246251565e-16
0.671134226845369,-1.1102230246251565e-16
0.6713342668533706,-1.6653345369377348e-16
0.6715343068613723,-1.6653345369377348e-16
0.6717343468693738,-1.1102230246251565e-16
0.6719343868773755,-1.1102230246251565e-16
0.6721344268853771,-5.551115123125783e-17
0.6723344668933786,-5.551115123125783e-17
0.6725345069013803,-5.551115123125783e-17
0.6727345469093818,-1.1102230246251565e-16
0.6729345869173835,-1.6653345369377348e-16
0.6731346269253851,-5.551115123125783e-17
0.6733346669333866,-1.1102230246251565e-16
0.6735347069413883,-1.1102230246251565e-16
0.6737347469493898,-1.1102230246251565e-16
0.6739347869573914,-5.551115123125783e-17
0.6741348269653931,-5.551115123125783e-17
0.6743348669733946,-1.1102230246251565e-16
0.6745349069813963,-1.1102230246251565e-16
0.6747349469893978,-1.1102230246251565e-16
0.6749349869973994,-1.6653345369377348e-16
0.6751350270054011,-1.6653345369377348e-16
0.6753350670134026,-1.1102230246251565e-16
0.6755351070214043,-1.6653345369377348e-16
0.6757351470294058,-1.6653345369377348e-16
0.6759351870374074,-2.220446049250313e-16
0.6761352270454091,-1.6653345369377348e-16
0.6763352670534106,-1.6653345369377348e-16
0.6765353070614123,-2.220446049250313e-16
0.6767353470694139,-1.6653345369377348e-16
0.6769353870774154,-1.6653345369377348e-16
0.6771354270854171,-2.220446049250313e-16
0.6773354670934186,-2.7755575615628914e-16
0.6775355071014203,-2.220446049250313e-16
0.6777355471094219,-2.7755575615628914e-16
0.6779355871174234,-1.6653345369377348e-16
0.6781356271254251,-2.7755575615628914e-16
0.6783356671334266,-1.6653345369377348e-16
0.6785357071414283,-2.7755575615628914e-16
0.6787357471494299,-1.6653345369377348e-16
0.6789357871574314,-1.6653345369377348e-16
0.6791358271654331,-1.6653345369377348e-16
0.6793358671734346,-2.220446049250313e-16
0.6795359071814363,-2.7755575615628914e-16
0.6797359471894379,-1.6653345369377348e-16
0.6799359871974394,-2.220446049250313e-16
0.6801360272054411,-2.220446049250313e-16
0.6803360672134426,-2.7755575615628914e-16
0.6805361072214443,-2.220446049250313e-16
0.6807361472294459,-2.220446049250313e-16
0.6809361872374474,-1.6653345369377348e-16
0.6811362272454491,-1.1102230246251565e-16
0.6813362672534506,-2.220446049250313e-16
0.6815363072614523,-1.6653345369377348e-16
0.6817363472694539,-2.220446049250313e-16
0.6819363872774554,-1.6653345369377348e-16
0.6821364272854571,-1.6653345369377348e-16
0.6823364672934586,-1.6653345369377348e-16
0.6825365073014603,-2.220446049250313e-16
0.6827365473094619,-1.1102230246251565e-16
0.6829365873174634,-1.1102230246251565e-16
0.6831366273254651,-1.6653345369377348e-16
0.6833366673334667,-1.6653345369377348e-16
0.6835367073414683,-1.6653345369377348e-16
0.6837367473494699,-1.1102230246251565e-16
0.6839367873574714,-1.6653345369377348e-16
0.6841368273654731,-1.1102230246251565e-16
0.6843368673734747,-1.6653345369377348e-16
0.6845369073814763,-1.6653345369377348e-16
0.6847369473894779,-1.6653345369377348e-16
0.6849369873974794,-1.1102230246251565e-16
0.6851370274054811,-1.6653345369377348e-16
0.6853370674134827,-1.1102230246251565e-16
0.6855371074214842,-1.6653345369377348e-16
0.6857371474294859,-1.6653345369377348e-16
0.6859371874374874,-1.6653345369377348e-16
0.6861372274454891,-1.6653345369377348e-16
0.6863372674534907,-1.6653345369377348e-16
0.6865373074614922,-1.6653345369377348e-16
0.6867373474694939,-1.1102230246251565e-16
0.6869373874774954,-1.6653345369377348e-16
0.6871374274854971,-1.6653345369377348e-16
0.6873374674934987,-1.1102230246251565e-16
0.6875375075015002,-2.220446049250313e-16
0.6877375475095019,-1.1102230246251565e-16
0.6879375875175034,-1.6653345369377348e-16
0.6881376275255051,-5.551115123125783e-17
0.6883376675335067,0.0
0.6885377075415082,-5.551115123125783e-17
0.6887377475495099,5.551115123125783e-17
0.6889377875575114,1.1102230246251565e-16
0.6891378275655131,5.551115123125783e-17
0.6893378675735147,1.1102230246251565e-16
0.6895379075815162,1.1102230246251565e-16
0.6897379475895179,0.0
0.6899379875975195,1.1102230246251565e-16
0.6901380276055211,0.0
0.6903380676135227,5.551115123125783e-17
0.6905381076215242,5.551115123125783e-17
0.6907381476295259,5.551115123125783e-17
0.6909381876375275,1.1102230246251565e-16
0.6911382276455291,1.1102230246251565e-16
0.6913382676535307,0.0
0.6915383076615322,1.1102230246251565e-16
0.6917383476695339,0.0
0.6919383876775355,0.0
0.6921384276855371,0.0
0.6923384676935387,5.551115123125783e-17
0.6925385077015402,0.0
0.6927385477095419,5.551115123125783e-17
0.6929385877175435,5.551115123125783e-17
0.6931386277255451,5.551115123125783e-17
0.6933386677335467,1.1102230246251565e-16
0.6935387077415482,0.0
0.6937387477495499,0.0
0.6939387877575515,1.6653345369377348e-16
0.6941388277655531,5.551115123125783e-17
0.6943388677735547,5.551115123125783e-17
0.6945389077815562,1.1102230246251565e-16
0.6947389477895579,1.1102230246251565e-16
0.6949389877975595,5.551115123125783e-17
0.6951390278055611,1.1102230246251565e-16
0.6953390678135627,1.1102230246251565e-16
0.6955391078215643,1.6653345369377348e-16
0.6957391478295659,1.1102230246251565e-16
0.6959391878375675,1.6653345369377348e-16
0.696139227845569,1.1102230246251565e-16
0.6963392678535707,1.6653345369377348e-16
0.6965393078615723,1.1102230246251565e-16
0.6967393478695739,1.6653345369377348e-16
0.6969393878775755,1.6653345369377348e-16
0.697139427885577,2.220446049250313e-16
0.6973394678935787,1.6653345369377348e-16
0.6975395079015803,1.6653345369377348e-16
0.6977395479095819,1.6653345369377348e-16
0.6979395879175835,1.6653345369377348e-16
0.698139627925585,1.6653345369377348e-16
0.6983396679335867,1.6653345369377348e-16
0.6985397079415883,1.6653345369377348e-16
0.6987397479495899,5.551115123125783e-17
0.6989397879575915,1.6653345369377348e-16
0.699139827965593,1.1102230246251565e-16
0.6993398679735947,1.1102230246251565e-16
0.6995399079815963,5.551115123125783e-17
0.6997399479895979,1.1102230246251565e-16
0.6999399879975995,1.6653345369377348e-16
0.700140028005601,5.551115123125783e-17
0.7003400680136027,5.551115123125783e-17
0.7005401080216043,5.551115123125783e-17
0.7007401480296059,1.6653345369377348e-16
0.7009401880376075,1.1102230246251565e-16
0.701140228045609,5.551115123125783e-17
0.7013402680536107,1.1102230246251565e-16
0.7015403080616123,1.1102230246251565e-16
0.7017403480696139,5.551115123125783e-17
0.7019403880776155,5.551115123125783e-17
0.702140428085617,1.1102230246251565e-16
0.7023404680936187,1.1102230246251565e-16
0.7025405081016203,1.1102230246251565e-16
0.7027405481096219,1.1102230246251565e-16
0.7029405881176235,1.1102230246251565e-16
0.7031406281256251,1.1102230246251565e-16
0.7033406681336267,1.6653345369377348e-16
0.7035407081416283,1.1102230246251565e-16
0.70374074814963,1.1102230246251565e-16
0.7039407881576315,5.551115123125783e-17
0.7041408281656331,1.6653345369377348e-16
0.7043408681736347,1.1102230246251565e-16
0.7045409081816363,1.6653345369377348e-16
0.704740948189638,1.1102230246251565e-16
0.7049409881976395,5.551115123125783e-17
0.7051410282056411,1.6653345369377348e-16
0.7053410682136427,1.1102230246251565e-16
0.7055411082216443,1.6653345369377348e-16
0.705741148229646,1.1102230246251565e-16
0.7059411882376475,1.6653345369377348e-16
0.7061412282456491,1.1102230246251565e-16
0.7063412682536507,1.1102230246251565e-16
0.7065413082616523,5.551115123125783e-17
0.706741348269654,1.6653345369377348e-16
0.7069413882776555,1.1102230246251565e-16
0.7071414282856571,1.1102230246251565e-16
0.7073414682936587,1.1102230246251565e-16
0.7075415083016603,1.1102230246251565e-16
0.7077415483096618,1.6653345369377348e-16
0.7079415883176635,5.551115123125783e-17
0.7081416283256651,1.1102230246251565e-16
0.7083416683336667,5.551115123125783e-17
0.7085417083416683,5.551115123125783e-17
0.7087417483496699,1.6653345369377348e-16
0.7089417883576715,5.551115123125783e-17
0.7091418283656731,5.551115123125783e-17
0.7093418683736747,5.551115123125783e-17
0.7095419083816763,1.6653345369377348e-16
0.7097419483896779,1.1102230246251565e-16
0.7099419883976795,1.1102230246251565e-16
0.7101420284056811,1.1102230246251565e-16
0.7103420684136827,1.1102230246251565e-16
0.7105421084216843,1.6653345369377348e-16
0.7107421484296859,1.1102230246251565e-16
0.7109421884376875,1.6653345369377348e-16
0.7111422284456891,1.1102230246251565e-16
0.7113422684536908,1.6653345369377348e-16
0.7115423084616923,1.6653345369377348e-16
0.7117423484696939,1.1102230246251565e-16
0.7119423884776955,1.1102230246251565e-16
0.7121424284856971,1.6653345369377348e-16
0.7123424684936988,1.6653345369377348e-16
0.7125425085017003,1.6653345369377348e-16
0.7127425485097019,1.6653345369377348e-16
0.7129425885177035,2.220446049250313e-16
0.7131426285257051,1.1102230246251565e-16
0.7133426685337068,2.220446049250313e-16
0.7135427085417083,1.6653345369377348e-16
0.7137427485497099,1.6653345369377348e-16
0.7139427885577115,1.6653345369377348e-16
0.7141428285657131,1.1102230246251565e-16
0.7143428685737148,1.6653345369377348e-16
0.7145429085817163,1.6653345369377348e-16
0.7147429485897179,1.6653345369377348e-16
0.7149429885977195,1.1102230246251565e-16
0.7151430286057211,1.6653345369377348e-16
0.7153430686137228,1.6653345369377348e-16
0.7155431086217243,1.6653345369377348e-16
0.7157431486297259,1.6653345369377348e-16
0.7159431886377275,1.6653345369377348e-16
0.7161432286457291,2.220446049250313e-16
0.7163432686537308,1.6653345369377348e-16
0.7165433086617323,1.1102230246251565e-16
0.7167433486697339,1.6653345369377348e-16
0.7169433886777355,1.6653345369377348e-16
0.7171434286857371,1.1102230246251565e-16
0.7173434686937388,1.1102230246251565e-16
0.7175435087017403,1.6653345369377348e-16
0.7177435487097419,1.6653345369377348e-16
0.7179435887177436,1.6653345369377348e-16
0.7181436287257451,2.220446049250313e-16
0.7183436687337467,1.6653345369377348e-16
0.7185437087417483,2.220446049250313e-16
0.7187437487497499,1.6653345369377348e-16
0.7189437887577516,1.6653345369377348e-16
0.7191438287657531,1.6653345369377348e-16
0.7193438687737547,1.6653345369377348e-16
0.7195439087817563,2.220446049250313e-16
0.7197439487897579,1.1102230246251565e-16
0.7199439887977596,1.6653345369377348e-16
0.7201440288057611,2.220446049250313e-16
0.7203440688137627,1.1102230246251565e-16
0.7205441088217643,1.1102230246251565e-16
0.7207441488297659,1.6653345369377348e-16
0.7209441888377676,1.1102230246251565e-16
0.7211442288457691,1.6653345369377348e-16
0.7213442688537707,1.1102230246251565e-16
0.7215443088617723,1.1102230246251565e-16
0.7217443488697739,1.6653345369377348e-16
0.7219443888777756,1.1102230246251565e-16
0.7221444288857771,1.6653345369377348e-16
0.7223444688937787,2.220446049250313e-16
0.7225445089017803,2.220446049250313e-16
0.7227445489097819,1.1102230246251565e-16
0.7229445889177836,1.6653345369377348e-16
0.7231446289257851,5.551115123125783e-17
0.7233446689337867,1.1102230246251565e-16
0.7235447089417884,1.1102230246251565e-16
0.7237447489497899,5.551115123125783e-17
0.7239447889577916,1.1102230246251565e-16
0.7241448289657931,1.1102230246251565e-16
0.7243448689737947,1.1102230246251565e-16
0.7245449089817964,5.551115123125783e-17
0.7247449489897979,1.6653345369377348e-16
0.7249449889977996,5.551115123125783e-17
0.7251450290058011,1.1102230246251565e-16
0.7253450690138027,1.1102230246251565e-16
0.7255451090218044,5.551115123125783e-17
0.7257451490298059,1.6653345369377348e-16
0.7259451890378076,5.551115123125783e-17
0.7261452290458091,5.551115123125783e-17
0.7263452690538107,1.1102230246251565e-16
0.7265453090618124,1.1102230246251565e-16
0.7267453490698139,1.1102230246251565e-16
0.7269453890778156,1.6653345369377348e-16
0.7271454290858171,1.1102230246251565e-16
0.7273454690938187,1.1102230246251565e-16
0.7275455091018204,5.551115123125783e-17
0.7277455491098219,1.6653345369377348e-16
0.7279455891178236,1.6653345369377348e-16
0.7281456291258251,5.551115123125783e-17
0.7283456691338267,1.1102230246251565e-16
0.7285457091418284,1.1102230246251565e-16
0.7287457491498299,1.1102230246251565e-16
0.7289457891578316,5.551115123125783e-17
0.7291458291658331,1.6653345369377348e-16
0.7293458691738347,5.551115123125783e-17
0.7295459091818364,1.1102230246251565e-16
0.7297459491898379,1.6653345369377348e-16
0.7299459891978395,1.1102230246251565e-16
0.7301460292058412,1.6653345369377348e-16
0.7303460692138427,1.6653345369377348e-16
0.7305461092218444,1.1102230246251565e-16
0.7307461492298459,1.1102230246251565e-16
0.7309461892378475,1.1102230246251565e-16
0.7311462292458492,5.551115123125783e-17
0.7313462692538507,1.1102230246251565e-16
0.7315463092618524,1.1102230246251565e-16
0.7317463492698539,1.1102230246251565e-16
0.7319463892778555,1.6653345369377348e-16
0.7321464292858572,1.6653345369377348e-16
0.7323464692938587,1.6653345369377348e-16
0.7325465093018604,1.1102230246251565e-16
0.7327465493098619,1.1102230246251565e-16
0.7329465893178635,1.6653345369377348e-16
0.7331466293258652,1.1102230246251565e-16
0.7333466693338667,5.551115123125783e-17
0.7335467093418684,1.6653345369377348e-16
0.7337467493498699,1.6653345369377348e-16
0.7339467893578715,1.1102230246251565e-16
0.7341468293658732,1.6653345369377348e-16
0.7343468693738747,1.1102230246251565e-16
0.7345469093818764,1.1102230246251565e-16
0.734746949389878,1.1102230246251565e-16
0.7349469893978795,2.220446049250313e-16
0.7351470294058812,1.6653345369377348e-16
0.7353470694138827,2.220446049250313e-16
0.7355471094218844,1.1102230246251565e-16
0.735747149429886,1.1102230246251565e-16
0.7359471894378875,2.220446049250313e-16
0.7361472294458892,1.6653345369377348e-16
0.7363472694538907,1.6653345369377348e-16
0.7365473094618924,2.220446049250313e-16
0.736747349469894,2.220446049250313e-16
0.7369473894778955,1.6653345369377348e-16
0.7371474294858972,1.6653345369377348e-16
0.7373474694938987,1.6653345369377348e-16
0.7375475095019004,1.6653345369377348e-16
0.737747549509902,1.6653345369377348e-16
0.7379475895179035,1.6653345369377348e-16
0.7381476295259052,2.220446049250313e-16
0.7383476695339067,2.220446049250313e-16
0.7385477095419084,2.220446049250313e-16
0.73874774954991,1.1102230246251565e-16
0.7389477895579115,1.1102230246251565e-16
0.7391478295659132,1.6653345369377348e-16
0.7393478695739147,1.6653345369377348e-16
0.7395479095819164,2.220446049250313e-16
0.739747949589918,1.6653345369377348e-16
0.7399479895979195,2.220446049250313e-16
0.7401480296059212,2.220446049250313e-16
0.7403480696139227,2.220446049250313e-16
0.7405481096219244,2.220446049250313e-16
0.740748149629926,1.6653345369377348e-16
0.7409481896379275,2.220446049250313e-16
0.7411482296459292,2.220446049250313e-16
0.7413482696539307,1.6653345369377348e-16
0.7415483096619323,1.6653345369377348e-16
0.741748349669934,2.220446049250313e-16
0.7419483896779355,1.6653345369377348e-16
0.7421484296859372,2.7755575615628914e-16
0.7423484696939388,2.7755575615628914e-16
0.7425485097019403,2.7755575615628914e-16
0.742748549709942,2.220446049250313e-16
0.7429485897179435,2.7755575615628914e-16
0.7431486297259452,2.7755575615628914e-16
0.7433486697339468,2.220446049250313e-16
0.7435487097419483,2.220446049250313e-16
0.74374874974995,2.7755575615628914e-16
0.7439487897579515,1.6653345369377348e-16
0.7441488297659532,2.220446049250313e-16
0.7443488697739548,2.7755575615628914e-16
0.7445489097819563,2.220446049250313e-16
0.744748949789958,1.6653345369377348e-16
0.7449489897979595,2.7755575615628914e-16
0.7451490298059612,1.6653345369377348e-16
0.7453490698139628,1.6653345369377348e-16
0.7455491098219643,1.6653345369377348e-16
0.745749149829966,1.6653345369377348e-16
0.7459491898379675,2.220446049250313e-16
0.7461492298459692,1.6653345369377348e-16
0.7463492698539708,1.6653345369377348e-16
0.7465493098619723,1.1102230246251565e-16
0.746749349869974,1.6653345369377348e-16
0.7469493898779755,2.220446049250313e-16
0.7471494298859772,2.220446049250313e-16
0.7473494698939788,2.220446049250313e-16
0.7475495099019803,1.1102230246251565e-16
0.747749549909982,1.6653345369377348e-16
0.7479495899179835,1.6653345369377348e-16
0.7481496299259852,1.6653345369377348e-16
0.7483496699339868,1.1102230246251565e-16
0.7485497099419883,2.220446049250313e-16
0.74874974994999,2.220446049250313e-16
0.7489497899579916,1.6653345369377348e-16
0.7491498299659932,1.1102230246251565e-16
0.7493498699739948,2.220446049250313e-16
0.7495499099819963,1.1102230246251565e-16
0.749749949989998,2.220446049250313e-16
0.7499499899979996,1.6653345369377348e-16
0.7501500300060012,1.6653345369377348e-16
0.7503500700140028,2.220446049250313e-16
0.7505501100220043,5.551115123125783e-17
0.750750150030006,1.6653345369377348e-16
0.7509501900380076,5.551115123125783e-17
0.7511502300460092,1.1102230246251565e-16
0.7513502700540108,1.1102230246251565e-16
0.7515503100620123,1.6653345369377348e-16
0.751750350070014,1.6653345369377348e-16
0.7519503900780156,5.551115123125783e-17
0.7521504300860171,1.1102230246251565e-16
0.7523504700940188,1.1102230246251565e-16
0.7525505101020203,0.0
0.752750550110022,5.551115123125783e-17
0.7529505901180236,5.551115123125783e-17
0.7531506301260251,0.0
0.7533506701340268,-5.551115123125783e-17
0.7535507101420283,-5.551115123125783e-17
0.75375075015003,-5.551115123125783e-17
0.7539507901580316,0.0
0.7541508301660331,5.551115123125783e-17
0.7543508701740348,0.0
0.7545509101820363,-5.551115123125783e-17
0.754750950190038,-5.551115123125783e-17
0.7549509901980396,-5.551115123125783e-17
0.7551510302060411,0.0
0.7553510702140428,0.0
0.7555511102220444,5.551115123125783e-17
0.755751150230046,0.0
0.7559511902380476,-5.551115123125783e-17
0.7561512302460491,0.0
0.7563512702540508,5.551115123125783e-17
0.7565513102620524,0.0
0.756751350270054,0.0
0.7569513902780556,0.0
0.7571514302860571,0.0
0.7573514702940588,5.551115123125783e-17
0.7575515103020604,1.1102230246251565e-16
0.757751550310062,1.1102230246251565e-16
0.7579515903180636,1.1102230246251565e-16
0.7581516303260651,1.1102230246251565e-16
0.7583516703340668,1.1102230246251565e-16
0.7585517103420684,1.1102230246251565e-16
0.75875175035007,1.6653345369377348e-16
0.7589517903580716,1.1102230246251565e-16
0.7591518303660731,5.551115123125783e-17
0.7593518703740748,1.1102230246251565e-16
0.7595519103820764,1.1102230246251565e-16
0.759751950390078,1.1102230246251565e-16
0.7599519903980796,1.1102230246251565e-16
0.7601520304060811,1.6653345369377348e-16
0.7603520704140828,1.1102230246251565e-16
0.7605521104220844,2.220446049250313e-16
0.760752150430086,1.6653345369377348e-16
0.7609521904380876,2.220446049250313e-16
0.7611522304460892,2.220446049250313e-16
0.7613522704540908,1.6653345369377348e-16
0.7615523104620924,1.6653345369377348e-16
0.761752350470094,1.6653345369377348e-16
0.7619523904780956,2.220446049250313e-16
0.7621524304860972,1.6653345369377348e-16
0.7623524704940988,1.6653345369377348e-16
0.7625525105021004,1.6653345369377348e-16
0.762752550510102,1.6653345369377348e-16
0.7629525905181036,2.220446049250313e-16
0.7631526305261052,1.1102230246251565e-16
0.7633526705341068,1.6653345369377348e-16
0.7635527105421084,1.6653345369377348e-16
0.7637527505501099,1.6653345369377348e-16
0.7639527905581116,1.6653345369377348e-16
0.7641528305661132,1.1102230246251565e-16
0.7643528705741148,1.1102230246251565e-16
0.7645529105821164,1.1102230246251565e-16
0.7647529505901179,1.1102230246251565e-16
0.7649529905981196,1.1102230246251565e-16
0.7651530306061212,1.6653345369377348e-16
0.7653530706141228,1.6653345369377348e-16
0.7655531106221244,1.6653345369377348e-16
0.765753150630126,1.6653345369377348e-16
0.7659531906381276,1.6653345369377348e-16
0.7661532306461292,1.1102230246251565e-16
0.7663532706541308,1.6653345369377348e-16
0.7665533106621324,1.6653345369377348e-16
0.766753350670134,2.220446049250313e-16
0.7669533906781356,1.6653345369377348e-16
0.7671534306861372,1.6653345369377348e-16
0.7673534706941388,1.6653345369377348e-16
0.7675535107021404,1.6653345369377348e-16
0.767753550710142,1.6653345369377348e-16
0.7679535907181436,1.6653345369377348e-16
0.7681536307261452,1.6653345369377348e-16
0.7683536707341468,2.220446049250313e-16
0.7685537107421484,1.6653345369377348e-16
0.76875375075015,2.220446049250313e-16
0.7689537907581516,1.6653345369377348e-16
0.7691538307661532,1.1102230246251565e-16
0.7693538707741548,2.220446049250313e-16
0.7695539107821564,1.6653345369377348e-16
0.769753950790158,1.6653345369377348e-16
0.7699539907981596,1.6653345369377348e-16
0.7701540308061612,1.6653345369377348e-16
0.7703540708141629,1.1102230246251565e-16
0.7705541108221644,1.6653345369377348e-16
0.770754150830166,1.6653345369377348e-16
0.7709541908381676,2.220446049250313e-16
0.7711542308461692,1.6653345369377348e-16
0.7713542708541709,1.6653345369377348e-16
0.7715543108621724,2.220446049250313e-16
0.771754350870174,1.1102230246251565e-16
0.7719543908781756,1.6653345369377348e-16
0.7721544308861772,1.6653345369377348e-16
0.7723544708941789,2.220446049250313e-16
0.7725545109021804,2.220446049250313e-16
0.772754550910182,1.6653345369377348e-16
0.7729545909181836,1.6653345369377348e-16
0.7731546309261852,2.220446049250313e-16
0.7733546709341869,1.6653345369377348e-16
0.7735547109421884,1.1102230246251565e-16
0.77375475095019,1.6653345369377348e-16
0.7739547909581916,1.1102230246251565e-16
0.7741548309661932,1.6653345369377348e-16
0.7743548709741948,1.6653345369377348e-16
0.7745549109821964,1.1102230246251565e-16
0.774754950990198,1.6653345369377348e-16
0.7749549909981996,5.551115123125783e-17
0.7751550310062012,5.551115123125783e-17
0.7753550710142028,1.1102230246251565e-16
0.7755551110222044,1.1102230246251565e-16
0.775755151030206,1.1102230246251565e-16
0.7759551910382076,1.1102230246251565e-16
0.7761552310462092,1.1102230246251565e-16
0.7763552710542108,1.6653345369377348e-16
0.7765553110622124,1.1102230246251565e-16
0.776755351070214,5.551115123125783e-17
0.7769553910782157,1.1102230246251565e-16
0.7771554310862172,5.551115123125783e-17
0.7773554710942188,1.1102230246251565e-16
0.7775555111022204,1.1102230246251565e-16
0.777755551110222,1.1102230246251565e-16
0.7779555911182237,1.1102230246251565e-16
0.7781556311262252,5.551115123125783e-17
0.7783556711342268,5.551115123125783e-17
0.7785557111422284,1.1102230246251565e-16
0.77875575115023,1.1102230246251565e-16
0.7789557911582317,1.6653345369377348e-16
0.7791558311662332,1.1102230246251565e-16
0.7793558711742348,1.1102230246251565e-16
0.7795559111822364,1.1102230246251565e-16
0.779755951190238,1.1102230246251565e-16
0.7799559911982397,1.1102230246251565e-16
0.7801560312062412,5.551115123125783e-17
0.7803560712142428,1.1102230246251565e-16
0.7805561112222444,1.6653345369377348e-16
0.780756151230246,5.551115123125783e-17
0.7809561912382477,1.1102230246251565e-16
0.7811562312462492,1.1102230246251565e-16
0.7813562712542508,5.551115123125783e-17
0.7815563112622524,5.551115123125783e-17
0.781756351270254,5.551115123125783e-17
0.7819563912782557,5.551115123125783e-17
0.7821564312862572,5.551115123125783e-17
0.7823564712942588,5.551115123125783e-17
0.7825565113022604,0.0
0.782756551310262,0.0
0.7829565913182637,0.0
0.7831566313262652,5.551115123125783e-17
0.7833566713342668,0.0
0.7835567113422685,1.1102230246251565e-16
0.78375675135027,0.0
0.7839567913582717,5.551115123125783e-17
0.7841568313662732,5.551115123125783e-17
0.7843568713742748,0.0
0.7845569113822765,1.1102230246251565e-16
0.784756951390278,5.551115123125783e-17
0.7849569913982797,5.551115123125783e-17
0.7851570314062812,5.551115123125783e-17
0.7853570714142828,1.1102230246251565e-16
0.7855571114222845,5.551115123125783e-17
0.785757151430286,1.1102230246251565e-16
0.7859571914382876,1.1102230246251565e-16
0.7861572314462892,5.551115123125783e-17
0.7863572714542908,5.551115123125783e-17
0.7865573114622925,1.1102230246251565e-16
0.786757351470294,5.551115123125783e-17
0.7869573914782956,1.1102230246251565e-16
0.7871574314862972,5.551115123125783e-17
0.7873574714942988,5.551115123125783e-17
0.7875575115023005,5.551115123125783e-17
0.787757551510302,5.551115123125783e-17
0.7879575915183036,5.551115123125783e-17
0.7881576315263052,5.551115123125783e-17
0.7883576715343068,5.551115123125783e-17
0.7885577115423085,5.551115123125783e-17
0.78875775155031,0.0
0.7889577915583116,5.551115123125783e-17
0.7891578315663133,5.551115123125783e-17
0.7893578715743148,0.0
0.7895579115823165,5.551115123125783e-17
0.789757951590318,1.1102230246251565e-16
0.7899579915983196,0.0
0.7901580316063213,1.1102230246251565e-16
0.7903580716143228,1.1102230246251565e-16
0.7905581116223245,0.0
0.790758151630326,5.551115123125783e-17
0.7909581916383276,5.551115123125783e-17
0.7911582316463293,5.551115123125783e-17
0.7913582716543308,1.1102230246251565e-16
0.7915583116623325,5.551115123125783e-17
0.791758351670334,1.6653345369377348e-16
0.7919583916783356,1.1102230246251565e-16
0.7921584316863373,1.1102230246251565e-16
0.7923584716943388,1.1102230246251565e-16
0.7925585117023405,5.551115123125783e-17
0.792758551710342,1.1102230246251565e-16
0.7929585917183436,1.6653345369377348e-16
0.7931586317263453,5.551115123125783e-17
0.7933586717343468,1.1102230246251565e-16
0.7935587117423485,1.1102230246251565e-16
0.79375875175035,1.1102230246251565e-16
0.7939587917583516,1.6653345369377348e-16
0.7941588317663533,1.1102230246251565e-16
0.7943588717743548,1.1102230246251565e-16
0.7945589117823565,1.6653345369377348e-16
0.794758951790358,1.1102230246251565e-16
0.7949589917983596,5.551115123125783e-17
0.7951590318063613,5.551115123125783e-17
0.7953590718143628,1.1102230246251565e-16
0.7955591118223645,5.551115123125783e-17
0.795759151830366,1.1102230246251565e-16
0.7959591918383676,5.551115123125783e-17
0.7961592318463693,1.6653345369377348e-16
0.7963592718543708,5.551115123125783e-17
0.7965593118623724,1.1102230246251565e-16
0.796759351870374,1.1102230246251565e-16
0.7969593918783756,5.551115123125783e-17
0.7971594318863773,1.6653345369377348e-16
0.7973594718943788,1.6653345369377348e-16
0.7975595119023804,1.1102230246251565e-16
0.7977595519103821,1.1102230246251565e-16
0.7979595919183836,5.551115123125783e-17
0.7981596319263853,1.1102230246251565e-16
0.7983596719343868,1.1102230246251565e-16
0.7985597119423884,1.6653345369377348e-16
0.7987597519503901,1.6653345369377348e-16
0.7989597919583916,5.551115123125783e-17
0.7991598319663933,1.1102230246251565e-16
0.7993598719743948,1.6653345369377348e-16
0.7995599119823964,1.1102230246251565e-16
0.7997599519903981,1.1102230246251565e-16
0.7999599919983996,5.551115123125783e-17
0.8001600320064013,1.1102230246251565e-16
0.8003600720144028,1.1102230246251565e-16
0.8005601120224044,1.1102230246251565e-16
0.8007601520304061,5.551115123125783e-17
0.8009601920384076,1.6653345369377348e-16
0.8011602320464093,5.551115123125783e-17
0.8013602720544108,1.6653345369377348e-16
0.8015603120624124,1.1102230246251565e-16
0.8017603520704141,5.551115123125783e-17
0.8019603920784156,1.1102230246251565e-16
0.8021604320864173,5.551115123125783e-17
0.8023604720944189,1.6653345369377348e-16
0.8025605121024204,1.6653345369377348e-16
0.8027605521104221,1.1102230246251565e-16
0.8029605921184236,1.6653345369377348e-16
0.8031606321264253,1.1102230246251565e-16
0.8033606721344269,1.6653345369377348e-16
0.8035607121424284,5.551115123125783e-17
0.8037607521504301,1.1102230246251565e-16
0.8039607921584316,1.1102230246251565e-16
0.8041608321664333,1.1102230246251565e-16
0.8043608721744349,1.1102230246251565e-16
0.8045609121824364,1.1102230246251565e-16
0.8047609521904381,1.1102230246251565e-16
0.8049609921984396,0.0
0.8051610322064413,5.551115123125783e-17
0.8053610722144429,1.1102230246251565e-16
0.8055611122224444,5.551115123125783e-17
0.8057611522304461,0.0
0.8059611922384476,5.551115123125783e-17
0.8061612322464493,1.1102230246251565e-16
0.8063612722544509,0.0
0.8065613122624524,5.551115123125783e-17
0.8067613522704541,0.0
0.8069613922784556,5.551115123125783e-17
0.8071614322864573,5.551115123125783e-17
0.8073614722944589,5.551115123125783e-17
0.8075615123024604,5.551115123125783e-17
0.8077615523104621,-5.551115123125783e-17
0.8079615923184637,0.0
0.8081616323264652,5.551115123125783e-17
0.8083616723344669,0.0
0.8085617123424684,0.0
0.8087617523504701,5.551115123125783e-17
0.8089617923584717,5.551115123125783e-17
0.8091618323664732,0.0
0.8093618723744749,0.0
0.8095619123824764,5.551115123125783e-17
0.8097619523904781,5.551115123125783e-17
0.8099619923984797,0.0
0.8101620324064812,0.0
0.8103620724144829,-5.551115123125783e-17
0.8105621124224844,-5.551115123125783e-17
0.8107621524304861,0.0
0.8109621924384877,-5.551115123125783e-17
0.8111622324464892,-1.1102230246251565e-16
0.8113622724544909,-5.551115123125783e-17
0.8115623124624924,0.0
0.8117623524704941,-5.551115123125783e-17
0.8119623924784957,-5.551115123125783e-17
0.8121624324864972,-1.1102230246251565e-16
0.8123624724944989,-5.551115123125783e-17
0.8125625125025004,0.0
0.8127625525105021,-1.1102230246251565e-16
0.8129625925185037,0.0
0.8131626325265052,0.0
0.8133626725345069,0.0
0.8135627125425084,0.0
0.8137627525505101,-1.1102230246251565e-16
0.8139627925585117,0.0
0.8141628325665132,-5.551115123125783e-17
0.8143628725745149,-1.1102230246251565e-16
0.8145629125825165,0.0
0.8147629525905181,0.0
0.8149629925985197,-5.551115123125783e-17
0.8151630326065212,-1.6653345369377348e-16
0.8153630726145229,-5.551115123125783e-17
0.8155631126225245,-1.6653345369377348e-16
0.8157631526305261,-1.1102230246251565e-16
0.8159631926385277,-1.6653345369377348e-16
0.8161632326465292,-1.6653345369377348e-16
0.8163632726545309,-1.1102230246251565e-16
0.8165633126625325,-1.1102230246251565e-16
0.8167633526705341,-5.551115123125783e-17
0.8169633926785357,-5.551115123125783e-17
0.8171634326865372,-1.6653345369377348e-16
0.8173634726945389,-1.1102230246251565e-16
0.8175635127025405,-1.6653345369377348e-16
0.8177635527105421,-1.6653345369377348e-16
0.8179635927185437,-1.1102230246251565e-16
0.8181636327265452,-1.1102230246251565e-16
0.8183636727345469,-5.551115123125783e-17
0.8185637127425485,-1.1102230246251565e-16
0.81876375275055,-5.551115123125783e-17
0.8189637927585517,0.0
0.8191638327665532,0.0
0.8193638727745549,-1.1102230246251565e-16
0.8195639127825565,-5.551115123125783e-17
0.819763952790558,-5.551115123125783e-17
0.8199639927985597,-5.551115123125783e-17
0.8201640328065612,-5.551115123125783e-17
0.8203640728145629,-1.1102230246251565e-16
0.8205641128225645,-5.551115123125783e-17
0.820764152830566,-1.1102230246251565e-16
0.8209641928385677,-5.551115123125783e-17
0.8211642328465693,-5.551115123125783e-17
0.8213642728545709,-5.551115123125783e-17
0.8215643128625725,-5.551115123125783e-17
0.821764352870574,-5.551115123125783e-17
0.8219643928785757,-1.6653345369377348e-16
0.8221644328865773,-1.1102230246251565e-16
0.8223644728945789,-1.1102230246251565e-16
0.8225645129025805,0.0
0.822764552910582,-5.551115123125783e-17
0.8229645929185837,0.0
0.8231646329265853,-5.551115123125783e-17
0.8233646729345869,-1.1102230246251565e-16
0.8235647129425885,0.0
0.82376475295059,-5.551115123125783e-17
0.8239647929585917,-1.1102230246251565e-16
0.8241648329665933,-5.551115123125783e-17
0.8243648729745949,-1.1102230246251565e-16
0.8245649129825965,-5.551115123125783e-17
0.824764952990598,0.0
0.8249649929985997,-5.551115123125783e-17
0.8251650330066013,-5.551115123125783e-17
0.8253650730146029,-5.551115123125783e-17
0.8255651130226045,-1.1102230246251565e-16
0.825765153030606,-5.551115123125783e-17
0.8259651930386077,-5.551115123125783e-17
0.8261652330466093,0.0
0.8263652730546109,-5.551115123125783e-17
0.8265653130626125,-1.1102230246251565e-16
0.826765353070614,0.0
0.8269653930786157,-1.1102230246251565e-16
0.8271654330866173,-5.551115123125783e-17
0.8273654730946189,-5.551115123125783e-17
0.8275655131026205,-5.551115123125783e-17
0.827765553110622,-5.551115123125783e-17
0.8279655931186237,0.0
0.8281656331266253,-5.551115123125783e-17
0.828365673134627,0.0
0.8285657131426285,-5.551115123125783e-17
0.8287657531506301,-5.551115123125783e-17
0.8289657931586317,-1.1102230246251565e-16
0.8291658331666333,0.0
0.829365873174635,5.551115123125783e-17
0.8295659131826365,0.0
0.8297659531906381,0.0
0.8299659931986397,-5.551115123125783e-17
0.8301660332066413,-5.551115123125783e-17
0.8303660732146428,5.551115123125783e-17
0.8305661132226445,-5.551115123125783e-17
0.8307661532306461,-5.551115123125783e-17
0.8309661932386477,-5.551115123125783e-17
0.8311662332466493,0.0
0.8313662732546508,5.551115123125783e-17
0.8315663132626525,5.551115123125783e-17
0.8317663532706541,5.551115123125783e-17
0.8319663932786557,5.551115123125783e-17
0.8321664332866573,0.0
0.8323664732946588,1.1102230246251565e-16
0.8325665133026605,5.551115123125783e-17
0.8327665533106621,5.551115123125783e-17
0.8329665933186637,1.6653345369377348e-16
0.8331666333266653,5.551115123125783e-17
0.8333666733346669,5.551115123125783e-17
0.8335667133426685,5.551115123125783e-17
0.8337667533506701,1.1102230246251565e-16
0.8339667933586717,5.551115123125783e-17
0.8341668333666733,1.1102230246251565e-16
0.8343668733746749,5.551115123125783e-17
0.8345669133826765,5.551115123125783e-17
0.8347669533906781,1.1102230246251565e-16
0.8349669933986797,5.551115123125783e-17
0.8351670334066813,1.1102230246251565e-16
0.8353670734146829,1.1102230246251565e-16
0.8355671134226845,5.551115123125783e-17
0.8357671534306861,1.6653345369377348e-16
0.8359671934386878,1.1102230246251565e-16
0.8361672334466893,1.1102230246251565e-16
0.8363672734546909,5.551115123125783e-17
0.8365673134626925,1.6653345369377348e-16
0.8367673534706941,1.6653345369377348e-16
0.8369673934786958,1.6653345369377348e-16
0.8371674334866973,1.6653345369377348e-16
0.8373674734946989,1.1102230246251565e-16
0.8375675135027005,1.6653345369377348e-16
0.8377675535107021,1.1102230246251565e-16
0.8379675935187038,1.1102230246251565e-16
0.8381676335267053,5.551115123125783e-17
0.8383676735347069,1.1102230246251565e-16
0.8385677135427085,5.551115123125783e-17
0.8387677535507101,1.1102230246251565e-16
0.8389677935587118,5.551115123125783e-17
0.8391678335667133,1.1102230246251565e-16
0.8393678735747149,1.1102230246251565e-16
0.8395679135827165,5.551115123125783e-17
0.8397679535907181,1.6653345369377348e-16
0.8399679935987198,1.1102230246251565e-16
0.8401680336067213,1.1102230246251565e-16
0.8403680736147229,1.6653345369377348e-16
0.8405681136227245,5.551115123125783e-17
0.8407681536307261,1.1102230246251565e-16
0.8409681936387277,1.1102230246251565e-16
0.8411682336467293,1.1102230246251565e-16
0.8413682736547309,1.1102230246251565e-16
0.8415683136627325,1.6653345369377348e-16
0.8417683536707341,1.1102230246251565e-16
0.8419683936787357,1.6653345369377348e-16
0.8421684336867373,5.551115123125783e-17
0.8423684736947389,5.551115123125783e-17
0.8425685137027406,1.6653345369377348e-16
0.8427685537107421,1.1102230246251565e-16
0.8429685937187437,1.6653345369377348e-16
0.8431686337267453,1.1102230246251565e-16
0.8433686737347469,2.220446049250313e-16
0.8435687137427486,1.1102230246251565e-16
0.8437687537507501,2.220446049250313e-16
0.8439687937587517,2.220446049250313e-16
0.8441688337667533,2.220446049250313e-16
0.8443688737747549,1.1102230246251565e-16
0.8445689137827566,2.220446049250313e-16
0.8447689537907581,1.6653345369377348e-16
0.8449689937987597,1.6653345369377348e-16
0.8451690338067613,1.1102230246251565e-16
0.8453690738147629,1.6653345369377348e-16
0.8455691138227646,1.6653345369377348e-16
0.8457691538307661,1.6653345369377348e-16
0.8459691938387677,2.220446049250313e-16
0.8461692338467693,1.1102230246251565e-16
0.8463692738547709,5.551115123125783e-17
0.8465693138627726,1.1102230246251565e-16
0.8467693538707741,1.1102230246251565e-16
0.8469693938787757,1.1102230246251565e-16
0.8471694338867773,5.551115123125783e-17
0.8473694738947789,1.1102230246251565e-16
0.8475695139027806,1.1102230246251565e-16
0.8477695539107821,5.551115123125783e-17
0.8479695939187837,1.6653345369377348e-16
0.8481696339267853,5.551115123125783e-17
0.8483696739347869,1.6653345369377348e-16
0.8485697139427886,1.6653345369377348e-16
0.8487697539507901,1.1102230246251565e-16
0.8489697939587917,5.551115123125783e-17
0.8491698339667934,5.551115123125783e-17
0.8493698739747949,1.1102230246251565e-16
0.8495699139827966,1.1102230246251565e-16
0.8497699539907981,5.551115123125783e-17
0.8499699939987997,1.1102230246251565e-16
0.8501700340068014,1.6653345369377348e-16
0.8503700740148029,1.1102230246251565e-16
0.8505701140228046,1.6653345369377348e-16
0.8507701540308061,1.1102230246251565e-16
0.8509701940388077,1.6653345369377348e-16
0.8511702340468094,1.6653345369377348e-16
0.8513702740548109,1.1102230246251565e-16
0.8515703140628126,5.551115123125783e-17
0.8517703540708141,1.1102230246251565e-16
0.8519703940788157,1.1102230246251565e-16
0.8521704340868174,5.551115123125783e-17
0.8523704740948189,1.1102230246251565e-16
0.8525705141028205,1.6653345369377348e-16
0.8527705541108221,5.551115123125783e-17
0.8529705941188237,1.1102230246251565e-16
0.8531706341268254,1.1102230246251565e-16
0.8533706741348269,1.1102230246251565e-16
0.8535707141428285,1.6653345369377348e-16
0.8537707541508301,1.6653345369377348e-16
0.8539707941588317,1.6653345369377348e-16
0.8541708341668334,1.6653345369377348e-16
0.8543708741748349,1.6653345369377348e-16
0.8545709141828365,1.1102230246251565e-16
0.8547709541908382,1.6653345369377348e-16
0.8549709941988397,1.1102230246251565e-16
0.8551710342068414,1.6653345369377348e-16
0.8553710742148429,1.1102230246251565e-16
0.8555711142228445,1.6653345369377348e-16
0.8557711542308462,1.6653345369377348e-16
0.8559711942388477,1.6653345369377348e-16
0.8561712342468494,1.1102230246251565e-16
0.8563712742548509,1.6653345369377348e-16
0.8565713142628525,5.551115123125783e-17
0.8567713542708542,1.1102230246251565e-16
0.8569713942788557,1.1102230246251565e-16
0.8571714342868574,5.551115123125783e-17
0.8573714742948589,0.0
0.8575715143028605,1.1102230246251565e-16
0.8577715543108622,5.551115123125783e-17
0.8579715943188637,0.0
0.8581716343268654,5.551115123125783e-17
0.8583716743348669,0.0
0.8585717143428685,5.551115123125783e-17
0.8587717543508702,5.551115123125783e-17
0.8589717943588717,1.1102230246251565e-16
0.8591718343668734,1.1102230246251565e-16
0.8593718743748749,2.220446049250313e-16
0.8595719143828765,1.1102230246251565e-16
0.8597719543908782,1.1102230246251565e-16
0.8599719943988797,1.6653345369377348e-16
0.8601720344068814,2.220446049250313e-16
0.860372074414883,1.1102230246251565e-16
0.8605721144228845,1.1102230246251565e-16
0.8607721544308862,1.6653345369377348e-16
0.8609721944388877,1.6653345369377348e-16
0.8611722344468894,2.220446049250313e-16
0.861372274454891,2.220446049250313e-16
0.8615723144628925,1.1102230246251565e-16
0.8617723544708942,1.6653345369377348e-16
0.8619723944788957,1.6653345369377348e-16
0.8621724344868974,2.220446049250313e-16
0.862372474494899,1.6653345369377348e-16
0.8625725145029005,2.7755575615628914e-16
0.8627725545109022,2.7755575615628914e-16
0.8629725945189037,2.220446049250313e-16
0.8631726345269053,2.7755575615628914e-16
0.863372674534907,1.6653345369377348e-16
0.8635727145429085,2.220446049250313e-16
0.8637727545509102,2.220446049250313e-16
0.8639727945589117,2.220446049250313e-16
0.8641728345669133,2.7755575615628914e-16
0.864372874574915,1.6653345369377348e-16
0.8645729145829165,2.7755575615628914e-16
0.8647729545909182,2.7755575615628914e-16
0.8649729945989197,1.6653345369377348e-16
0.8651730346069213,2.7755575615628914e-16
0.865373074614923,1.6653345369377348e-16
0.8655731146229245,2.220446049250313e-16
0.8657731546309262,2.7755575615628914e-16
0.8659731946389277,1.6653345369377348e-16
0.8661732346469293,1.6653345369377348e-16
0.866373274654931,2.7755575615628914e-16
0.8665733146629325,2.7755575615628914e-16
0.8667733546709342,2.220446049250313e-16
0.8669733946789357,2.220446049250313e-16
0.8671734346869373,2.220446049250313e-16
0.867373474694939,2.220446049250313e-16
0.8675735147029405,2.220446049250313e-16
0.8677735547109422,1.6653345369377348e-16
0.8679735947189438,2.7755575615628914e-16
0.8681736347269453,2.220446049250313e-16
0.868373674734947,2.220446049250313e-16
0.8685737147429485,2.220446049250313e-16
0.8687737547509502,2.220446049250313e-16
0.8689737947589518,3.3306690738754696e-16
0.8691738347669533,2.220446049250313e-16
0.869373874774955,3.3306690738754696e-16
0.8695739147829565,2.7755575615628914e-16
0.8697739547909582,2.220446049250313e-16
0.8699739947989598,3.3306690738754696e-16
0.8701740348069613,2.7755575615628914e-16
0.870374074814963,2.7755575615628914e-16
0.8705741148229645,2.7755575615628914e-16
0.8707741548309662,2.220446049250313e-16
0.8709741948389678,2.220446049250313e-16
0.8711742348469693,2.7755575615628914e-16
0.871374274854971,2.7755575615628914e-16
0.8715743148629725,3.3306690738754696e-16
0.8717743548709742,3.3306690738754696e-16
0.8719743948789758,2.7755575615628914e-16
0.8721744348869773,2.7755575615628914e-16
0.872374474894979,2.7755575615628914e-16
0.8725745149029805,3.885780586188048e-16
0.8727745549109822,3.3306690738754696e-16
0.8729745949189838,3.3306690738754696e-16
0.8731746349269853,2.7755575615628914e-16
0.873374674934987,3.3306690738754696e-16
0.8735747149429886,2.7755575615628914e-16
0.8737747549509902,2.220446049250313e-16
0.8739747949589918,2.220446049250313e-16
0.8741748349669933,3.3306690738754696e-16
0.874374874974995,2.7755575615628914e-16
0.8745749149829966,2.7755575615628914e-16
0.8747749549909981,2.7755575615628914e-16
0.8749749949989998,3.3306690738754696e-16
0.8751750350070013,2.220446049250313e-16
0.875375075015003,2.220446049250313e-16
0.8755751150230046,2.7755575615628914e-16
0.8757751550310061,2.220446049250313e-16
0.8759751950390078,2.220446049250313e-16
0.8761752350470093,2.7755575615628914e-16
0.876375275055011,2.7755575615628914e-16
0.8765753150630126,2.7755575615628914e-16
0.8767753550710141,2.7755575615628914e-16
0.8769753950790158,2.7755575615628914e-16
0.8771754350870173,2.220446049250313e-16
0.877375475095019,2.220446049250313e-16
0.8775755151030206,2.7755575615628914e-16
0.8777755551110221,2.7755575615628914e-16
0.8779755951190238,2.7755575615628914e-16
0.8781756351270253,2.220446049250313e-16
0.878375675135027,1.6653345369377348e-16
0.8785757151430286,2.220446049250313e-16
0.8787757551510301,2.220446049250313e-16
0.8789757951590318,1.6653345369377348e-16
0.8791758351670333,2.220446049250313e-16
0.879375875175035,2.7755575615628914e-16
0.8795759151830366,1.6653345369377348e-16
0.8797759551910381,2.220446049250313e-16
0.8799759951990398,2.220446049250313e-16
0.8801760352070414,2.7755575615628914e-16
0.880376075215043,3.3306690738754696e-16
0.8805761152230446,2.7755575615628914e-16
0.8807761552310461,2.7755575615628914e-16
0.8809761952390478,2.7755575615628914e-16
0.8811762352470494,2.7755575615628914e-16
0.881376275255051,3.3306690738754696e-16
0.8815763152630526,2.7755575615628914e-16
0.8817763552710541,2.220446049250313e-16
0.8819763952790558,2.220446049250313e-16
0.8821764352870574,2.7755575615628914e-16
0.882376475295059,2.7755575615628914e-16
0.8825765153030606,2.7755575615628914e-16
0.8827765553110621,2.7755575615628914e-16
0.8829765953190638,2.220446049250313e-16
0.8831766353270654,2.7755575615628914e-16
0.883376675335067,3.3306690738754696e-16
0.8835767153430686,2.7755575615628914e-16
0.8837767553510701,2.7755575615628914e-16
0.8839767953590718,3.3306690738754696e-16
0.8841768353670734,2.7755575615628914e-16
0.884376875375075,2.220446049250313e-16
0.8845769153830766,2.7755575615628914e-16
0.8847769553910781,2.7755575615628914e-16
0.8849769953990798,2.7755575615628914e-16
0.8851770354070814,3.3306690738754696e-16
0.8853770754150829,2.7755575615628914e-16
0.8855771154230846,2.7755575615628914e-16
0.8857771554310861,2.7755575615628914e-16
0.8859771954390878,3.3306690738754696e-16
0.8861772354470894,2.220446049250313e-16
0.8863772754550909,2.7755575615628914e-16
0.8865773154630926,3.3306690738754696e-16
0.8867773554710942,2.7755575615628914e-16
0.8869773954790958,2.220446049250313e-16
0.8871774354870974,2.220446049250313e-16
0.8873774754950989,2.7755575615628914e-16
0.8875775155031006,2.220446049250313e-16
0.8877775555111022,2.7755575615628914e-16
0.8879775955191038,2.220446049250313e-16
0.8881776355271054,3.3306690738754696e-16
0.8883776755351069,2.7755575615628914e-16
0.8885777155431086,2.7755575615628914e-16
0.8887777555511102,2.7755575615628914e-16
0.8889777955591118,3.3306690738754696e-16
0.8891778355671134,2.220446049250313e-16
0.8893778755751149,2.220446049250313e-16
0.8895779155831166,2.7755575615628914e-16
0.8897779555911182,2.220446049250313e-16
0.8899779955991198,2.7755575615628914e-16
0.8901780356071214,2.7755575615628914e-16
0.8903780756151229,3.3306690738754696e-16
0.8905781156231246,2.220446049250313e-16
0.8907781556311262,2.7755575615628914e-16
0.8909781956391278,2.7755575615628914e-16
0.8911782356471294,2.220446049250313e-16
0.891378275655131,2.7755575615628914e-16
0.8915783156631326,3.885780586188048e-16
0.8917783556711342,3.885780586188048e-16
0.8919783956791358,2.7755575615628914e-16
0.8921784356871374,3.3306690738754696e-16
0.892378475695139,3.885780586188048e-16
0.8925785157031406,3.3306690738754696e-16
0.8927785557111422,3.885780586188048e-16
0.8929785957191438,3.885780586188048e-16
0.8931786357271454,3.885780586188048e-16
0.893378675735147,3.3306690738754696e-16
0.8935787157431486,2.7755575615628914e-16
0.8937787557511502,3.3306690738754696e-16
0.8939787957591518,3.885780586188048e-16
0.8941788357671534,2.7755575615628914e-16
0.894378875775155,2.7755575615628914e-16
0.8945789157831566,2.7755575615628914e-16
0.8947789557911582,3.3306690738754696e-16
0.8949789957991598,2.7755575615628914e-16
0.8951790358071614,2.7755575615628914e-16
0.895379075815163,3.885780586188048e-16
0.8955791158231646,3.3306690738754696e-16
0.8957791558311662,3.3306690738754696e-16
0.8959791958391679,3.3306690738754696e-16
0.8961792358471694,3.3306690738754696e-16
0.896379275855171,3.3306690738754696e-16
0.8965793158631726,2.7755575615628914e-16
0.8967793558711742,3.3306690738754696e-16
0.8969793958791757,3.3306690738754696e-16
0.8971794358871774,2.7755575615628914e-16
0.897379475895179,3.885780586188048e-16
0.8975795159031806,2.7755575615628914e-16
0.8977795559111822,3.3306690738754696e-16
0.8979795959191837,4.440892098500626e-16
0.8981796359271854,3.3306690738754696e-16
0.898379675935187,3.885780586188048e-16
0.8985797159431886,3.885780586188048e-16
0.8987797559511902,4.440892098500626e-16
0.8989797959591918,4.440892098500626e-16
0.8991798359671934,3.885780586188048e-16
0.899379875975195,4.440892098500626e-16
0.8995799159831966,3.885780586188048e-16
0.8997799559911982,4.440892098500626e-16
0.8999799959991998,4.440892098500626e-16
0.9001800360072014,3.885780586188048e-16
0.900380076015203,3.885780586188048e-16
0.9005801160232046,4.440892098500626e-16
0.9007801560312062,4.440892098500626e-16
0.9009801960392078,4.996003610813204e-16
0.9011802360472094,4.440892098500626e-16
0.901380276055211,4.440892098500626e-16
0.9015803160632127,4.440892098500626e-16
0.9017803560712142,4.996003610813204e-16
0.9019803960792158,4.996003610813204e-16
0.9021804360872174,5.551115123125783e-16
0.902380476095219,5.551115123125783e-16
0.9025805161032207,4.996003610813204e-16
0.9027805561112222,4.440892098500626e-16
0.9029805961192238,4.996003610813204e-16
0.9031806361272254,4.996003610813204e-16
0.903380676135227,4.440892098500626e-16
0.9035807161432287,5.551115123125783e-16
0.9037807561512302,4.440892098500626e-16
0.9039807961592318,4.996003610813204e-16
0.9041808361672334,4.996003610813204e-16
0.904380876175235,4.996003610813204e-16
0.9045809161832367,5.551115123125783e-16
0.9047809561912382,4.440892098500626e-16
0.9049809961992398,5.551115123125783e-16
0.9051810362072414,4.996003610813204e-16
0.905381076215243,4.996003610813204e-16
0.9055811162232447,4.440892098500626e-16
0.9057811562312462,5.551115123125783e-16
0.9059811962392478,4.996003610813204e-16
0.9061812362472494,4.996003610813204e-16
0.906381276255251,4.440892098500626e-16
0.9065813162632527,4.996003610813204e-16
0.9067813562712542,4.440892098500626e-16
0.9069813962792558,4.440892098500626e-16
0.9071814362872574,4.440892098500626e-16
0.907381476295259,5.551115123125783e-16
0.9075815163032607,4.996003610813204e-16
0.9077815563112622,4.996003610813204e-16
0.9079815963192638,4.996003610813204e-16
0.9081816363272655,4.440892098500626e-16
0.908381676335267,4.440892098500626e-16
0.9085817163432686,4.996003610813204e-16
0.9087817563512702,4.996003610813204e-16
0.9089817963592718,4.440892098500626e-16
0.9091818363672735,4.996003610813204e-16
0.909381876375275,4.440892098500626e-16
0.9095819163832766,5.551115123125783e-16
0.9097819563912782,4.440892098500626e-16
0.9099819963992798,4.996003610813204e-16
0.9101820364072815,5.551115123125783e-16
0.910382076415283,4.996003610813204e-16
0.9105821164232846,4.996003610813204e-16
0.9107821564312862,4.440892098500626e-16
0.9109821964392878,5.551115123125783e-16
0.9111822364472895,4.440892098500626e-16
0.911382276455291,5.551115123125783e-16
0.9115823164632926,5.551115123125783e-16
0.9117823564712942,4.996003610813204e-16
0.9119823964792958,4.440892098500626e-16
0.9121824364872975,5.551115123125783e-16
0.912382476495299,4.440892098500626e-16
0.9125825165033006,5.551115123125783e-16
0.9127825565113022,4.996003610813204e-16
0.9129825965193038,3.885780586188048e-16
0.9131826365273055,4.996003610813204e-16
0.913382676535307,4.440892098500626e-16
0.9135827165433086,4.440892098500626e-16
0.9137827565513102,4.996003610813204e-16
0.9139827965593118,4.440892098500626e-16
0.9141828365673135,3.885780586188048e-16
0.914382876575315,3.885780586188048e-16
0.9145829165833166,3.885780586188048e-16
0.9147829565913183,4.440892098500626e-16
0.9149829965993198,4.440892098500626e-16
0.9151830366073215,4.440892098500626e-16
0.915383076615323,4.440892098500626e-16
0.9155831166233246,4.996003610813204e-16
0.9157831566313263,4.440892098500626e-16
0.9159831966393278,4.440892098500626e-16
0.9161832366473295,3.885780586188048e-16
0.916383276655331,4.996003610813204e-16
0.9165833166633326,4.440892098500626e-16
0.9167833566713343,4.440892098500626e-16
0.9169833966793358,4.440892098500626e-16
0.9171834366873375,3.885780586188048e-16
0.917383476695339,3.3306690738754696e-16
0.9175835167033406,3.885780586188048e-16
0.9177835567113423,4.440892098500626e-16
0.9179835967193438,3.885780586188048e-16
0.9181836367273455,4.440892098500626e-16
0.918383676735347,4.440892098500626e-16
0.9185837167433486,3.3306690738754696e-16
0.9187837567513503,4.440892098500626e-16
0.9189837967593518,4.440892098500626e-16
0.9191838367673534,3.3306690738754696e-16
0.919383876775355,2.7755575615628914e-16
0.9195839167833566,3.3306690738754696e-16
0.9197839567913583,3.3306690738754696e-16
0.9199839967993598,3.3306690738754696e-16
0.9201840368073614,2.7755575615628914e-16
0.920384076815363,2.7755575615628914e-16
0.9205841168233646,3.3306690738754696e-16
0.9207841568313663,3.3306690738754696e-16
0.9209841968393678,3.3306690738754696e-16
0.9211842368473694,3.3306690738754696e-16
0.921384276855371,3.3306690738754696e-16
0.9215843168633726,3.3306690738754696e-16
0.9217843568713743,3.3306690738754696e-16
0.9219843968793758,3.3306690738754696e-16
0.9221844368873774,3.885780586188048e-16
0.9223844768953791,3.3306690738754696e-16
0.9225845169033806,3.3306690738754696e-16
0.9227845569113823,2.7755575615628914e-16
0.9229845969193838,2.7755575615628914e-16
0.9231846369273854,2.7755575615628914e-16
0.9233846769353871,2.7755575615628914e-16
0.9235847169433886,3.3306690738754696e-16
0.9237847569513903,2.7755575615628914e-16
0.9239847969593918,3.885780586188048e-16
0.9241848369673934,3.3306690738754696e-16
0.9243848769753951,3.885780586188048e-16
0.9245849169833966,3.885780586188048e-16
0.9247849569913983,3.885780586188048e-16
0.9249849969993998,3.3306690738754696e-16
0.9251850370074014,3.3306690738754696e-16
0.9253850770154031,2.7755575615628914e-16
0.9255851170234046,2.7755575615628914e-16
0.9257851570314063,2.7755575615628914e-16
0.9259851970394078,3.3306690738754696e-16
0.9261852370474094,3.885780586188048e-16
0.9263852770554111,2.7755575615628914e-16
0.9265853170634126,3.3306690738754696e-16
0.9267853570714143,3.3306690738754696e-16
0.9269853970794159,3.3306690738754696e-16
0.9271854370874174,3.885780586188048e-16
0.9273854770954191,4.440892098500626e-16
0.9275855171034206,4.440892098500626e-16
0.9277855571114223,3.885780586188048e-16
0.9279855971194239,4.440892098500626e-16
0.9281856371274254,3.885780586188048e-16
0.9283856771354271,3.885780586188048e-16
0.9285857171434286,3.885780586188048e-16
0.9287857571514303,4.440892098500626e-16
0.9289857971594319,3.885780586188048e-16
0.9291858371674334,4.996003610813204e-16
0.9293858771754351,4.440892098500626e-16
0.9295859171834366,4.440892098500626e-16
0.9297859571914383,4.996003610813204e-16
0.9299859971994399,4.996003610813204e-16
0.9301860372074414,4.440892098500626e-16
0.9303860772154431,4.996003610813204e-16
0.9305861172234446,4.996003610813204e-16
0.9307861572314462,5.551115123125783e-16
0.9309861972394479,4.996003610813204e-16
0.9311862372474494,5.551115123125783e-16
0.9313862772554511,5.551115123125783e-16
0.9315863172634526,4.996003610813204e-16
0.9317863572714542,4.996003610813204e-16
0.9319863972794559,6.106226635438361e-16
0.9321864372874574,5.551115123125783e-16
0.9323864772954591,6.106226635438361e-16
0.9325865173034606,6.106226635438361e-16
0.9327865573114622,5.551115123125783e-16
0.9329865973194639,6.661338147750939e-16
0.9331866373274654,6.106226635438361e-16
0.9333866773354671,5.551115123125783e-16
0.9335867173434687,6.106226635438361e-16
0.9337867573514702,6.106226635438361e-16
0.9339867973594719,5.551115123125783e-16
0.9341868373674734,6.106226635438361e-16
0.9343868773754751,6.106226635438361e-16
0.9345869173834767,6.106226635438361e-16
0.9347869573914782,6.106226635438361e-16
0.9349869973994799,6.661338147750939e-16
0.9351870374074814,6.106226635438361e-16
0.9353870774154831,6.106226635438361e-16
0.9355871174234847,6.106226635438361e-16
0.9357871574314862,6.661338147750939e-16
0.9359871974394879,6.106226635438361e-16
0.9361872374474894,6.661338147750939e-16
0.9363872774554911,7.216449660063518e-16
0.9365873174634927,7.216449660063518e-16
0.9367873574714942,6.661338147750939e-16
0.9369873974794959,7.216449660063518e-16
0.9371874374874974,7.216449660063518e-16
0.9373874774954991,7.216449660063518e-16
0.9375875175035007,6.661338147750939e-16
0.9377875575115022,6.661338147750939e-16
0.9379875975195039,6.106226635438361e-16
0.9381876375275054,6.661338147750939e-16
0.9383876775355071,6.106226635438361e-16
0.9385877175435087,6.661338147750939e-16
0.9387877575515102,6.661338147750939e-16
0.9389877975595119,6.661338147750939e-16
0.9391878375675135,7.216449660063518e-16
0.9393878775755151,7.216449660063518e-16
0.9395879175835167,6.661338147750939e-16
0.9397879575915182,6.661338147750939e-16
0.9399879975995199,7.216449660063518e-16
0.9401880376075215,6.661338147750939e-16
0.9403880776155231,7.216449660063518e-16
0.9405881176235247,7.216449660063518e-16
0.9407881576315262,6.661338147750939e-16
0.9409881976395279,6.106226635438361e-16
0.9411882376475295,7.216449660063518e-16
0.941388277655531,6.661338147750939e-16
0.9415883176635327,6.106226635438361e-16
0.9417883576715342,6.106226635438361e-16
0.9419883976795359,6.106226635438361e-16
0.9421884376875375,6.661338147750939e-16
0.942388477695539,6.661338147750939e-16
0.9425885177035407,7.216449660063518e-16
0.9427885577115422,6.106226635438361e-16
0.9429885977195439,6.106226635438361e-16
0.9431886377275455,6.106226635438361e-16
0.943388677735547,4.996003610813204e-16
0.9435887177435487,4.996003610813204e-16
0.9437887577515502,6.106226635438361e-16
0.9439887977595519,5.551115123125783e-16
0.9441888377675535,5.551115123125783e-16
0.944388877775555,4.996003610813204e-16
0.9445889177835567,6.106226635438361e-16
0.9447889577915582,5.551115123125783e-16
0.9449889977995599,5.551115123125783e-16
0.9451890378075615,6.106226635438361e-16
0.945389077815563,5.551115123125783e-16
0.9455891178235647,5.551115123125783e-16
0.9457891578315663,6.106226635438361e-16
0.9459891978395679,5.551115123125783e-16
0.9461892378475695,5.551115123125783e-16
0.946389277855571,6.106226635438361e-16
0.9465893178635727,6.106226635438361e-16
0.9467893578715743,5.551115123125783e-16
0.9469893978795759,4.996003610813204e-16
0.9471894378875775,5.551115123125783e-16
0.947389477895579,5.551115123125783e-16
0.9475895179035807,4.996003610813204e-16
0.9477895579115823,5.551115123125783e-16
0.9479895979195839,5.551115123125783e-16
0.9481896379275855,5.551115123125783e-16
0.948389677935587,4.996003610813204e-16
0.9485897179435887,5.551115123125783e-16
0.9487897579515903,6.106226635438361e-16
0.9489897979595919,4.996003610813204e-16
0.9491898379675935,5.551115123125783e-16
0.949389877975595,6.106226635438361e-16
0.9495899179835967,5.551115123125783e-16
0.9497899579915983,5.551115123125783e-16
0.9499899979995999,6.106226635438361e-16
0.9501900380076015,5.551115123125783e-16
0.950390078015603,5.551115123125783e-16
0.9505901180236047,6.106226635438361e-16
0.9507901580316063,4.996003610813204e-16
0.9509901980396079,4.996003610813204e-16
0.9511902380476095,4.996003610813204e-16
0.951390278055611,4.440892098500626e-16
0.9515903180636127,4.996003610813204e-16
0.9517903580716143,5.551115123125783e-16
0.9519903980796159,4.440892098500626e-16
0.9521904380876175,4.996003610813204e-16
0.952390478095619,4.996003610813204e-16
0.9525905181036207,4.996003610813204e-16
0.9527905581116223,4.440892098500626e-16
0.9529905981196238,4.440892098500626e-16
0.9531906381276255,4.996003610813204e-16
0.9533906781356271,4.440892098500626e-16
0.9535907181436287,4.440892098500626e-16
0.9537907581516303,4.996003610813204e-16
0.9539907981596318,4.996003610813204e-16
0.9541908381676335,4.440892098500626e-16
0.9543908781756351,4.440892098500626e-16
0.9545909181836367,3.885780586188048e-16
0.9547909581916383,4.996003610813204e-16
0.9549909981996398,4.996003610813204e-16
0.9551910382076415,4.996003610813204e-16
0.9553910782156431,4.440892098500626e-16
0.9555911182236447,4.440892098500626e-16
0.9557911582316463,4.440892098500626e-16
0.9559911982396478,4.996003610813204e-16
0.9561912382476495,3.885780586188048e-16
0.9563912782556511,4.440892098500626e-16
0.9565913182636527,4.440892098500626e-16
0.9567913582716543,4.440892098500626e-16
0.9569913982796558,4.440892098500626e-16
0.9571914382876575,4.440892098500626e-16
0.9573914782956591,4.440892098500626e-16
0.9575915183036607,4.440892098500626e-16
0.9577915583116623,4.440892098500626e-16
0.9579915983196639,4.996003610813204e-16
0.9581916383276655,4.440892098500626e-16
0.9583916783356671,4.440892098500626e-16
0.9585917183436687,3.885780586188048e-16
0.9587917583516703,4.440892098500626e-16
0.9589917983596719,4.440892098500626e-16
0.9591918383676735,3.885780586188048e-16
0.9593918783756751,4.440892098500626e-16
0.9595919183836767,4.440892098500626e-16
0.9597919583916783,4.440892098500626e-16
0.9599919983996799,4.996003610813204e-16
0.9601920384076815,4.996003610813204e-16
0.9603920784156831,4.440892098500626e-16
0.9605921184236847,3.885780586188048e-16
0.9607921584316863,4.440892098500626e-16
0.9609921984396879,4.996003610813204e-16
0.9611922384476895,4.440892098500626e-16
0.9613922784556911,4.440892098500626e-16
0.9615923184636928,4.440892098500626e-16
0.9617923584716943,3.885780586188048e-16
0.9619923984796959,4.440892098500626e-16
0.9621924384876975,4.440892098500626e-16
0.9623924784956991,3.885780586188048e-16
0.9625925185037008,4.996003610813204e-16
0.9627925585117023,3.885780586188048e-16
0.9629925985197039,3.885780586188048e-16
0.9631926385277055,4.440892098500626e-16
0.9633926785357071,3.885780586188048e-16
0.9635927185437086,4.440892098500626e-16
0.9637927585517103,4.440892098500626e-16
0.9639927985597119,4.996003610813204e-16
0.9641928385677135,4.996003610813204e-16
0.9643928785757151,3.885780586188048e-16
0.9645929185837167,3.885780586188048e-16
0.9647929585917183,4.440892098500626e-16
0.9649929985997199,4.440892098500626e-16
0.9651930386077215,4.440892098500626e-16
0.9653930786157231,4.440892098500626e-16
0.9655931186237247,4.440892098500626e-16
0.9657931586317263,4.440892098500626e-16
0.9659931986397279,4.440892098500626e-16
0.9661932386477295,3.885780586188048e-16
0.9663932786557311,4.440892098500626e-16
0.9665933186637327,3.885780586188048e-16
0.9667933586717343,3.885780586188048e-16
0.9669933986797359,4.440892098500626e-16
0.9671934386877376,4.440892098500626e-16
0.9673934786957391,4.440892098500626e-16
0.9675935187037407,4.440892098500626e-16
0.9677935587117423,3.885780586188048e-16
0.9679935987197439,4.440892098500626e-16
0.9681936387277456,4.440892098500626e-16
0.9683936787357471,4.996003610813204e-16
0.9685937187437487,4.440892098500626e-16
0.9687937587517503,4.440892098500626e-16
0.9689937987597519,4.440892098500626e-16
0.9691938387677536,4.440892098500626e-16
0.9693938787757551,3.885780586188048e-16
0.9695939187837567,4.440892098500626e-16
0.9697939587917583,4.440892098500626e-16
0.9699939987997599,4.440892098500626e-16
0.9701940388077616,3.885780586188048e-16
0.9703940788157631,4.440892098500626e-16
0.9705941188237647,4.996003610813204e-16
0.9707941588317663,4.440892098500626e-16
0.9709941988397679,4.440892098500626e-16
0.9711942388477696,4.440892098500626e-16
0.9713942788557711,4.440892098500626e-16
0.9715943188637727,3.885780586188048e-16
0.9717943588717743,3.3306690738754696e-16
0.9719943988797759,4.440892098500626e-16
0.9721944388877776,3.885780586188048e-16
0.9723944788957791,3.885780586188048e-16
0.9725945189037807,3.885780586188048e-16
0.9727945589117823,3.885780586188048e-16
0.9729945989197839,3.885780586188048e-16
0.9731946389277856,3.885780586188048e-16
0.9733946789357871,3.3306690738754696e-16
0.9735947189437887,3.3306690738754696e-16
0.9737947589517904,3.885780586188048e-16
0.9739947989597919,3.885780586188048e-16
0.9741948389677936,3.3306690738754696e-16
0.9743948789757951,2.7755575615628914e-16
0.9745949189837967,2.7755575615628914e-16
0.9747949589917984,3.885780586188048e-16
0.9749949989997999,3.885780586188048e-16
0.9751950390078015,2.7755575615628914e-16
0.9753950790158031,3.3306690738754696e-16
0.9755951190238047,2.7755575615628914e-16
0.9757951590318064,3.885780586188048e-16
0.9759951990398079,3.885780586188048e-16
0.9761952390478095,2.7755575615628914e-16
0.9763952790558111,2.7755575615628914e-16
0.9765953190638127,3.3306690738754696e-16
0.9767953590718144,3.3306690738754696e-16
0.9769953990798159,3.885780586188048e-16
0.9771954390878175,3.885780586188048e-16
0.9773954790958191,3.885780586188048e-16
0.9775955191038207,3.885780586188048e-16
0.9777955591118224,2.7755575615628914e-16
0.9779955991198239,3.3306690738754696e-16
0.9781956391278255,3.885780586188048e-16
0.9783956791358271,3.3306690738754696e-16
0.9785957191438287,3.3306690738754696e-16
0.9787957591518304,3.3306690738754696e-16
0.9789957991598319,3.885780586188048e-16
0.9791958391678335,3.3306690738754696e-16
0.9793958791758351,3.3306690738754696e-16
0.9795959191838367,3.3306690738754696e-16
0.9797959591918384,2.7755575615628914e-16
0.9799959991998399,3.885780586188048e-16
0.9801960392078415,2.7755575615628914e-16
0.9803960792158432,2.7755575615628914e-16
0.9805961192238447,3.3306690738754696e-16
0.9807961592318464,3.885780586188048e-16
0.9809961992398479,2.7755575615628914e-16
0.9811962392478495,3.885780586188048e-16
0.9813962792558512,3.885780586188048e-16
0.9815963192638527,3.3306690738754696e-16
0.9817963592718544,3.3306690738754696e-16
0.9819963992798559,4.440892098500626e-16
0.9821964392878575,3.885780586188048e-16
0.9823964792958592,4.996003610813204e-16
0.9825965193038607,4.996003610813204e-16
0.9827965593118624,4.996003610813204e-16
0.9829965993198639,3.885780586188048e-16
0.9831966393278655,4.440892098500626e-16
0.9833966793358672,4.996003610813204e-16
0.9835967193438687,4.440892098500626e-16
0.9837967593518704,4.440892098500626e-16
0.9839967993598719,4.996003610813204e-16
0.9841968393678735,4.996003610813204e-16
0.9843968793758752,3.885780586188048e-16
0.9845969193838767,4.440892098500626e-16
0.9847969593918784,4.440892098500626e-16
0.98499699939988,3.885780586188048e-16
0.9851970394078815,4.440892098500626e-16
0.9853970794158832,3.885780586188048e-16
0.9855971194238847,3.885780586188048e-16
0.9857971594318863,4.440892098500626e-16
0.985997199439888,4.996003610813204e-16
0.9861972394478895,4.440892098500626e-16
0.9863972794558912,4.996003610813204e-16
0.9865973194638927,4.440892098500626e-16
0.9867973594718943,4.996003610813204e-16
0.986997399479896,4.996003610813204e-16
0.9871974394878975,4.996003610813204e-16
0.9873974794958992,5.551115123125783e-16
0.9875975195039007,6.106226635438361e-16
0.9877975595119023,6.106226635438361e-16
0.987997599519904,6.106226635438361e-16
0.9881976395279055,6.106226635438361e-16
0.9883976795359072,5.551115123125783e-16
0.9885977195439087,5.551115123125783e-16
0.9887977595519103,6.106226635438361e-16
0.988997799559912,6.106226635438361e-16
0.9891978395679135,6.106226635438361e-16
0.9893978795759152,6.661338147750939e-16
0.9895979195839167,6.106226635438361e-16
0.9897979595919183,5.551115123125783e-16
0.98999799959992,6.106226635438361e-16
0.9901980396079215,6.661338147750939e-16
0.9903980796159232,7.216449660063518e-16
0.9905981196239247,6.661338147750939e-16
0.9907981596319263,6.661338147750939e-16
0.990998199639928,6.661338147750939e-16
0.9911982396479295,6.661338147750939e-16
0.9913982796559312,7.216449660063518e-16
0.9915983196639327,7.216449660063518e-16
0.9917983596719343,6.661338147750939e-16
0.991998399679936,6.661338147750939e-16
0.9921984396879375,7.771561172376096e-16
0.9923984796959392,7.771561172376096e-16
0.9925985197039408,7.216449660063518e-16
0.9927985597119423,7.216449660063518e-16
0.992998599719944,6.661338147750939e-16
0.9931986397279455,7.771561172376096e-16
0.9933986797359472,7.216449660063518e-16
0.9935987197439488,7.216449660063518e-16
0.9937987597519503,7.771561172376096e-16
0.993998799759952,7.216449660063518e-16
0.9941988397679535,7.771561172376096e-16
0.9943988797759552,7.216449660063518e-16
0.9945989197839568,7.771561172376096e-16
0.9947989597919583,7.216449660063518e-16
0.99499899979996,7.216449660063518e-16
0.9951990398079615,6.661338147750939e-16
0.9953990798159632,7.216449660063518e-16
0.9955991198239648,7.771561172376096e-16
0.9957991598319663,7.216449660063518e-16
0.995999199839968,7.216449660063518e-16
0.9961992398479695,7.216449660063518e-16
0.9963992798559712,7.216449660063518e-16
0.9965993198639728,7.216449660063518e-16
0.9967993598719743,6.661338147750939e-16
0.996999399879976,7.216449660063518e-16
0.9971994398879775,7.216449660063518e-16
0.9973994798959791,7.771561172376096e-16
0.9975995199039808,7.216449660063518e-16
0.9977995599119823,8.326672684688674e-16
0.997999599919984,7.216449660063518e-16
0.9981996399279855,7.216449660063518e-16
0.9983996799359871,7.216449660063518e-16
0.9985997199439888,7.216449660063518e-16
0.9987997599519903,7.771561172376096e-16
0.998999799959992,7.771561172376096e-16
0.9991998399679936,7.216449660063518e-16
0.9993998799759951,7.216449660063518e-16
0.9995999199839968,7.771561172376096e-16
0.9997999599919983,8.326672684688674e-16
1.0,8.881784197001252e-16


==> anc/fig3/subpl_2_series_2.csv <==
x,y
0.0,-5.042187073203686e-7
0.00020004000800160032,-1.539734396060349e-6
0.00040008001600320064,-3.102196290518614e-6
0.000600120024004801,-5.1877509701135985e-6
0.0008001600320064013,-7.793088497076175e-6
0.0010002000400080016,-1.0915487609757489e-5
0.001200240048009602,-1.4552859568434584e-5
0.0014002800560112022,-1.870379024466692e-5
0.0016003200640128026,-2.3367580052727037e-5
0.0018003600720144029,-2.854428133268385e-5
0.002000400080016003,-3.423473280921496e-5
0.0022004400880176033,-4.044059076787829e-5
0.002400480096019204,-4.716435661165615e-5
0.002600520104020804,-5.440940048454272e-5
0.0028005601120224045,-6.217998067590668e-5
0.0030006001200240046,-7.048125854894251e-5
0.003200640128025605,-7.93193087686825e-5
0.0034006801360272052,-8.870112463934751e-5
0.0036007201440288058,-9.863461839711152e-5
0.003800760152030406,-0.00010912861634245971
0.004000800160032006,-0.0001201928487357313
0.004200840168033607,-0.0001318379344199018
0.004400880176035207,-0.00014407536017613763
0.004600920184036807,-0.00015691745485931202
0.004800960192038408,-0.00017037735840267753
0.005001000200040008,-0.00018446898582250276
0.005201040208041608,-0.000199206986394692
0.0054010802160432084,-0.0002146066982155921
0.005601120224044809,-0.00023068409839828961
0.005801160232046409,-0.0002474557491930693
0.006001200240048009,-0.0002649387403563866
0.00620124024804961,-0.00028315062812608524
0.00640128025605121,-0.000302109371191522
0.00660132026405281,-0.00032183326407549204
0.0068013602720544105,-0.0003423408683700998
0.007001400280056011,-0.0003636509422905434
0.0072014402880576115,-0.00038578236902950085
0.007401480296059211,-0.00040875408440958425
0.007601520304060812,-0.0004325850043424822
0.007801560312062412,-0.00045729395261062504
0.008001600320064013,-0.0004828995894904202
0.008201640328065612,-0.0005094203417351419
0.008401680336067214,-0.0005368743344306443
0.008601720344068814,-0.0005652793252278821
0.008801760352070413,-0.0005946526414430386
0.009001800360072015,-0.0006250111204987108
0.009201840368073614,-0.0006563710541585867
0.009401880376075214,-0.0006887481369828308
0.009601920384076815,-0.0007221574194029075
0.009801960392078415,-0.0007566132657823472
0.010002000400080016,-0.0007921293177945987
0.010202040408081616,-0.0008287184634107811
0.010402080416083216,-0.0008663928117489585
0.010602120424084817,-0.000905163673993117
0.010802160432086417,-0.0009450415505442636
0.011002200440088017,-0.000986036124518733
0.011202240448089618,-0.0010281562616598749
0.011402280456091218,-0.001071410016679453
0.011602320464092817,-0.0011158046459944955
0.011802360472094419,-0.0011613466267745409
0.012002400480096018,-0.0012080416821635877
0.01220244048809762,-0.0012558948124908303
0.01240248049609922,-0.0013049103322351398
0.012602520504100819,-0.0013550919124603825
0.01280256051210242,-0.0014064426283925558
0.01300260052010402,-0.00145896501176568
0.01320264052810562,-0.0015126611075220436
0.013402680536107221,-0.001567532534413569
0.013602720544108821,-0.0016235805490158236
0.013802760552110422,-0.0016808061126340791
0.014002800560112022,-0.0017392099605528927
0.014202840568113622,-0.0017987926730564287
0.014402880576115223,-0.0018595547476271106
0.014602920584116823,-0.001921496671714918
0.014802960592118422,-0.0019846189954590074
0.015003000600120024,-0.002048922403737649
0.015203040608121624,-0.0021144077869216203
0.015403080616123223,-0.0021810763097102146
0.015603120624124825,-0.0022489294774383183
0.015803160632126424,-0.002317969199256904
0.016003200640128026,-0.0023881978476084833
0.016203240648129624,-0.0024596183134426904
0.016403280656131225,-0.00253223405664587
0.016603320664132826,-0.0026060491511914006
0.016803360672134428,-0.0026810683245548257
0.017003400680136026,-0.0027572969909792754
0.017203440688137627,-0.0028347412782215708
0.01740348069613923,-0.0029134080474580593
0.017603520704140826,-0.002993304906080801
0.017803560712142428,-0.0030744402131688588
0.01800360072014403,-0.003156823077476247
0.018203640728145627,-0.0032404633478362935
0.01840368073614723,-0.003325371595942173
0.01860372074414883,-0.0034115590915240798
0.018803760752150428,-0.003499037770004789
0.01900380076015203,-0.0035878201927765398
0.01920384076815363,-0.003677919500302969
0.01940388077615523,-0.0037693493583094775
0.01960392078415683,-0.003862123897383621
0.01980396079215843,-0.0039562576463633755
0.020004000800160033,-0.004051765459944864
0.02020404080816163,-0.004148662440991975
0.020404080816163232,-0.004246963858077844
0.020604120824164834,-0.00434668505883179
0.02080416083216643,-0.0044478413797049005
0.021004200840168033,-0.004550448052802476
0.021204240848169634,-0.004654520110461597
0.021404280856171232,-0.004760072288277208
0.021604320864172834,-0.004867118927299501
0.021804360872174435,-0.004975673876139522
0.022004400880176033,-0.005085750393727998
0.022204440888177635,-0.005197361053474556
0.022404480896179236,-0.005310517649570901
0.022604520904180834,-0.005425231106171609
0.022804560912182435,-0.005541511390170631
0.023004600920184037,-0.005659367428269595
0.023204640928185635,-0.005778807029006832
0.023404680936187236,-0.0058998368103827595
0.023604720944188837,-0.006022462133678675
0.02380476095219044,-0.006146687044022433
0.024004800960192037,-0.006272514218205929
0.024204840968193638,-0.006399944920206194
0.02440488097619524,-0.0065289789648050565
0.024604920984196837,-0.006659614689641331
0.02480496099219844,-0.006791848935965756
0.02500500100020004,-0.0069256770383022415
0.025205041008201638,-0.007061092823150327
0.02540508101620324,-0.0071980886167932745
0.02560512102420484,-0.007336655262205016
0.02580516103220644,-0.007476782144977347
0.02600520104020804,-0.007618457228117048
0.026205241048209642,-0.007761667095491833
0.02640528105621124,-0.007906397003634498
0.02660532106421284,-0.00805263094154698
0.026805361072214443,-0.008200351698081212
0.02700540108021604,-0.0083495409364115
0.027205441088217642,-0.008500179275055066
0.027405481096219243,-0.008652246374843235
0.027605521104220845,-0.008805721031196308
0.027805561112222443,-0.00896058127101081
0.028005601120224044,-0.009116804453429175
0.028205641128225645,-0.009274367373728859
0.028405681136227243,-0.009433246369541362
0.028605721144228845,-0.009593417428591506
0.028805761152230446,-0.00975485629713383
0.029005801160232044,-0.009917538588256537
0.029205841168233646,-0.010081439889223845
0.029405881176235247,-0.010246535867035118
0.029605921184236845,-0.010412802371393845
0.029805961192238446,-0.010580215534300726
0.030006001200240048,-0.010748751865513839
0.030206041208241646,-0.010918388343153444
0.030406081216243247,-0.011089102498770483
0.03060612122424485,-0.011260872496245047
0.030806161232246446,-0.011433677203934123
0.031006201240248048,-0.011607496259546123
0.03120624124824965,-0.011782310127282598
0.03140628125625125,-0.011958100146854982
0.03160632126425285,-0.01213484857405477
0.031806361272254446,-0.012312538612629716
0.03200640128025605,-0.01249115443729491
0.03220644128825765,-0.012670681207785615
0.03240648129625925,-0.01285110507393811
0.03260652130426085,-0.013032413171864234
0.03280656131226245,-0.013214593611364484
0.033006601320264055,-0.01339763545480287
0.03320664132826565,-0.013581528687742827
0.03340668133626725,-0.013766264181717624
0.033606721344268856,-0.013951833649579387
0.033806761352270454,-0.014138229593937693
0.03400680136027205,-0.014325445249261257
0.034206841368273656,-0.014513474518273586
0.034406881376275254,-0.014702311903325223
0.03460692138427685,-0.014891952433471009
0.03480696139227846,-0.015082391588019613
0.035007001400280055,-0.015273625217354952
0.03520704140828165,-0.015465649461853716
0.03540708141628326,-0.01565846066974028
0.035607121424284856,-0.015852055314729895
0.035807161432286454,-0.016046429914312165
0.03600720144028806,-0.016241580949520423
0.036207241448289657,-0.01643750478701777
0.036407281456291254,-0.016634197604308256
0.03660732146429286,-0.016831655318851245
0.03680736147229446,-0.017029873521819217
0.037007401480296055,-0.01722884741719442
0.03720744148829766,-0.017428571766847777
0.03740748149629926,-0.017629040842185327
0.037607521504300856,-0.017830248382883697
0.03780756151230246,-0.01803218756316625
0.03800760152030406,-0.018234850965998146
0.03820764152830566,-0.018438230565500292
0.03840768153630726,-0.018642317717801036
0.03860772154430886,-0.018847103160460933
0.03880776155231046,-0.01905257702052029
0.03900780156031206,-0.01925872883113336
0.03920784156831366,-0.01946554755666646
0.03940788157631526,-0.019673021626052056
0.03960792158431686,-0.01988113897410701
0.03980796159231846,-0.020089887090441825
0.040008001600320066,-0.020299253075509786
0.040208041608321664,-0.020509223703270928
0.04040808161632326,-0.02071978548987658
0.04060812162432487,-0.020930924767716925
0.040808161632326465,-0.02114262776411646
0.04100820164032806,-0.02135488068391206
0.04120824164832967,-0.02156766979510496
0.041408281656331265,-0.021780981516743167
0.04160832166433286,-0.02199480250816362
0.04180836167233447,-0.0222091197587052
0.042008401680336066,-0.02242392067699442
0.042208441688337664,-0.02263919317890508
0.04240848169633927,-0.02285492577330186
0.04260852170434087,-0.023071107644695686
0.042808561712342465,-0.023287728731965357
0.04300860172034407,-0.023504779802335497
0.04320864172834567,-0.023722252519844632
0.043408681736347265,-0.023940139507589567
0.04360872174434887,-0.02415843440309147
0.04380876175235047,-0.0243771319061961
0.044008801760352066,-0.024596227818993566
0.04420884176835367,-0.024815719077321885
0.04440888177635527,-0.025035603773502554
0.04460892178435687,-0.025255881170043973
0.04480896179235847,-0.025476551704140322
0.04500900180036007,-0.025697616982886504
0.04520904180836167,-0.025919079769225112
0.04540908181636327,-0.02614094395873661
0.04560912182436487,-0.026363214547478784
0.04580916183236647,-0.026585897591174648
0.04600920184036807,-0.026809000156139018
0.04620924184836967,-0.027032530262420702
0.04640928185637127,-0.02725649681972041
0.046609321864372874,-0.027480909556721528
0.04680936187237447,-0.02770577894454228
0.04700940188037607,-0.027931116115081703
0.047209441888377675,-0.02815693277508837
0.04740948189637927,-0.028383241116828623
0.04760952190438088,-0.028610053726270023
0.047809561912382476,-0.02883738348972515
0.048009601920384073,-0.02906524349992041
0.04820964192838568,-0.02929364696246388
0.048409681936387276,-0.0295226071036852
0.048609721944388874,-0.029752137080809062
0.04880976195239048,-0.029982249895402012
0.04900980196039208,-0.030212958311000078
0.049209841968393675,-0.030444274775782588
0.04940988197639528,-0.03067621135110586
0.04960992198439688,-0.0309087796466493
0.049809961992398476,-0.031141990762856998
0.05001000200040008,-0.03137585524128036
0.05021004200840168,-0.031610383023342736
0.050410082016403276,-0.03184558341795608
0.05061012202440488,-0.03208146507832323
0.05081016203240648,-0.03231803598815907
0.05101020204040808,-0.03255530345745966
0.05121024204840968,-0.03279327412784228
0.05141028205641128,-0.03303195398737239
0.05161032206441288,-0.03327134839468621
0.05181036207241448,-0.033511462112112145
0.05201040208041608,-0.03375229934739064
0.05221044208841768,-0.03399386380349287
0.052410482096419284,-0.034236158735943566
0.05261052210442088,-0.034479187016964265
0.05281056211242248,-0.03472295120567134
0.053010602120424084,-0.034967453623489055
0.05321064212842568,-0.03521269643387229
0.05341068213642728,-0.035458681725378006
0.053610722144428885,-0.03570541159707892
0.05381076215243048,-0.03595288824527863
0.05401080216043208,-0.036201114050463716
0.054210842168433686,-0.03645009166341774
0.054410882176435284,-0.036699824089422274
0.05461092218443689,-0.03695031476948295
0.05481096219243849,-0.03720156765754381
0.055011002200440084,-0.03745358729268965
0.05521104220844169,-0.03770637886538498
0.05541108221644329,-0.037959948276857766
0.055611122224444885,-0.038214302190806515
0.05581116223244649,-0.038469448076689644
0.05601120224044809,-0.03872539424394565
0.056211242248449686,-0.03898214986658997
0.05641128225645129,-0.03923972499773984
0.05661132226445289,-0.039498130573728724
0.05681136227245449,-0.039757378407588154
0.05701140228045609,-0.040017481171794024
0.05721144228845769,-0.040278452370295814
0.05741148229645929,-0.04054030629997002
0.05761152230446089,-0.04080305800176061
0.05781156231246249,-0.04106672320188961
0.05801160232046409,-0.04133131824363761
0.05821164232846569,-0.04159686001030573
0.05841168233646729,-0.041863365840076806
0.05861172234446889,-0.04213085343359191
0.058811762352470494,-0.04239934075514854
0.05901180236047209,-0.04266884592850734
0.05921184236847369,-0.04293938712836362
0.059411882376475295,-0.043210982468598315
0.05961192238447689,-0.04348364988846874
0.05981196239247849,-0.04375740703793218
0.060012002400480095,-0.044032271163314395
0.06021204240848169,-0.04430825899454057
0.06041208241648329,-0.04458538663513741
0.060612122424484896,-0.04486366945619187
0.060812162432486494,-0.04514312199541561
0.06101220244048809,-0.04542375786241293
0.0612122424484897,-0.045705589651187095
0.061412282456491295,-0.045988628860842665
0.06161232246449289,-0.0462728858253538
0.0618123624724945,-0.04655836965316956
0.062012402480496095,-0.04684508817731802
0.0622124424884977,-0.047133047916553955
0.0624124824964993,-0.047422254047970375
0.0626125225045009,-0.047712710391363135
0.0628125625125025,-0.04800441940550386
0.0630126025205041,-0.04829738219633802
0.0632126425285057,-0.048591598536987274
0.0634126825365073,-0.04888706689929602
0.06361272254450889,-0.04918378449652688
0.0638127625525105,-0.049481747336677415
0.0640128025605121,-0.04978095028576365
0.0642128425685137,-0.05008138714029663
0.0644128825765153,-0.050383050708066875
0.0646129225845169,-0.05068593289625069
0.0648129625925185,-0.05099002480576268
0.0650130026005201,-0.051295316830701196
0.0652130426085217,-0.05160179876167002
0.0654130826165233,-0.05190945989171021
0.0656131226245249,-0.052218289123541685
0.0658131626325265,-0.05252827507679618
0.06601320264052811,-0.052839406193920295
0.06621324264852971,-0.053151670843441856
0.0664132826565313,-0.05346505741932225
0.0666133226645329,-0.0537795544351641
0.0668133626725345,-0.05409515061210487
0.0670134026805361,-0.054411834959303525
0.06721344268853771,-0.05472959684601817
0.06741348269653931,-0.05504842606437602
0.06761352270454091,-0.05536831288205253
0.0678135627125425,-0.05568924808420295
0.0680136027205441,-0.0560112230041241
0.0682136427285457,-0.056334229542267175
0.06841368273654731,-0.05665826017337011
0.06861372274454891,-0.056983307941630694
0.06881376275255051,-0.057309366443994765
0.0690138027605521,-0.05763642980178872
0.0692138427685537,-0.057964492621077314
0.0694138827765553,-0.05829354994227575
0.06961392278455691,-0.05862359717968798
0.06981396279255851,-0.05895463005177761
0.07001400280056011,-0.05928664450310321
0.07021404280856171,-0.059619636618964036
0.0704140828165633,-0.059953602533903576
0.0706141228245649,-0.060288538335305786
0.07081416283256652,-0.06062443996339083
0.07101420284056811,-0.060961303108972666
0.07121424284856971,-0.06129912311037904
0.07141428285657131,-0.061637894850954916
0.07161432286457291,-0.06197761265857225
0.0718143628725745,-0.0623182702085523
0.07201440288057612,-0.06265986043137205
0.07221444288857772,-0.06300237542647233
0.07241448289657931,-0.06334580638341515
0.07261452290458091,-0.06369014351154928
0.07281456291258251,-0.06403537597923997
0.07301460292058412,-0.06438149186359979
0.07321464292858572,-0.06472847811152688
0.07341468293658732,-0.06507632051271273
0.07361472294458891,-0.06542500368512971
0.07381476295259051,-0.06577451107334678
0.07401480296059211,-0.06612482495985582
0.07421484296859372,-0.06647592648942069
0.07441488297659532,-0.06682779570628884
0.07461492298459692,-0.06718041160393512
0.07481496299259852,-0.06753375218683953
0.07501500300060011,-0.06788779454363808
0.07521504300860171,-0.06824251493083175
0.07541508301660332,-0.0685978888660934
0.07561512302460492,-0.06895389123007954
0.07581516303260652,-0.06931049637553463
0.07601520304060812,-0.06966767824237172
0.07621524304860972,-0.07002541047732633
0.07641528305661131,-0.07038366655671191
0.07661532306461293,-0.0707424199107567
0.07681536307261452,-0.07110164404797177
0.07701540308061612,-0.07146131267799377
0.07721544308861772,-0.07182139983135717
0.07741548309661932,-0.07218187997468677
0.07761552310462091,-0.07254272811985549
0.07781556311262253,-0.07290391992572823
0.07801560312062412,-0.07326543179120762
0.07821564312862572,-0.07362724093841083
0.07841568313662732,-0.07398932548493686
0.07861572314462892,-0.07435166450432903
0.07881576315263052,-0.07471423807399707
0.07901580316063213,-0.07507702731003298
0.07921584316863373,-0.07544001438853432
0.07941588317663532,-0.07580318255323559
0.07961592318463692,-0.07616651610943746
0.07981596319263852,-0.07653000040441667
0.08001600320064013,-0.07689362179468942
0.08021604320864173,-0.07725736760068881
0.08041608321664333,-0.0776212260495967
0.08061612322464493,-0.07798518620724268
0.08081616323264652,-0.07834923790014223
0.08101620324064812,-0.07871337162889283
0.08121624324864973,-0.0790775784742763
0.08141628325665133,-0.07944184999752804
0.08161632326465293,-0.07980617813632596
0.08181636327265453,-0.08017055509812204
0.08201640328065612,-0.08053497325248885
0.08221644328865772,-0.08089942502417691
0.08241648329665933,-0.08126390278858031
0.08261652330466093,-0.08162839877128444
0.08281656331266253,-0.0819929049533211
0.08301660332066413,-0.08235741298368579
0.08321664332866573,-0.08272191410057676
0.08341668333666732,-0.08308639906269912
0.08361672334466894,-0.08345085809184057
0.08381676335267053,-0.08381528082777
0.08401680336067213,-0.08417965629633739
0.08421684336867373,-0.08454397289146806
0.08441688337667533,-0.08490821837154493
0.08461692338467693,-0.08527237987046579
0.08481696339267854,-0.08563644392344927
0.08501700340068014,-0.08600039650744573
0.08521704340868173,-0.08636422309579353
0.08541708341668333,-0.08672790872654701
0.08561712342468493,-0.08709143808369496
0.08581716343268653,-0.08745479559029104
0.08601720344068814,-0.08781796551233069
0.08621724344868974,-0.08818093207203882
0.08641728345669134,-0.08854367956907971
0.08661732346469293,-0.08890619250806678
0.08681736347269453,-0.08926845573063992
0.08701740348069613,-0.08963045455029106
0.08721744348869774,-0.08999217488805769
0.08741748349669934,-0.0903536034071698
0.08761752350470094,-0.0907147276447292
0.08781756351270253,-0.09107553613852092
0.08801760352070413,-0.09143601854710615
0.08821764352870574,-0.09179616576142194
0.08841768353670734,-0.09215597000621674
0.08861772354470894,-0.09251542492977893
0.08881776355271054,-0.09287452568056757
0.08901780356071214,-0.09323326896952883
0.08921784356871373,-0.09359165311707451
0.08941788357671535,-0.09394967808390908
0.08961792358471694,-0.09430734548511502
0.08981796359271854,-0.09466465858714061
0.09001800360072014,-0.09502162228757582
0.09021804360872174,-0.09537824307784662
0.09041808361672334,-0.09573452898920282
0.09061812362472495,-0.09609048952261723
0.09081816363272655,-0.09644613556344642
0.09101820364072814,-0.09680147928192831
0.09121824364872974,-0.0971565340208002
0.09141828365673134,-0.09751131417151276
0.09161832366473294,-0.09786583504068712
0.09181836367273455,-0.09822011270860911
0.09201840368073615,-0.09857416388167838
0.09221844368873774,-0.09892800574082317
0.09241848369673934,-0.0992816557879576
0.09261852370474094,-0.0996351316925917
0.09281856371274254,-0.09998845114070815
0.09301860372074415,-0.10034163168799036
0.09321864372874575,-0.10069469061942549
0.09341868373674735,-0.10104764481721543
0.09361872374474894,-0.10140051063880674
0.09381876375275054,-0.10175330380670106
0.09401880376075214,-0.10210603931153167
0.09421884376875375,-0.10245873132969271
0.09441888377675535,-0.1028113931565866
0.09461892378475695,-0.10316403715631778
0.09481896379275855,-0.10351667472840824
0.09501900380076014,-0.10386931629184837
0.09521904380876176,-0.10422197128652708
0.09541908381676335,-0.1045746481918148
0.09561912382476495,-0.10492735456180288
0.09581916383276655,-0.10528009707644048
0.09601920384076815,-0.10563288160755663
0.09621924384876974,-0.10598571329851704
0.09641928385677136,-0.10633859665604412
0.09661932386477295,-0.10669153565253042
0.09681936387277455,-0.10704453383700152
0.09701940388077615,-0.10739759445273919
0.09721944388877775,-0.1077507205594593
0.09741948389677935,-0.10810391515785733
0.09761952390478096,-0.10845718131428454
0.09781956391278256,-0.10881052228330515
0.09801960392078415,-0.1091639416259067
0.09821964392878575,-0.10951744332119343
0.09841968393678735,-0.10987103186948578
0.09861972394478895,-0.11022471238487555
0.09881976395279056,-0.1105784906754449
0.09901980396079216,-0.11093237330954639
0.09921984396879376,-0.11128636766675716
0.09941988397679535,-0.11164048197235957
0.09961992398479695,-0.11199472531446122
0.09981996399279855,-0.11234910764314333
0.10002000400080016,-0.11270363975131509
0.10022004400880176,-0.11305833323724729
0.10042008401680336,-0.1134132004490575
0.10062012402480495,-0.11376825441171588
0.10082016403280655,-0.11412350873743096
0.10102020404080815,-0.114478977520553
0.10122024404880976,-0.11483467521839594
0.10142028405681136,-0.115190616519621
0.10162032406481296,-0.11554681620204237
0.10182036407281456,-0.11590328898190613
0.10202040408081615,-0.11626004935685082
0.10222044408881777,-0.11661711144488227
0.10242048409681936,-0.11697448882178313
0.10262052410482096,-0.11733219435942582
0.10282056411282256,-0.11769024006746755
0.10302060412082416,-0.11804863694087542
0.10322064412882576,-0.11840739481566058
0.10342068413682737,-0.11876652223509002
0.10362072414482897,-0.11912602632849933
0.10382076415283056,-0.11948591270464753
0.10402080416083216,-0.11984618536134094
0.10422084416883376,-0.12020684661280912
0.10442088417683536,-0.1205678970360465
0.10462092418483697,-0.12092933543704258
0.10482096419283857,-0.12129115883751593
0.10502100420084017,-0.12165336248244744
0.10522104420884176,-0.12201593986838234
0.10542108421684336,-0.12237888279214248
0.10562112422484496,-0.12274218141926678
0.10582116423284657,-0.12310582437118346
0.10602120424084817,-0.12346979882981779
0.10622124424884977,-0.1238340906580586
0.10642128425685136,-0.12419868453425194
0.10662132426485296,-0.1245635640986621
0.10682136427285456,-0.1249287121096473
0.10702140428085617,-0.1252941106071384
0.10722144428885777,-0.1256597410808906
0.10742148429685937,-0.12602558464090002
0.10762152430486097,-0.12639162218734296
0.10782156431286256,-0.12675783457740328
0.10802160432086416,-0.12712420278640685
0.10822164432886577,-0.12749070806077728
0.10842168433686737,-0.12785733206046462
0.10862172434486897,-0.12822405698867553
0.10882176435287057,-0.12859086570694792
0.10902180436087217,-0.12895774183385963
0.10922184436887378,-0.12932466982593843
0.10942188437687538,-0.12969163503964157
0.10962192438487697,-0.13005862377359517
0.10982196439287857,-0.13042562329062005
0.11002200440088017,-0.13079262181941442
0.11022204440888177,-0.13115960853611353
0.11042208441688338,-0.1315265735262894
0.11062212442488498,-0.13189350772829161
0.11082216443288657,-0.13226040285914964
0.11102220444088817,-0.13262725132455985
0.11122224444888977,-0.13299404611475393
0.11142228445689137,-0.1333607806882917
0.11162232446489298,-0.13372744884603027
0.11182236447289458,-0.13409404459769242
0.11202240448089618,-0.13446056202358753
0.11222244448889777,-0.13482699513412122
0.11242248449689937,-0.13519333772977155
0.11262252450490097,-0.13555958326419823
0.11282256451290258,-0.13592572471309994
0.11302260452090418,-0.13629175445133035
0.11322264452890578,-0.13665766414063996
0.11342268453690738,-0.13702344463022162
0.11362272454490897,-0.13738908587201043
0.11382276455291057,-0.1377545768524268
0.11402280456091218,-0.13811990554195724
0.11422284456891378,-0.13848505886364898
0.11442288457691538,-0.1388500226812554
0.11462292458491698,-0.1392147818074151
0.11482296459291857,-0.139579320031887
0.11502300460092017,-0.13994362016950027
0.11522304460892178,-0.14030766412712006
0.11542308461692338,-0.14067143298858392
0.11562312462492498,-0.1410349071162339
0.11582316463292658,-0.14139806626736529
0.11602320464092818,-0.1417608897236362
0.11622324464892979,-0.14212335643124066
0.11642328465693139,-0.1424854451494459
0.11662332466493298,-0.14284713460493392
0.11682336467293458,-0.14320840364927356
0.11702340468093618,-0.14356923141678338
0.11722344468893778,-0.1439295974800297
0.11742348469693939,-0.14428948200023622
0.11762352470494099,-0.1446488658699671
0.11782356471294259,-0.1450077308455751
0.11802360472094418,-0.14536605966708477
0.11822364472894578,-0.14572383616340173
0.11842368473694738,-0.1460810453409989
0.11862372474494899,-0.1464376734545248
0.11882376475295059,-0.14679370805810368
0.11902380476095219,-0.1471491380364443
0.11922384476895379,-0.14750395361523858
0.11942388477695538,-0.1478581463507077
0.11962392478495698,-0.1482117090985298
0.11982396479295859,-0.14856463596276165
0.12002400480096019,-0.1489169222257289
0.12022404480896179,-0.1492685642602098
0.12042408481696339,-0.1496195594255593
0.12062412482496498,-0.14996990594971635
0.12082416483296658,-0.1503196027992948
0.1210242048409682,-0.15066864954017745
0.12122424484896979,-0.15101704619120593
0.12142428485697139,-0.15136479307368456
0.12162432486497299,-0.151711890659492
0.12182436487297459,-0.1520583394206154
0.12202440488097618,-0.15240413968289399
0.1222244448889778,-0.1527492914866742
0.1224244848969794,-0.1530937944569455
0.12262452490498099,-0.15343764768534368
0.12282456491298259,-0.15378084962618052
0.12302460492098419,-0.15412339800838892
0.12322464492898579,-0.1544652897649676
0.1234246849369874,-0.1548065209811738
0.123624724944989,-0.15514708686235165
0.12382476495299059,-0.15548698172190611
0.12402480496099219,-0.15582619898954586
0.12422484496899379,-0.15616473123952634
0.1244248849769954,-0.1565025702382395
0.124624924984997,-0.15683970701012245
0.1248249649929986,-0.15717613192050436
0.1250250050010002,-0.1575118347736812
0.1252250450090018,-0.15784680492421543
0.1254250850170034,-0.1581810313992001
0.125625125025005,-0.15851450302901504
0.1258251650330066,-0.15884720858393903
0.1260252050410082,-0.1591791369138691
0.1262252450490098,-0.15951027708833898
0.1264252850570114,-0.1598406185340264
0.126625325065013,-0.1601701511669901
0.1268253650730146,-0.1604988655169845
0.1270254050810162,-0.16082675284136014
0.12722544508901779,-0.16115380522626663
0.1274254850970194,-0.16148001567313064
0.127625525105021,-0.16180537816867796
0.1278255651130226,-0.16212988773709947
0.1280256051210242,-0.16245354047332228
0.1282256451290258,-0.16277633355672785
0.1284256851370274,-0.16309826524505727
0.128625725145029,-0.16341933484864396
0.1288257651530306,-0.1637395426855169
0.1290258051610322,-0.1640588900183076
0.1292258451690338,-0.16437737897426685
0.1294258851770354,-0.1646950124500473
0.129625925185037,-0.16501179400322086
0.1298259651930386,-0.16532772773277893
0.1300260052010402,-0.16564281815109466
0.1302260452090418,-0.1659570700500084
0.1304260852170434,-0.16627048836382713
0.130626125225045,-0.16658307803210082
0.1308261652330466,-0.16689484386505254
0.13102620524104822,-0.16720579041449574
0.1312262452490498,-0.16751592185296788
0.1314262852570514,-0.16782524186365183
0.131626325265053,-0.16813375354344376
0.1318263652730546,-0.1684414593212636
0.13202640528105622,-0.16874836089339917
0.1322264452890578,-0.16905445917733017
0.13242648529705942,-0.16935975428510158
0.132626525305061,-0.16966424551691844
0.1328265653130626,-0.16996793137521593
0.1330266053210642,-0.17027080959903784
0.1332266453290658,-0.17057287721813363
0.13342668533706742,-0.1708741306257731
0.133626725345069,-0.17117456566888464
0.13382676535307061,-0.17147417775375612
0.1340268053610722,-0.17177296196520575
0.1342268453690738,-0.17207091319683973
0.13442688537707542,-0.17236802628977016
0.134626925385077,-0.17266429617697732
0.13482696539307862,-0.17295971803036764
0.1350270054010802,-0.17325428740750637
0.13522704540908181,-0.1735480003949938
0.1354270854170834,-0.17384085374550706
0.135627125425085,-0.1741328450056435
0.13582716543308662,-0.17442397263187703
0.1360272054410882,-0.1747142360921699
0.13622724544908982,-0.1750036359510665
0.1364272854570914,-0.1752921739364256
0.136627325465093,-0.17557985298631812
0.13682736547309463,-0.17586667727502053
0.1370274054810962,-0.17615265221746101
0.13722744548909782,-0.17643778445191793
0.1374274854970994,-0.1767220818012194
0.13762752550510102,-0.17700555321313877
0.1378275655131026,-0.17728820868111433
0.1380276055211042,-0.1775700591468325
0.13822764552910582,-0.17785111638659706
0.1384276855371074,-0.17813139288374846
0.13862772554510902,-0.17841090168969415
0.1388277655531106,-0.17868965627635663
0.13902780556111222,-0.1789676703830308
0.13922784556911383,-0.17924495786076716
0.1394278855771154,-0.17952153251745617
0.13962792558511702,-0.17979740796678118
0.1398279655931186,-0.1800725974841324
0.14002800560112022,-0.18034711387243352
0.14022804560912183,-0.1806209693406292
0.14042808561712342,-0.18089417539731725
0.14062812562512503,-0.1811667427616935
0.1408281656331266,-0.18143868129361207
0.14102820564112822,-0.18170999994415876
0.1412282456491298,-0.18198070672769978
0.14142828565713142,-0.18225080871590887
0.14162832566513303,-0.18252031205380426
0.14182836567313462,-0.18278922199735245
0.14202840568113623,-0.18305754297172977
0.1422284456891378,-0.18332527864888176
0.14242848569713942,-0.18359243204259887
0.14262852570514103,-0.18385900561894092
0.14282856571314262,-0.18412500141950028
0.14302860572114423,-0.18439042119470614
0.14322864572914581,-0.18465526654414183
0.14342868573714743,-0.18491953906068048
0.143628725745149,-0.18518324047514784
0.14382876575315062,-0.18544637279819215
0.14402880576115223,-0.18570893845608719
0.14422884576915382,-0.18597094041730766
0.14442888577715543,-0.18623238230690253
0.14462892578515701,-0.18649326850593817
0.14482896579315863,-0.18675360423359605
0.14502900580116024,-0.18701339560986968
0.14522904580916182,-0.1872726496972172
0.14542908581716343,-0.18753137451997182
0.14562912582516502,-0.18778957906078803
0.14582916583316663,-0.18804727323389325
0.14602920584116824,-0.1883044678354169
0.14622924584916983,-0.1885611744715634
0.14642928585717144,-0.18881740546587916
0.14662932586517302,-0.1890731737473208
0.14682936587317463,-0.18932849272125424
0.14702940588117622,-0.18958337612589266
0.14722944588917783,-0.18983783787700576
0.14742948589717944,-0.1900918919039991
0.14762952590518102,-0.19034555198066117
0.14782956591318264,-0.1905988315540024
0.14802960592118422,-0.19085174357466766
0.14822964592918583,-0.1911043003323803
0.14842968593718744,-0.19135651329978026
0.14862972594518903,-0.1916083929878503
0.14882976595319064,-0.19185994881588309
0.14902980596119222,-0.19211118899863888
0.14922984596919384,-0.19236212045297996
0.14942988597719542,-0.19261274872585452
0.14962992598519703,-0.1928630779450478
0.14982996599319864,-0.19311311079363025
0.15003000600120023,-0.1933628485085251
0.15023004600920184,-0.19361229090309923
0.15043008601720342,-0.19386143641316422
0.15063012602520504,-0.19411028216526993
0.15083016603320665,-0.19435882406569435
0.15103020604120823,-0.19460705690808766
0.15123024604920984,-0.19485497449732778
0.15143028605721143,-0.19510256978679902
0.15163032606521304,-0.1953498350260202
0.15183036607321462,-0.1955967619153319
0.15203040608121624,-0.19584334176420848
0.15223044608921785,-0.19608956564969504
0.15243048609721943,-0.19633542457147846
0.15263052610522104,-0.19658090960019137
0.15283056611322263,-0.19682601201571454
0.15303060612122424,-0.1970707234324784
0.15323064612922585,-0.19731503590907215
0.15343068613722743,-0.1975589420398324
0.15363072614522905,-0.1978024350265028
0.15383076615323063,-0.19804550872851664
0.15403080616123224,-0.19828815769094832
0.15423084616923385,-0.19853037714969451
0.15443088617723544,-0.19877216301397138
0.15463092618523705,-0.19901351182673627
0.15483096619323863,-0.19925442070415206
0.15503100620124025,-0.19949488725569503
0.15523104620924183,-0.19973490948695394
0.15543108621724344,-0.19997448568756662
0.15563112622524505,-0.2002136143070855
0.15583116623324664,-0.20045229382184143
0.15603120624124825,-0.20069052259608394
0.15623124624924983,-0.2009282987408106
0.15643128625725145,-0.2011656199737522
0.15663132626525306,-0.20140248348395548
0.15683136627325464,-0.20163888580430092
0.15703140628125625,-0.20187482269511275
0.15723144628925784,-0.20211028904176292
0.15743148629725945,-0.20234527876885006
0.15763152630526103,-0.20257978477315552
0.15783156631326264,-0.2028137988771443
0.15803160632126426,-0.20304731180430927
0.15823164632926584,-0.20328031317715384
0.15843168633726745,-0.20351279153808827
0.15863172634526904,-0.20374473439298965
0.15883176635327065,-0.20397612827665512
0.15903180636127226,-0.20420695883887763
0.15923184636927384,-0.20443721094940123
0.15943188637727546,-0.2046668688195856
0.15963192638527704,-0.20489591613822777
0.15983196639327865,-0.2051243362186746
0.16003200640128026,-0.20535211215410554
0.16023204640928185,-0.2055792269776913
0.16043208641728346,-0.20580566382423254
0.16063212642528504,-0.20603140608986475
0.16083216643328666,-0.20625643758647583
0.16103220644128824,-0.20648074268762362
0.16123224644928985,-0.20670430646295568
0.16143228645729146,-0.20692711479841863
0.16163232646529305,-0.20714915449989557
0.16183236647329466,-0.20737041337831158
0.16203240648129624,-0.20759088031469855
0.16223244648929785,-0.20781054530419382
0.16243248649729947,-0.20802939947845317
0.16263252650530105,-0.20824743510647628
0.16283256651330266,-0.20846464557435715
0.16303260652130425,-0.2086810253449732
0.16323264652930586,-0.2088965698991003
0.16343268653730744,-0.20911127565987686
0.16363272654530905,-0.20932513990292828
0.16383276655331067,-0.20953816065479053
0.16403280656131225,-0.20975033658253772
0.16423284656931386,-0.20996166687770634
0.16443288657731545,-0.2101721511377253
0.16463292658531706,-0.21038178924809392
0.16483296659331867,-0.210590581268503
0.16503300660132025,-0.21079852732596993
0.16523304660932187,-0.21100562751785504
0.16543308661732345,-0.2112118818273542
0.16563312662532506,-0.21141729005372478
0.16583316663332665,-0.2116218517591076
0.16603320664132826,-0.2118255662333679
0.16623324664932987,-0.21202843247790315
0.16643328665733145,-0.2122304492088652
0.16663332666533306,-0.21243161487973594
0.16683336667333465,-0.21263192772268533
0.16703340668133626,-0.2128313858076471
0.16723344668933787,-0.21302998711758042
0.16743348669733946,-0.21322772963795564
0.16763352670534107,-0.21342461145812322
0.16783356671334265,-0.21362063088190336
0.16803360672134426,-0.21381578654447986
0.16823364672934588,-0.21401007753250195
0.16843368673734746,-0.21420350350419337
0.16863372674534907,-0.21439606480624895
0.16883376675335066,-0.21458776258435625
0.16903380676135227,-0.214778598884322
0.16923384676935385,-0.21496857674099834
0.16943388677735546,-0.21515770025249345
0.16963392678535708,-0.21534597463750288
0.16983396679335866,-0.21553340627400724
0.17003400680136027,-0.21572000271803465
0.17023404680936186,-0.21590577270167555
0.17043408681736347,-0.21609072611004593
0.17063412682536508,-0.2162748739374143
0.17083416683336666,-0.2164582282232226
0.17103420684136827,-0.21664080196922794
0.17123424684936986,-0.2168226090394606
0.17143428685737147,-0.21700366404511864
0.17163432686537305,-0.21718398221689433
0.17183436687337467,-0.21736357926753713
0.17203440688137628,-0.2175424712477002
0.17223444688937786,-0.21772067439828152
0.17243448689737947,-0.21789820500255405
0.17263452690538106,-0.21807507924138037
0.17283456691338267,-0.21825131305472395
0.17303460692138428,-0.21842692201250533
0.17323464692938587,-0.21860192119760907
0.17343468693738748,-0.21877632510353529
0.17363472694538906,-0.2189501475488117
0.17383476695339067,-0.21912340160985266
0.17403480696139226,-0.21929609957347618
0.17423484696939387,-0.2194682529097867
0.17443488697739548,-0.21963987226560672
0.17463492698539707,-0.219810967478113
0.17483496699339868,-0.21998154760781344
0.17503500700140026,-0.22015162098950375
0.17523504700940187,-0.220321195299381
0.17543508701740348,-0.22049027763607507
0.17563512702540507,-0.2206588746130031
0.17583516703340668,-0.22082699245916027
0.17603520704140826,-0.22099463712524636
0.17623524704940988,-0.22116181439189253
0.1764352870574115,-0.22132852997670244
0.17663532706541307,-0.22149478963685787
0.17683536707341468,-0.22166059926416104
0.17703540708141627,-0.22182596496958812
0.17723544708941788,-0.22199089315471116
0.17743548709741946,-0.22215539056769582
0.17763552710542108,-0.22231946434199648
0.1778355671134227,-0.22248312201633455
0.17803560712142427,-0.22264637153504852
0.17823564712942588,-0.22280922122843416
0.17843568713742747,-0.22297167977323676
0.17863572714542908,-0.22313375613399541
0.1788357671534307,-0.2232954594864678
0.17903580716143228,-0.22345679912485755
0.1792358471694339,-0.22361778435502078
0.17943588717743547,-0.223778424376229
0.17963592718543708,-0.2239387281543982
0.17983596719343867,-0.22409870428995637
0.18003600720144028,-0.2242583608837022
0.1802360472094419,-0.22441770540409936
0.18043608721744347,-0.22457674455945897
0.1806361272254451,-0.22473548417837702
0.18083616723344667,-0.22489392910162273
0.18103620724144828,-0.22505208308841962
0.1812362472494499,-0.22520994873972772
0.18143628725745148,-0.22536752744073602
0.1816363272654531,-0.22552481932431434
0.18183636727345467,-0.22568182325666608
0.1820364072814563,-0.22583853684588429
0.1822364472894579,-0.22599495647355
0.18243648729745948,-0.22615107734894707
0.1826365273054611,-0.22630689358490713
0.18283656731346268,-0.2264623982937639
0.1830366073214643,-0.22661758370139856
0.18323664732946587,-0.22677244127690682
0.18343668733746749,-0.22692696187503547
0.1836367273454691,-0.22708113588821754
0.18383676735347068,-0.22723495340480276
0.1840368073614723,-0.22738840436992974
0.18423684736947388,-0.22754147874542988
0.1844368873774755,-0.22769416666518333
0.1846369273854771,-0.22784645858247543
0.18483696739347868,-0.22799834540611158
0.1850370074014803,-0.22814981862234507
0.18523704740948188,-0.22830087040004154
0.1854370874174835,-0.2284514936769399
0.18563712742548508,-0.22860168222535682
0.1858371674334867,-0.22875143069621504
0.1860372074414883,-0.22890073464083138
0.18623724744948988,-0.22904959051047286
0.1864372874574915,-0.22919799563425708
0.18663732746549308,-0.22934594817652645
0.1868373674734947,-0.22949344707534552
0.1870374074814963,-0.2296404919642469
0.1872374474894979,-0.22978708307977067
0.1874374874974995,-0.22993322115769144
0.18763752750550108,-0.2300789073211006
0.1878375675135027,-0.2302241429637002
0.18803760752150428,-0.23036892963176392
0.1882376475295059,-0.2305132689082272
0.1884376875375075,-0.23065716230228506
0.1886377275455091,-0.23080061114770145
0.1888377675535107,-0.23094361651277592
0.18903780756151228,-0.23108617912457535
0.1892378475695139,-0.23122829930963484
0.1894378875775155,-0.2313699769528679
0.1896379275855171,-0.23151121147591758
0.1898379675935187,-0.23165200183564005
0.1900380076015203,-0.23179234654285452
0.1902380476095219,-0.23193224370093357
0.1904380876175235,-0.23207169106326017
0.1906381276255251,-0.23221068610805742
0.1908381676335267,-0.2323492261286183
0.1910382076415283,-0.2324873083365363
0.1912382476495299,-0.2326249299751789
0.1914382876575315,-0.23276208844035795
0.1916383276655331,-0.23289878140495102
0.1918383676735347,-0.23303500694410698
0.1920384076815363,-0.23317076365764824
0.1922384476895379,-0.23330605078634406
0.1924384876975395,-0.23344086831888516
0.1926385277055411,-0.2335752170866283
0.1928385677135427,-0.23370909884349692
0.1930386077215443,-0.23384251632880965
0.1932386477295459,-0.23397547331125385
0.1934386877375475,-0.23410797461271288
0.1936387277455491,-0.23424002611118092
0.1938387677535507,-0.23437163472254186
0.1940388077615523,-0.23450280836153797
0.1942388477695539,-0.2346335558827905
0.1944388877775555,-0.23476388700324696
0.1946389277855571,-0.23489381220790287
0.1948389677935587,-0.2350233426410676
0.1950390078015603,-0.23515248998580243
0.19523904780956192,-0.23528126633444604
0.1954390878175635,-0.23540968405334892
0.1956391278255651,-0.2355377556450598
0.1958391678335667,-0.23566549361124095
0.1960392078415683,-0.2357929103195344
0.19623924784956992,-0.23592001787745845
0.1964392878575715,-0.23604682801619245
0.19663932786557312,-0.23617335198680472
0.1968393678735747,-0.2362996004711156
0.1970394078815763,-0.2364255835089611
0.1972394478895779,-0.23655131044315736
0.1974394878975795,-0.23667678988296487
0.19763952790558112,-0.23680202968633562
0.1978395679135827,-0.23692703696070708
0.19803960792158432,-0.23705181808159786
0.1982396479295859,-0.23717637872777864
0.1984396879375875,-0.23730072393134743
0.19863972794558912,-0.23742485814064768
0.1988397679535907,-0.2375487852936362
0.19903980796159232,-0.23767250889905017
0.1992398479695939,-0.2377960321225397
0.19943988797759551,-0.237919357874836
0.1996399279855971,-0.23804248889900972
0.1998399679935987,-0.238165427853946
0.20004000800160032,-0.23828817739131763
0.2002400480096019,-0.23841074022356762
0.20044008801760352,-0.23853311918071612
0.2006401280256051,-0.23865531725417036
0.20084016803360671,-0.23877733762613165
0.20104020804160833,-0.2388991836836471
0.2012402480496099,-0.2390208590168345
0.20144028805761152,-0.23914236740129996
0.2016403280656131,-0.23926371276525726
0.20184036807361472,-0.2393848991423314
0.2020404080816163,-0.2395059306114692
0.2022404480896179,-0.23962681122578297
0.20244048809761953,-0.23974754493249503
0.2026405281056211,-0.23986813548643326
0.20284056811362272,-0.23998858635973647
0.2030406081216243,-0.2401089006505576
0.20324064812962592,-0.24022908099360102
0.20344068813762753,-0.24034912947529494
0.2036407281456291,-0.24046904755628107
0.20384076815363072,-0.24058883600370884
0.2040408081616323,-0.24070849483554932
0.20424084816963392,-0.2408280232788102
0.20444088817763553,-0.2409474197431424
0.20464092818563712,-0.2410666818108925
0.20484096819363873,-0.24118580624419012
0.2050410082016403,-0.241304789009173
0.20524104820964192,-0.24142362531696432
0.2054410882176435,-0.24154230968053836
0.20564112822564512,-0.24166083598615462
0.20584116823364673,-0.24177919757762412
0.20604120824164832,-0.24189738735130278
0.20624124824964993,-0.24201539785939902
0.2064412882576515,-0.24213322141894353
0.20664132826565312,-0.24225085022360626
0.20684136827365474,-0.24236827645546444
0.20704140828165632,-0.24248549239382547
0.20724144828965793,-0.24260249051829483
0.20744148829765952,-0.24271926360344395
0.20764152830566113,-0.2428358048026758
0.2078415683136627,-0.24295210771919756
0.20804160832166432,-0.24306816646238089
0.20824164832966593,-0.24318397568821398
0.20844168833766752,-0.24329953062300713
0.20864172834566913,-0.24341482706999734
0.20884176835367071,-0.24352986139899307
0.20904180836167233,-0.2436446305196878
0.20924184836967394,-0.24375913183974368
0.20944188837767552,-0.24387336320918676
0.20964192838567713,-0.24398732285304803
0.20984196839367872,-0.2441010092945251
0.21004200840168033,-0.2442144212712093
0.21024204840968191,-0.24432755764712238
0.21044208841768353,-0.24444041732342428
0.21064212842568514,-0.24455299915068607
0.21084216843368672,-0.24466530184557334
0.21104220844168833,-0.24477732391464946
0.21124224844968992,-0.2448890635877941
0.21144228845769153,-0.2450005187634457
0.21164232846569314,-0.24511168696752147
0.21184236847369473,-0.24522256532746214
0.21204240848169634,-0.24533315056239452
0.21224244848969792,-0.24544343898992393
0.21244248849769953,-0.245553426549569
0.21264252850570114,-0.24566310884234982
0.21284256851370273,-0.24577248118555306
0.21304260852170434,-0.24588153868123486
0.21324264852970592,-0.24599027629660147
0.21344268853770754,-0.24609868895403875
0.21364272854570912,-0.24620677162825677
0.21384276855371073,-0.2463145194477819
0.21404280856171234,-0.24642192779787697
0.21424284856971393,-0.2465289924219004
0.21444288857771554,-0.2466357095181325
0.21464292858571712,-0.2467420758292014
0.21484296859371874,-0.2468480887214283
0.21504300860172035,-0.24695374625167632
0.21524304860972193,-0.24705904721962538
0.21544308861772354,-0.24716399120379257
0.21564312862572513,-0.24726857858006562
0.21584316863372674,-0.2473728105220038
0.21604320864172832,-0.2474766889826688
0.21624324864972994,-0.24758021665826807
0.21644328865773155,-0.24768339693440383
0.21664332866573313,-0.247786233816216
0.21684336867373474,-0.2478887318441631
0.21704340868173633,-0.24799089599759552
0.21724344868973794,-0.24809273158862816
0.21744348869773955,-0.24819424414909752
0.21764352870574113,-0.24829543931359455
0.21784356871374275,-0.2483963227016825
0.21804360872174433,-0.24849689980244216
0.21824364872974594,-0.24859717586443222
0.21844368873774755,-0.2486971557940084
0.21864372874574914,-0.24879684406472277
0.21884376875375075,-0.2488962446402213
0.21904380876175233,-0.24899536091269028
0.21924384876975395,-0.24909419565847538
0.21944388877775553,-0.24919275101202626
0.21964392878575714,-0.24929102845881634
0.21984396879375875,-0.2493890288473665
0.22004400880176034,-0.24948675241997798
0.22024404880976195,-0.24958419886126912
0.22044408881776353,-0.2496813673631249
0.22064412882576515,-0.24977825670422374
0.22084416883376676,-0.24987486534191466
0.22104420884176834,-0.24997119151388913
0.22124424884976995,-0.2500672333468362
0.22144428885777154,-0.2501629889690951
0.22164432886577315,-0.25025845662422597
0.22184436887377473,-0.25035363478241845
0.22204440888177635,-0.2504485222467361
0.22224444888977796,-0.25054311825136344
0.22244448889777954,-0.25063742254926724
0.22264452890578115,-0.2507314354869963
0.22284456891378274,-0.2508251580647276
0.22304460892178435,-0.2509185919800916
0.22324464892978596,-0.251011739654778
0.22344468893778754,-0.25110460424341785
0.22364472894578916,-0.2511971896247363
0.22384476895379074,-0.25128950037547504
0.22404480896179235,-0.2513815417280589
0.22424484896979394,-0.25147331951343377
0.22444488897779555,-0.25156484009090585
0.22464492898579716,-0.25165611026716045
0.22484496899379874,-0.2517471372069234
0.22504500900180036,-0.2518379283379343
0.22524504900980194,-0.25192849125303585
0.22544508901780355,-0.25201883361222865
0.22564512902580516,-0.25210896304750924
0.22584516903380675,-0.2521988870731919
0.22604520904180836,-0.25228861300422434
0.22624524904980994,-0.25237814788474217
0.22644528905781156,-0.25246749842878013
0.22664532906581317,-0.25255667097468115
0.22684536907381475,-0.2526456714543204
0.22704540908181636,-0.252734505377814
0.22724544908981795,-0.25282317783391783
0.22744548909781956,-0.2529116935058522
0.22764552910582114,-0.2530000567018377
0.22784556911382275,-0.25308827139919465
0.22804560912182437,-0.2531763413004705
0.22824564912982595,-0.25326426989971335
0.22844568913782756,-0.25335206055672804
0.22864572914582915,-0.2534397165769333
0.22884576915383076,-0.2535272412942909
0.22904580916183237,-0.25361463815471075
0.22924584916983395,-0.2537019107973415
0.22944588917783557,-0.25378906313124117
0.22964592918583715,-0.25387609940507977
0.22984596919383876,-0.2539630242677501
0.23004600920184035,-0.254049842818049
0.23024604920984196,-0.2541365606419296
0.23044608921784357,-0.2542231838362006
0.23064612922584515,-0.25430971901795985
0.23084616923384677,-0.25439617331947084
0.23104620924184835,-0.2544825543686209
0.23124624924984996,-0.2545688702555192
0.23144628925785157,-0.2546551294861916
0.23164632926585316,-0.25474134092469414
0.23184636927385477,-0.2548275137252893
0.23204640928185635,-0.2549136572565982
0.23224644928985796,-0.2549997810198498
0.23244648929785958,-0.2550858945634903
0.23264652930586116,-0.25517200739648926
0.23284656931386277,-0.2552581289026792
0.23304660932186436,-0.2553442682583963
0.23324664932986597,-0.25543043435555207
0.23344668933786755,-0.2555166357320672
0.23364672934586916,-0.25560288051134106
0.23384676935387078,-0.25568917635212723
0.23404680936187236,-0.25577553040984413
0.23424684936987397,-0.25586194930997996
0.23444688937787556,-0.25594843913386944
0.23464692938587717,-0.2560350054167299
0.23484696939387878,-0.25612165315746827
0.23504700940188036,-0.2562083868394114
0.23524704940988198,-0.2562952104607864
0.23544708941788356,-0.25638212757349166
0.23564712942588517,-0.25646914132846527
0.23584716943388676,-0.25655625452577796
0.23604720944188837,-0.2566434696674634
0.23624724944988998,-0.25673078901104496
0.23644728945789156,-0.2568182146217368
0.23664732946589317,-0.2569057484213745
0.23684736947389476,-0.2569933922322766
0.23704740948189637,-0.25708114781443747
0.23724744948989798,-0.2571690168947041
0.23744748949789957,-0.2572570011868834
0.23764752950590118,-0.25734510240205316
0.23784756951390276,-0.25743332224870064
0.23804760952190437,-0.2575216624226717
0.23824764952990596,-0.2576101245872751
0.23844768953790757,-0.2576987103442328
0.23864772954590918,-0.2577874211964958
0.23884776955391077,-0.25787625850423307
0.23904780956191238,-0.25796522343555317
0.23924784956991396,-0.25805431691371594
0.23944788957791557,-0.2581435395627327
0.23964792958591719,-0.2582328916533342
0.23984796959391877,-0.25832237305130207
0.24004800960192038,-0.25841198317010994
0.24024804960992197,-0.25850172092970863
0.24044808961792358,-0.25859158472311905
0.2406481296259252,-0.25868157239226836
0.24084816963392677,-0.258771681214233
0.24104820964192838,-0.25886190789873703
0.24124824964992997,-0.2589522485974143
0.24144828965793158,-0.259042698924979
0.24164832966593316,-0.259133253992084
0.24184836967393478,-0.25922390844927873
0.2420484096819364,-0.25931465654113145
0.24224844968993797,-0.2594054921692578
0.24244848969793958,-0.25949640896271053
0.24264852970594117,-0.25958740035394695
0.24284856971394278,-0.2596784596584001
0.2430486097219444,-0.2597695801555554
0.24324864972994598,-0.259860755169368
0.2434486897379476,-0.2599519781458564
0.24364872974594917,-0.26004324272577745
0.24384876975395078,-0.2601345428104175
0.24404880976195237,-0.26022587261872615
0.24424884976995398,-0.26031722673426666
0.2444488897779556,-0.26040860014075
0.24464892978595718,-0.26049998824525283
0.2448489697939588,-0.260591386888581
0.24504900980196037,-0.2606827923426193
0.24524904980996198,-0.2607742012948935
0.2454490898179636,-0.2608656108209525
0.24564912982596518,-0.26095701834553986
0.2458491698339668,-0.26104842159386055
0.24604920984196837,-0.26113981853454693
0.24624924984997,-0.261231207316177
0.24644928985797157,-0.2613225861993931
0.24664932986597318,-0.2614139534868054
0.2468493698739748,-0.261505307452931
0.24704940988197638,-0.2615966462764226
0.247249449889978,-0.2616879679767748
0.24744948989797957,-0.26177927035756277
0.24764952990598119,-0.26187055095807554
0.2478495699139828,-0.2619618070149532
0.24804960992198438,-0.26205303543514125
0.248249649929986,-0.26214423278113114
0.24844968993798758,-0.26223539526908923
0.2486497299459892,-0.26232651878008584
0.2488497699539908,-0.2624175988842381
0.24904980996199239,-0.26250863087718984
0.249249849969994,-0.2625996098279719
0.24944988997799558,-0.2626905306369398
0.2496499299859972,-0.2627813881021684
0.24984996999399878,-0.26287217699242355
0.2500500100020004,-0.2629628921246149
0.250250050010002,-0.2630535284434868
0.2504500900180036,-0.2631440811012203
0.25065013002600517,-0.26323454553460107
0.2508501700340068,-0.26332491753746423
0.2510502100420084,-0.26341519332624364
0.25125025005001,-0.2635053695966403
0.2514502900580116,-0.2635954435696634
0.2516503300660132,-0.26368541302559506
0.2518503700740148,-0.2637752763247632
0.2520504100820164,-0.26386503241437853
0.252250450090018,-0.26395468082108364
0.2524504900980196,-0.26404422162926405
0.2526505301060212,-0.26413365544557504
0.2528505701140228,-0.2642229833505264
0.2530506101220244,-0.2643122068383348
0.253250650130026,-0.2644013277465845
0.25345069013802757,-0.26449034817752715
0.2536507301460292,-0.2645792704130859
0.2538507701540308,-0.2646680968258085
0.2540508101620324,-0.26475682978812987
0.254250850170034,-0.26484547158234883
0.25445089017803557,-0.2649340243137086
0.2546509301860372,-0.2650224898288808
0.2548509701940388,-0.2651108696420045
0.2550510102020404,-0.2651991648702194
0.255251050210042,-0.265287376180373
0.2554510902180436,-0.2653755037482687
0.2556511302260452,-0.26546354723148013
0.2558511702340468,-0.2655515057563871
0.2560512102420484,-0.265639377919698
0.25625125025005,-0.2657271618043394
0.2564512902580516,-0.2658148550092041
0.2566513302660532,-0.2659024546918871
0.2568513702740548,-0.2659899576232012
0.2570514102820564,-0.2660773602519603
0.257251450290058,-0.266164658778269
0.2574514902980596,-0.266251849233351
0.2576515303060612,-0.26633892756380606
0.2578515703140628,-0.2664258897181026
0.2580516103220644,-0.2665127317330903
0.25825165033006603,-0.2665994498183621
0.2584516903380676,-0.2666860404363957
0.2586517303460692,-0.2667725003765652
0.2588517703540708,-0.26685882682132445
0.2590518103620724,-0.2669450174031207
0.259251850370074,-0.26703107025088735
0.2594518903780756,-0.2671169840252884
0.2596519303860772,-0.2672027579422219
0.2598519703940788,-0.2672883917844389
0.2600520104020804,-0.26737388590147504
0.260252050410082,-0.2674592411984258
0.2604520904180836,-0.26754445911440444
0.2606521304260852,-0.26762954159179975
0.2608521704340868,-0.2677144910376916
0.26105221044208843,-0.2677993102789776
0.26125225045009,-0.267884002512908
0.2614522904580916,-0.26796857125482
0.2616523304660932,-0.2680530202848958
0.2618523704740948,-0.268137353595753
0.26205241048209643,-0.2682215753425996
0.262252450490098,-0.26830568979756386
0.2624524904980996,-0.2683897013096381
0.2626525305061012,-0.2684736142714629
0.2628525705141028,-0.2685574330939363
0.26305261052210444,-0.2686411621893604
0.263252650530106,-0.26872480596354986
0.2634526905381076,-0.268808368817035
0.2636527305461092,-0.26889185515519465
0.2638527705541108,-0.26897526940687033
0.26405281056211244,-0.2690586160507508
0.264252850570114,-0.2691418996485716
0.2644528905781156,-0.26922512488397193
0.2646529305861172,-0.269308296605683
0.26485297059411883,-0.26939141987359616
0.2650530106021204,-0.2694745000061839
0.265253050610122,-0.2695575426277168
0.2654530906181236,-0.2696405537137374
0.2656531306261252,-0.2697235396333196
0.26585317063412683,-0.26980650718674926
0.2660532106421284,-0.26988946363741506
0.26625325065013,-0.2699724167368804
0.2664532906581316,-0.27005537474231966
0.2666533306661332,-0.2701383464257403
0.26685337067413484,-0.2702213410746549
0.2670534106821364,-0.2703043684841245
0.267253450690138,-0.27038743894034495
0.2674534906981396,-0.2704705631961899
0.26765353070614123,-0.27055375243934515
0.26785357071414284,-0.2706370182538729
0.2680536107221444,-0.27072037257620996
0.268253650730146,-0.2708038276467406
0.2684536907381476,-0.2708873959581785
0.26865373074614923,-0.2709710902020491
0.26885377075415084,-0.2710549232145723
0.2690538107621524,-0.2711389079232198
0.269253850770154,-0.2712230572951477
0.2694538907781556,-0.2713073842885991
0.26965393078615724,-0.27139190180823014
0.26985397079415885,-0.27147662266514305
0.2700540108021604,-0.27156155954221795
0.270254050810162,-0.27164672496512765
0.27045409081816363,-0.27173213127920215
0.27065413082616524,-0.2718177906320922
0.2708541708341668,-0.27190371496196797
0.2710542108421684,-0.2719899159907888
0.27125425085017,-0.27207640522199966
0.27145429085817163,-0.27216319394185284
0.27165433086617324,-0.27225029322342964
0.2718543708741748,-0.2723377139323421
0.2720544108821764,-0.27242546673304363
0.272254450890178,-0.27251356209465705
0.27245449089817964,-0.27260201029525566
0.27265453090618125,-0.2726908214235904
0.2728545709141828,-0.27278000537735625
0.2730546109221844,-0.2728695718572189
0.273254650930186,-0.2729595303559836
0.27345469093818764,-0.2730498901424688
0.27365473094618925,-0.27314066023984684
0.2738547709541908,-0.27323184939842704
0.2740548109621924,-0.2733234660630666
0.27425485097019403,-0.2734155183356123
0.27445489097819564,-0.2735080139329724
0.27465493098619725,-0.2736009601416085
0.2748549709941988,-0.2736943637693959
0.2750550110022004,-0.2737882310959396
0.27525505101020203,-0.27388256782253273
0.27545509101820365,-0.27397737902301333
0.2756551310262052,-0.2740726690967999
0.2758551710342068,-0.2741684417253799
0.2760552110422084,-0.2742646998334676
0.27625525105021004,-0.27436144555596365
0.27645529105821165,-0.27445868021172126
0.2766553310662132,-0.27455640428496375
0.2768553710742148,-0.27465461741501684
0.27705541108221643,-0.27475331839480777
0.27725545109021804,-0.27485250517836013
0.27745549109821965,-0.27495217489728024
0.2776555311062212,-0.2750523238859933
0.2778555711142228,-0.27515294771525783
0.27805561112222443,-0.27525404123326436
0.27825565113022604,-0.2753555986134246
0.27845569113822766,-0.2754576134077784
0.2786557311462292,-0.2755600786047988
0.2788557711542308,-0.2756629866902601
0.27905581116223244,-0.2757663297097618
0.27925585117023405,-0.2758700993314607
0.27945589117823566,-0.27597428690757464
0.2796559311862372,-0.27607888353326404
0.27985597119423883,-0.27618388010158845
0.28005601120224044,-0.2762892673533597
0.28025605121024205,-0.276395035920871
0.28045609121824366,-0.27650117636467475
0.2806561312262452,-0.27660767920279083
0.28085617123424683,-0.27671453493196274
0.28105621124224844,-0.27682173404081944
0.28125625125025006,-0.27692926701504916
0.2814562912582516,-0.2770371243349366
0.2816563312662532,-0.277145296465848
0.28185637127425484,-0.27725377384246797
0.28205641128225645,-0.27736254684778583
0.28225645129025806,-0.2774716057879959
0.2824564912982596,-0.27758094086460744
0.2826565313062612,-0.2776905421451566
0.28285657131426284,-0.27780039953396585
0.28305661132226445,-0.27791050274440937
0.28325665133026606,-0.2780208412741148
0.2834566913382676,-0.2781314043844589
0.28365673134626923,-0.2782421810856043
0.28385677135427084,-0.278353160128179
0.28405681136227245,-0.2784643300025201
0.28425685137027407,-0.27857567894619384
0.2844568913782756,-0.27868719496028255
0.28465693138627723,-0.278798865834679
0.28485697139427885,-0.27891067918238155
0.28505701140228046,-0.2790226224825304
0.28525705141028207,-0.27913468313167766
0.2854570914182836,-0.27924684850255166
0.28565713142628524,-0.2793591060093592
0.28585717143428685,-0.2794714431784834
0.28605721144228846,-0.27958384772327205
0.2862572514502901,-0.27969630762148934
0.28645729145829163,-0.27980881119391665
0.28665733146629324,-0.2799213471825419
0.28685737147429485,-0.2800339048267715
0.28705741148229647,-0.2801464739361359
0.287257451490298,-0.28025904495803683
0.28745749149829963,-0.28037160903919656
0.28765753150630125,-0.2804841580796199
0.28785757151430286,-0.2805966847780593
0.28805761152230447,-0.28070918266817435
0.288257651530306,-0.28082164614480537
0.28845769153830764,-0.28093407048001307
0.28865773154630925,-0.2810464518287832
0.28885777155431086,-0.28115878722453685
0.28905781156231247,-0.2812710745648266
0.28925785157031403,-0.2813833125878205
0.28945789157831564,-0.281495500840385
0.28965793158631725,-0.2816076396387566
0.28985797159431886,-0.2817197300229496
0.2900580116023205,-0.28183177370616275
0.29025805161032203,-0.28194377302053963
0.29045809161832364,-0.28205573086068203
0.29065813162632526,-0.2821676506263281
0.29085817163432687,-0.28227953616558177
0.2910582116423285,-0.2823913917200155
0.29125825165033004,-0.28250322187287347
0.29145829165833165,-0.2826150315014748
0.29165833166633326,-0.2827268257347618
0.29185837167433487,-0.282838609916763
0.2920584116823365,-0.28295038957654767
0.29225845169033804,-0.2830621704050442
0.29245849169833965,-0.28317395823888486
0.29265853170634126,-0.28328575905123077
0.2928585717143429,-0.28339757894932655
0.29305861172234443,-0.2835094241783427
0.29325865173034604,-0.28362130113089
0.29345869173834765,-0.2837332163614329
0.29365873174634927,-0.28384517660470343
0.2938587717543509,-0.2839571887971143
0.29405881176235243,-0.28406926010009664
0.29425885177035405,-0.2841813979242551
0.29445889177835566,-0.28429360995321684
0.29465893178635727,-0.2844059041660836
0.2948589717943589,-0.28451828885744507
0.29505901180236044,-0.2846307726539957
0.29525905181036205,-0.28474336452690696
0.29545909181836366,-0.28485607379923233
0.2956591318263653,-0.2849689101477735
0.2958591718343669,-0.2850818835989928
0.29605921184236844,-0.28519500451872737
0.29625925185037005,-0.28530828359563043
0.29645929185837167,-0.2854217318184372
0.2966593318663733,-0.2855353604473154
0.2968593718743749,-0.2856491809797147
0.29705941188237645,-0.28576320511126796
0.29725945189037806,-0.28587744469241716
0.29745949189837967,-0.2859919116815387
0.2976595319063813,-0.28610661809541466
0.2978595719143829,-0.2862215759579527
0.29805961192238445,-0.28633679724807976
0.29825965193038606,-0.2864522938477343
0.2984596919383877,-0.28656807749086005
0.2986597319463893,-0.28668415971425076
0.29885977195439084,-0.28680055181102876
0.29905981196239245,-0.2869172647874495
0.29925985197039406,-0.28703430932361873
0.2994598919783957,-0.28715169573859384
0.2996599319863973,-0.28726943396021143
0.29985997199439884,-0.2873875334998568
0.30006001200240046,-0.2875060034322572
0.30026005201040207,-0.28762485238025326
0.3004600920184037,-0.28774408850438404
0.3006601320264053,-0.28786371949700723
0.30086017203440685,-0.28798375258058095
0.30106021204240846,-0.28810419450965224
0.30126025205041007,-0.2882250515760312
0.3014602920584117,-0.2883463296165867
0.3016603320664133,-0.2884680340230752
0.30186037207441485,-0.2885901697534069
0.30206041208241646,-0.28871274134377134
0.3022604520904181,-0.28883575292107433
0.3024604920984197,-0.28895920821519216
0.3026605321064213,-0.28908311057060954
0.30286057211442285,-0.2892074629570881
0.30306061212242447,-0.2893322679790986
0.3032606521304261,-0.28945752788383994
0.3034606921384277,-0.28958324456776785
0.30366073214642925,-0.2897094195816504
0.30386077215443086,-0.2898360541342595
0.30406081216243247,-0.28996314909489423
0.3042608521704341,-0.2900907049950107
0.3044608921784357,-0.2902187220292952
0.30466093218643725,-0.2903472000565728
0.30486097219443886,-0.2904761386009779
0.3050610122024405,-0.2906055368538348
0.3052610522104421,-0.2907353936766997
0.3054610922184437,-0.2908657076060014
0.30566113222644525,-0.29099647685968943
0.30586117223444687,-0.2911276993462525
0.3060612122424485,-0.291259372676411
0.3062612522504501,-0.29139149417771776
0.3064612922584517,-0.29152406091221894
0.30666133226645326,-0.29165706969724126
0.30686137227445487,-0.2917905171292794
0.3070614122824565,-0.2919243996108633
0.3072614522904581,-0.29205871338019695
0.3074614922984597,-0.2921934545432681
0.30766153230646126,-0.2923286191080552
0.3078615723144629,-0.2924642030203818
0.3080616123224645,-0.29260020220091537
0.3082616523304661,-0.29273661258276085
0.3084616923384677,-0.2928734301490713
0.30866173234646926,-0.2930106509700854
0.3088617723544709,-0.293148271239006
0.3090618123624725,-0.2932862873061533
0.3092618523704741,-0.2934246957108645
0.30946189237847566,-0.29356349321066416
0.30966193238647727,-0.2937026768072928
0.3098619723944789,-0.2938422437692618
0.3100620124024805,-0.293982191650688
0.3102620524104821,-0.29412251830625585
0.31046209241848366,-0.2942632219022544
0.31066213242648527,-0.2944043009237361
0.3108621724344869,-0.2945457541779431
0.3110622124424885,-0.2946875807942429
0.3112622524504901,-0.2948297802209006
0.31146229245849166,-0.29497235221909657
0.3116623324664933,-0.2951152968546616
0.3118623724744949,-0.2952586144880583
0.3120624124824965,-0.2954023057631712
0.3122624524904981,-0.2955463715954936
0.31246249249849967,-0.2956908131602992
0.3126625325065013,-0.2958356318813783
0.3128625725145029,-0.2959808294208833
0.3130626125225045,-0.29612640767078746
0.3132626525305061,-0.2962723687463955
0.31346269253850767,-0.2964187149822729
0.3136627325465093,-0.29656544893087455
0.3138627725545109,-0.29671257336405776
0.3140628125625125,-0.2968600912775657
0.3142628525705141,-0.29700800589846027
0.3144628925785157,-0.29715632069538034
0.3146629325865173,-0.2973050393913959
0.3148629725945189,-0.2974541659791319
0.3150630126025205,-0.297603704737744
0.31526305261052207,-0.29775366025124783
0.3154630926185237,-0.2979040374276353
0.3156631326265253,-0.2980548415181582
0.3158631726345269,-0.29820607813611927
0.3160632126425285,-0.2983577532744922
0.31626325265053007,-0.2985098733216859
0.3164632926585317,-0.29866244507478407
0.3166633326665333,-0.2988154757496223
0.3168633726745349,-0.2989689729871121
0.3170634126825365,-0.29912294485528684
0.3172634526905381,-0.2992773998466215
0.3174634926985397,-0.29943234687026904
0.3176635327065413,-0.2995877952389556
0.3178635727145429,-0.29974375465038416
0.3180636127225445,-0.2999002351631104
0.3182636527305461,-0.30005724716696663
0.3184636927385477,-0.3002148013482259
0.3186637327465493,-0.30037290864980615
0.3188637727545509,-0.30053158022692056
0.3190638127625525,-0.30069082739867614
0.3192638527705541,-0.30085066159620405
0.3194638927785557,-0.3010110943079811
0.3196639327865573,-0.30117213702305734
0.3198639727945589,-0.30133380117294495
0.3200640128025605,-0.30149609807295213
0.3202640528105621,-0.30165903886375006
0.3204640928185637,-0.30182263445395435
0.3206641328265653,-0.30198689546447527
0.3208641728345669,-0.30215183217534974
0.3210642128425685,-0.3023174544757119
0.3212642528505701,-0.30248377181748853
0.3214642928585717,-0.302650793173326
0.3216643328665733,-0.30281852699916234
0.3218643728745749,-0.3029869812017639
0.3220644128825765,-0.3031561631114412
0.3222644528905781,-0.30332607946005485
0.3224644928985797,-0.30349673636431884
0.3226645329065813,-0.30366813931430614
0.3228645729145829,-0.3038402931669659
0.3230646129225845,-0.30401320214437033
0.3232646529305861,-0.3041868698363323
0.3234646929385877,-0.3043612992069614
0.3236647329465893,-0.3045364926046721
0.32386477295459093,-0.30471245177511075
0.3240648129625925,-0.3048891778764412
0.3242648529705941,-0.30506667149640937
0.3244648929785957,-0.30524493267060804
0.3246649329865973,-0.30542396090137525
0.32486497299459893,-0.30560375517678484
0.3250650130026005,-0.30578431398922534
0.3252650530106021,-0.30596563535311444
0.3254650930186037,-0.30614771682135417
0.3256651330266053,-0.30633055550019694
0.3258651730346069,-0.3065141480622697
0.3260652130426085,-0.30669849075757555
0.3262652530506101,-0.30688357942237604
0.3264652930586117,-0.30706940948593275
0.32666533306661333,-0.30725597597516763
0.3268653730746149,-0.3074432735173735
0.3270654130826165,-0.3076312963411761
0.3272654530906181,-0.30782003827601073
0.3274654930986197,-0.3080094927504293
0.32766553310662133,-0.3081996527895998
0.3278655731146229,-0.3083905110123931
0.3280656131226245,-0.30858205962847607
0.3282656531306261,-0.3087742904358433
0.3284656931386277,-0.30896719481922075
0.32866573314662934,-0.30916076374976487
0.3288657731546309,-0.3093549877864633
0.3290658131626325,-0.3095498570796129
0.3292658531706341,-0.30974536137671305
0.3294658931786357,-0.30994149003106797
0.32966593318663734,-0.31013823201334056
0.3298659731946389,-0.31033557592624283
0.3300660132026405,-0.31053351002248886
0.3302660532106421,-0.3107320222260752
0.33046609321864373,-0.3109311001568899
0.33066613322664534,-0.3111307311585904
0.3308661732346469,-0.3113309023296316
0.3310662132426485,-0.31153160055726903
0.3312662532506501,-0.3117328125543107
0.33146629325865173,-0.3119345248983465
0.3316663332666533,-0.31213672407314286
0.3318663732746549,-0.3123393965118593
0.3320664132826565,-0.31254252864171883
0.3322664532906581,-0.3127461069297441
0.33246649329865974,-0.31295011792916616
0.3326665333066613,-0.3131545483261046
0.3328665733146629,-0.3133593849861286
0.3330666133226645,-0.3135646150003151
0.33326665333066613,-0.3137702257304432
0.33346669333866774,-0.31397620485298294
0.3336667333466693,-0.31418254040156646
0.3338667733546709,-0.3143892208076633
0.3340668133626725,-0.3145962349392117
0.33426685337067413,-0.31480357213699883
0.33446689337867574,-0.31501122224861783
0.3346669333866773,-0.31521917565986773
0.3348669733946789,-0.3154274233234998
0.3350670134026805,-0.3156359567852484
0.33526705341068214,-0.3158447682071185
0.33546709341868375,-0.31605385038793155
0.3356671334266853,-0.3162631967811592
0.3358671734346869,-0.3164728015100983
0.33606721344268853,-0.31668265938045903
0.33626725345069014,-0.31689276589045573
0.33646729345869175,-0.3171031172385004
0.3366673334666933,-0.3173137103286085
0.3368673734746949,-0.3175245427736295
0.33706741348269653,-0.3177356128964177
0.33726745349069814,-0.3179469197290562
0.3374674934986997,-0.318158463010243
0.3376675335067013,-0.3183702431809423
0.3378675735147029,-0.31858226137839635
0.33806761352270454,-0.3187945194285841
0.33826765353070615,-0.3190070198372049
0.3384676935387077,-0.3192197657792545
0.3386677335467093,-0.3194327610872535
0.3388677735547109,-0.3196460102381793
0.33906781356271254,-0.31985951833914544
0.33926785357071415,-0.32007329111186833
0.3394678935787157,-0.3202873348759538
0.3396679335867173,-0.32050165653103846
0.33986797359471893,-0.3207162635378157
0.34006801360272054,-0.32093116389797965
0.34026805361072215,-0.32114636613312353
0.3404680936187237,-0.32136187926263127
0.3406681336267253,-0.3215777127806086
0.34086817363472693,-0.3217938766319055
0.34106821364272855,-0.32201038118728925
0.34126825365073016,-0.32222723721783597
0.3414682936587317,-0.32244445586861487
0.3416683336667333,-0.3226620486317496
0.34186837367473494,-0.3228800273189457
0.34206841368273655,-0.323098404033582
0.34226845369073816,-0.3233171911424668
0.3424684936987397,-0.32353640124736754
0.34266853370674133,-0.3237560471564202
0.34286857371474294,-0.323976141855531
0.34306861372274455,-0.3241966984798786
0.3432686537307461,-0.32441773028562526
0.3434686937387477,-0.3246392506219392
0.34366873374674933,-0.32486127290342653
0.34386877375475094,-0.325083810583064
0.34406881376275256,-0.3253068771257145
0.3442688537707541,-0.32553048598229817
0.3444688937787557,-0.3257546505646821
0.34466893378675734,-0.32597938422134115
0.34486897379475895,-0.3262047002138292
0.34506901380276056,-0.32643061169409127
0.3452690538107621,-0.32665713168263544
0.34546909381876373,-0.3268842730475715
0.34566913382676534,-0.3271120484845166
0.34586917383476695,-0.32734047049735665
0.34606921384276856,-0.3275695513798472
0.3462692538507701,-0.32779930319803124
0.34646929385877173,-0.3280297377734447
0.34666933386677334,-0.3282608666670825
0.34686937387477496,-0.3284927011640914
0.34706941388277657,-0.3287252522591608
0.3472694538907781,-0.32895853064258207
0.34746949389877974,-0.32919254668695175
0.34766953390678135,-0.329427310434499
0.34786957391478296,-0.3296628315850225
0.3480696139227845,-0.3298991194844299
0.3482696539307861,-0.33013618311388077
0.34846969393878774,-0.330374031079541
0.34866973394678935,-0.33061267160296565
0.34886977395479096,-0.33085211251213564
0.3490698139627925,-0.33109236123318064
0.34926985397079413,-0.3313334247828289
0.34946989397879574,-0.3315753097616305
0.34966993398679735,-0.3318180223480063
0.34986997399479897,-0.332061568293179
0.3500700140028005,-0.3323059529170471
0.35027005401080213,-0.3325511811050608
0.35047009401880375,-0.33279725730616383
0.35067013402680536,-0.333044185531859
0.35087017403480697,-0.33329196935645533
0.3510702140428085,-0.3335406119185499
0.35127025405081014,-0.3337901159237895
0.35147029405881175,-0.3340404836489528
0.35167033406681336,-0.3342917169473841
0.351870374074815,-0.33454381725579974
0.35207041408281653,-0.334796785602479
0.35227045409081814,-0.33505062261684054
0.35247049409881975,-0.33530532854039335
0.35267053410682137,-0.33556090323904014
0.352870574114823,-0.33581734621669923
0.35307061412282453,-0.33607465663020014
0.35327065413082614,-0.3363328333053961
0.35347069413882776,-0.33659187475442665
0.35367073414682937,-0.3368517791940532
0.3538707741548309,-0.3371125445649821
0.35407081416283254,-0.3373741685520797
0.35427085417083415,-0.3376366486053787
0.35447089417883576,-0.33789998196176674
0.35467093418683737,-0.3381641656672453
0.35487097419483893,-0.3384291965996394
0.35507101420284054,-0.33869507149163985
0.35527105421084215,-0.3389617869540537
0.35547109421884376,-0.3392293394991399
0.3556711342268454,-0.33949772556390634
0.35587117423484693,-0.3397669415332451
0.35607121424284854,-0.34003698376278424
0.35627125425085016,-0.34030784860133706
0.35647129425885177,-0.34057953241283223
0.3566713342668534,-0.3408520315976118
0.35687137427485494,-0.3411253426129879
0.35707141428285655,-0.3413994619929545
0.35727145429085816,-0.34167438636695263
0.35747149429885977,-0.34195011247759566
0.3576715343068614,-0.3422266371972653
0.35787157431486294,-0.34250395754349383
0.35807161432286455,-0.34278207069305644
0.35827165433086616,-0.34306097399470137
0.3584716943388678,-0.34334066498045457
0.3586717343468694,-0.3436211413754402
0.35887177435487094,-0.34390240110616854
0.35907181436287255,-0.34418444230724754
0.35927185437087417,-0.34446726332648575
0.3594718943788758,-0.3447508627283591
0.35967193438687733,-0.34503523929582747
0.35987197439487895,-0.3453203920304924
0.36007201440288056,-0.3456063201511004
0.36027205441088217,-0.3458930230904033
0.3604720944188838,-0.3461805004904024
0.36067213442688534,-0.34646875219600826
0.36087217443488695,-0.34675777824716425
0.36107221444288856,-0.3470475788694898
0.3612722544508902,-0.3473381544635119
0.3614722944588918,-0.34762950559256467
0.36167233446689334,-0.34792163296944423
0.36187237447489495,-0.34821453744192266
0.36207241448289657,-0.34850821997722653
0.3622724544908982,-0.3488026816456
0.3624724944988998,-0.34909792360307723
0.36267253450690135,-0.34939394707359556
0.36287257451490296,-0.34969075333058675
0.36307261452290457,-0.34998834367818554
0.3632726545309062,-0.3502867194321989
0.3634726945389078,-0.3505858819009759
0.36367273454690935,-0.35088583236632065
0.36387277455491096,-0.35118657206458376
0.3640728145629126,-0.3514881021680635
0.3642728545709142,-0.35179042376684
0.3644728945789158,-0.35209353785115816
0.36467293458691735,-0.3523974452944608
0.36487297459491896,-0.3527021468371654
0.3650730146029206,-0.353007643071259
0.3652730546109222,-0.35331393442577474
0.36547309461892374,-0.3536210211531967
0.36567313462692536,-0.35392890331681937
0.36587317463492697,-0.35423758077907735
0.3660732146429286,-0.35454705319083857
0.3662732546509302,-0.35485731998163905
0.36647329465893175,-0.35516838035082243
0.36667333466693336,-0.3554802332595304
0.36687337467493497,-0.3557928774234771
0.3670734146829366,-0.35610631130642784
0.3672734546909382,-0.35642053311429256
0.36747349469893975,-0.356735540789735
0.36767353470694136,-0.35705133200719363
0.367873574714943,-0.35736790416820596
0.3680736147229446,-0.3576852543969286
0.3682736547309462,-0.35800337953574374
0.36847369473894775,-0.3583222761408523
0.36867373474694937,-0.3586419404777572
0.368873774754951,-0.3589623685165517
0.3690738147629526,-0.35928355592694167
0.3692738547709542,-0.35960549807294095
0.36947389477895576,-0.35992819000720255
0.36967393478695737,-0.36025162646495923
0.369873974794959,-0.3605758018575732
0.3700740148029606,-0.36090071026571147
0.3702740548109622,-0.3612263454321861
0.37047409481896376,-0.3615527007545213
0.3706741348269654,-0.36187976927732746
0.370874174834967,-0.3622075436845865
0.3710742148429686,-0.36253601629196786
0.37127425485097015,-0.36286517903931576
0.37147429485897177,-0.36319502348346205
0.3716743348669734,-0.36352554079153065
0.371874374874975,-0.3638567217349136
0.3720744148829766,-0.3641885566841013
0.37227445489097816,-0.3645210356045573
0.37247449489897977,-0.3648541480538258
0.3726745349069814,-0.3651878831800581
0.372874574914983,-0.36552222972213655
0.3730746149229846,-0.3658571760115649
0.37327465493098616,-0.36619270997628023
0.3734746949389878,-0.3665288191465219
0.3736747349469894,-0.366865490662877
0.373874774954991,-0.3672027112865942
0.3740748149629926,-0.3675404674122355
0.37427485497099416,-0.367878745082706
0.3744748949789958,-0.36821753000667384
0.3746749349869974,-0.3685568075783618
0.374874974994999,-0.3688965628996612
0.3750750150030006,-0.3692367808044886
0.37527505501100217,-0.3695774458852748
0.3754750950190038,-0.3699185425214482
0.3756751350270054,-0.3702600549097447
0.375875175035007,-0.3706019670961537
0.37607521504300856,-0.3709442630092839
0.37627525505101017,-0.3712869264949169
0.3764752950590118,-0.3716299413514952
0.3766753350670134,-0.3719732913662823
0.376875375075015,-0.3723169603519231
0.37707541508301656,-0.3726609321831251
0.3772754550910182,-0.37300519083318484
0.3774754950990198,-0.3733497204100833
0.3776755351070214,-0.3736945051918844
0.377875575115023,-0.3740395296611818
0.37807561512302457,-0.37438477853835317
0.3782756551310262,-0.3747302368134025
0.3784756951390278,-0.37507588977619144
0.3786757351470294,-0.37542172304488547
0.378875775155031,-0.3757677225924698
0.37907581516303257,-0.37611387477121583
0.3792758551710342,-0.376460166335013
0.3794758951790358,-0.37680658445950777
0.3796759351870374,-0.37715311676002783
0.379875975195039,-0.3774997513072945
0.3800760152030406,-0.37784647664096216
0.3802760552110422,-0.3781932817810474
0.3804760952190438,-0.3785401562373397
0.3806761352270454,-0.3788870900169101
0.380876175235047,-0.37923407362985145
0.3810762152430486,-0.37958109809340856
0.3812762552510502,-0.3799281549346647
0.3814762952590518,-0.38027523619196635
0.3816763352670534,-0.38062233441527293
0.38187637527505497,-0.38096944266562244
0.3820764152830566,-0.38131655451390123
0.3822764552910582,-0.38166366403910557
0.3824764952990598,-0.3820107658262686
0.3826765353070614,-0.3823578549642197
0.382876575315063,-0.382704927043324
0.3830766153230646,-0.383051978153335
0.3832766553310662,-0.3833990048814698
0.3834766953390678,-0.383746004310796
0.3836767353470694,-0.3840929740189949
0.383876775355071,-0.38443991207753847
0.3840768153630726,-0.3847868170512946
0.3842768553710742,-0.385133687998547
0.3844768953790758,-0.38548052447139164
0.3846769353870774,-0.3858273265164479
0.384876975395079,-0.38617409467579833
0.3850770154030806,-0.3865208299880516
0.3852770554110822,-0.3868675339894029
0.3854770954190838,-0.38721420871455225
0.3856771354270854,-0.387560856697327
0.385877175435087,-0.387907480970845
0.3860772154430886,-0.3882540850670513
0.3862772554510902,-0.3886006730154561
0.3864772954590918,-0.3889472493409035
0.38667733546709343,-0.3892938190602088
0.386877375475095,-0.389640387677504
0.3870774154830966,-0.3899869611781507
0.3872774554910982,-0.3903335460210878
0.3874774954990998,-0.3906801491295046
0.3876775355071014,-0.3910267778797457
0.387877575515103,-0.39137344008838126
0.3880776155231046,-0.39172014399739596
0.3882776555311062,-0.3920668982574802
0.3884776955391078,-0.3924137119094292
0.3886777355471094,-0.392760594363686
0.388877775555111,-0.3931075553780883
0.3890778155631126,-0.39345460503390695
0.3892778555711142,-0.3938017537102879
0.38947789557911583,-0.3941490120572326
0.3896779355871174,-0.3944963909672734
0.389877975595119,-0.3948439015460201
0.3900780156031206,-0.39519155508176845
0.3902780556111222,-0.39553936301437637
0.39047809561912383,-0.39588733690362266
0.3906781356271254,-0.39623548839727074
0.390878175635127,-0.39658382919906077
0.3910782156431286,-0.39693237103685786
0.3912782556511302,-0.3972811256311743
0.39147829565913184,-0.39763010466428217
0.3916783356671334,-0.3979793197501183
0.391878375675135,-0.3983287824051725
0.3920784156831366,-0.3986785040205325
0.39227845569113823,-0.3990284958352409
0.39247849569913984,-0.39937876891109725
0.3926785357071414,-0.39972933410901945
0.392878575715143,-0.4000802020670482
0.3930786157231446,-0.40043138318006155
0.39327865573114623,-0.40078288758123337
0.3934786957391478,-0.4011347251252498
0.3936787357471494,-0.401486905373271
0.393878775755151,-0.40183943757959983
0.3940788157631526,-0.4021923306799996
0.39427885577115424,-0.4025455932815791
0.3944788957791558,-0.4028992336541448
0.3946789357871574,-0.4032532597229056
0.394878975795159,-0.4036076790623958
0.3950790158031606,-0.40396249889147784
0.39527905581116224,-0.40431772606927097
0.3954790958191638,-0.40467336709185187
0.3956791358271654,-0.4050294280895675
0.395879175835167,-0.40538591482480313
0.39607921584316863,-0.405742832690052
0.39627925585117024,-0.406100186706139
0.3964792958591718,-0.4064579815204619
0.3966793358671734,-0.4068162214051241
0.396879375875175,-0.40717491025484853
0.39707941588317663,-0.4075340515845781
0.39727945589117825,-0.4078936485266857
0.3974794958991798,-0.4082537038277373
0.3976795359071814,-0.4086142198447708
0.397879575915183,-0.4089751985410742
0.39807961592318464,-0.40933664148146814
0.3982796559311862,-0.4096985498271174
0.3984796959391878,-0.41006092432991753
0.3986797359471894,-0.4104237653265199
0.39887977595519103,-0.4107870727320767
0.39907981596319264,-0.41115084603380386
0.3992798559711942,-0.4115150842844736
0.3994798959791958,-0.4118797860959581
0.3996799359871974,-0.4122449496329583
0.39987997599519903,-0.4126105726070554
0.40008001600320064,-0.4129766522712279
0.4002800560112022,-0.4133431854149782
0.4004800960192038,-0.41371016836021135
0.4006801360272054,-0.4140775969580013
0.40088017603520704,-0.4144454665863786
0.40108021604320865,-0.4148137721492565
0.4012802560512102,-0.41518250807660745
0.4014802960592118,-0.4155516683259818
0.40168033606721343,-0.41592124638544875
0.40188037607521504,-0.41629123527801926
0.40208041608321665,-0.41666162756759284
0.4022804560912182,-0.4170324153664483
0.4024804960992198,-0.4174035903442816
0.40268053610722143,-0.41777514373876745
0.40288057611522304,-0.41814706636760585
0.40308061612322466,-0.4185193486419899
0.4032806561312262,-0.41889198058141497
0.4034806961392278,-0.419264951829727
0.40368073614722944,-0.41963825167229496
0.40388077615523105,-0.4200118690541713
0.4040808161632326,-0.42038579259909703
0.4042808561712342,-0.42076001062919055
0.4044808961792358,-0.42113451118515455
0.40468093618723744,-0.4215092820468266
0.40488097619523905,-0.42188431075389515
0.4050810162032406,-0.4222595846266022
0.4052810562112422,-0.4226350907862542
0.40548109621924383,-0.42301081617536684
0.40568113622724544,-0.423386747577276
0.40588117623524705,-0.423762871635056
0.4060812162432486,-0.4241391748695974
0.4062812562512502,-0.42451564369670947
0.40648129625925183,-0.4248922644431281
0.40668133626725345,-0.42526902336132694
0.40688137627525506,-0.4256459066430457
0.4070814162832566,-0.4260229004314729
0.4072814562912582,-0.42639999083203467
0.40748149629925984,-0.426777163921767
0.40768153630726145,-0.4271544057572656
0.40788157631526306,-0.42753170238122984
0.4080816163232646,-0.4279090398276362
0.40828165633126623,-0.4282864041255965
0.40848169633926784,-0.428663781301973
0.40868173634726945,-0.429041157382841
0.40888177635527106,-0.4294185183939011
0.4090818163632726,-0.42979585035996193
0.40928185637127423,-0.43017313930361967
0.40948189637927584,-0.4305503712432738
0.40968193638727746,-0.43092753219062413
0.409881976395279,-0.43130460814779836
0.4100820164032806,-0.43168158510426224
0.41028205641128224,-0.4320584490336642
0.41048209641928385,-0.4324351858907638
0.41068213642728546,-0.43281178160858835
0.410882176435287,-0.43318822209595603
0.41108221644328863,-0.43356449323549384
0.41128225645129024,-0.43394058088226917
0.41148229645929185,-0.4343164708631403
0.41168233646729346,-0.4346921489769178
0.411882376475295,-0.4350676009954143
0.41208241648329663,-0.43544281266544266
0.41228245649129824,-0.43581776971180686
0.41248249649929986,-0.43619245784131344
0.41268253650730147,-0.4365668627478113
0.412882576515303,-0.43694097011825306
0.41308261652330464,-0.437314765639754
0.41328265653130625,-0.4376882350076057
0.41348269653930786,-0.43806136393418904
0.41368273654730947,-0.43843413815871646
0.413882776555311,-0.43880654345771686
0.41408281656331264,-0.4391785656561703
0.41428285657131425,-0.43955019063918477
0.41448289657931586,-0.43992140436410176
0.4146829365873175,-0.4402921928729104
0.41488297659531903,-0.4406625423048438
0.41508301660332064,-0.44103243890903243
0.41528305661132225,-0.4414018690570834
0.41548309661932387,-0.4417708192554615
0.4156831366273254,-0.4421392761575471
0.41588317663532703,-0.442507226575253
0.41608321664332865,-0.4428746574900891
0.41628325665133026,-0.4432415560635716
0.41648329665933187,-0.4436079096468841
0.4166833366673334,-0.44397370578970924
0.41688337667533504,-0.44433893224816123
0.41708341668333665,-0.4447035769917644
0.41728345669133826,-0.4450676282094344
0.4174834966993399,-0.44543107431443707
0.41768353670734143,-0.44579390394831064
0.41788357671534304,-0.4461561059837552
0.41808361672334465,-0.446517669526506
0.41828365673134627,-0.4468785839162224
0.4184836967393479,-0.4472388387264382
0.41868373674734943,-0.44759842376363174
0.41888377675535104,-0.4479573290654856
0.41908381676335266,-0.44831554489841857
0.41928385677135427,-0.4486730617544797
0.4194838967793559,-0.4490298703477048
0.41968393678735744,-0.44938596161004096
0.41988397679535905,-0.449741326686951
0.42008401680336066,-0.45009595693281185
0.42028405681136227,-0.450449843906225
0.42048409681936383,-0.4508029793653551
0.42068413682736544,-0.45115535526341255
0.42088417683536705,-0.4515069637443928
0.42108421684336866,-0.45185779713918
0.4212842568513703,-0.4522078479621175
0.42148429685937183,-0.4525571089081377
0.42168433686737344,-0.452905572850539
0.42188437687537506,-0.4532532328394828
0.42208441688337667,-0.45360008210127706
0.4222844568913783,-0.45394611403849794
0.42248449689937984,-0.4542913222309898
0.42268453690738145,-0.45463570043777113
0.42288457691538306,-0.45497924259985956
0.42308461692338467,-0.4553219428440174
0.4232846569313863,-0.4556637954874035
0.42348469693938784,-0.4560047950431061
0.42368473694738945,-0.45634493622651695
0.42388477695539106,-0.456684213962496
0.4240848169633927,-0.45702262339326283
0.4242848569713943,-0.45736015988694223
0.42448489697939584,-0.4576968190466787
0.42468493698739745,-0.45803259672023017
0.42488497699539907,-0.45836748900993873
0.4250850170034007,-0.4587014922829736
0.4252850570114023,-0.45903460318173595
0.42548509701940385,-0.45936681863430984
0.42568513702740546,-0.4596981358648438
0.42588517703540707,-0.46002855240374474
0.4260852170434087,-0.4603580660975692
0.42628525705141024,-0.46068667511849504
0.42648529705941185,-0.46101437797326483
0.42668533706741346,-0.46134117351149256
0.4268853770754151,-0.46166706093323445
0.4270854170834167,-0.4619920397957293
0.42728545709141824,-0.4623161100192235
0.42748549709941985,-0.4626392718918037
0.42768553710742147,-0.46296152607317076
0.4278855771154231,-0.46328287359729764
0.4280856171234247,-0.4636033158739266
0.42828565713142625,-0.4639228546888707
0.42848569713942786,-0.4642414922030975
0.42868573714742947,-0.4645592309505836
0.4288857771554311,-0.4648760738349402
0.4290858171634327,-0.46519202412482236
0.42928585717143425,-0.46550708544814545
0.42948589717943586,-0.4658212617851414
0.42968593718743747,-0.4661345574602999
0.4298859771954391,-0.46644697713324895
0.4300860172034407,-0.4667585257886349
0.43028605721144225,-0.46706920872507507
0.43048609721944386,-0.46737903154325827
0.4306861372274455,-0.467688000133278
0.4308861772354471,-0.4679961206612863
0.4310862172434487,-0.46830339955556066
0.43128625725145026,-0.4686098434920787
0.43148629725945187,-0.4689154593796988
0.4316863372674535,-0.4692202543450424
0.4318863772754551,-0.4695242357171766
0.43208641728345665,-0.46982741101219117
0.43228645729145826,-0.47012978791776305
0.43248649729945987,-0.4704313742777982
0.4326865373074615,-0.4707321780772335
0.4328865773154631,-0.4710322074270807
0.43308661732346465,-0.4713314705497826
0.43328665733146626,-0.47162997576494947
0.4334866973394679,-0.4719277314755339
0.4336867373474695,-0.47222474615449506
0.4338867773554711,-0.4725210283319945
0.43408681736347265,-0.47281658658315817
0.43428685737147427,-0.4731114295164291
0.4344868973794759,-0.4734055657625271
0.4346869373874775,-0.4736990039640238
0.4348869773954791,-0.47399175276553046
0.43508701740348066,-0.4742838208044903
0.43528705741148227,-0.47457521670255653
0.4354870974194839,-0.47486594905753177
0.4356871374274855,-0.47515602643583493
0.4358871774354871,-0.475445457365458
0.43608721744348866,-0.47573425032936656
0.4362872574514903,-0.4760224137592943
0.4364872974594919,-0.4763099560298769
0.4366873374674935,-0.4765968854530671
0.4368873774754951,-0.47688321027277025
0.43708741748349667,-0.4771689386596365
0.4372874574914983,-0.4774540787059476
0.4374874974994999,-0.47773863842053277
0.4376875375075015,-0.47802262572365184
0.43788757751550306,-0.4783060484417829
0.43808761752350467,-0.47858891430225686
0.4382876575315063,-0.47887123092768225
0.4384876975395079,-0.47915300583010934
0.4386877375475095,-0.4794342464048861
0.43888777755551106,-0.47971495992416446
0.4390878175635127,-0.4799951535300227
0.4392878575715143,-0.4802748342271723
0.4394878975795159,-0.48055400887522987
0.4396879375875175,-0.48083268418053743
0.43988797759551906,-0.48111086668752423
0.4400880176035207,-0.48138856276960984
0.4402880576115223,-0.4816657786196574
0.4404880976195239,-0.4819425202399918
0.4406881376275255,-0.4822187934320067
0.44088817763552707,-0.4824946037853908
0.4410882176435287,-0.4827699566670119
0.4412882576515303,-0.48304485720950335
0.4414882976595319,-0.4833193102996036
0.4416883376675335,-0.4835933205663073
0.44188837767553507,-0.4838668923688894
0.4420884176835367,-0.4841400297848701
0.4422884576915383,-0.4844127365979918
0.4424884976995399,-0.4846850162862829
0.44268853770754146,-0.4849568720102856
0.4428885777155431,-0.4852283066015262
0.4430886177235447,-0.4854993225513089
0.4432886577315463,-0.4857699219999121
0.4434886977395479,-0.4860401067262669
0.44368873774754947,-0.4863098781381962
0.4438887777555511,-0.48657923726328844
0.4440888177635527,-0.48684818474047936
0.4442888577715543,-0.4871167208124101
0.4444888977795559,-0.487384845318624
0.44468893778755747,-0.48765255768966304
0.4448889777955591,-0.4879198569421125
0.4450890178035607,-0.48818674167464404
0.4452890578115623,-0.48845321006509257
0.4454890978195639,-0.4887192598686003
0.4456891378275655,-0.48898488841685084
0.4458891778355671,-0.4892500926184088
0.4460892178435687,-0.489514868960173
0.4462892578515703,-0.489779213509941
0.4464892978595719,-0.4900431219200768
0.4466893378675735,-0.4903065894322626
0.4468893778755751,-0.49056961088330914
0.4470894178835767,-0.49083218071199225
0.4472894578915783,-0.49109429296687085
0.4474894978995799,-0.49135594131504035
0.4476895379075815,-0.4916171190517647
0.4478895779155831,-0.49187781911092565
0.4480896179235847,-0.49213803407622114
0.4482896579315863,-0.49239775619304094
0.4484896979395879,-0.4926569773809427
0.4486897379475895,-0.49291568924664764
0.4488897779555911,-0.4931738830974727
0.4490898179635927,-0.4934315499551149
0.4492898579715943,-0.49368868056970067
0.4494898979795959,-0.4939452654340138
0.4496899379875975,-0.49420129479781616
0.4498899779955991,-0.4944567586821763
0.4500900180036007,-0.4947116468937232
0.4502900580116023,-0.49496594903874536
0.4504900980196039,-0.4952196545370598
0.4506901380276055,-0.4954727526355783
0.4508901780356071,-0.4957252324215052
0.4510902180436087,-0.4959770828351053
0.4512902580516103,-0.4962282926819868
0.4514902980596119,-0.49647885064485214
0.4516903380676135,-0.4967287452946738
0.4518903780756151,-0.4969779651012636
0.4520904180836167,-0.4972264984432073
0.45229045809161833,-0.4974743336171481
0.4524904980996199,-0.4977214588464064
0.4526905381076215,-0.49796786228893586
0.4528905781156231,-0.49821353204461877
0.4530906181236247,-0.498458456161915
0.45329065813162633,-0.49870262264388393
0.4534906981396279,-0.49894601945360745
0.4536907381476295,-0.49918863451904766
0.4538907781556311,-0.4994304557373791
0.4540908181636327,-0.4996714709788424
0.4542908581716343,-0.49991166809016896
0.4544908981796359,-0.5001510348976336
0.4546909381876375,-0.5003895592097936
0.4548909781956391,-0.5006272288199763
0.45509101820364073,-0.5008640315085805
0.4552910582116423,-0.5010999550452573
0.4554910982196439,-0.5013349871910385
0.4556911382276455,-0.5015691157004786
0.4558911782356471,-0.5018023283238765
0.45609121824364873,-0.5020346128096442
0.4562912582516503,-0.5022659569068819
0.4564912982596519,-0.5024963483682212
0.4566913382676535,-0.5027257749529934
0.4568913782756551,-0.5029542244307721
0.45709141828365674,-0.5031816845853407
0.4572914582916583,-0.5034081432191243
0.4574914982996599,-0.5036335881581224
0.4576915383076615,-0.5038580072573748
0.45789157831566313,-0.5040813884069815
0.45809161832366474,-0.5043037195386948
0.4582916583316663,-0.5045249886330945
0.4584916983396679,-0.5047451837273478
0.4586917383476695,-0.5049642929235508
0.45889177835567113,-0.5051823043976418
0.45909181836367274,-0.5053992064088668
0.4592918583716743,-0.5056149873097748
0.4594918983796759,-0.505829635556712
0.4596919383876775,-0.5060431397207776
0.45989197839567914,-0.506255488499201
0.4600920184036807,-0.50646667072709
0.4602920584116823,-0.5066766753895028
0.4604920984196839,-0.5068854916337833
0.4606921384276855,-0.5070931087821026
0.46089217843568714,-0.5072995163441436
0.4610922184436887,-0.5075047040298655
0.4612922584516903,-0.5077086617622788
0.4614922984596919,-0.5079113796901671
0.46169233846769353,-0.5081128482006858
0.46189237847569514,-0.5083130579317714
0.4620924184836967,-0.5085119997842953
0.4622924584916983,-0.508709664933898
0.4624924984996999,-0.5089060448424404
0.46269253850770153,-0.5091011312690141
0.46289257851570315,-0.5092949162804541
0.4630926185237047,-0.5094873922613016
0.4632926585317063,-0.5096785519231698
0.4634926985397079,-0.509868388313469
0.46369273854770954,-0.5100568948234534
0.46389277855571115,-0.510244065195556
0.4640928185637127,-0.510429893529986
0.4642928585717143,-0.510614374290566
0.46449289857971593,-0.5107975023097935
0.46469293858771754,-0.5109792727931172
0.46489297859571915,-0.5111596813224251
0.4650930186037207,-0.5113387238587446
0.4652930586117223,-0.5115163967441619
0.46549309861972393,-0.5116926967029773
0.46569313862772554,-0.5118676208421084
0.4658931786357271,-0.512041166650769
0.4660932186437287,-0.5122133319994506
0.4662932586517303,-0.5123841151382348
0.46649329865973194,-0.5125535146944766
0.46669333866773355,-0.5127215296698939
0.4668933786757351,-0.512888159437107
0.4670934186837367,-0.5130534037356697
0.46729345869173833,-0.513217262667641
0.46749349869973994,-0.513379736692742
0.46769353870774155,-0.5135408266231464
0.4678935787157431,-0.5137005336179544
0.4680936187237447,-0.5138588591773968
0.46829365873174633,-0.5140158051368169
0.46849369873974794,-0.5141713736604775
0.46869373874774956,-0.5143255672352379
0.4688937787557511,-0.5144783886641425
0.4690938187637527,-0.514629841059963
0.46929385877175434,-0.5147799278387313
0.46949389877975595,-0.5149286527132979
0.46969393878775756,-0.5150760196869488
0.4698939787957591,-0.5152220330471061
0.4700940188037607,-0.5153666973591389
0.47029405881176234,-0.515510017460304
0.47049409881976395,-0.5156519984538335
0.4706941388277655,-0.5157926457031801
0.4708941788357671,-0.5159319648264298
0.47109421884376873,-0.5160699616908861
0.47129425885177034,-0.5162066424078253
0.47149429885977195,-0.5163420133274199
0.4716943388677735,-0.5164760810338221
0.4718943788757751,-0.5166088523403984
0.47209441888377673,-0.5167403342850985
0.47229445889177835,-0.5168705341259425
0.47249449889977996,-0.5169994593366081
0.4726945389077815,-0.5171271176020912
0.4728945789157831,-0.5172535168144192
0.47309461892378474,-0.517378665068388
0.47329465893178635,-0.5175025706572952
0.47349469893978796,-0.5176252420686392
0.4736947389477895,-0.517746687979757
0.47389477895579113,-0.5178669172533645
0.47409481896379274,-0.517985938932976
0.47429485897179435,-0.5181037622381647
0.47449489897979596,-0.5182203965596407
0.4746949389877975,-0.5183358514541127
0.47489497899579913,-0.5184501366389089
0.47509501900380074,-0.5185632619863305
0.47529505901180236,-0.5186752375177113
0.47549509901980397,-0.5187860733971641
0.4756951390278055,-0.5188957799249933
0.47589517903580714,-0.5190043675307546
0.47609521904380875,-0.5191118467659515
0.47629525905181036,-0.5192182282963527
0.4764952990598119,-0.5193235228939255
0.47669533906781353,-0.5194277414283796
0.47689537907581514,-0.5195308948583169
0.47709541908381675,-0.519632994221994
0.47729545909181836,-0.5197340506276971
0.4774954990998199,-0.519834075243742
0.47769553910782153,-0.519933079288109
0.47789557911582314,-0.5200310740177279
0.47809561912382476,-0.5201280707174325
0.47829565913182637,-0.5202240806886063
0.4784956991398279,-0.5203191152375416
0.47869573914782954,-0.5204131856635437
0.47889577915583115,-0.5205063032468059
0.47909581916383276,-0.5205984792360911
0.47929585917183437,-0.5206897248362534
0.4794958991798359,-0.5207800511956362
0.47969593918783754,-0.5208694693933879
0.47989597919583915,-0.5209579904267312
0.48009601920384076,-0.5210456251982326
0.4802960592118424,-0.5211323845031091
0.48049609921984393,-0.5212182790166195
0.48069613922784554,-0.5213033192815819
0.48089617923584715,-0.521387515696059
0.48109621924384877,-0.5214708785012596
0.4812962592518504,-0.5215534177696923
0.48149629925985193,-0.5216351433936189
0.48169633926785355,-0.521716065073845
0.48189637927585516,-0.5217961923088875
0.48209641928385677,-0.5218755343845579
0.4822964592918583,-0.5219541003639948
0.48249649929985994,-0.5220318990781807
0.48269653930786155,-0.5221089391169722
0.48289657931586316,-0.5221852288206736
0.4830966193238648,-0.5222607762721767
0.48329665933186633,-0.5223355892896906
0.48349669933986794,-0.5224096754200784
0.48369673934786955,-0.5224830419328186
0.48389677935587116,-0.5225556958145983
0.4840968193638728,-0.5226276437645508
0.48429685937187433,-0.5226988921901394
0.48449689937987594,-0.5227694472036861
0.48469693938787756,-0.5228393146195449
0.48489697939587917,-0.5229084999519104
0.4850970194038808,-0.5229770084132486
0.48529705941188234,-0.5230448449133396
0.48549709941988395,-0.5231120140589084
0.48569713942788556,-0.523178520153825
0.48589717943588717,-0.5232443671998465
0.4860972194438888,-0.5233095588978725
0.48629725945189034,-0.523374098649683
0.48649729945989195,-0.5234379895601229
0.48669733946789356,-0.5235012344396961
0.4868973794758952,-0.5235638358075299
0.4870974194838968,-0.523625795894669
0.48729745949189834,-0.5236871166476547
0.48749749949989996,-0.523747799732346
0.48769753950790157,-0.5238078465379362
0.4878975795159032,-0.5238672581811203
0.48809761952390474,-0.5239260355103659
0.48829765953190635,-0.5239841791102419
0.48849769953990796,-0.5240416893057599
0.48869773954790957,-0.5240985661666832
0.4888977795559112,-0.5241548095117593
0.48909781956391274,-0.5242104189128365
0.48929785957191435,-0.5242653936988219
0.48949789957991596,-0.5243197329594457
0.4896979395879176,-0.5243734355487966
0.4898979795959192,-0.5244265000885964
0.49009801960392074,-0.5244789249711852
0.49029805961192235,-0.5245307083621941
0.49049809961992397,-0.5245818482028827
0.4906981396279256,-0.524632342212126
0.4908981796359272,-0.5246821878880378
0.49109821964392875,-0.5247313825092221
0.49129825965193036,-0.52477992313565
0.49149829965993197,-0.5248278066091627
0.4916983396679336,-0.5248750295536051
0.4918983796759352,-0.5249215883746038
0.49209841968393675,-0.5249674792590004
0.49229845969193836,-0.5250126981739633
0.49249849969994,-0.5250572408657994
0.4926985397079416,-0.525101102858496
0.49289857971594314,-0.525144279452025
0.49309861972394475,-0.5251867657204448
0.49329865973194637,-0.5252285565098405
0.493498699739948,-0.5252696464361468
0.4936987397479496,-0.5253100298828979
0.49389877975595115,-0.5253497009989543
0.49409881976395276,-0.5253886536962589
0.49429885977195437,-0.5254268816476728
0.494498899779956,-0.5254643782849477
0.4946989397879576,-0.5255011367968885
0.49489897979595915,-0.5255371501277621
0.49509901980396076,-0.5255724109760116
0.49529905981196237,-0.5256069117933242
0.495499099819964,-0.5256406447841155
0.4956991398279656,-0.5256736019054777
0.49589917983596715,-0.5257057748676447
0.49609921984396876,-0.525737155135023
0.4962992598519704,-0.5257677339278346
0.496499299859972,-0.5257975022244155
0.4966993398679736,-0.5258264507642059
0.49689937987597516,-0.525854570051472
0.49709941988397677,-0.525881850359787
0.4972994598919784,-0.5259082817372984
0.49749949989998,-0.5259338540128035
0.4976995399079816,-0.5259585568026484
0.49789957991598316,-0.5259823795184622
0.49809961992398477,-0.5260053113757294
0.4982996599319864,-0.5260273414032026
0.498499699939988,-0.5260484584531474
0.49869973994798955,-0.5260686512124062
0.49889977995599116,-0.526087908214266
0.4990998199639928,-0.5261062178511027
0.4992998599719944,-0.5261235683877739
0.499499899979996,-0.5261399479757258
0.49969993998799755,-0.5261553446677719
0.49989997999599917,-0.5261697464334977
0.5001000200040008,-0.5261831411752429
0.5003000600120023,-0.5261955167446042
0.500500100020004,-0.5262068609593973
0.5007001400280056,-0.5262171616210201
0.5009001800360072,-0.5262264065321435
0.5011002200440088,-0.5262345835146655
0.5013002600520103,-0.5262416804278519
0.501500300060012,-0.5262476851865923
0.5017003400680136,-0.5262525857796919
0.5019003800760152,-0.5262563702881244
0.5021004200840168,-0.5262590269031662
0.5023004600920183,-0.5262605439443331
0.50250050010002,-0.5262609098770463
0.5027005401080216,-0.5262601133299437
0.5029005801160232,-0.5262581431117681
0.5031006201240248,-0.5262549882277552
0.5033006601320263,-0.526250637895452
0.503500700140028,-0.5262450815598981
0.5037007401480296,-0.5262383089081044
0.5039007801560312,-0.5262303098827712
0.5041008201640328,-0.5262210746951874
0.5043008601720343,-0.5262105938372613
0.504500900180036,-0.5261988580926351
0.5047009401880376,-0.5261858585468446
0.5049009801960392,-0.5261715865964871
0.5051010202040408,-0.5261560339573691
0.5053010602120424,-0.5261391926716112
0.505501100220044,-0.5261210551136929
0.5057011402280456,-0.5261016139954271
0.5059011802360472,-0.5260808623698616
0.5061012202440488,-0.5260587936341099
0.5063012602520504,-0.5260354015311192
0.506501300260052,-0.526010680150395
0.5067013402680536,-0.5259846239277015
0.5069013802760551,-0.525957227643768
0.5071014202840568,-0.5259284864220354
0.5073014602920584,-0.5258983957254841
0.50750150030006,-0.5258669513525887
0.5077015403080616,-0.525834149432451
0.5079015803160631,-0.5257999864191688
0.5081016203240648,-0.5257644590854996
0.5083016603320664,-0.5257275645158858
0.508501700340068,-0.5256893000989094
0.5087017403480696,-0.5256496635192492
0.5089017803560711,-0.5256086527492134
0.5091018203640728,-0.5255662660399261
0.5093018603720744,-0.5255225019122465
0.509501900380076,-0.5254773591474994
0.5097019403880776,-0.5254308367780975
0.5099019803960791,-0.525382934078138
0.5101020204040808,-0.5253336505540486
0.5103020604120824,-0.5252829859353676
0.510502100420084,-0.5252309401657294
0.5107021404280856,-0.5251775133941335
0.5109021804360871,-0.5251227059665678
0.5111022204440888,-0.5250665184180536
0.5113022604520904,-0.5250089514651791
0.511502300460092,-0.5249500059991785
0.5117023404680936,-0.5248896830796157
0.5119023804760952,-0.5248279839287198
0.5121024204840968,-0.524764909926418
0.5123024604920984,-0.5247004626061046
0.5125025005001,-0.5246346436511775
0.5127025405081016,-0.5245674548923687
0.5129025805161032,-0.5244988983058863
0.5131026205241048,-0.5244289760123811
0.5133026605321064,-0.5243576902767415
0.513502700540108,-0.5242850435087127
0.5137027405481096,-0.5242110382643335
0.5139027805561112,-0.5241356772481703
0.5141028205641128,-0.5240589633163262
0.5143028605721144,-0.5239808994801916
0.514502900580116,-0.5239014889109006
0.5147029405881176,-0.5238207349444466
0.5149029805961192,-0.5237386410874056
0.5151030206041208,-0.523655211023212
0.5153030606121224,-0.5235704486189221
0.515503100620124,-0.5234843579323993
0.5157031406281256,-0.523396943219846
0.5159031806361272,-0.5233082089436085
0.5161032206441288,-0.5232181597801715
0.5163032606521304,-0.523126800628261
0.5165033006601321,-0.5230341366169686
0.5167033406681336,-0.5229401731138108
0.5169033806761352,-0.5228449157326327
0.5171034206841368,-0.5227483703412688
0.5173034606921384,-0.5226505430688722
0.5175035007001401,-0.5225514403128211
0.5177035407081416,-0.5224510687451216
0.5179035807161432,-0.5223494353182168
0.5181036207241448,-0.5222465472701263
0.5183036607321464,-0.5221424121288356
0.518503700740148,-0.5220370377158629
0.5187037407481496,-0.5219304321489355
0.5189037807561512,-0.521822603843713
0.5191038207641528,-0.5217135615144993
0.5193038607721544,-0.5216033141738939
0.519503900780156,-0.5214918711313388
0.5197039407881576,-0.5213792419905242
0.5199039807961592,-0.5212654366456254
0.5201040208041608,-0.5211504652763488
0.5203040608121624,-0.5210343383417753
0.520504100820164,-0.5209170665729974
0.5207041408281656,-0.5207986609645516
0.5209041808361672,-0.5206791327646632
0.5211042208441689,-0.5205584934643177
0.5213042608521704,-0.5204367547851959
0.521504300860172,-0.5203139286665031
0.5217043408681736,-0.5201900272507418
0.5219043808761752,-0.52006506286848
0.5221044208841769,-0.5199390480221728
0.5223044608921784,-0.5198119953691074
0.52250450090018,-0.5196839177035417
0.5227045409081816,-0.5195548279381188
0.5229045809161832,-0.5194247390846377
0.5231046209241849,-0.5192936642342714
0.5233046609321864,-0.5191616165373247
0.523504700940188,-0.5190286091826276
0.5237047409481896,-0.5188946553766614
0.5239047809561912,-0.51875976832252
0.5241048209641929,-0.5186239611988054
0.5243048609721944,-0.5184872471385598
0.524504900980196,-0.5183496392083353
0.5247049409881976,-0.5182111503874993
0.5249049809961992,-0.5180717935478747
0.5251050210042009,-0.5179315814338079
0.5253050610122024,-0.5177905266427563
0.525505101020204,-0.5176486416064807
0.5257051410282056,-0.5175059385729258
0.5259051810362072,-0.5173624295888637
0.5261052210442089,-0.5172181264833693
0.5263052610522104,-0.5170730408521933
0.526505301060212,-0.5169271840430849
0.5267053410682137,-0.5167805671421164
0.5269053810762152,-0.5166332009610468
0.5271054210842169,-0.5164850960257583
0.5273054610922184,-0.5163362625657879
0.52750550110022,-0.5161867105049719
0.5277055411082217,-0.5160364494532047
0.5279055811162232,-0.5158854886993156
0.5281056211242249,-0.5157338372050477
0.5283056611322264,-0.515581503600123
0.528505701140228,-0.5154284961783645
0.5287057411482297,-0.5152748228948414
0.5289057811562312,-0.5151204913639936
0.5291058211642328,-0.5149655088586864
0.5293058611722344,-0.5148098823101399
0.529505901180236,-0.5146536183086688
0.5297059411882377,-0.5144967231051691
0.5299059811962392,-0.5143392026132746
0.5301060212042408,-0.5141810624121116
0.5303060612122424,-0.5140223077495706
0.530506101220244,-0.5138629435460134
0.5307061412282457,-0.5137029743983337
0.5309061812362472,-0.513542404584286
0.5311062212442488,-0.5133812380670002
0.5313062612522504,-0.5132194784995985
0.531506301260252,-0.513057129229833
0.5317063412682537,-0.512894193304668
0.5319063812762552,-0.5127306734747279
0.5321064212842568,-0.5125665721985433
0.5323064612922584,-0.5124018916465276
0.53250650130026,-0.5122366337046234
0.5327065413082617,-0.5120707999775646
0.5329065813162632,-0.5119043917917069
0.5331066213242648,-0.5117374101973856
0.5333066613322665,-0.5115698559707684
0.533506701340268,-0.511401729615178
0.5337067413482697,-0.5112330313618705
0.5339067813562712,-0.5110637611702571
0.5341068213642728,-0.5108939187275765
0.5343068613722745,-0.5107235034480222
0.534506901380276,-0.5105525144713459
0.5347069413882777,-0.5103809506609644
0.5349069813962792,-0.5102088106016031
0.5351070214042808,-0.5100360925965222
0.5353070614122825,-0.5098627946643741
0.535507101420284,-0.5096889145357532
0.5357071414282857,-0.5095144496494983
0.5359071814362872,-0.5093393971488244
0.5361072214442888,-0.5091637538773544
0.5363072614522905,-0.508987516375135
0.536507301460292,-0.5088106808747184
0.5367073414682937,-0.5086332432974006
0.5369073814762952,-0.5084551992497004
0.5371074214842968,-0.5082765440201743
0.5373074614922985,-0.5080972725766542
0.5375075015003,-0.5079173795639982
0.5377075415083017,-0.5077368593024429
0.5379075815163032,-0.5075557057866409
0.5381076215243048,-0.5073739126854632
0.5383076615323065,-0.507191473342646
0.538507701540308,-0.5070083807783498
0.5387077415483097,-0.5068246276916948
0.5389077815563112,-0.5066402064643325
0.5391078215643128,-0.5064551091650982
0.5393078615723145,-0.506269327555789
0.539507901580316,-0.5060828530980963
0.5397079415883177,-0.5058956769617136
0.5399079815963193,-0.5057077900336333
0.5401080216043208,-0.505519182928633
0.5403080616123225,-0.5053298460009397
0.540508101620324,-0.5051397693570554
0.5407081416283256,-0.504948942869709
0.5409081816363273,-0.5047573561928977
0.5411082216443288,-0.5045649987779618
0.5413082616523305,-0.504371859890634
0.541508301660332,-0.5041779286289909
0.5417083416683336,-0.5039831939422261
0.5419083816763353,-0.5037876446501557
0.5421084216843368,-0.5035912694633617
0.5423084616923385,-0.5033940570038669
0.54250850170034,-0.5031959958262343
0.5427085417083416,-0.5029970744389761
0.5429085817163433,-0.5027972813261529
0.5431086217243448,-0.5025966049690433
0.5433086617323465,-0.5023950338677603
0.543508701740348,-0.5021925565626904
0.5437087417483496,-0.5019891616556327
0.5439087817563513,-0.5017848378305168
0.5441088217643528,-0.5015795738735809
0.5443088617723545,-0.501373358692895
0.544508901780356,-0.5011661813371207
0.5447089417883576,-0.5009580310134036
0.5449089817963593,-0.500748897104305
0.5451090218043608,-0.5005387691836816
0.5453090618123625,-0.5003276370314373
0.545509101820364,-0.5001154906470803
0.5457091418283656,-0.4999023202620226
0.5459091818363673,-0.499688116350582
0.5461092218443688,-0.49947286963964693
0.5463092618523705,-0.49925657111698385
0.546509301860372,-0.49903921203817797
0.5467093418683736,-0.4988207839322082
0.5469093818763753,-0.49860127860567255
0.5471094218843768,-0.4983806881456923
0.5473094618923785,-0.49815900492153337
0.5475095019003801,-0.49793622158499834
0.5477095419083816,-0.4977123310696517
0.5479095819163833,-0.4974873265889517
0.5481096219243848,-0.4972612016333742
0.5483096619323865,-0.4970339499666206
0.5485097019403881,-0.4968055656210113
0.5487097419483896,-0.496576042892174
0.5489097819563913,-0.49634537633314035
0.5491098219643928,-0.4961135607479717
0.5493098619723945,-0.4958805911850355
0.5495099019803961,-0.4956464629300596
0.5497099419883976,-0.49541117149908837
0.5499099819963993,-0.4951747126314696
0.5501100220044008,-0.4949370822829932
0.5503100620124025,-0.49469827661930565
0.5505101020204041,-0.49445829200971464
0.5507101420284056,-0.49421712502149684
0.5509101820364073,-0.49397477241481136
0.5511102220444088,-0.4937312311383151
0.5513102620524104,-0.4934864983255678
0.5515103020604121,-0.49324057129230164
0.5517103420684136,-0.49299344753462215
0.5519103820764153,-0.4927451247281927
0.5521104220844169,-0.4924956007284445
0.5523104620924184,-0.4922448735718391
0.5525105021004201,-0.491992941478198
0.5527105421084216,-0.4917398028540994
0.5529105821164233,-0.4914854562973297
0.5531106221244249,-0.4912299006023609
0.5533106621324264,-0.4909731347668139
0.5535107021404281,-0.49071515799885446
0.5537107421484296,-0.4904559697254521
0.5539107821564313,-0.4901955696014258
0.5541108221644329,-0.48993395751918345
0.5543108621724344,-0.48967113361905545
0.5545109021804361,-0.48940709830011137
0.5547109421884376,-0.4891418522313404
0.5549109821964393,-0.48887539636307087
0.5551110222044409,-0.48860773193849605
0.5553110622124424,-0.48833886050517056
0.5555111022204441,-0.4880687839263393
0.5557111422284456,-0.4877975043919585
0.5559111822364473,-0.48752502442926937
0.5561112222444489,-0.487251346912786
0.5563112622524504,-0.48697647507356406
0.5565113022604521,-0.48670041250762114
0.5567113422684536,-0.48642316318338413
0.5569113822764553,-0.48614473144805165
0.5571114222844569,-0.48586512203276333
0.5573114622924584,-0.48558434005648404
0.5575115023004601,-0.48530239102851785
0.5577115423084616,-0.4850192808495838
0.5579115823164633,-0.4847350158113965
0.5581116223244649,-0.48444960259471126
0.5583116623324664,-0.484163048265808
0.5585117023404681,-0.4838753602714043
0.5587117423484697,-0.48358654643200333
0.5589117823564713,-0.4832966149337011
0.5591118223644729,-0.4830055743184909
0.5593118623724744,-0.48271343347312107
0.5595119023804761,-0.48242020161657634
0.5597119423884777,-0.4821258882862703
0.5599119823964793,-0.4818305033230468
0.5601120224044809,-0.48153405685510703
0.5603120624124824,-0.4812365592809857
0.5605121024204841,-0.4809380212517149
0.5607121424284857,-0.48063845365232094
0.5609121824364873,-0.48033786758280894
0.5611122224444889,-0.48003627433879653
0.5613122624524904,-0.4797336853919602
0.5615123024604921,-0.47943011237046507
0.5617123424684937,-0.4791255670395436
0.5619123824764953,-0.4788200612823944
0.5621124224844969,-0.47851360708156293
0.5623124624924984,-0.4782062165009663
0.5625125025005001,-0.47789790166871376
0.5627125425085017,-0.4775886747608679
0.5629125825165032,-0.47727854798627983
0.5631126225245049,-0.47696753357262106
0.5633126625325064,-0.476655643753719
0.5635127025405081,-0.4763428907582906
0.5637127425485097,-0.4760292868001499
0.5639127825565112,-0.47571484406994846
0.5641128225645129,-0.475399574728492
0.5643128625725145,-0.47508349090165264
0.5645129025805161,-0.4747666046768827
0.5647129425885177,-0.47444892810131084
0.5649129825965192,-0.4741304731813858
0.5651130226045209,-0.47381125188401285
0.5653130626125225,-0.4734912761391067
0.5655131026205241,-0.47317055784347073
0.5657131426285257,-0.47284910886589177
0.5659131826365272,-0.47252694105332493
0.5661132226445289,-0.47220406623802996
0.5663132626525305,-0.4718804962455039
0.5665133026605321,-0.471556242903048
0.5667133426685337,-0.4712313180487939
0.5669133826765352,-0.4709057335410091
0.5671134226845369,-0.4705795012674949
0.5673134626925385,-0.47025263315489013
0.5675135027005401,-0.4699251411776886
0.5677135427085417,-0.4695970373667856
0.5679135827165432,-0.4692683338173696
0.5681136227245449,-0.46893904269598125
0.5683136627325465,-0.4686091762465746
0.5685137027405481,-0.46827874679542186
0.5687137427485497,-0.4679477667547193
0.5689137827565512,-0.4676162486247661
0.5691138227645529,-0.4672842049946038
0.5693138627725545,-0.4669516485410244
0.5695139027805561,-0.4666185920258731
0.5697139427885577,-0.4662850482915934
0.5699139827965592,-0.465951030254985
0.5701140228045609,-0.4656165508991651
0.5703140628125625,-0.46528162326374783
0.5705141028205641,-0.46494626043328047
0.5707141428285657,-0.46461047552399454
0.5709141828365673,-0.4642742816689542
0.5711142228445689,-0.4639376920017049
0.5713142628525705,-0.4636007196385445
0.5715143028605721,-0.46326337765955833
0.5717143428685737,-0.46292567908857685
0.5719143828765753,-0.462587636872228
0.5721144228845769,-0.4622492638582712
0.5723144628925785,-0.46191057277340947
0.5725145029005801,-0.461571576200785
0.5727145429085817,-0.4612322865573677
0.5729145829165833,-0.4608927160714515
0.5731146229245849,-0.4605528767604715
0.5733146629325865,-0.46021278040935343
0.5735147029405882,-0.45987243854960086
0.5737147429485897,-0.45953186243931965
0.5739147829565913,-0.45919106304436524
0.5741148229645929,-0.45885005102078863
0.5743148629725945,-0.4585088366987396
0.574514902980596,-0.45816743006796856
0.5747149429885977,-0.45782584076504956
0.5749149829965993,-0.4574840780624251
0.5751150230046009,-0.457142150859351
0.5753150630126025,-0.45680006767479747
0.575515103020604,-0.4564578366423343
0.5757151430286057,-0.45611546550700865
0.5759151830366073,-0.45577296162419306
0.5761152230446089,-0.45543033196036176
0.5763152630526105,-0.4550875830957248
0.576515303060612,-0.45474472122862847
0.5767153430686137,-0.45440175218160844
0.5769153830766153,-0.4540586814089589
0.5771154230846169,-0.4537155140056655
0.5773154630926185,-0.4533722547175302
0.57751550310062,-0.4530289079523028
0.5777155431086217,-0.4526854777916225
0.5779155831166233,-0.45234196800356247
0.5781156231246249,-0.4519983820555642
0.5783156631326265,-0.45165472312754634
0.5785157031406281,-0.4513109941249702
0.5787157431486297,-0.45096719769164867
0.5789157831566313,-0.45062333622208967
0.579115823164633,-0.450279411873175
0.5793158631726345,-0.4499354265749864
0.5795159031806361,-0.4495913820406054
0.5797159431886377,-0.44924727977472934
0.5799159831966393,-0.44890312108096747
0.580116023204641,-0.44855890706770024
0.5803160632126425,-0.4482146386524078
0.5805161032206441,-0.4478703165644014
0.5807161432286457,-0.44752594134591345
0.5809161832366473,-0.44718151335153034
0.581116223244649,-0.4468370327459803
0.5813162632526505,-0.4464924995003127
0.5815163032606521,-0.4461479133865353
0.5817163432686537,-0.44580327397079905
0.5819163832766553,-0.44545858060524757
0.582116423284657,-0.44511383241867014
0.5823164632926585,-0.44476902830612014
0.5825165033006601,-0.44442416691767955
0.5827165433086617,-0.4440792466465685
0.5829165833166633,-0.4437342656168126
0.583116623324665,-0.44338922167069317
0.5833166633326665,-0.44304411235621444
0.5835167033406681,-0.4426989349148261
0.5837167433486697,-0.4423536862696441
0.5839167833566713,-0.4420083630144084
0.584116823364673,-0.44166296140341466
0.5843168633726745,-0.4413174773426476
0.5845169033806761,-0.4409719063823321
0.5847169433886777,-0.4406262437111059
0.5849169833966793,-0.4402804841519978
0.5851170234046809,-0.43993462216037715
0.5853170634126825,-0.439588651824018
0.5855171034206841,-0.4392425668653954
0.5857171434286857,-0.43889636064630533
0.5859171834366873,-0.43855002617487304
0.5861172234446889,-0.438203556114983
0.5863172634526905,-0.43785694279813564
0.5865173034606921,-0.4375101782377057
0.5867173434686938,-0.43716325414554585
0.5869173834766953,-0.4368161619508513
0.5871174234846969,-0.43646889282117074
0.5873174634926985,-0.43612143768542294
0.5875175035007001,-0.43577378725875293
0.5877175435087018,-0.43542593206903785
0.5879175835167033,-0.4350778624848306
0.5881176235247049,-0.43472956874451374
0.5883176635327065,-0.43438104098641867
0.5885177035407081,-0.434032269279654
0.5887177435487098,-0.43368324365537925
0.5889177835567113,-0.43333395413825393
0.5891178235647129,-0.43298439077779166
0.5893178635727145,-0.4326345436793515
0.5895179035807161,-0.43228440303450405
0.5897179435887178,-0.4319339591505215
0.5899179835967193,-0.431583202478751
0.5901180236047209,-0.4312321236416506
0.5903180636127225,-0.43088071345828477
0.5905181036207241,-0.4305289629680991
0.5907181436287258,-0.43017686345281897
0.5909181836367273,-0.42982440645634434
0.5911182236447289,-0.4294715838025409
0.5913182636527305,-0.42911838761085885
0.5915183036607321,-0.42876481030974045
0.5917183436687338,-0.42841084464780976
0.5919183836767353,-0.42805648370286914
0.5921184236847369,-0.427701720888758
0.5923184636927386,-0.42734654996015886
0.5925185037007401,-0.42699096501546474
0.5927185437087418,-0.42663496049784744
0.5929185837167433,-0.42627853119469306
0.5931186237247449,-0.42592167223558913
0.5933186637327466,-0.4255643790890693
0.5935187037407481,-0.42520664755833637
0.5937187437487498,-0.42484847377619483
0.5939187837567513,-0.42448985419943397
0.5941188237647529,-0.42413078560290496
0.5943188637727546,-0.42377126507353824
0.5945189037807561,-0.4234112900045399
0.5947189437887578,-0.4230508580900021
0.5949189837967593,-0.42268996732014774
0.5951190238047609,-0.4223286159774159
0.5953190638127626,-0.421966802633576
0.5955191038207641,-0.421604526148035
0.5957191438287658,-0.42124178566747916
0.5959191838367673,-0.4208785806269631
0.5961192238447689,-0.42051491075253
0.5963192638527706,-0.42015077606541557
0.5965193038607721,-0.41978617688785663
0.5967193438687737,-0.41942111385049147
0.5969193838767753,-0.41905558790130715
0.5971194238847769,-0.4186896003160561
0.5973194638927786,-0.41832315271003206
0.5975195039007801,-0.4179562470510672
0.5977195439087817,-0.4175888856735814
0.5979195839167833,-0.4172210712934924
0.5981196239247849,-0.41685280702376926
0.5983196639327866,-0.41648409639039474
0.5985197039407881,-0.4161149433484845
0.5987197439487897,-0.4157453522983012
0.5989197839567914,-0.4153753281008907
0.5991198239647929,-0.41500487609306724
0.5993198639727946,-0.4146340021014733
0.5995199039807961,-0.4142627124554455
0.5997199439887977,-0.41389101399842954
0.5999199839967994,-0.4135189140976972
0.6001200240048009,-0.41314642065214213
0.6003200640128026,-0.41277354209794836
0.6005201040208041,-0.41240028741195295
0.6007201440288057,-0.4120266661125535
0.6009201840368074,-0.41165268825804285
0.6011202240448089,-0.4112783644422839
0.6013202640528106,-0.41090370578767793
0.6015203040608121,-0.41052872393541207
0.6017203440688137,-0.4101534310330115
0.6019203840768154,-0.409777839719257
0.6021204240848169,-0.4094019631065678
0.6023204640928186,-0.40902581476098143
0.6025205041008201,-0.40864940867990024
0.6027205441088217,-0.40827275926780054
0.6029205841168234,-0.40789588131013366
0.6031206241248249,-0.40751878994567015
0.6033206641328266,-0.4071415006375594
0.6035207041408281,-0.40676402914339715
0.6037207441488297,-0.4063863914846028
0.6039207841568314,-0.4060086039154185
0.6041208241648329,-0.4056306828918437
0.6043208641728346,-0.4052526450408194
0.6045209041808361,-0.4048745071299673
0.6047209441888377,-0.4044962860381791
0.6049209841968394,-0.40411799872733534
0.6051210242048409,-0.40373966221541124
0.6053210642128426,-0.40336129355120515
0.6055211042208442,-0.40298290979089335
0.6057211442288457,-0.40260452797658763
0.6059211842368474,-0.4022261651170343
0.6061212242448489,-0.4018478381705597
0.6063212642528506,-0.4014695640303277
0.6065213042608522,-0.4010913595119369
0.6067213442688537,-0.4007132413433458
0.6069213842768554,-0.4003352261570751
0.6071214242848569,-0.3999573304846012
0.6073214642928585,-0.39957957075281353
0.6075215043008602,-0.3992019632823829
0.6077215443088617,-0.398824524287849
0.6079215843168634,-0.39844726987921397
0.6081216243248649,-0.39807021606480236
0.6083216643328665,-0.39769337875513067
0.6085217043408682,-0.39731677376751345
0.6087217443488697,-0.39694041683112485
0.6089217843568714,-0.39656432359222976
0.6091218243648729,-0.3961885096192995
0.6093218643728745,-0.3958129904077325
0.6095219043808762,-0.3954377813839122
0.6097219443888777,-0.395062897908351
0.6099219843968794,-0.39468835527768675
0.610122024404881,-0.3943141687253284
0.6103220644128825,-0.393940353420571
0.6105221044208842,-0.3935669244660354
0.6107221444288857,-0.39319389689332324
0.6109221844368874,-0.3928212856568125
0.611122224444889,-0.3924491056255612
0.6113222644528905,-0.39207737157332306
0.6115223044608922,-0.39170609816672086
0.6117223444688937,-0.39133529995166133
0.6119223844768954,-0.39096499133811397
0.612122424484897,-0.39059518658341114
0.6123224644928985,-0.390225899774261
0.6125225045009002,-0.3898571448076936
0.6127225445089017,-0.3894889353711881
0.6129225845169034,-0.389121284922249
0.613122624524905,-0.3887542066677176
0.6133226645329065,-0.38838771354311624
0.6135227045409082,-0.3880218181923295
0.6137227445489097,-0.38765653294792646
0.6139227845569114,-0.3872918698124251
0.614122824564913,-0.38692784044078843
0.6143228645729145,-0.386564456124426
0.6145229045809162,-0.38620172777695494
0.6147229445889177,-0.38583966592194646
0.6149229845969194,-0.385478280682856
0.615123024604921,-0.38511758177529914
0.6153230646129225,-0.38475757850179804
0.6155231046209242,-0.384398279749084
0.6157231446289257,-0.38403969398799725
0.6159231846369274,-0.38368182927598304
0.616123224644929,-0.38332469326213847
0.6163232646529305,-0.38296829319472026
0.6165233046609322,-0.3826126359309804
0.6167233446689337,-0.38225772794915736
0.6169233846769354,-0.38190357536241004
0.617123424684937,-0.381550183934448
0.6173234646929385,-0.38119755909657976
0.6175235047009402,-0.3808457059658752
0.6177235447089418,-0.3804946293641162
0.6179235847169434,-0.38014433383719415
0.618123624724945,-0.37979482367460304
0.6183236647329465,-0.3794461029286738
0.6185237047409482,-0.37909817543319635
0.6187237447489498,-0.37875104482108746
0.6189237847569513,-0.37840471454077473
0.619123824764953,-0.37805918787099024
0.6193238647729545,-0.37771446793369245
0.6195239047809562,-0.3773705577048683
0.6197239447889578,-0.3770274600230031
0.6199239847969593,-0.3766851775950469
0.620124024804961,-0.37634371299975056
0.6203240648129625,-0.3760030686882903
0.6205241048209642,-0.3756632469821503
0.6207241448289658,-0.37532425006827996
0.6209241848369673,-0.3749860799915945
0.621124224844969,-0.3746487386449346
0.6213242648529705,-0.3743122277566486
0.6215243048609722,-0.3739765488760066
0.6217243448689738,-0.3736417033566947
0.6219243848769753,-0.37330769233867606
0.622124424884977,-0.37297451672873816
0.6223244648929785,-0.3726421771800707
0.6225245049009802,-0.37231067407124074
0.6227245449089818,-0.37198000748494514
0.6229245849169833,-0.37165017718692783
0.623124624924985,-0.3713211826054503
0.6233246649329865,-0.37099302281169655
0.6235247049409882,-0.37066569650148246
0.6237247449489898,-0.3703392019786149
0.6239247849569913,-0.3700135371402257
0.624124824964993,-0.36968869946436683
0.6243248649729946,-0.36936468600011996
0.6245249049809962,-0.36904149336042813
0.6247249449889978,-0.36871911771781185
0.6249249849969993,-0.3683975548030819
0.625125025005001,-0.36807679990710945
0.6253250650130026,-0.36775684788565965
0.6255251050210042,-0.3674376931672432
0.6257251450290058,-0.36711932976388584
0.6259251850370073,-0.36680175128466586
0.626125225045009,-0.36648495095181916
0.6263252650530106,-0.3661689216191706
0.6265253050610122,-0.36585365579260515
0.6267253450690138,-0.3655391456522614
0.6269253850770153,-0.3652253830760985
0.627125425085017,-0.3649123596644668
0.6273254650930186,-0.3646000667652958
0.6275255051010202,-0.36428849549950704
0.6277255451090218,-0.3639776367862569
0.6279255851170233,-0.3636674813676248
0.628125625125025,-0.36335801983237503
0.6283256651330266,-0.3630492426384448
0.6285257051410282,-0.3627411401338391
0.6287257451490298,-0.3624337025756522
0.6289257851570313,-0.36212692014697373
0.629125825165033,-0.36182078297148906
0.6293258651730346,-0.36151528112563075
0.6295259051810361,-0.36121040464819765
0.6297259451890378,-0.36090614354741085
0.6299259851970394,-0.36060248780543736
0.630126025205041,-0.3602994273804687
0.6303260652130426,-0.35999695220650113
0.6305261052210441,-0.3596950521910156
0.6307261452290458,-0.35939371721081276
0.6309261852370474,-0.35909293710629886
0.631126225245049,-0.3587927016745664
0.6313262652530506,-0.358493000661645
0.6315263052610521,-0.3581938237543278
0.6317263452690538,-0.35789516057199827
0.6319263852770554,-0.35759700065889743
0.632126425285057,-0.3572993334772708
0.6323264652930586,-0.35700214840183214
0.6325265053010601,-0.3567054347159678
0.6327265453090618,-0.35640918161007806
0.6329265853170634,-0.3561133781824269
0.633126625325065,-0.35581801344282615
0.6333266653330666,-0.3555230763194379
0.6335267053410681,-0.355228555668924
0.6337267453490698,-0.3549344402901116
0.6339267853570714,-0.3546407189412852
0.634126825365073,-0.3543473803611418
0.6343268653730746,-0.35405441329338466
0.6345269053810761,-0.353761806514856
0.6347269453890778,-0.35346954886704335
0.6349269853970794,-0.3531776292907252
0.635127025405081,-0.3528860368634601
0.6353270654130826,-0.35259476083956104
0.6355271054210841,-0.3523037906921456
0.6357271454290858,-0.352013116156805
0.6359271854370874,-0.3517227272763945
0.636127225445089,-0.35143261444642054
0.6363272654530906,-0.3511427684604756
0.6365273054610922,-0.3508531805551616
0.6367273454690938,-0.35056384245394434
0.6369273854770954,-0.35027474640938433
0.637127425485097,-0.3499858852432174
0.6373274654930986,-0.34969725238377974
0.6375275055011002,-0.3494088419003161
0.6377275455091018,-0.34912064853375535
0.6379275855171034,-0.3488326677235927
0.638127625525105,-0.34854489563058166
0.6383276655331066,-0.3482573291550039
0.6385277055411082,-0.34796996595036106
0.6387277455491098,-0.34768280443240274
0.6389277855571114,-0.34739584378348537
0.639127825565113,-0.34710908395233114
0.6393278655731146,-0.34682252564932925
0.6395279055811162,-0.346536170337596
0.6397279455891178,-0.3462500202200734
0.6399279855971194,-0.3459640782230094
0.640128025605121,-0.34567834797621344
0.6403280656131226,-0.34539283379052776
0.6405281056211242,-0.34510754063298754
0.6407281456291258,-0.3448224741001726
0.6409281856371274,-0.344537640390261
0.641128225645129,-0.3442530462743058
0.6413282656531306,-0.34396869906724187
0.6415283056611322,-0.3436846065991164
0.6417283456691338,-0.3434007771870047
0.6419283856771354,-0.343117219608034
0.642128425685137,-0.3428339430738919
0.6423284656931386,-0.34255095720713924
0.6425285057011402,-0.3422682720195834
0.6427285457091418,-0.34198589789290296
0.6429285857171434,-0.34170384556164035
0.643128625725145,-0.3414221260986079
0.6433286657331466,-0.34114075090267615
0.6435287057411482,-0.3408597316888423
0.6437287457491498,-0.34057908048040536
0.6439287857571514,-0.3402988096030102
0.644128825765153,-0.34001893168026204
0.6443288657731546,-0.33973945963056196
0.6445289057811562,-0.3394604066647695
0.6447289457891578,-0.339181786284268
0.6449289857971594,-0.33890361227897825
0.645129025805161,-0.33862589872486426
0.6453290658131626,-0.33834865998046393
0.6455291058211642,-0.33807191068199627
0.6457291458291659,-0.337795665736614
0.6459291858371674,-0.3375199403134068
0.646129225845169,-0.3372447498317997
0.6463292658531706,-0.3369701099470484
0.6465293058611722,-0.3366960365325876
0.6467293458691739,-0.33642254565905944
0.6469293858771754,-0.33614965356991855
0.647129425885177,-0.3358773766535858
0.6473294658931786,-0.33560573141219924
0.6475295059011802,-0.3353347344270868
0.6477295459091819,-0.33506440232116136
0.6479295859171834,-0.3347947517185072
0.648129625925185,-0.3345257992014927
0.6483296659331866,-0.33425756126580697
0.6485297059411882,-0.3339900542738603
0.6487297459491899,-0.33372329440703874
0.6489297859571914,-0.33345729761732606
0.649129825965193,-0.3331920795788307
0.6493298659731946,-0.33292765563976184
0.6495299059811962,-0.3326640407753965
0.6497299459891979,-0.33240124954256334
0.6499299859971994,-0.33213929603614323
0.650130026005201,-0.33187819384805384
0.6503300660132026,-0.33161795602913324
0.6505301060212042,-0.3313585950542911
0.6507301460292059,-0.3311001227912281
0.6509301860372074,-0.33084255047296274
0.651130226045209,-0.33058588867433153
0.6513302660532106,-0.33033014729255716
0.6515303060612122,-0.3300753355319047
0.6517303460692138,-0.329821461892377
0.6519303860772154,-0.32956853416232673
0.652130426085217,-0.3293165594148051
0.6523304660932187,-0.32906554400740157
0.6525305061012202,-0.3288154935852845
0.6527305461092218,-0.3285664130871066
0.6529305861172234,-0.32831830675340806
0.653130626125225,-0.32807117813712544
0.6533306661332267,-0.32782503011580494
0.6535307061412282,-0.3275798649051142
0.6537307461492298,-0.3273356840732557
0.6539307861572314,-0.3270924885559049
0.654130826165233,-0.3268502786713218
0.6543308661732347,-0.3266090541353239
0.6545309061812362,-0.32636881407584695
0.6547309461892378,-0.32612955704687696
0.6549309861972394,-0.3258912810415826
0.655131026205241,-0.32565398350454283
0.6553310662132427,-0.3254176613430162
0.6555311062212442,-0.32518231093726285
0.6557311462292458,-0.3249479281499836
0.6559311862372474,-0.3247145083349963
0.656131226245249,-0.3244820463453192
0.6563312662532507,-0.32425053654087227
0.6565313062612522,-0.3240199727960471
0.6567313462692538,-0.3237903485074224
0.6569313862772554,-0.3235616566019205
0.657131426285257,-0.32333388954571507
0.6573314662932587,-0.32310703935419605
0.6575315063012602,-0.3228810976032927
0.6577315463092618,-0.32265605544243786
0.6579315863172635,-0.32243190360942664
0.658131626325265,-0.3222086324473946
0.6583316663332667,-0.32198623192408954
0.6585317063412682,-0.32176469165357396
0.6587317463492698,-0.32154400092043245
0.6589317863572715,-0.3213241487065089
0.659131826365273,-0.32110512372013683
0.6593318663732747,-0.3208869144277679
0.6595319063812762,-0.32066950908784425
0.6597319463892778,-0.3204528957867077
0.6599319863972795,-0.32023706247628214
0.660132026405281,-0.320021997013221
0.6603320664132827,-0.3198076871991707
0.6605321064212842,-0.3195941208217656
0.6607321464292858,-0.31938128569594487
0.6609321864372875,-0.31916916970516507
0.661132226445289,-0.3189577608420732
0.6613322664532907,-0.31874704724820774
0.6615323064612922,-0.3185370172523043
0.6617323464692938,-0.3183276594068039
0.6619323864772955,-0.3181189625221893
0.662132426485297,-0.31791091569881497
0.6623324664932987,-0.3177035083559324
0.6625325065013002,-0.3174967302576744
0.6627325465093018,-0.31729057153580625
0.6629325865173035,-0.31708502270911837
0.663132626525305,-0.31688007469939383
0.6633326665333066,-0.3166757188439472
0.6635327065413082,-0.31647194690479474
0.6637327465493098,-0.31626875107457586
0.6639327865573115,-0.31606612397940376
0.664132826565313,-0.3158640586788751
0.6643328665733146,-0.3156625486635183
0.6645329065813163,-0.3154615878499963
0.6647329465893178,-0.31526117057441616
0.6649329865973195,-0.31506129158411805
0.665133026605321,-0.3148619460283325
0.6653330666133226,-0.3146631294480985
0.6655331066213243,-0.3144648377658306
0.6657331466293258,-0.314267067274906
0.6659331866373275,-0.3140698146296211
0.666133226645329,-0.3138730768358292
0.6663332666533306,-0.31367685124253397
0.6665333066613323,-0.31348113553465773
0.6667333466693338,-0.31328592772715397
0.6669333866773355,-0.3130912261605673
0.667133426685337,-0.3128970294980843
0.6673334666933386,-0.31270333672404776
0.6675335067013403,-0.3125101471438443
0.6677335467093418,-0.3123174603850057
0.6679335867173435,-0.31212527639930415
0.668133626725345,-0.31193359546556265
0.6683336667333466,-0.311742418192848
0.6685337067413483,-0.3115517455236713
0.6687337467493498,-0.3113615787367852
0.6689337867573515,-0.311171919449137
0.669133826765353,-0.3109827696165283
0.6693338667733546,-0.3107941315325235
0.6695339067813563,-0.31060600782516057
0.6697339467893578,-0.3104184014510368
0.6699339867973595,-0.3102313156863778
0.670134026805361,-0.3100447541147395
0.6703340668133626,-0.30985872061105113
0.6705341068213643,-0.3096732193217712
0.6707341468293658,-0.3094882546410023
0.6709341868373675,-0.3093038311824941
0.671134226845369,-0.3091199537475457
0.6713342668533706,-0.308936627288916
0.6715343068613723,-0.3087538568709343
0.6717343468693738,-0.3085716476261002
0.6719343868773755,-0.30839000470854616
0.6721344268853771,-0.30820893324482307
0.6723344668933786,-0.3080284382825392
0.6725345069013803,-0.3078485247374557
0.6727345469093818,-0.3076691973396949
0.6729345869173835,-0.3074904605797584
0.6731346269253851,-0.3073123186550892
0.6733346669333866,-0.3071347754179176
0.6735347069413883,-0.306957834325137
0.6737347469493898,-0.3067814983909354
0.6739347869573914,-0.3066057701428779
0.6741348269653931,-0.30643065158208693
0.6743348669733946,-0.30625614414810653
0.6745349069813963,-0.30608224868895845
0.6747349469893978,-0.30590896543681484
0.6749349869973994,-0.3057362939896123
0.6751350270054011,-0.305564233298829
0.6753350670134026,-0.30539278166353584
0.6755351070214043,-0.30522193673072023
0.6757351470294058,-0.3050516955017651
0.6759351870374074,-0.3048820543448603
0.6761352270454091,-0.30471300901301007
0.6763352670534106,-0.3045445546672093
0.6765353070614123,-0.30437668590426475
0.6767353470694139,-0.3042093967886681
0.6769353870774154,-0.3040426808878586
0.6771354270854171,-0.30387653131016834
0.6773354670934186,-0.3037109407447119
0.6775355071014203,-0.3035459015024665
0.6777355471094219,-0.30338140555779397
0.6779355871174234,-0.30321744458967503
0.6781356271254251,-0.3030540100219661
0.6783356671334266,-0.30289109306203954
0.6785357071414283,-0.3027286847372392
0.6787357471494299,-0.30256677592866177
0.6789357871574314,-0.302405357401867
0.6791358271654331,-0.3022444198342171
0.6793358671734346,-0.30208395383865405
0.6795359071814363,-0.3019239499838287
0.6797359471894379,-0.3017643988106075
0.6799359871974394,-0.3016052908450829
0.6801360272054411,-0.30144661660832134
0.6803360672134426,-0.30128836662316844
0.6805361072214443,-0.3011305314185202
0.6807361472294459,-0.3009731015315332
0.6809361872374474,-0.300816067508309
0.6811362272454491,-0.3006594199036248
0.6813362672534506,-0.3005031492803107
0.6815363072614523,-0.30034724620887837
0.6817363472694539,-0.30019170126800104
0.6819363872774554,-0.3000365050464156
0.6821364272854571,-0.29988164814677976
0.6823364672934586,-0.29972712119195705
0.6825365073014603,-0.2995729148341386
0.6827365473094619,-0.2994190197671249
0.6829365873174634,-0.2992654267420055
0.6831366273254651,-0.2991121265863775
0.6833366673334667,-0.2989591102271409
0.6835367073414683,-0.29880636871681104
0.6837367473494699,-0.2986538932631855
0.6839367873574714,-0.2985016752621038
0.6841368273654731,-0.2983497063329525
0.6843368673734747,-0.29819797835647993
0.6845369073814763,-0.29804648351441493
0.6847369473894779,-0.2978952143303273
0.6849369873974794,-0.29774416371111273
0.6851370274054811,-0.29759332498846197
0.6853370674134827,-0.29744269195965206
0.6855371074214842,-0.2972922589269976
0.6857371474294859,-0.29714202073531404
0.6859371874374874,-0.29699197280677464
0.6861372274454891,-0.29684211117258413
0.6863372674534907,-0.2966924325009503
0.6865373074614922,-0.296542934120897
0.6867373474694939,-0.29639361404154263
0.6869373874774954,-0.29624447096654666
0.6871374274854971,-0.2960955043035192
0.6873374674934987,-0.29594671416827545
0.6875375075015002,-0.29579810138390944
0.6877375475095019,-0.29564966747475335
0.6879375875175034,-0.29550141465536905
0.6881376275255051,-0.2953533458148036
0.6883376675335067,-0.29520546449640855
0.6885377075415082,-0.2950577748735862
0.6887377475495099,-0.2949102817218796
0.6889377875575114,-0.29476299038786175
0.6891378275655131,-0.29461590675530785
0.6893378675735147,-0.2944690372091535
0.6895379075815162,-0.2943223885977412
0.6897379475895179,-0.29417596819385344
0.6899379875975195,-0.29402978365501
0.6901380276055211,-0.2938838429834787
0.6903380676135227,-0.29373815448641033
0.6905381076215242,-0.2935927267364654
0.6907381476295259,-0.2934475685332473
0.6909381876375275,-0.2933026888658056
0.6911382276455291,-0.2931580968764133
0.6913382676535307,-0.2930138018257677
0.6915383076615322,-0.29286981305970844
0.6917383476695339,-0.2927261399774972
0.6919383876775355,-0.29258279200164966
0.6921384276855371,-0.29243977854927816
0.6923384676935387,-0.2922971090048611
0.6925385077015402,-0.29215479269433375
0.6927385477095419,-0.29201283886037294
0.6929385877175435,-0.2918712566387411
0.6931386277255451,-0.2917300550355502
0.6933386677335467,-0.29158924290531363
0.6935387077415482,-0.29144882892966706
0.6937387477495499,-0.2913088215966576
0.6939387877575515,-0.2911692291805257
0.6941388277655531,-0.2910300597219309
0.6943388677735547,-0.29089132100860726
0.6945389077815562,-0.29075302055646046
0.6947389477895579,-0.2906151655911543
0.6949389877975595,-0.2904777630302636
0.6951390278055611,-0.29034081946609347
0.6953390678135627,-0.29020434114929283
0.6955391078215643,-0.2900683339734014
0.6957391478295659,-0.2899328034604851
0.6959391878375675,-0.289797754748015
0.696139227845569,-0.2896631925771448
0.6963392678535707,-0.2895291212825331
0.6965393078615723,-0.28939554478383556
0.6967393478695739,-0.28926246657897603
0.6969393878775755,-0.28912988973927284
0.697139427885577,-0.2889978169064657
0.6973394678935787,-0.28886625029165325
0.6975395079015803,-0.2887351916761131
0.6977395479095819,-0.2886046424139362
0.6979395879175835,-0.28847460343637166
0.698139627925585,-0.28834507525774156
0.6983396679335867,-0.28821605798275063
0.6985397079415883,-0.2880875513149919
0.6987397479495899,-0.2879595545664243
0.6989397879575915,-0.28783206666758465
0.699139827965593,-0.287705086178288
0.6993398679735947,-0.2875786112985699
0.6995399079815963,-0.28745263987963365
0.6997399479895979,-0.2873271694345798
0.6999399879975995,-0.2872021971487184
0.700140028005601,-0.2870777198892987
0.7003400680136027,-0.28695373421452136
0.7005401080216043,-0.2868302363817457
0.7007401480296059,-0.28670722235484636
0.7009401880376075,-0.2865846878107235
0.701140228045609,-0.2864626281450175
0.7013402680536107,-0.2863410384771319
0.7015403080616123,-0.28621991365470867
0.7017403480696139,-0.28609924825774896
0.7019403880776155,-0.2859790366026054
0.702140428085617,-0.2858592727461096
0.7023404680936187,-0.2857399504901178
0.7025405081016203,-0.2856210633867795
0.7027405481096219,-0.2855026047448385
0.7029405881176235,-0.28538456763727826
0.7031406281256251,-0.2852669449106104
0.7033406681336267,-0.2851497291960876
0.7035407081416283,-0.2850329129230937
0.70374074814963,-0.28491648833492644
0.7039407881576315,-0.28480044750714606
0.7041408281656331,-0.28468478236860684
0.7043408681736347,-0.2845694847252406
0.7045409081816363,-0.28445454628658995
0.704740948189638,-0.28433995869503537
0.7049409881976395,-0.28422571355758564
0.7051410282056411,-0.28411180248004064
0.7053410682136427,-0.28399821710327205
0.7055411082216443,-0.2838849491412985
0.705741148229646,-0.28377199042078555
0.7059411882376475,-0.2836593329215368
0.7061412282456491,-0.2835469688175081
0.7063412682536507,-0.2834348905178312
0.7065413082616523,-0.28332309070730827
0.706741348269654,-0.2832115623858198
0.7069413882776555,-0.2831002989060801
0.7071414282856571,-0.2829892940091711
0.7073414682936587,-0.282878541857308
0.7075415083016603,-0.282768037063303
0.7077415483096618,-0.28265777471623804
0.7079415883176635,-0.28254775040289354
0.7081416283256651,-0.2824379602245445
0.7083416683336667,-0.2823284008087916
0.7085417083416683,-0.28221906931617297
0.7087417483496699,-0.282109963441379
0.7089417883576715,-0.2820010814089813
0.7091418283656731,-0.2818924219636705
0.7093418683736747,-0.2817839843550977
0.7095419083816763,-0.28167576831750013
0.7097419483896779,-0.2815677740443872
0.7099419883976795,-0.2814600021586505
0.7101420284056811,-0.2813524536785451
0.7103420684136827,-0.2812451299800648
0.7105421084216843,-0.2811380327563027
0.7107421484296859,-0.281031163974445
0.7109421884376875,-0.2809245258310883
0.7111422284456891,-0.2808181207066043
0.7113422684536908,-0.2807119511192898
0.7115423084616923,-0.2806060196800383
0.7117423484696939,-0.2805003290482577
0.7119423884776955,-0.28039488188972206
0.7121424284856971,-0.28028968083699773
0.7123424684936988,-0.2801847284530245
0.7125425085017003,-0.2800800271983493
0.7127425485097019,-0.2799755794024238
0.7129425885177035,-0.2798713872392757
0.7131426285257051,-0.2797674527077561
0.7133426685337068,-0.27966377761644806
0.7135427085417083,-0.27956036357321007
0.7137427485497099,-0.2794572119792059
0.7139427885577115,-0.27935432402716315
0.7141428285657131,-0.2792517007034961
0.7143428685737148,-0.2791493427938288
0.7145429085817163,-0.2790472508913738
0.7147429485897179,-0.27894542540754663
0.7149429885977195,-0.27884386658415017
0.7151430286057211,-0.2787425745064211
0.7153430686137228,-0.27864154911622196
0.7155431086217243,-0.27854079022466594
0.7157431486297259,-0.2784402975234872
0.7159431886377275,-0.2783400705945173
0.7161432286457291,-0.27824010891669276
0.7163432686537308,-0.27814041187010063
0.7165433086617323,-0.2780409787366659
0.7167433486697339,-0.2779418086971938
0.7169433886777355,-0.2778429008245958
0.7171434286857371,-0.27774425407325554
0.7173434686937388,-0.2776458672646102
0.7175435087017403,-0.27754773906915187
0.7177435487097419,-0.2774498679851679
0.7179435887177436,-0.2773522523146492
0.7181436287257451,-0.2772548901368962
0.7183436687337467,-0.27715777928042795
0.7185437087417483,-0.27706091729387416
0.7187437487497499,-0.2769643014165697
0.7189437887577516,-0.2768679285496027
0.7191438287657531,-0.2767717952280708
0.7193438687737547,-0.27667589759528927
0.7195439087817563,-0.2765802313796559
0.7197439487897579,-0.2764847918748324
0.7199439887977596,-0.2763895739238247
0.7201440288057611,-0.2762945719074694
0.7203440688137627,-0.2761997797377311
0.7205441088217643,-0.27610519085611873
0.7207441488297659,-0.2760107982374139
0.7209441888377676,-0.2759165943987967
0.7211442288457691,-0.2758225714143418
0.7213442688537707,-0.2757287209347527
0.7215443088617723,-0.2756350342121002
0.7217443488697739,-0.2755415021292417
0.7219443888777756,-0.27544811523351814
0.7221444288857771,-0.2753548637742587
0.7223444688937787,-0.27526173774357116
0.7225445089017803,-0.2751687269198556
0.7227445489097819,-0.2750758209134592
0.7229445889177836,-0.27498300921387714
0.7231446289257851,-0.27489028123791065
0.7233446689337867,-0.27479762637821
0.7235447089417884,-0.27470503405165714
0.7237447489497899,-0.27461249374707786
0.7239447889577916,-0.2745199950718205
0.7241448289657931,-0.27442752779678214
0.7243448689737947,-0.27433508189952166
0.7245449089817964,-0.27424264760514655
0.7247449489897979,-0.2741502154247182
0.7249449889977996,-0.27405777619097127
0.7251450290058011,-0.27396532109119154
0.7253450690138027,-0.27387284169714077
0.7255451090218044,-0.27378032999196106
0.7257451490298059,-0.27368777839402364
0.7259451890378076,-0.273595179777722
0.7261452290458091,-0.273502527491231
0.7263452690538107,-0.2734098153712817
0.7265453090618124,-0.27331703775501487
0.7267453490698139,-0.2732241894889959
0.7269453890778156,-0.2731312659354833
0.7271454290858171,-0.2730382629760579
0.7273454690938187,-0.2729451770127281
0.7275455091018204,-0.27285200496663786
0.7277455491098219,-0.27275874427451413
0.7279455891178236,-0.27266539288300035
0.7281456291258251,-0.2725719492410359
0.7283456691338267,-0.27247841229044895
0.7285457091418284,-0.2723847814549462
0.7287457491498299,-0.27229105662769043
0.7289457891578316,-0.27219723815766916
0.7291458291658331,-0.27210332683506583
0.7293458691738347,-0.2720093238758536
0.7295459091818364,-0.2719152309058321
0.7297459491898379,-0.2718210499443333
0.7299459891978395,-0.2717267833878144
0.7301460292058412,-0.2716324339935517
0.7303460692138427,-0.2715380048636348
0.7305461092218444,-0.2714434994294452
0.7307461492298459,-0.2713489214367808
0.7309461892378475,-0.27125427493175974
0.7311462292458492,-0.2711595642476115
0.7313462692538507,-0.271064793992426
0.7315463092618524,-0.27096996903789866
0.7317463492698539,-0.2708750945090693
0.7319463892778555,-0.27078017577501995
0.7321464292858572,-0.2706852184404555
0.7323464692938587,-0.27059022833806
0.7325465093018604,-0.27049521152148664
0.7327465493098619,-0.27040017425881363
0.7329465893178635,-0.27030512302627313
0.7331466293258652,-0.27021006450204227
0.7333466693338667,-0.2701150055598739
0.7335467093418684,-0.27001995326233535
0.7337467493498699,-0.2699249148534282
0.7339467893578715,-0.2698298977503606
0.7341468293658732,-0.2697349095342631
0.7343468693738747,-0.2696399579396463
0.7345469093818764,-0.2695450508424294
0.734746949389878,-0.2694501962463866
0.7349469893978795,-0.26935540226789023
0.7351470294058812,-0.2692606771188589
0.7353470694138827,-0.2691660290878525
0.7355471094218844,-0.26907146651928837
0.735747149429886,-0.2689769977907865
0.7359471894378875,-0.268882631288684
0.7361472294458892,-0.2687883753817933
0.7363472694538907,-0.2686942383935065
0.7365473094618924,-0.2686002285723797
0.736747349469894,-0.26850635406135825
0.7369473894778955,-0.268412622865828
0.7371474294858972,-0.26831904282070346
0.7373474694938987,-0.2682256215567854
0.7375475095019004,-0.2681323664666396
0.737747549509902,-0.26803928467026755
0.7379475895179035,-0.26794638298085804
0.7381476295259052,-0.2678536678709214
0.7383476695339067,-0.2677611454391231
0.7385477095419084,-0.26766882137814246
0.73874774954991,-0.2675767009438936
0.7389477895579115,-0.2674847889264474
0.7391478295659132,-0.26739308962299735
0.7393478695739147,-0.267301606813212
0.7395479095819164,-0.2672103437373048
0.739747949589918,-0.2671193030771467
0.7399479895979195,-0.26702848694072423
0.7401480296059212,-0.26693789685022473
0.7403480696139227,-0.2668475337340007
0.7405481096219244,-0.2667573979226252
0.740748149629926,-0.26666748914920974
0.7409481896379275,-0.2665778065541055
0.7411482296459292,-0.26648834869405064
0.7413482696539307,-0.2663991135557683
0.7415483096619323,-0.2663100985739514
0.741748349669934,-0.266221300653505
0.7419483896779355,-0.2661327161958446
0.7421484296859372,-0.2660443411289804
0.7423484696939388,-0.2659561709410495
0.7425485097019403,-0.26586820071689393
0.742748549709942,-0.26578042517722394
0.7429485897179435,-0.2656928387198554
0.7431486297259452,-0.2656054354624671
0.7433486697339468,-0.2655182092862967
0.7435487097419483,-0.26543115388016797
0.74374874974995,-0.26534426278424506
0.7439487897579515,-0.26525752943290853
0.7441488297659532,-0.2651709471961759
0.7443488697739548,-0.2650845094191207
0.7445489097819563,-0.26499820945879377
0.744748949789958,-0.26491204071821267
0.7449489897979595,-0.26482599667705226
0.7451490298059612,-0.2647400709187549
0.7453490698139628,-0.26465425715386215
0.7455491098219643,-0.2645685492394633
0.745749149829966,-0.26448294119475224
0.7459491898379675,-0.26439742721277315
0.7461492298459692,-0.2643120016685343
0.7463492698539708,-0.2642266591237464
0.7465493098619723,-0.26414139432852723
0.746749349869974,-0.2640562022204766
0.7469493898779755,-0.2639710779215862
0.7471494298859772,-0.26388601673348766
0.7473494698939788,-0.2638010141315719
0.7475495099019803,-0.2637160657585272
0.747749549909982,-0.2636311674178356
0.7479495899179835,-0.26354631506775456
0.7481496299259852,-0.2634615048162729
0.7483496699339868,-0.2633767329174843
0.7485497099419883,-0.26329199576976337
0.74874974994999,-0.2632072899160568
0.7489497899579916,-0.263122612046523
0.7491498299659932,-0.2630379590036696
0.7493498699739948,-0.26295332779004665
0.7495499099819963,-0.2628687155784626
0.749749949989998,-0.26278411972459864
0.7499499899979996,-0.2626995377818116
0.7501500300060012,-0.26261496751783014
0.7503500700140028,-0.26253040693297824
0.7505501100220043,-0.26244585427949224
0.750750150030006,-0.2623613080814443
0.7509501900380076,-0.26227676715474624
0.7511502300460092,-0.26219223062667285
0.7513502700540108,-0.2621076979543377
0.7515503100620123,-0.26202316894154504
0.751750350070014,-0.2619386437534612
0.7519503900780156,-0.26185412292857096
0.7521504300860171,-0.2617696073874263
0.7523504700940188,-0.2616850984377438
0.7525505101020203,-0.2616005977754671
0.752750550110022,-0.2615161074814835
0.7529505901180236,-0.261431630013755
0.7531506301260251,-0.26134716819471043
0.7533506701340268,-0.2612627251938272
0.7535507101420283,-0.2611783045054172
0.75375075015003,-0.2610939099217196
0.7539507901580316,-0.261009545501483
0.7541508301660331,-0.2609252155343009
0.7543508701740348,-0.2608409245010379
0.7545509101820363,-0.26075667703074784
0.754750950190038,-0.26067247785454845
0.7549509901980396,-0.2605883317569589
0.7551510302060411,-0.26050424352525264
0.7553510702140428,-0.26042021789740005
0.7555511102220444,-0.26033625950919637
0.755751150230046,-0.26025237284117525
0.7559511902380476,-0.26016856216590534
0.7561512302460491,-0.2600848314962484
0.7563512702540508,-0.2600011845351402
0.7565513102620524,-0.25991762462741397
0.756751350270054,-0.25983415471415167
0.7569513902780556,-0.25975077728999785
0.7571514302860571,-0.2596674943638141
0.7573514702940588,-0.2595843074230021
0.7575515103020604,-0.2595012174017535
0.757751550310062,-0.2594182246534291
0.7579515903180636,-0.25933532892720285
0.7581516303260651,-0.2592525293490473
0.7583516703340668,-0.25916982440707415
0.7585517103420684,-0.25908721194118867
0.75875175035007,-0.25900468913696295
0.7589517903580716,-0.2589222525235846
0.7591518303660731,-0.258839897975695
0.7593518703740748,-0.25875762071889297
0.7595519103820764,-0.2586754153386507
0.759751950390078,-0.25859327579236113
0.7599519903980796,-0.2585111954242202
0.7601520304060811,-0.2584291669826324
0.7603520704140828,-0.25834718263982365
0.7605521104220844,-0.2582652340133428
0.760752150430086,-0.25818331218913926
0.7609521904380876,-0.2581014077459095
0.7611522304460892,-0.25801951078042357
0.7613522704540908,-0.257937610933555
0.7615523104620924,-0.2578556974167604
0.761752350470094,-0.2577737590387766
0.7619523904780956,-0.25769178423232914
0.7621524304860972,-0.2576097610806733
0.7623524704940988,-0.25752767734381654
0.7625525105021004,-0.25744552048430186
0.762752550510102,-0.25736327769246153
0.7629525905181036,-0.2572809359110826
0.7631526305261052,-0.2571984818594541
0.7633526705341068,-0.25711590205680057
0.7635527105421084,-0.2570331828451318
0.7637527505501099,-0.2569503104115737
0.7639527905581116,-0.2568672708102662
0.7641528305661132,-0.2567840499839479
0.7643528705741148,-0.2567006337853619
0.7645529105821164,-0.25661700799864867
0.7647529505901179,-0.2565331583608992
0.7649529905981196,-0.25644907058406313
0.7651530306061212,-0.2563647303774124
0.7653530706141228,-0.2562801234707675
0.7655531106221244,-0.2561952356386904
0.765753150630126,-0.25611005272584686
0.7659531906381276,-0.25602456067372287
0.7661532306461292,-0.25593874554886764
0.7663532706541308,-0.25585259357280726
0.7665533106621324,-0.25576609115374793
0.766753350670134,-0.2556792249201471
0.7669533906781356,-0.2555919817561965
0.7671534306861372,-0.25550434883921186
0.7673534706941388,-0.2554163136788796
0.7675535107021404,-0.2553278641582602
0.767753550710142,-0.25523898857639493
0.7679535907181436,-0.25514967569231295
0.7681536307261452,-0.25505991477018763
0.7683536707341468,-0.25496969562533894
0.7685537107421484,-0.25487900867074087
0.76875375075015,-0.25478784496365103
0.7689537907581516,-0.2546961962519504
0.7691538307661532,-0.2546040550197553
0.7693538707741548,-0.2545114145318465
0.7695539107821564,-0.254418268876456
0.769753950790158,-0.25432461300594883
0.7699539907981596,-0.25423044277495044
0.7701540308061612,-0.254135754975486
0.7703540708141629,-0.2540405473687275
0.7705541108221644,-0.2539448187129777
0.770754150830166,-0.25384856878755857
0.7709541908381676,-0.253751798412323
0.7711542308461692,-0.2536545094625529
0.7713542708541709,-0.2535567048790651
0.7715543108621724,-0.253458388673398
0.771754350870174,-0.253359565928007
0.7719543908781756,-0.2532602427914525
0.7721544308861772,-0.253160426468611
0.7723544708941789,-0.2530601252059928
0.7725545109021804,-0.25295934827228844
0.772754550910182,-0.25285810593430874
0.7729545909181836,-0.2527564094285133
0.7731546309261852,-0.25265427092835285
0.7733546709341869,-0.25255170350767353
0.7735547109421884,-0.2524487211004449
0.77375475095019,-0.2523453384570944
0.7739547909581916,-0.25224157109773043
0.7741548309661932,-0.2521374352625501
0.7743548709741948,-0.2520329478597254
0.7745549109821964,-0.25192812641106543
0.774754950990198,-0.25182298899575106
0.7749549909981996,-0.25171755419243785
0.7751550310062012,-0.251611841020023
0.7753550710142028,-0.2515058688773696
0.7755551110222044,-0.251399657482284
0.775755151030206,-0.2512932268100393
0.7759551910382076,-0.2511865970317406
0.7761552310462092,-0.25107978845282525
0.7763552710542108,-0.2509728214519924
0.7765553110622124,-0.25086571642085315
0.776755351070214,-0.25075849370458736
0.7769553910782157,-0.25065117354388844
0.7771554310862172,-0.2505437760184622
0.7773554710942188,-0.250436320992337
0.7775555111022204,-0.2503288280612166
0.777755551110222,-0.25022131650208934
0.7779555911182237,-0.2501138052252701
0.7781556311262252,-0.25000631272902546
0.7783556711342268,-0.2498988570568889
0.7785557111422284,-0.24979145575772982
0.77875575115023,-0.24968412584860067
0.7789557911582317,-0.2495768837803326
0.7791558311662332,-0.24946974540580996
0.7793558711742348,-0.24936272595080233
0.7795559111822364,-0.24925583998719497
0.779755951190238,-0.2491491014084159
0.7799559911982397,-0.24904252340683009
0.7801560312062412,-0.24893611845284164
0.7803560712142428,-0.24882989827543261
0.7805561112222444,-0.24872387384385797
0.780756151230246,-0.24861805535022263
0.7809561912382477,-0.2485124521926792
0.7811562312462492,-0.24840707295901188
0.7813562712542508,-0.24830192541040774
0.7815563112622524,-0.24819701646526027
0.781756351270254,-0.24809235218290704
0.7819563912782557,-0.2479879377472572
0.7821564312862572,-0.24788377745033763
0.7823564712942588,-0.2477798746758445
0.7825565113022604,-0.24767623188286292
0.782756551310262,-0.24757285058997525
0.7829565913182637,-0.2474697313600483
0.7831566313262652,-0.24736687378603373
0.7833566713342668,-0.24726427647817073
0.7835567113422685,-0.24716193705300926
0.78375675135027,-0.24705985212469722
0.7839567913582717,-0.24695801729898292
0.7841568313662732,-0.24685642717038275
0.7843568713742748,-0.24675507532294244
0.7845569113822765,-0.24665395433499104
0.784756951390278,-0.24655305578823916
0.7849569913982797,-0.24645237028152006
0.7851570314062812,-0.24635188744940056
0.7853570714142828,-0.24625159598581864
0.7855571114222845,-0.24615148367281914
0.785757151430286,-0.24605153741437785
0.7859571914382876,-0.24595174327521446
0.7861572314462892,-0.24585208652441526
0.7863572714542908,-0.24575255168359889
0.7865573114622925,-0.24565312257929012
0.786757351470294,-0.2455537823990942
0.7869573914782956,-0.24545451375120908
0.7871574314862972,-0.2453552987267656
0.7873574714942988,-0.24525611896444954
0.7875575115023005,-0.24515695571683926
0.787757551510302,-0.24505778991787758
0.7879575915183036,-0.24495860225090388
0.7881576315263052,-0.24485937321667967
0.7883576715343068,-0.24476008320086867
0.7885577115423085,-0.24466071254046157
0.78875775155031,-0.24456124158867665
0.7889577915583116,-0.24446165077791404
0.7891578315663133,-0.2443619206803896
0.7893578715743148,-0.24426203206612784
0.7895579115823165,-0.24416196595804662
0.789757951590318,-0.24406170368391805
0.7899579915983196,-0.24396122692504163
0.7901580316063213,-0.24386051776151302
0.7903580716143228,-0.24375955871401528
0.7905581116223245,-0.24365833278209648
0.790758151630326,-0.24355682347893665
0.7909581916383276,-0.24345501486263016
0.7911582316463293,-0.24335289156403878
0.7913582716543308,-0.24325043881128772
0.7915583116623325,-0.24314764245099374
0.791758351670334,-0.24304448896632797
0.7919583916783356,-0.24294096549202393
0.7921584316863373,-0.24283705982645154
0.7923584716943388,-0.242732760440881
0.7925585117023405,-0.2426280564860714
0.792758551710342,-0.24252293779631784
0.7929585917183436,-0.24241739489110248
0.7931586317263453,-0.24231141897449499
0.7933586717343468,-0.2422050019324572
0.7935587117423485,-0.24209813632821114
0.79375875175035,-0.24199081539583284
0.7939587917583516,-0.24188303303224168
0.7941588317663533,-0.24177478378775513
0.7943588717743548,-0.24166606285538228
0.7945589117823565,-0.2415568660590245
0.794758951790358,-0.24144718984075175
0.7949589917983596,-0.24133703124730954
0.7951590318063613,-0.24122638791600431
0.7953590718143628,-0.24111525806009587
0.7955591118223645,-0.24100364045380673
0.795759151830366,-0.24089153441703492
0.7959591918383676,-0.24077893979982795
0.7961592318463693,-0.24066585696664605
0.7963592718543708,-0.24055228678041157
0.7965593118623724,-0.2404382305863073
0.796759351870374,-0.24032369019525351
0.7969593918783756,-0.24020866786696143
0.7971594318863773,-0.24009316629243121
0.7973594718943788,-0.23997718857574007
0.7975595119023804,-0.23986073821493864
0.7977595519103821,-0.2397438190818687
0.7979595919183836,-0.239626435400698
0.7981596319263853,-0.23950859172497652
0.7983596719343868,-0.239390292913021
0.7985597119423884,-0.23927154410145474
0.7987597519503901,-0.23915235067675206
0.7989597919583916,-0.23903271824467365
0.7991598319663933,-0.23891265259751265
0.7993598719743948,-0.23879215967912665
0.7995599119823964,-0.23867124554777247
0.7997599519903981,-0.2385499163368242
0.7999599919983996,-0.23842817821350587
0.8001600320064013,-0.23830603733583178
0.8003600720144028,-0.23818349980800124
0.8005601120224044,-0.23806057163454925
0.8007601520304061,-0.23793725867360171
0.8009601920384076,-0.2378135665896276
0.8011602320464093,-0.23768950080611373
0.8013602720544108,-0.23756506645861497
0.8015603120624124,-0.23744026834864762
0.8017603520704141,-0.23731511089890495
0.8019603920784156,-0.23718959811026236
0.8021604320864173,-0.2370637335210346
0.8023604720944189,-0.23693752016891761
0.8025605121024204,-0.2368109605560187
0.8027605521104221,-0.23668405661733638
0.8029605921184236,-0.23655680969300702
0.8031606321264253,-0.23642922050457615
0.8033606721344269,-0.2363012891355057
0.8035607121424284,-0.23617301501605864
0.8037607521504301,-0.23604439691265122
0.8039607921584316,-0.23591543292169848
0.8041608321664333,-0.23578612046792696
0.8043608721744349,-0.23565645630706994
0.8045609121824364,-0.23552643653281696
0.8047609521904381,-0.23539605658784646
0.8049609921984396,-0.23526531127873052
0.8051610322064413,-0.23513419479447895
0.8053610722144429,-0.2350027007284603
0.8055611122224444,-0.23487082210342908
0.8057611522304461,-0.23473855139937821
0.8059611922384476,-0.23460588058393456
0.8061612322464493,-0.23447280114502012
0.8063612722544509,-0.23433930412551085
0.8065613122624524,-0.23420538015963932
0.8067613522704541,-0.23407101951090026
0.8069613922784556,-0.23393621211124205
0.8071614322864573,-0.23380094760133863
0.8073614722944589,-0.233665215371762
0.8075615123024604,-0.2335290046048884
0.8077615523104621,-0.2333923043173899
0.8079615923184637,-0.23325510340317518
0.8081616323264652,-0.23311739067665493
0.8083616723344669,-0.23297915491621496
0.8085617123424684,-0.2328403849077837
0.8087617523504701,-0.2327010694883826
0.8089617923584717,-0.23256119758954868
0.8091618323664732,-0.2324207582805089
0.8093618723744749,-0.23227974081098673
0.8095619123824764,-0.2321381346535098
0.8097619523904781,-0.23199592954508208
0.8099619923984797,-0.23185311552807264
0.8101620324064812,-0.23170968299017092
0.8103620724144829,-0.23156562270324987
0.8105621124224844,-0.2314209258609734
0.8107621524304861,-0.23127558411498855
0.8109621924384877,-0.23112958960953728
0.8111622324464892,-0.23098293501433714
0.8113622724544909,-0.23083561355557952
0.8115623124624924,-0.23068761904491392
0.8117623524704941,-0.23053894590629537
0.8119623924784957,-0.23038958920059716
0.8121624324864972,-0.23023954464790547
0.8123624724944989,-0.23008880864743964
0.8125625125025004,-0.22993737829506405
0.8127625525105021,-0.22978525139838307
0.8129625925185037,-0.22963242648943538
0.8131626325265052,-0.22947890283502653
0.8133626725345069,-0.22932468044476367
0.8135627125425084,-0.22916976007687329
0.8137627525505101,-0.22901414324190206
0.8139627925585117,-0.22885783220441236
0.8141628325665132,-0.22870082998279573
0.8143628725745149,-0.2285431403473293
0.8145629125825165,-0.22838476781660522
0.8147629525905181,-0.22822571765245342
0.8149629925985197,-0.2280659958534753
0.8151630326065212,-0.22790560914728852
0.8153630726145229,-0.2277445649815691
0.8155631126225245,-0.2275828715139565
0.8157631526305261,-0.22742053760086606
0.8159631926385277,-0.22725757278522596
0.8161632326465292,-0.22709398728313523
0.8163632726545309,-0.22692979196941082
0.8165633126625325,-0.226764998361967
0.8167633526705341,-0.2265996186049521
0.8169633926785357,-0.22643366545054067
0.8171634326865372,-0.22626715223926858
0.8173634726945389,-0.22610009287878152
0.8175635127025405,-0.22593250182086294
0.8177635527105421,-0.22576439403659904
0.8179635927185437,-0.22559578498954924
0.8181636327265452,-0.22542669060678988
0.8183636727345469,-0.22525712724771874
0.8185637127425485,-0.2250871116705243
0.81876375275055,-0.22491666099624968
0.8189637927585517,-0.22474579267040823
0.8191638327665532,-0.22457452442214193
0.8193638727745549,-0.22440287422094934
0.8195639127825565,-0.22423086023104855
0.819763952790558,-0.22405850076347972
0.8199639927985597,-0.22388581422609272
0.8201640328065612,-0.22371281907160406
0.8203640728145629,-0.22353953374394536
0.8205641128225645,-0.2233659766231622
0.820764152830566,-0.2231921659691502
0.8209641928385677,-0.22301811986454778
0.8211642328465693,-0.22284385615711988
0.8213642728545709,-0.22266939240199218
0.8215643128625725,-0.22249474580409612
0.821764352870574,-0.22231993316119708
0.8219643928785757,-0.2221449708078705
0.8221644328865773,-0.22196987456078265
0.8223644728945789,-0.22179465966562006
0.8225645129025805,-0.22161934074598794
0.822764552910582,-0.2214439317545734
0.8229645929185837,-0.2212684459268393
0.8231646329265853,-0.22109289573748064
0.8233646729345869,-0.22091729285983713
0.8235647129425885,-0.22074164812842095
0.82376475295059,-0.22056597150467444
0.8239647929585917,-0.2203902720460385
0.8241648329665933,-0.22021455787837063
0.8243648729745949,-0.22003883617171716
0.8245649129825965,-0.21986311311941015
0.824764952990598,-0.2196873939204308
0.8249649929985997,-0.21951168276495142
0.8251650330066013,-0.21933598282295008
0.8253650730146029,-0.219160296235772
0.8255651130226045,-0.21898462411049913
0.825765153030606,-0.21880896651698123
0.8259651930386077,-0.21863332248737893
0.8261652330466093,-0.21845769001806586
0.8263652730546109,-0.21828206607374567
0.8265653130626125,-0.21810644659364115
0.826765353070614,-0.21793082649962697
0.8269653930786157,-0.21775519970618468
0.8271654330866173,-0.21757955913207389
0.8273654730946189,-0.21740389671362748
0.8275655131026205,-0.21722820341958782
0.827765553110622,-0.217052469267419
0.8279655931186237,-0.21687668334104032
0.8281656331266253,-0.21670083380993488
0.828365673134627,-0.2165249079495986
0.8285657131426285,-0.21634889216330344
0.8287657531506301,-0.21617277200515078
0.8289657931586317,-0.21599653220439669
0.8291658331666333,-0.21582015669103305
0.829365873174635,-0.21564362862260855
0.8295659131826365,-0.21546693041227183
0.8297659531906381,-0.21529004375801902
0.8299659931986397,-0.2151129496731245
0.8301660332066413,-0.21493562851773157
0.8303660732146428,-0.21475806003157644
0.8305661132226445,-0.2145802233678178
0.8307661532306461,-0.2144020971279425
0.8309661932386477,-0.21422365939771554
0.8311662332466493,-0.21404488778414532
0.8313662732546508,-0.2138657594534334
0.8315663132626525,-0.2136862511698815
0.8317663532706541,-0.21350633933573016
0.8319663932786557,-0.21332600003190677
0.8321664332866573,-0.2131452090596631
0.8323664732946588,-0.21296394198308438
0.8325665133026605,-0.21278217417245637
0.8327665533106621,-0.2125998808484743
0.8329665933186637,-0.21241703712728005
0.8331666333266653,-0.21223361806630664
0.8333666733346669,-0.2120495987109109
0.8335667133426685,-0.2118649541417597
0.8337667533506701,-0.21167965952293083
0.8339667933586717,-0.21149369015067332
0.8341668333666733,-0.2113070215027567
0.8343668733746749,-0.2111196292883208
0.8345669133826765,-0.2109314894981159
0.8347669533906781,-0.21074257845500066
0.8349669933986797,-0.21055287286454333
0.8351670334066813,-0.2103623498655432
0.8353670734146829,-0.21017098708026904
0.8355671134226845,-0.20997876266418702
0.8357671534306861,-0.20978565535492738
0.8359671934386878,-0.209591644520222
0.8361672334466893,-0.20939671020453038
0.8363672734546909,-0.2092008331740594
0.8365673134626925,-0.2090039949598767
0.8367673534706941,-0.2088061778988175
0.8369673934786958,-0.20860736517188977
0.8371674334866973,-0.20840754083989443
0.8373674734946989,-0.20820668987599605
0.8375675135027005,-0.20800479819500106
0.8377675535107021,-0.2078018526791347
0.8379675935187038,-0.2075978412001373
0.8381676335267053,-0.20739275263754503
0.8383676735347069,-0.20718657689306108
0.8385677135427085,-0.20697930490096944
0.8387677535507101,-0.20677092863459168
0.8389677935587118,-0.20656144110883384
0.8391678335667133,-0.20635083637892
0.8393678735747149,-0.20613910953545145
0.8395679135827165,-0.2059262566959737
0.8397679535907181,-0.20571227499327177
0.8399679935987198,-0.20549716256064487
0.8401680336067213,-0.20528091851443753
0.8403680736147229,-0.2050635429341261
0.8405681136227245,-0.2048450368402676
0.8407681536307261,-0.2046254021706252
0.8409681936387277,-0.20440464175477951
0.8411682336467293,-0.20418275928752727
0.8413682736547309,-0.20395975930134647
0.8415683136627325,-0.2037356471381887
0.8417683536707341,-0.20351042892082805
0.8419683936787357,-0.20328411152396159
0.8421684336867373,-0.20305670254522223
0.8423684736947389,-0.20282821027622333
0.8425685137027406,-0.20259864367371744
0.8427685537107421,-0.20236801233091156
0.8429685937187437,-0.20213632644894441
0.8431686337267453,-0.20190359680849562
0.8433686737347469,-0.20166983474147115
0.8435687137427486,-0.20143505210267798
0.8437687537507501,-0.2011992612413871
0.8439687937587517,-0.20096247497266867
0.8441688337667533,-0.20072470654837554
0.8443688737747549,-0.20048596962765441
0.8445689137827566,-0.20024627824686897
0.8447689537907581,-0.20000564678883198
0.8449689937987597,-0.19976408995126377
0.8451690338067613,-0.19952162271441776
0.8453690738147629,-0.1992782603078393
0.8455691138227646,-0.1990340181762597
0.8457691538307661,-0.19878891194465337
0.8459691938387677,-0.1985429573825273
0.8461692338467693,-0.1982961703675365
0.8463692738547709,-0.19804856684855826
0.8465693138627726,-0.19780016280838136
0.8467693538707741,-0.19755097422619333
0.8469693938787757,-0.19730101704007041
0.8471694338867773,-0.19705030710968724
0.8473694738947789,-0.19679886017947518
0.8475695139027806,-0.1965466918424617
0.8477695539107821,-0.19629381750501856
0.8479695939187837,-0.19604025235273986
0.8481696339267853,-0.19578601131765777
0.8483696739347869,-0.1955311090469794
0.8485697139427886,-0.1952755598735108
0.8487697539507901,-0.19501937778790207
0.8489697939587917,-0.19476257641281858
0.8491698339667934,-0.19450516897910963
0.8493698739747949,-0.19424716830401684
0.8495699139827966,-0.19398858677142644
0.8497699539907981,-0.1937294363141432
0.8499699939987997,-0.19346972839813126
0.8501700340068014,-0.19320947400864402
0.8503700740148029,-0.1929486836381416
0.8505701140228046,-0.19268736727587638
0.8507701540308061,-0.19242553439901816
0.8509701940388077,-0.19216319396517878
0.8511702340468094,-0.1919003544061968
0.8513702740548109,-0.19163702362304608
0.8515703140628126,-0.19137320898173826
0.8517703540708141,-0.191108917310104
0.8519703940788157,-0.1908441548953525
0.8521704340868174,-0.1905789274823299
0.8523704740948189,-0.1903132402724167
0.8525705141028205,-0.19004709792303082
0.8527705541108221,-0.18978050454772438
0.8529705941188237,-0.18951346371688765
0.8531706341268254,-0.18924597845909497
0.8533706741348269,-0.1889780512631472
0.8535707141428285,-0.18870968408088673
0.8537707541508301,-0.18844087833086942
0.8539707941588317,-0.18817163490299338
0.8541708341668334,-0.1879019541641886
0.8543708741748349,-0.1876318359652709
0.8545709141828365,-0.18736127964906568
0.8547709541908382,-0.1870902840598947
0.8549709941988397,-0.18681884755450961
0.8551710342068414,-0.18654696801454113
0.8553710742148429,-0.1862746428605117
0.8555711142228445,-0.18600186906744048
0.8557711542308462,-0.18572864318204385
0.8559711942388477,-0.18545496134151018
0.8561712342468494,-0.18518081929380314
0.8563712742548509,-0.1849062124194205
0.8565713142628525,-0.18463113575451356
0.8567713542708542,-0.18435558401524688
0.8569713942788557,-0.1840795516232604
0.8571714342868574,-0.18380303273207688
0.8573714742948589,-0.18352602125428408
0.8575715143028605,-0.18324851088931027
0.8577715543108622,-0.1829704951516068
0.8579715943188637,-0.18269196739904647
0.8581716343268654,-0.1824129208613502
0.8583716743348669,-0.18213334866835834
0.8585717143428685,-0.18185324387797352
0.8587717543508702,-0.18157259950361254
0.8589717943588717,-0.18129140854101877
0.8591718343668734,-0.18100966399430823
0.8593718743748749,-0.18072735890113562
0.8595719143828765,-0.18044448635689014
0.8597719543908782,-0.18016103953784995
0.8599719943988797,-0.17987701172324522
0.8601720344068814,-0.1795923963161979
0.860372074414883,-0.1793071868635273
0.8605721144228845,-0.17902137707442345
0.8607721544308862,-0.1787349608380105
0.8609721944388877,-0.17844793223982702
0.8611722344468894,-0.17816028557726987
0.861372274454891,-0.17787201537404662
0.8615723144628925,-0.1775831163936903
0.8617723544708942,-0.17729358365219233
0.8619723944788957,-0.17700341242980827
0.8621724344868974,-0.17671259828208719
0.862372474494899,-0.17642113705017187
0.8625725145029005,-0.17612902487041104
0.8627725545109022,-0.17583625818331594
0.8629725945189037,-0.17554283374188556
0.8631726345269053,-0.17524874861931483
0.863372674534907,-0.1749540002160938
0.8635727145429085,-0.17465858626649255
0.8637727545509102,-0.17436250484442267
0.8639727945589117,-0.17406575436865473
0.8641728345669133,-0.17376833360736949
0.864372874574915,-0.17347024168201142
0.8645729145829165,-0.1731714780704134
0.8647729545909182,-0.17287204260915678
0.8649729945989197,-0.17257193549513422
0.8651730346069213,-0.17227115728628023
0.865373074614923,-0.17196970890144164
0.8655731146229245,-0.17166759161935996
0.8657731546309262,-0.17136480707674656
0.8659731946389277,-0.17106135726543498
0.8661732346469293,-0.17075724452860302
0.866373274654931,-0.17045247155606386
0.8665733146629325,-0.1701470413786314
0.8667733546709342,-0.1698409573615749
0.8669733946789357,-0.1695342231971806
0.8671734346869373,-0.16922684289644718
0.867373474694939,-0.16891882077994635
0.8675735147029405,-0.16861016146788188
0.8677735547109422,-0.16830086986938714
0.8679735947189438,-0.16799095117110147
0.8681736347269453,-0.16768041082506618
0.868373674734947,-0.167369254535984
0.8685737147429485,-0.16705748824788075
0.8687737547509502,-0.16674511813021092
0.8689737947589518,-0.16643215056344451
0.8691738347669533,-0.16611859212416968
0.869373874774955,-0.16580444956974316
0.8695739147829565,-0.16548972982251914
0.8697739547909582,-0.16517443995368142
0.8699739947989598,-0.16485858716670554
0.8701740348069613,-0.16454217878047006
0.870374074814963,-0.1642252222120429
0.8705741148229645,-0.163907724959159
0.8707741548309662,-0.16358969458241607
0.8709741948389678,-0.16327113868720755
0.8711742348469693,-0.16295206490542313
0.871374274854971,-0.16263248087694454
0.8715743148629725,-0.16231239423097105
0.8717743548709742,-0.1619918125672175
0.8719743948789758,-0.1616707434370292
0.8721744348869773,-0.1613491943244672
0.872374474894979,-0.16102717262742539
0.8725745149029805,-0.1607046856388457
0.8727745549109822,-0.160381740528107
0.8729745949189838,-0.1600583443226674
0.8731746349269853,-0.15973450389004917
0.873374674934987,-0.15941022592025578
0.8735747149429886,-0.15908551690872041
0.8737747549509902,-0.15876038313988255
0.8739747949589918,-0.1584348306714941
0.8741748349669933,-0.15810886531975454
0.874374874974995,-0.15778249264537325
0.8745749149829966,-0.1574557179406525
0.8747749549909981,-0.15712854621768002
0.8749749949989998,-0.15680098219771177
0.8751750350070013,-0.15647303030181686
0.875375075015003,-0.15614469464284514
0.8755751150230046,-0.15581597901876826
0.8757751550310061,-0.15548688690742862
0.8759751950390078,-0.15515742146271805
0.8761752350470093,-0.15482758551219417
0.876375275055011,-0.15449738155612402
0.8765753150630126,-0.1541668117679335
0.8767753550710141,-0.15383587799602016
0.8769753950790158,-0.15350458176687826
0.8771754350870173,-0.15317292428946627
0.877375475095019,-0.1528409064607369
0.8775755151030206,-0.15250852887223632
0.8777755551110221,-0.15217579181767182
0.8779755951190238,-0.15184269530133454
0.8781756351270253,-0.15150923904726465
0.878375675135027,-0.15117542250903498
0.8785757151430286,-0.1508412448800321
0.8787757551510301,-0.15050670510411224
0.8789757951590318,-0.15017180188651358
0.8791758351670333,-0.14983653370490846
0.879375875175035,-0.14950089882048917
0.8795759151830366,-0.14916489528898846
0.8797759551910381,-0.14882852097154353
0.8799759951990398,-0.1484917735453315
0.8801760352070414,-0.14815465051390803
0.880376075215043,-0.14781714921720496
0.8805761152230446,-0.14747926684114931
0.8807761552310461,-0.1471410004268871
0.8809761952390478,-0.14680234687960758
0.8811762352470494,-0.14646330297698051
0.881376275255051,-0.14612386537723115
0.8815763152630526,-0.14578403062689588
0.8817763552710541,-0.14544379516830602
0.8819763952790558,-0.1451031553468673
0.8821764352870574,-0.14476210741820472
0.882376475295059,-0.14442064755525247
0.8825765153030606,-0.14407877185537576
0.8827765553110621,-0.14373647634761016
0.8829765953190638,-0.14339375700010942
0.8831766353270654,-0.1430506097278882
0.883376675335067,-0.14270703040094512
0.8835767153430686,-0.14236301485284403
0.8837767553510701,-0.14201855888982384
0.8839767953590718,-0.14167365830050033
0.8841768353670734,-0.14132830886620734
0.884376875375075,-0.14098250637201654
0.8845769153830766,-0.1406362466184597
0.8847769553910781,-0.14028952543395995
0.8849769953990798,-0.13994233868796785
0.8851770354070814,-0.13959468230477812
0.8853770754150829,-0.13924655227798993
0.8855771154230846,-0.13889794468555772
0.8857771554310861,-0.13854885570536252
0.8859771954390878,-0.13819928163122397
0.8861772354470894,-0.13784921888925805
0.8863772754550909,-0.13749866405447508
0.8865773154630926,-0.13714761386750296
0.8867773554710942,-0.136796065251314
0.8869773954790958,-0.13644401532782824
0.8871774354870974,-0.13609146143426148
0.8873774754950989,-0.13573840113908725
0.8875775155031006,-0.13538483225748166
0.8877775555111022,-0.13503075286612393
0.8879775955191038,-0.1346761613172316
0.8881776355271054,-0.13432105625171664
0.8883776755351069,-0.13396543661135596
0.8885777155431086,-0.13360930164988738
0.8887777555511102,-0.1332526509429443
0.8889777955591118,-0.13289548439676963
0.8891778355671134,-0.13253780225564987
0.8893778755751149,-0.13217960510803972
0.8895779155831166,-0.13182089389135232
0.8897779555911182,-0.13146166989541214
0.8899779955991198,-0.1311019347645847
0.8901780356071214,-0.1307416904986068
0.8903780756151229,-0.13038093945216045
0.8905781156231246,-0.13001968433324712
0.8907781556311262,-0.12965792820042882
0.8909781956391278,-0.12929567445901463
0.8911782356471294,-0.12893292685628216
0.891378275655131,-0.12856968947583014
0.8915783156631326,-0.1282059667311613
0.8917783556711342,-0.12784176335860464
0.8919783956791358,-0.1274770844096833
0.8921784356871374,-0.1271119352430355
0.892378475695139,-0.12674632151599546
0.8925785157031406,-0.12638024917593732
0.8927785557111422,-0.1260137244514794
0.8929785957191438,-0.12564675384364082
0.8931786357271454,-0.1252793441170329
0.893378675735147,-0.12491150229116027
0.8935787157431486,-0.1245432356318984
0.8937787557511502,-0.12417455164319818
0.8939787957591518,-0.1238054580590659
0.8941788357671534,-0.12343596283584696
0.894378875775155,-0.12306607414483711
0.8945789157831566,-0.12269580036523248
0.8947789557911582,-0.1223251500774169
0.8949789957991598,-0.12195413205657973
0.8951790358071614,-0.12158275526664358
0.895379075815163,-0.12121102885447949
0.8955791158231646,-0.1208389621443729
0.8957791558311662,-0.12046656463270544
0.8959791958391679,-0.12009384598280726
0.8961792358471694,-0.11972081601993612
0.896379275855171,-0.1193474847263325
0.8965793158631726,-0.11897386223630513
0.8967793558711742,-0.11859995883129643
0.8969793958791757,-0.11822578493488295
0.8971794358871774,-0.11785135110766631
0.897379475895179,-0.11747666804201451
0.8975795159031806,-0.11710174655661876
0.8977795559111822,-0.11672659759083365
0.8979795959191837,-0.11635123219877808
0.8981796359271854,-0.11597566154317629
0.898379675935187,-0.1155998968889278
0.8985797159431886,-0.11522394959639914
0.8987797559511902,-0.11484783111443936
0.8989797959591918,-0.11447155297312434
0.8991798359671934,-0.11409512677624445
0.899379875975195,-0.11371856419355214
0.8995799159831966,-0.11334187695279502
0.8997799559911982,-0.11296507683155999
0.8999799959991998,-0.11258817564896317
0.9001800360072014,-0.11221118525721879
0.900380076015203,-0.11183411753312722
0.9005801160232046,-0.11145698436952028
0.9007801560312062,-0.11107979766670667
0.9009801960392078,-0.11070256932395789
0.9011802360472094,-0.11032531123107797
0.901380276055211,-0.10994803526009694
0.9015803160632127,-0.10957075325712884
0.9017803560712142,-0.109193477034431
0.9019803960792158,-0.1088162183627025
0.9021804360872174,-0.1084389889636529
0.902380476095219,-0.10806180050287234
0.9025805161032207,-0.10768466458303205
0.9027805561112222,-0.10730759273743601
0.9029805961192238,-0.1069305964239457
0.9031806361272254,-0.10655368701929524
0.903380676135227,-0.10617687581380852
0.9035807161432287,-0.10580017400652941
0.9037807561512302,-0.10542359270077023
0.9039807961592318,-0.10504714290008083
0.9041808361672334,-0.1046708355046389
0.904380876175235,-0.10429468130805647
0.9045809161832367,-0.10391869099459627
0.9047809561912382,-0.10354287513678861
0.9049809961992398,-0.10316724419343559
0.9051810362072414,-0.1027918085079888
0.905381076215243,-0.1024165783072824
0.9055811162232447,-0.10204156370060385
0.9057811562312462,-0.10166677467907875
0.9059811962392478,-0.10129222111534808
0.9061812362472494,-0.10091791276351342
0.906381276255251,-0.10054385925932213
0.9065813162632527,-0.10017007012056633
0.9067813562712542,-0.09979655474766608
0.9069813962792558,-0.09942332242440532
0.9071814362872574,-0.09905038231879282
0.907381476295259,-0.09867774348401209
0.9075815163032607,-0.09830541485943273
0.9077815563112622,-0.09793340527164518
0.9079815963192638,-0.09756172343549124
0.9081816363272655,-0.09719037795505314
0.908381676335267,-0.09681937732457147
0.9085817163432686,-0.09644872992925912
0.9087817563512702,-0.09607844404597876
0.9089817963592718,-0.09570852784375672
0.9091818363672735,-0.0953389893841009
0.909381876375275,-0.0949698366210997
0.9095819163832766,-0.09460107740127299
0.9097819563912782,-0.09423271946315576
0.9099819963992798,-0.09386477043659164
0.9101820364072815,-0.09349723784172231
0.910382076415283,-0.09313012908765383
0.9105821164232846,-0.09276345147079457
0.9107821564312862,-0.09239721217285324
0.9109821964392878,-0.0920314182584952
0.9111822364472895,-0.09166607667265864
0.911382276455291,-0.09130119423753147
0.9115823164632926,-0.09093677764920177
0.9117823564712942,-0.09057283347398976
0.9119823964792958,-0.09020936814448127
0.9121824364872975,-0.08984638795527905
0.912382476495299,-0.08948389905850002
0.9125825165033006,-0.08912190745904058
0.9127825565113022,-0.08876041900964521
0.9129825965193038,-0.08839943940580702
0.9131826365273055,-0.08803897418053919
0.913382676535307,-0.08767902869905381
0.9135827165433086,-0.08731960815338591
0.9137827565513102,-0.08696071755700541
0.9139827965593118,-0.08660236173945784
0.9141828365673135,-0.08624454534107273
0.914382876575315,-0.08588727280778424
0.9145829165833166,-0.08553054838610102
0.9147829565913183,-0.08517437611826684
0.9149829965993198,-0.08481875983764758
0.9151830366073215,-0.08446370316438034
0.915383076615323,-0.08410920950131717
0.9155831166233246,-0.08375528203029164
0.9157831566313263,-0.0834019237087375
0.9159831966393278,-0.08304913726667823
0.9161832366473295,-0.08269692520411098
0.916383276655331,-0.08234528978879602
0.9165833166633326,-0.08199423305446601
0.9167833566713343,-0.0816437567994619
0.9169833966793358,-0.0812938625857969
0.9171834366873375,-0.08094455173865234
0.917383476695339,-0.08059582534629772
0.9175835167033406,-0.08024768426043066
0.9177835567113423,-0.07990012909692451
0.9179835967193438,-0.07955316023697223
0.9181836367273455,-0.07920677782861096
0.918383676735347,-0.07886098178860873
0.9185837167433486,-0.07851577180469654
0.9187837567513503,-0.0781711473381248
0.9189837967593518,-0.07782710762652328
0.9191838367673534,-0.0774836516870453
0.919383876775355,-0.07714077831977384
0.9195839167833566,-0.07679848611137219
0.9197839567913583,-0.07645677343895846
0.9199839967993598,-0.0761156384741884
0.9201840368073614,-0.07577507918753112
0.920384076815363,-0.07543509335272336
0.9205841168233646,-0.07509567855139376
0.9207841568313663,-0.07475683217784723
0.9209841968393678,-0.07441855144400539
0.9211842368473694,-0.0740808333844995
0.921384276855371,-0.07374367486191619
0.9215843168633726,-0.07340707257219953
0.9217843568713743,-0.07307102305021368
0.9219843968793758,-0.07273552267547606
0.9221844368873774,-0.0724005676780673
0.9223844768953791,-0.07206615414473427
0.9225845169033806,-0.07173227802519677
0.9227845569113823,-0.07139893513867218
0.9229845969193838,-0.07106612118063593
0.9231846369273854,-0.07073383172982894
0.9233846769353871,-0.07040206225553264
0.9235847169433886,-0.07007080812512106
0.9237847569513903,-0.06974006461190585
0.9239847969593918,-0.06940982690328767
0.9241848369673934,-0.06908009010921906
0.9243848769753951,-0.06875084927099012
0.9245849169833966,-0.06842209937033977
0.9247849569913983,-0.06809383533889257
0.9249849969993998,-0.06776605206791986
0.9251850370074014,-0.0674387444184184
0.9253850770154031,-0.06711190723149557
0.9255851170234046,-0.0667855353390463
0.9257851570314063,-0.06645962357470525
0.9259851970394078,-0.06613416678504663
0.9261852370474094,-0.06580915984101032
0.9263852770554111,-0.06548459764951708
0.9265853170634126,-0.06516047516524343
0.9267853570714143,-0.06483678740251514
0.9269853970794159,-0.06451352944727795
0.9271854370874174,-0.06419069646910314
0.9273854770954191,-0.06386828373317954
0.9275855171034206,-0.06354628661224743
0.9277855571114223,-0.06322470059842195
0.9279855971194239,-0.0629035213148576
0.9281856371274254,-0.06258274452720619
0.9283856771354271,-0.062262366154817006
0.9285857171434286,-0.061942382281631236
0.9287857571514303,-0.0616227891667282
0.9289857971594319,-0.06130358325447538
0.9291858371674334,-0.06098476118424434
0.9293858771754351,-0.060666319799656254
0.9295859171834366,-0.06034825615732026
0.9297859571914383,-0.060030567535038715
0.9299859971994399,-0.059713251439454496
0.9301860372074414,-0.05939630561311898
0.9303860772154431,-0.059079728040967505
0.9305861172234446,-0.058763516956193196
0.9307861572314462,-0.058447670845515165
0.9309861972394479,-0.05813218845383983
0.9311862372474494,-0.05781706878832599
0.9313862772554511,-0.05750231112185927
0.9315863172634526,-0.057187914995957045
0.9317863572714542,-0.05687388022311979
0.9319863972794559,-0.056560206888655096
0.9321864372874574,-0.05624689535200178
0.9323864772954591,-0.055933946247582855
0.9325865173034606,-0.05562136048522287
0.9327865573114622,-0.055309139250163064
0.9329865973194639,-0.05499728400271048
0.9331866373274654,-0.05468579647755972
0.9333866773354671,-0.0543746786828222
0.9335867173434687,-0.05406393289880168
0.9337867573514702,-0.05375356167655171
0.9339867973594719,-0.05344356783624721
0.9341868373674734,-0.05313395446540514
0.9343868773754751,-0.052824724916982146
0.9345869173834767,-0.052515882807376624
0.9347869573914782,-0.05220743201435757
0.9349869973994799,-0.05189937667494143
0.9351870374074814,-0.05159172118323185
0.9353870774154831,-0.05128447018823451
0.9355871174234847,-0.050977628591654445
0.9357871574314862,-0.05067120154567917
0.9359871974394879,-0.05036519445074883
0.9361872374474894,-0.050059612953305355
0.9363872774554911,-0.04975446294351621
0.9365873174634927,-0.04944975055295697
0.9367873574714942,-0.04914548215224007
0.9369873974794959,-0.0488416643485699
0.9371874374874974,-0.04853830398320408
0.9373874774954991,-0.04823540812879762
0.9375875175035007,-0.047932984086605346
0.9377875575115022,-0.047631039383516593
0.9379875975195039,-0.04732958176889601
0.9381876375275054,-0.047028619211203326
0.9383876775355071,-0.04672815989436668
0.9385877175435087,-0.046428212213881825
0.9387877575515102,-0.04612878477261673
0.9389877975595119,-0.04582988637629476
0.9391878375675135,-0.045531526028640024
0.9393878775755151,-0.045233712926165626
0.9395879175835167,-0.04493645645258959
0.9397879575915182,-0.044639766172869355
0.9399879975995199,-0.0443436518268443
0.9401880376075215,-0.044048123322484534
0.9403880776155231,-0.04375319072874462
0.9405881176235247,-0.04345886426802564
0.9407881576315262,-0.04316515430825352
0.9409881976395279,-0.04287207135458587
0.9411882376475295,-0.042579626040762764
0.941388277655531,-0.042287829120118414
0.9415883176635327,-0.0419966914562806
0.9417883576715342,-0.04170622401357921
0.9419883976795359,-0.041416437847197785
0.9421884376875375,-0.04112734409309643
0.942388477695539,-0.04083895395773984
0.9425885177035407,-0.040551278707672334
0.9427885577115422,-0.04026432965897031
0.9429885977195439,-0.039978118166616894
0.9431886377275455,-0.03969265561383617
0.943388677735547,-0.039407953401428664
0.9435887177435487,-0.03912402293714834
0.9437887577515502,-0.0388408756251607
0.9439887977595519,-0.03855852285562145
0.9441888377675535,-0.03827697599441532
0.944388877775555,-0.037996246373088904
0.9445889177835567,-0.03771634527901524
0.9447889577915582,-0.037437283945820965
0.9449889977995599,-0.03715907354410569
0.9451890378075615,-0.03688172517248384
0.945389077815563,-0.03660524984896879
0.9455891178235647,-0.0363296585027259
0.9457891578315663,-0.036054961966208776
0.9459891978395679,-0.035781170967695064
0.9461892378475695,-0.03550829612423251
0.946389277855571,-0.035236347935004186
0.9465893178635727,-0.034965336775116596
0.9467893578715743,-0.034695272889809836
0.9469893978795759,-0.03442616638909163
0.9471894378875775,-0.03415802724278483
0.947389477895579,-0.03389086527598156
0.9475895179035807,-0.033624690164893056
0.9477895579115823,-0.033359511433077194
0.9479895979195839,-0.03309533844802931
0.9481896379275855,-0.03283218041811292
0.948389677935587,-0.0325700463898122
0.9485897179435887,-0.03230894524527611
0.9487897579515903,-0.03204888570013337
0.9489897979595919,-0.03178987630154684
0.9491898379675935,-0.03153192542647909
0.949389877975595,-0.031275041280141525
0.9495899179835967,-0.031019231894590604
0.9497899579915983,-0.030764505127446384
0.9499899979995999,-0.030510868660698243
0.9501900380076015,-0.030258329999565237
0.950390078015603,-0.030006896471384825
0.9505901180236047,-0.029756575224494652
0.9507901580316063,-0.029507373227081135
0.9509901980396079,-0.029259297265964934
0.9511902380476095,-0.029012353945297498
0.951390278055611,-0.028766549685142917
0.9515903180636127,-0.02852189071992084
0.9517903580716143,-0.028278383096691673
0.9519903980796159,-0.028036032673262157
0.9521904380876175,-0.027794845116096978
0.952390478095619,-0.027554825898020385
0.9525905181036207,-0.027315980295698705
0.9527905581116223,-0.027078313386894592
0.9529905981196238,-0.026841830047487136
0.9531906381276255,-0.026606534948257266
0.9533906781356271,-0.026372432551436786
0.9535907181436287,-0.026139527107030158
0.9537907581516303,-0.02590782264891006
0.9539907981596318,-0.025677322990703633
0.9541908381676335,-0.025448031721479414
0.9543908781756351,-0.02521995220125456
0.9545909181836367,-0.024993087556340388
0.9547909581916383,-0.024767440674552887
0.9549909981996398,-0.024543014200310798
0.9551910382076415,-0.024319810529653485
0.9553910782156431,-0.024097831805207193
0.9555911182236447,-0.023877079911137022
0.9557911582316463,-0.02365755646811757
0.9559911982396478,-0.023439262828362784
0.9561912382476495,-0.023222200070752486
0.9563912782556511,-0.023006368996099535
0.9565913182636527,-0.022791770122596144
0.9567913582716543,-0.02257840368148567
0.9569913982796558,-0.022366269613001644
0.9571914382876575,-0.022155367562617267
0.9573914782956591,-0.02194569687764908
0.9575915183036607,-0.021737256604257904
0.9577915583116623,-0.021530045484887628
0.9579915983196639,-0.02132406195618336
0.9581916383276655,-0.021119304147426188
0.9583916783356671,-0.020915769879522872
0.9585917183436687,-0.02071345666458485
0.9587917583516703,-0.02051236170612597
0.9589917983596719,-0.02031248189991003
0.9591918383676735,-0.020113813835474836
0.9593918783756751,-0.019916353798350384
0.9595919183836767,-0.019720097772994105
0.9597919583916783,-0.019525041446454505
0.9599919983996799,-0.019331180212776633
0.9601920384076815,-0.019138509178150853
0.9603920784156831,-0.018947023166811572
0.9605921184236847,-0.018756716727678258
0.9607921584316863,-0.018567584141736038
0.9609921984396879,-0.018379619430139715
0.9611922384476895,-0.018192816363027164
0.9613922784556911,-0.018007168469020285
0.9615923184636928,-0.01782266904538987
0.9617923584716943,-0.01763931116885087
0.9619923984796959,-0.017457087706959695
0.9621924384876975,-0.017275991330071017
0.9623924784956991,-0.017096014523817593
0.9625925185037008,-0.01691714960206403
0.9627925585117023,-0.01673938872029168
0.9629925985197039,-0.016562723889359587
0.9631926385277055,-0.016387146989593204
0.9633926785357071,-0.01621264978514214
0.9635927185437086,-0.01603922393855317
0.9637927585517103,-0.015866861025499557
0.9639927985597119,-0.015695552549608083
0.9641928385677135,-0.015525289957323885
0.9643928785757151,-0.015356064652755852
0.9645929185837167,-0.015187868012441652
0.9647929585917183,-0.015020691399973585
0.9649929985997199,-0.014854526180431538
0.9651930386077215,-0.014689363734562477
0.9653930786157231,-0.014525195472658292
0.9655931186237247,-0.014362012848074979
0.9657931586317263,-0.014199807370348483
0.9659931986397279,-0.014038570617859125
0.9661932386477295,-0.013878294250002032
0.9663932786557311,-0.013718970018824439
0.9665933186637327,-0.013560589780094556
0.9667933586717343,-0.01340314550376881
0.9669933986797359,-0.01324662928383108
0.9671934386877376,-0.013091033347479408
0.9673934786957391,-0.012936350063641355
0.9675935187037407,-0.012782571950802568
0.9677935587117423,-0.012629691684138411
0.9679935987197439,-0.012477702101941657
0.9681936387277456,-0.012326596211344965
0.9683936787357471,-0.012176367193340587
0.9685937187437487,-0.012027008407102857
0.9687937587517503,-0.011878513393625056
0.9689937987597519,-0.011730875878684766
0.9691938387677536,-0.011584089775154405
0.9693938787757551,-0.011438149184681667
0.9695939187837567,-0.011293048398760608
0.9697939587917583,-0.011148781899224414
0.9699939987997599,-0.011005344358188451
0.9701940388077616,-0.010862730637476892
0.9703940788157631,-0.010720935787568109
0.9705941188237647,-0.010579955046095546
0.9707941588317663,-0.010439783835941796
0.9709941988397679,-0.010300417762966474
0.9711942388477696,-0.010161852613405575
0.9713942788557711,-0.010024084350987672
0.9715943188637727,-0.00988710911380336
0.9717943588717743,-0.00975092321097093
0.9719943988797759,-0.00961552311914049
0.9721944388877776,-0.00948090547887337
0.9723944788957791,-0.009347067090938133
0.9725945189037807,-0.009214004912560969
0.9727945589117823,-0.00908171605366731
0.9729945989197839,-0.008950197773147317
0.9731946389277856,-0.00881944747518315
0.9733946789357871,-0.008689462705664286
0.9735947189437887,-0.00856024114872539
0.9737947589517904,-0.008431780623428253
0.9739947989597919,-0.00830407908061881
0.9741948389677936,-0.008177134599976155
0.9743948789757951,-0.008050945387278075
0.9745949189837967,-0.007925509771897377
0.9747949589917984,-0.0078008262045474175
0.9749949989997999,-0.007676893255286588
0.9751950390078015,-0.0075537096117946345
0.9753950790158031,-0.007431274077927819
0.9755951190238047,-0.0073095855725585634
0.9757951590318064,-0.007188643128703542
0.9759951990398079,-0.007068445892940867
0.9761952390478095,-0.0069489931251184855
0.9763952790558111,-0.006830284198346859
0.9765953190638127,-0.006712318599275513
0.9767953590718144,-0.006595095928646544
0.9769953990798159,-0.0064786159021162915
0.9771954390878175,-0.006362878351337697
0.9773954790958191,-0.006247883225293349
0.9775955191038207,-0.006133630591866723
0.9777955591118224,-0.006020120639640636
0.9779955991198239,-0.005907353679909244
0.9781956391278255,-0.005795330148890054
0.9783956791358271,-0.0056840506101197286
0.9785957191438287,-0.005573515757020864
0.9787957591518304,-0.005463726415622816
0.9789957991598319,-0.005354683547420747
0.9791958391678335,-0.005246388252356626
0.9793958791758351,-0.005138841771905822
0.9795959191838367,-0.005032045492252446
0.9797959591918384,-0.004926000947536091
0.9799959991998399,-0.004820709823154801
0.9801960392078415,-0.004716173959104952
0.9803960792158432,-0.00461239535334268
0.9805961192238447,-0.004509376165149126
0.9807961592318464,-0.004407118718483205
0.9809961992398479,-0.004305625505303223
0.9811962392478495,-0.004204899188842204
0.9813962792558512,-0.004104942606818929
0.9815963192638527,-0.004005758774566326
0.9817963592718544,-0.003907350888063543
0.9819963992798559,-0.0038097223268494518
0.9821964392878575,-0.003712876656805142
0.9823964792958592,-0.0036168176327846524
0.9825965193038607,-0.003521549201078056
0.9827965593118624,-0.003427075501688137
0.9829965993198639,-0.003333400870404568
0.9831966393278655,-0.0032405298406562033
0.9833966793358672,-0.003148467145123901
0.9835967193438687,-0.003057217717097549
0.9837967593518704,-0.002966786691555645
0.9839967993598719,-0.0028771794059542777
0.9841968393678735,-0.002788401400702911
0.9843968793758752,-0.0027004584193119907
0.9845969193838767,-0.0026133564081939342
0.9847969593918784,-0.0025271015160989174
0.98499699939988,-0.002441700093169241
0.9851970394078815,-0.0023571586895958507
0.9853970794158832,-0.0022734840538586876
0.9855971194238847,-0.00219068313053683
0.9857971594318863,-0.002108763057672769
0.985997199439888,-0.002027731163674662
0.9861972394478895,-0.0019475949637468015
0.9863972794558912,-0.0018683621558308605
0.9865973194638927,-0.0017900406160514248
0.9867973594718943,-0.0017126383936513778
0.986997399479896,-0.0016361637054119194
0.9871974394878975,-0.0015606249295473384
0.9873974794958992,-0.0014860305990700429
0.9875975195039007,-0.0014123893946228483
0.9877975595119023,-0.0013397101367745856
0.987997599519904,-0.0012680017777811359
0.9881976395279055,-0.0011972733928120038
0.9883976795359072,-0.0011275341706480924
0.9885977195439087,-0.0010587934038568947
0.9887977595519103,-0.0009910604784548749
0.988997799559912,-0.0009243448630652518
0.9891978395679135,-0.0008586560975906155
0.9893978795759152,-0.0007940037814102574
0.9895979195839167,-0.000730397561127305
0.9897979595919183,-0.0006678471178823697
0.98999799959992,-0.0006063621542614084
0.9901980396079215,-0.0005459523808223898
0.9903980796159232,-0.0004866275022709088
0.9905981196239247,-0.000428397203316333
0.9907981596319263,-0.00037127113424356706
0.990998199639928,-0.00031525889623595926
0.9911982396479295,-0.00026037002648948704
0.9913982796559312,-0.00020661398315791057
0.9915983196639327,-0.00015400013017430325
0.9917983596719343,-0.0001025377219922019
0.991998399679936,-5.223588829417203e-5
0.9921984396879375,-3.1036187163602236e-6
0.9923984796959392,4.485025236050655e-5
0.9925985197039408,9.161706090443644e-5
0.9927985597119423,0.00013718832815429183
0.992998599719944,0.00018155577532086298
0.9931986397279455,0.0002247113380123289
0.9933986797359472,0.00026664718032815005
0.9935987197439488,0.00030735570857171046
0.9937987597519503,0.00034682958452403323
0.993998799759952,0.00038506173822816514
0.9941988397679535,0.00042204538023005167
0.9943988797759552,0.00045777401322655287
0.9945989197839568,0.0004922414430687527
0.9947989597919583,0.000525441789072767
0.99499899979996,0.0005573694935937512
0.9951990398079615,0.000588019330816647
0.9953990798159632,0.0006173864147223096
0.9955991198239648,0.000645466206192491
0.9957991598319663,0.0006722545192152651
0.995999199839968,0.0006977475261614186
0.9961992398479695,0.0007219417620996649
0.9963992798559712,0.0007448341281304227
0.9965993198639728,0.0007664218937128431
0.9967993598719743,0.000786702697972208
0.996999399879976,0.0008056745499738227
0.9971994398879775,0.0008233358279566838
0.9973994798959791,0.000839685277525315
0.9975995199039808,0.0008547220088008234
0.9977995599119823,0.0008684454925402263
0.997999599919984,0.0008808555552366482
0.9981996399279855,0.0008919523732166534
0.9983996799359871,0.0009017364657610272
0.9985997199439888,0.0009102086872739279
0.9987997599519903,0.0009173702185388821
0.998999799959992,0.0009232225570925401
0.9991998399679936,0.0009277675067702607
0.9993998799759951,0.0009310071664628272
0.9995999199839968,0.0009329439181426369
0.9997999599919983,0.0009335804142167614
1.0,0.0009329195642669985


==> anc/fig3/subpl_2_series_3.csv <==
x,y
0.0,-3.3068166260807885e-18
0.00020004000800160032,-9.75781955236954e-18
0.00040008001600320064,-1.5504091066542713e-17
0.000600120024004801,-2.0599841277224584e-17
0.0008001600320064013,-2.5370330836160804e-17
0.0010002000400080016,-3.0791341698588326e-17
0.001200240048009602,-3.447762908503904e-17
0.0014002800560112022,-4.0332320816460765e-17
0.0016003200640128026,-4.5536491244391186e-17
0.0018003600720144029,-5.160802341031001e-17
0.002000400080016003,-5.594483210025203e-17
0.0022004400880176033,-5.898059818321144e-17
0.002400480096019204,-6.375108774214766e-17
0.002600520104020804,-7.112366251504909e-17
0.0028005601120224045,-7.589415207398531e-17
0.0030006001200240046,-8.456776945386935e-17
0.003200640128025605,-9.280770596475918e-17
0.0034006801360272052,-9.584347204771859e-17
0.0036007201440288058,-1.0234868508263162e-16
0.003800760152030406,-1.1102230246251565e-16
0.004000800160032006,-1.1666015375944028e-16
0.004200840168033607,-1.231653667943533e-16
0.004400880176035207,-1.2750217548429532e-16
0.004600920184036807,-1.3010426069826053e-16
0.004800960192038408,-1.3270634591222574e-16
0.005001000200040008,-1.3964523981613297e-16
0.005201040208041608,-1.4311468676808659e-16
0.0054010802160432084,-1.474514954580286e-16
0.005601120224044809,-1.5092094240998222e-16
0.005801160232046409,-1.5612511283791264e-16
0.006001200240048009,-1.5959455978986625e-16
0.00620124024804961,-1.6566609195578508e-16
0.00640128025605121,-1.708702623837155e-16
0.00660132026405281,-1.7607443281164592e-16
0.0068013602720544105,-1.7867651802561113e-16
0.007001400280056011,-1.8388068845354155e-16
0.0072014402880576115,-1.8648277366750676e-16
0.007401480296059211,-1.8908485888147197e-16
0.007601520304060812,-1.8995222061946038e-16
0.007801560312062412,-1.9949319973733282e-16
0.008001600320064013,-2.0296264668928643e-16
0.008201640328065612,-2.0990154059319366e-16
0.008401680336067214,-2.1597307275911248e-16
0.008601720344068814,-2.220446049250313e-16
0.008801760352070413,-2.255140518769849e-16
0.009001800360072015,-2.3071822230491534e-16
0.009201840368073614,-2.3765711620882257e-16
0.009401880376075214,-2.42861286636753e-16
0.009601920384076815,-2.463307335887066e-16
0.009801960392078415,-2.5326962749261384e-16
0.010002000400080016,-2.5847379792054426e-16
0.010202040408081616,-2.654126918244515e-16
0.010402080416083216,-2.723515857283587e-16
0.010602120424084817,-2.7582103268031233e-16
0.010802160432086417,-2.8275992658421956e-16
0.011002200440088017,-2.8622937353617317e-16
0.011202240448089618,-2.896988204881268e-16
0.011402280456091218,-2.949029909160572e-16
0.011602320464092817,-3.0010716134398763e-16
0.011802360472094419,-3.0531133177191805e-16
0.012002400480096018,-3.0704605524789486e-16
0.01220244048809762,-3.122502256758253e-16
0.01240248049609922,-3.174543961037557e-16
0.012602520504100819,-3.226585665316861e-16
0.01280256051210242,-3.2786273695961654e-16
0.01300260052010402,-3.3133218391157016e-16
0.01320264052810562,-3.3480163086352377e-16
0.013402680536107221,-3.382710778154774e-16
0.013602720544108821,-3.400058012914542e-16
0.013802760552110422,-3.434752482434078e-16
0.014002800560112022,-3.452099717193846e-16
0.014202840568113622,-3.452099717193846e-16
0.014402880576115223,-3.41740524767431e-16
0.014602920584116823,-3.469446951953614e-16
0.014802960592118422,-3.452099717193846e-16
0.015003000600120024,-3.452099717193846e-16
0.015203040608121624,-3.4867941867133823e-16
0.015403080616123223,-3.5041414214731503e-16
0.015603120624124825,-3.5561831257524545e-16
0.015803160632126424,-3.5388358909926865e-16
0.016003200640128026,-3.5561831257524545e-16
0.016203240648129624,-3.5561831257524545e-16
0.016403280656131225,-3.5388358909926865e-16
0.016603320664132826,-3.5561831257524545e-16
0.016803360672134428,-3.5908775952719907e-16
0.017003400680136026,-3.5908775952719907e-16
0.017203440688137627,-3.608224830031759e-16
0.01740348069613923,-3.642919299551295e-16
0.017603520704140826,-3.642919299551295e-16
0.017803560712142428,-3.642919299551295e-16
0.01800360072014403,-3.677613769070831e-16
0.018203640728145627,-3.642919299551295e-16
0.01840368073614723,-3.642919299551295e-16
0.01860372074414883,-3.608224830031759e-16
0.018803760752150428,-3.5735303605122226e-16
0.01900380076015203,-3.5735303605122226e-16
0.01920384076815363,-3.5735303605122226e-16
0.01940388077615523,-3.5735303605122226e-16
0.01960392078415683,-3.5735303605122226e-16
0.01980396079215843,-3.608224830031759e-16
0.020004000800160033,-3.5735303605122226e-16
0.02020404080816163,-3.608224830031759e-16
0.020404080816163232,-3.608224830031759e-16
0.020604120824164834,-3.608224830031759e-16
0.02080416083216643,-3.677613769070831e-16
0.021004200840168033,-3.642919299551295e-16
0.021204240848169634,-3.642919299551295e-16
0.021404280856171232,-3.677613769070831e-16
0.021604320864172834,-3.712308238590367e-16
0.021804360872174435,-3.712308238590367e-16
0.022004400880176033,-3.7470027081099033e-16
0.022204440888177635,-3.712308238590367e-16
0.022404480896179236,-3.677613769070831e-16
0.022604520904180834,-3.712308238590367e-16
0.022804560912182435,-3.712308238590367e-16
0.023004600920184037,-3.712308238590367e-16
0.023204640928185635,-3.712308238590367e-16
0.023404680936187236,-3.712308238590367e-16
0.023604720944188837,-3.712308238590367e-16
0.02380476095219044,-3.7816971776294395e-16
0.024004800960192037,-3.7470027081099033e-16
0.024204840968193638,-3.712308238590367e-16
0.02440488097619524,-3.7470027081099033e-16
0.024604920984196837,-3.712308238590367e-16
0.02480496099219844,-3.712308238590367e-16
0.02500500100020004,-3.712308238590367e-16
0.025205041008201638,-3.677613769070831e-16
0.02540508101620324,-3.677613769070831e-16
0.02560512102420484,-3.642919299551295e-16
0.02580516103220644,-3.642919299551295e-16
0.02600520104020804,-3.642919299551295e-16
0.026205241048209642,-3.608224830031759e-16
0.02640528105621124,-3.608224830031759e-16
0.02660532106421284,-3.5735303605122226e-16
0.026805361072214443,-3.5735303605122226e-16
0.02700540108021604,-3.5735303605122226e-16
0.027205441088217642,-3.5735303605122226e-16
0.027405481096219243,-3.5735303605122226e-16
0.027605521104220845,-3.5735303605122226e-16
0.027805561112222443,-3.5735303605122226e-16
0.028005601120224044,-3.5041414214731503e-16
0.028205641128225645,-3.5041414214731503e-16
0.028405681136227243,-3.5041414214731503e-16
0.028605721144228845,-3.5388358909926865e-16
0.028805761152230446,-3.5388358909926865e-16
0.029005801160232044,-3.5041414214731503e-16
0.029205841168233646,-3.5041414214731503e-16
0.029405881176235247,-3.5041414214731503e-16
0.029605921184236845,-3.5041414214731503e-16
0.029805961192238446,-3.5041414214731503e-16
0.030006001200240048,-3.5041414214731503e-16
0.030206041208241646,-3.5041414214731503e-16
0.030406081216243247,-3.5041414214731503e-16
0.03060612122424485,-3.5041414214731503e-16
0.030806161232246446,-3.469446951953614e-16
0.031006201240248048,-3.434752482434078e-16
0.03120624124824965,-3.469446951953614e-16
0.03140628125625125,-3.469446951953614e-16
0.03160632126425285,-3.469446951953614e-16
0.031806361272254446,-3.434752482434078e-16
0.03200640128025605,-3.434752482434078e-16
0.03220644128825765,-3.434752482434078e-16
0.03240648129625925,-3.434752482434078e-16
0.03260652130426085,-3.434752482434078e-16
0.03280656131226245,-3.400058012914542e-16
0.033006601320264055,-3.365363543395006e-16
0.03320664132826565,-3.365363543395006e-16
0.03340668133626725,-3.365363543395006e-16
0.033606721344268856,-3.3306690738754696e-16
0.033806761352270454,-3.3306690738754696e-16
0.03400680136027205,-3.3306690738754696e-16
0.034206841368273656,-3.2612801348363973e-16
0.034406881376275254,-3.191891195797325e-16
0.03460692138427685,-3.191891195797325e-16
0.03480696139227846,-3.122502256758253e-16
0.035007001400280055,-3.0531133177191805e-16
0.03520704140828165,-2.983724378680108e-16
0.03540708141628326,-2.983724378680108e-16
0.035607121424284856,-2.914335439641036e-16
0.035807161432286454,-2.914335439641036e-16
0.03600720144028806,-2.914335439641036e-16
0.036207241448289657,-2.914335439641036e-16
0.036407281456291254,-2.914335439641036e-16
0.03660732146429286,-2.8449465006019636e-16
0.03680736147229446,-2.8449465006019636e-16
0.037007401480296055,-2.8449465006019636e-16
0.03720744148829766,-2.7755575615628914e-16
0.03740748149629926,-2.706168622523819e-16
0.037607521504300856,-2.706168622523819e-16
0.03780756151230246,-2.636779683484747e-16
0.03800760152030406,-2.636779683484747e-16
0.03820764152830566,-2.636779683484747e-16
0.03840768153630726,-2.5673907444456745e-16
0.03860772154430886,-2.498001805406602e-16
0.03880776155231046,-2.498001805406602e-16
0.03900780156031206,-2.498001805406602e-16
0.03920784156831366,-2.498001805406602e-16
0.03940788157631526,-2.42861286636753e-16
0.03960792158431686,-2.42861286636753e-16
0.03980796159231846,-2.42861286636753e-16
0.040008001600320066,-2.3592239273284576e-16
0.040208041608321664,-2.2898349882893854e-16
0.04040808161632326,-2.220446049250313e-16
0.04060812162432487,-2.1510571102112408e-16
0.040808161632326465,-2.0816681711721685e-16
0.04100820164032806,-2.0816681711721685e-16
0.04120824164832967,-2.0816681711721685e-16
0.041408281656331265,-2.1510571102112408e-16
0.04160832166433286,-2.0816681711721685e-16
0.04180836167233447,-2.0816681711721685e-16
0.042008401680336066,-2.0816681711721685e-16
0.042208441688337664,-2.0816681711721685e-16
0.04240848169633927,-2.0816681711721685e-16
0.04260852170434087,-2.0816681711721685e-16
0.042808561712342465,-2.0122792321330962e-16
0.04300860172034407,-2.0122792321330962e-16
0.04320864172834567,-1.942890293094024e-16
0.043408681736347265,-1.942890293094024e-16
0.04360872174434887,-1.942890293094024e-16
0.04380876175235047,-1.8735013540549517e-16
0.044008801760352066,-1.8041124150158794e-16
0.04420884176835367,-1.8041124150158794e-16
0.04440888177635527,-1.734723475976807e-16
0.04460892178435687,-1.734723475976807e-16
0.04480896179235847,-1.734723475976807e-16
0.04500900180036007,-1.734723475976807e-16
0.04520904180836167,-1.734723475976807e-16
0.04540908181636327,-1.734723475976807e-16
0.04560912182436487,-1.6653345369377348e-16
0.04580916183236647,-1.6653345369377348e-16
0.04600920184036807,-1.6653345369377348e-16
0.04620924184836967,-1.734723475976807e-16
0.04640928185637127,-1.8041124150158794e-16
0.046609321864372874,-1.8041124150158794e-16
0.04680936187237447,-1.8041124150158794e-16
0.04700940188037607,-1.8041124150158794e-16
0.047209441888377675,-1.8041124150158794e-16
0.04740948189637927,-1.734723475976807e-16
0.04760952190438088,-1.6653345369377348e-16
0.047809561912382476,-1.6653345369377348e-16
0.048009601920384073,-1.5959455978986625e-16
0.04820964192838568,-1.5959455978986625e-16
0.048409681936387276,-1.457167719820518e-16
0.048609721944388874,-1.457167719820518e-16
0.04880976195239048,-1.457167719820518e-16
0.04900980196039208,-1.457167719820518e-16
0.049209841968393675,-1.3183898417423734e-16
0.04940988197639528,-1.3877787807814457e-16
0.04960992198439688,-1.3877787807814457e-16
0.049809961992398476,-1.3183898417423734e-16
0.05001000200040008,-1.3877787807814457e-16
0.05021004200840168,-1.3877787807814457e-16
0.050410082016403276,-1.3877787807814457e-16
0.05061012202440488,-1.3877787807814457e-16
0.05081016203240648,-1.3183898417423734e-16
0.05101020204040808,-1.249000902703301e-16
0.05121024204840968,-1.249000902703301e-16
0.05141028205641128,-1.1796119636642288e-16
0.05161032206441288,-1.1796119636642288e-16
0.05181036207241448,-1.1102230246251565e-16
0.05201040208041608,-1.1102230246251565e-16
0.05221044208841768,-1.1102230246251565e-16
0.052410482096419284,-9.71445146547012e-17
0.05261052210442088,-1.0408340855860843e-16
0.05281056211242248,-9.71445146547012e-17
0.053010602120424084,-9.020562075079397e-17
0.05321064212842568,-9.020562075079397e-17
0.05341068213642728,-9.020562075079397e-17
0.053610722144428885,-8.326672684688674e-17
0.05381076215243048,-9.020562075079397e-17
0.05401080216043208,-9.020562075079397e-17
0.054210842168433686,-9.020562075079397e-17
0.054410882176435284,-9.020562075079397e-17
0.05461092218443689,-8.326672684688674e-17
0.05481096219243849,-7.632783294297951e-17
0.055011002200440084,-6.938893903907228e-17
0.05521104220844169,-6.245004513516506e-17
0.05541108221644329,-5.551115123125783e-17
0.055611122224444885,-5.551115123125783e-17
0.05581116223244649,-5.551115123125783e-17
0.05601120224044809,-5.551115123125783e-17
0.056211242248449686,-4.85722573273506e-17
0.05641128225645129,-3.469446951953614e-17
0.05661132226445289,-4.163336342344337e-17
0.05681136227245449,-4.163336342344337e-17
0.05701140228045609,-4.163336342344337e-17
0.05721144228845769,-4.163336342344337e-17
0.05741148229645929,-4.163336342344337e-17
0.05761152230446089,-4.163336342344337e-17
0.05781156231246249,-4.163336342344337e-17
0.05801160232046409,-4.163336342344337e-17
0.05821164232846569,-4.163336342344337e-17
0.05841168233646729,-4.163336342344337e-17
0.05861172234446889,-4.163336342344337e-17
0.058811762352470494,-3.469446951953614e-17
0.05901180236047209,-3.469446951953614e-17
0.05921184236847369,-2.7755575615628914e-17
0.059411882376475295,-2.7755575615628914e-17
0.05961192238447689,-2.0816681711721685e-17
0.05981196239247849,-2.0816681711721685e-17
0.060012002400480095,-2.0816681711721685e-17
0.06021204240848169,-2.0816681711721685e-17
0.06041208241648329,-6.938893903907228e-18
0.060612122424484896,-6.938893903907228e-18
0.060812162432486494,-6.938893903907228e-18
0.06101220244048809,0.0
0.0612122424484897,0.0
0.061412282456491295,0.0
0.06161232246449289,-6.938893903907228e-18
0.0618123624724945,-6.938893903907228e-18
0.062012402480496095,-1.3877787807814457e-17
0.0622124424884977,-1.3877787807814457e-17
0.0624124824964993,-6.938893903907228e-18
0.0626125225045009,-1.3877787807814457e-17
0.0628125625125025,-1.3877787807814457e-17
0.0630126025205041,-1.3877787807814457e-17
0.0632126425285057,-1.3877787807814457e-17
0.0634126825365073,-1.3877787807814457e-17
0.06361272254450889,-2.7755575615628914e-17
0.0638127625525105,-2.7755575615628914e-17
0.0640128025605121,-2.7755575615628914e-17
0.0642128425685137,-2.7755575615628914e-17
0.0644128825765153,-2.7755575615628914e-17
0.0646129225845169,-2.7755575615628914e-17
0.0648129625925185,-1.3877787807814457e-17
0.0650130026005201,-1.3877787807814457e-17
0.0652130426085217,-2.7755575615628914e-17
0.0654130826165233,-2.7755575615628914e-17
0.0656131226245249,-2.7755575615628914e-17
0.0658131626325265,-2.7755575615628914e-17
0.06601320264052811,-1.3877787807814457e-17
0.06621324264852971,-1.3877787807814457e-17
0.0664132826565313,-1.3877787807814457e-17
0.0666133226645329,-2.7755575615628914e-17
0.0668133626725345,-4.163336342344337e-17
0.0670134026805361,-4.163336342344337e-17
0.06721344268853771,-4.163336342344337e-17
0.06741348269653931,-4.163336342344337e-17
0.06761352270454091,-4.163336342344337e-17
0.0678135627125425,-4.163336342344337e-17
0.0680136027205441,-4.163336342344337e-17
0.0682136427285457,-4.163336342344337e-17
0.06841368273654731,-4.163336342344337e-17
0.06861372274454891,-4.163336342344337e-17
0.06881376275255051,-4.163336342344337e-17
0.0690138027605521,-4.163336342344337e-17
0.0692138427685537,-4.163336342344337e-17
0.0694138827765553,-4.163336342344337e-17
0.06961392278455691,-5.551115123125783e-17
0.06981396279255851,-6.938893903907228e-17
0.07001400280056011,-8.326672684688674e-17
0.07021404280856171,-8.326672684688674e-17
0.0704140828165633,-8.326672684688674e-17
0.0706141228245649,-9.71445146547012e-17
0.07081416283256652,-9.71445146547012e-17
0.07101420284056811,-9.71445146547012e-17
0.07121424284856971,-8.326672684688674e-17
0.07141428285657131,-9.71445146547012e-17
0.07161432286457291,-9.71445146547012e-17
0.0718143628725745,-9.71445146547012e-17
0.07201440288057612,-9.71445146547012e-17
0.07221444288857772,-9.71445146547012e-17
0.07241448289657931,-9.71445146547012e-17
0.07261452290458091,-1.1102230246251565e-16
0.07281456291258251,-1.1102230246251565e-16
0.07301460292058412,-1.1102230246251565e-16
0.07321464292858572,-1.1102230246251565e-16
0.07341468293658732,-9.71445146547012e-17
0.07361472294458891,-1.1102230246251565e-16
0.07381476295259051,-1.249000902703301e-16
0.07401480296059211,-1.1102230246251565e-16
0.07421484296859372,-1.249000902703301e-16
0.07441488297659532,-1.3877787807814457e-16
0.07461492298459692,-1.3877787807814457e-16
0.07481496299259852,-1.5265566588595902e-16
0.07501500300060011,-1.6653345369377348e-16
0.07521504300860171,-1.6653345369377348e-16
0.07541508301660332,-1.6653345369377348e-16
0.07561512302460492,-1.8041124150158794e-16
0.07581516303260652,-1.942890293094024e-16
0.07601520304060812,-1.942890293094024e-16
0.07621524304860972,-1.942890293094024e-16
0.07641528305661131,-1.942890293094024e-16
0.07661532306461293,-2.0816681711721685e-16
0.07681536307261452,-2.0816681711721685e-16
0.07701540308061612,-2.220446049250313e-16
0.07721544308861772,-2.220446049250313e-16
0.07741548309661932,-2.220446049250313e-16
0.07761552310462091,-2.220446049250313e-16
0.07781556311262253,-2.220446049250313e-16
0.07801560312062412,-2.220446049250313e-16
0.07821564312862572,-2.3592239273284576e-16
0.07841568313662732,-2.3592239273284576e-16
0.07861572314462892,-2.3592239273284576e-16
0.07881576315263052,-2.3592239273284576e-16
0.07901580316063213,-2.498001805406602e-16
0.07921584316863373,-2.498001805406602e-16
0.07941588317663532,-2.7755575615628914e-16
0.07961592318463692,-2.7755575615628914e-16
0.07981596319263852,-2.7755575615628914e-16
0.08001600320064013,-2.7755575615628914e-16
0.08021604320864173,-2.636779683484747e-16
0.08041608321664333,-2.914335439641036e-16
0.08061612322464493,-2.914335439641036e-16
0.08081616323264652,-2.914335439641036e-16
0.08101620324064812,-2.7755575615628914e-16
0.08121624324864973,-2.914335439641036e-16
0.08141628325665133,-2.7755575615628914e-16
0.08161632326465293,-2.914335439641036e-16
0.08181636327265453,-3.0531133177191805e-16
0.08201640328065612,-3.0531133177191805e-16
0.08221644328865772,-3.0531133177191805e-16
0.08241648329665933,-3.191891195797325e-16
0.08261652330466093,-3.3306690738754696e-16
0.08281656331266253,-3.3306690738754696e-16
0.08301660332066413,-3.3306690738754696e-16
0.08321664332866573,-3.469446951953614e-16
0.08341668333666732,-3.469446951953614e-16
0.08361672334466894,-3.608224830031759e-16
0.08381676335267053,-3.7470027081099033e-16
0.08401680336067213,-3.885780586188048e-16
0.08421684336867373,-3.885780586188048e-16
0.08441688337667533,-4.0245584642661925e-16
0.08461692338467693,-4.0245584642661925e-16
0.08481696339267854,-4.0245584642661925e-16
0.08501700340068014,-4.0245584642661925e-16
0.08521704340868173,-4.0245584642661925e-16
0.08541708341668333,-4.0245584642661925e-16
0.08561712342468493,-4.0245584642661925e-16
0.08581716343268653,-4.163336342344337e-16
0.08601720344068814,-4.163336342344337e-16
0.08621724344868974,-4.163336342344337e-16
0.08641728345669134,-4.163336342344337e-16
0.08661732346469293,-4.163336342344337e-16
0.08681736347269453,-4.163336342344337e-16
0.08701740348069613,-4.163336342344337e-16
0.08721744348869774,-4.163336342344337e-16
0.08741748349669934,-4.163336342344337e-16
0.08761752350470094,-4.163336342344337e-16
0.08781756351270253,-4.163336342344337e-16
0.08801760352070413,-4.163336342344337e-16
0.08821764352870574,-4.3021142204224816e-16
0.08841768353670734,-4.3021142204224816e-16
0.08861772354470894,-4.3021142204224816e-16
0.08881776355271054,-4.440892098500626e-16
0.08901780356071214,-4.440892098500626e-16
0.08921784356871373,-4.440892098500626e-16
0.08941788357671535,-4.440892098500626e-16
0.08961792358471694,-4.579669976578771e-16
0.08981796359271854,-4.579669976578771e-16
0.09001800360072014,-4.579669976578771e-16
0.09021804360872174,-4.579669976578771e-16
0.09041808361672334,-4.579669976578771e-16
0.09061812362472495,-4.579669976578771e-16
0.09081816363272655,-4.718447854656915e-16
0.09101820364072814,-4.85722573273506e-16
0.09121824364872974,-4.85722573273506e-16
0.09141828365673134,-4.996003610813204e-16
0.09161832366473294,-4.85722573273506e-16
0.09181836367273455,-4.85722573273506e-16
0.09201840368073615,-4.85722573273506e-16
0.09221844368873774,-4.85722573273506e-16
0.09241848369673934,-4.85722573273506e-16
0.09261852370474094,-4.85722573273506e-16
0.09281856371274254,-4.85722573273506e-16
0.09301860372074415,-4.85722573273506e-16
0.09321864372874575,-4.85722573273506e-16
0.09341868373674735,-4.85722573273506e-16
0.09361872374474894,-4.85722573273506e-16
0.09381876375275054,-4.85722573273506e-16
0.09401880376075214,-4.85722573273506e-16
0.09421884376875375,-4.85722573273506e-16
0.09441888377675535,-4.85722573273506e-16
0.09461892378475695,-4.85722573273506e-16
0.09481896379275855,-4.85722573273506e-16
0.09501900380076014,-4.85722573273506e-16
0.09521904380876176,-4.85722573273506e-16
0.09541908381676335,-4.85722573273506e-16
0.09561912382476495,-4.85722573273506e-16
0.09581916383276655,-4.85722573273506e-16
0.09601920384076815,-4.85722573273506e-16
0.09621924384876974,-4.85722573273506e-16
0.09641928385677136,-4.85722573273506e-16
0.09661932386477295,-4.85722573273506e-16
0.09681936387277455,-4.85722573273506e-16
0.09701940388077615,-4.85722573273506e-16
0.09721944388877775,-4.85722573273506e-16
0.09741948389677935,-4.85722573273506e-16
0.09761952390478096,-4.85722573273506e-16
0.09781956391278256,-4.85722573273506e-16
0.09801960392078415,-4.85722573273506e-16
0.09821964392878575,-4.85722573273506e-16
0.09841968393678735,-4.718447854656915e-16
0.09861972394478895,-4.718447854656915e-16
0.09881976395279056,-4.718447854656915e-16
0.09901980396079216,-4.718447854656915e-16
0.09921984396879376,-4.579669976578771e-16
0.09941988397679535,-4.579669976578771e-16
0.09961992398479695,-4.440892098500626e-16
0.09981996399279855,-4.440892098500626e-16
0.10002000400080016,-4.440892098500626e-16
0.10022004400880176,-4.3021142204224816e-16
0.10042008401680336,-4.3021142204224816e-16
0.10062012402480495,-4.3021142204224816e-16
0.10082016403280655,-4.3021142204224816e-16
0.10102020404080815,-4.3021142204224816e-16
0.10122024404880976,-4.3021142204224816e-16
0.10142028405681136,-4.163336342344337e-16
0.10162032406481296,-4.163336342344337e-16
0.10182036407281456,-4.163336342344337e-16
0.10202040408081615,-4.0245584642661925e-16
0.10222044408881777,-4.0245584642661925e-16
0.10242048409681936,-4.0245584642661925e-16
0.10262052410482096,-4.0245584642661925e-16
0.10282056411282256,-4.0245584642661925e-16
0.10302060412082416,-4.163336342344337e-16
0.10322064412882576,-4.0245584642661925e-16
0.10342068413682737,-3.885780586188048e-16
0.10362072414482897,-3.7470027081099033e-16
0.10382076415283056,-3.7470027081099033e-16
0.10402080416083216,-3.7470027081099033e-16
0.10422084416883376,-3.7470027081099033e-16
0.10442088417683536,-3.7470027081099033e-16
0.10462092418483697,-3.7470027081099033e-16
0.10482096419283857,-3.7470027081099033e-16
0.10502100420084017,-3.7470027081099033e-16
0.10522104420884176,-3.608224830031759e-16
0.10542108421684336,-3.608224830031759e-16
0.10562112422484496,-3.608224830031759e-16
0.10582116423284657,-3.608224830031759e-16
0.10602120424084817,-3.469446951953614e-16
0.10622124424884977,-3.469446951953614e-16
0.10642128425685136,-3.3306690738754696e-16
0.10662132426485296,-3.3306690738754696e-16
0.10682136427285456,-3.3306690738754696e-16
0.10702140428085617,-3.3306690738754696e-16
0.10722144428885777,-3.3306690738754696e-16
0.10742148429685937,-3.191891195797325e-16
0.10762152430486097,-3.191891195797325e-16
0.10782156431286256,-3.191891195797325e-16
0.10802160432086416,-3.191891195797325e-16
0.10822164432886577,-3.191891195797325e-16
0.10842168433686737,-3.191891195797325e-16
0.10862172434486897,-3.0531133177191805e-16
0.10882176435287057,-2.914335439641036e-16
0.10902180436087217,-3.0531133177191805e-16
0.10922184436887378,-3.0531133177191805e-16
0.10942188437687538,-3.0531133177191805e-16
0.10962192438487697,-3.0531133177191805e-16
0.10982196439287857,-2.914335439641036e-16
0.11002200440088017,-2.914335439641036e-16
0.11022204440888177,-2.7755575615628914e-16
0.11042208441688338,-2.7755575615628914e-16
0.11062212442488498,-2.636779683484747e-16
0.11082216443288657,-2.636779683484747e-16
0.11102220444088817,-2.498001805406602e-16
0.11122224444888977,-2.636779683484747e-16
0.11142228445689137,-2.636779683484747e-16
0.11162232446489298,-2.636779683484747e-16
0.11182236447289458,-2.220446049250313e-16
0.11202240448089618,-2.3592239273284576e-16
0.11222244448889777,-2.498001805406602e-16
0.11242248449689937,-2.498001805406602e-16
0.11262252450490097,-2.220446049250313e-16
0.11282256451290258,-2.220446049250313e-16
0.11302260452090418,-2.220446049250313e-16
0.11322264452890578,-2.220446049250313e-16
0.11342268453690738,-2.220446049250313e-16
0.11362272454490897,-2.220446049250313e-16
0.11382276455291057,-2.220446049250313e-16
0.11402280456091218,-2.220446049250313e-16
0.11422284456891378,-2.220446049250313e-16
0.11442288457691538,-2.220446049250313e-16
0.11462292458491698,-2.220446049250313e-16
0.11482296459291857,-2.220446049250313e-16
0.11502300460092017,-1.942890293094024e-16
0.11522304460892178,-1.942890293094024e-16
0.11542308461692338,-1.942890293094024e-16
0.11562312462492498,-1.942890293094024e-16
0.11582316463292658,-1.942890293094024e-16
0.11602320464092818,-1.6653345369377348e-16
0.11622324464892979,-1.6653345369377348e-16
0.11642328465693139,-1.3877787807814457e-16
0.11662332466493298,-1.6653345369377348e-16
0.11682336467293458,-1.6653345369377348e-16
0.11702340468093618,-1.3877787807814457e-16
0.11722344468893778,-1.3877787807814457e-16
0.11742348469693939,-1.6653345369377348e-16
0.11762352470494099,-1.6653345369377348e-16
0.11782356471294259,-1.6653345369377348e-16
0.11802360472094418,-1.3877787807814457e-16
0.11822364472894578,-1.6653345369377348e-16
0.11842368473694738,-1.6653345369377348e-16
0.11862372474494899,-1.3877787807814457e-16
0.11882376475295059,-1.3877787807814457e-16
0.11902380476095219,-1.3877787807814457e-16
0.11922384476895379,-1.1102230246251565e-16
0.11942388477695538,-1.3877787807814457e-16
0.11962392478495698,-1.3877787807814457e-16
0.11982396479295859,-1.3877787807814457e-16
0.12002400480096019,-1.3877787807814457e-16
0.12022404480896179,-1.3877787807814457e-16
0.12042408481696339,-1.3877787807814457e-16
0.12062412482496498,-1.3877787807814457e-16
0.12082416483296658,-1.3877787807814457e-16
0.1210242048409682,-1.3877787807814457e-16
0.12122424484896979,-1.3877787807814457e-16
0.12142428485697139,-1.3877787807814457e-16
0.12162432486497299,-1.3877787807814457e-16
0.12182436487297459,-1.3877787807814457e-16
0.12202440488097618,-1.1102230246251565e-16
0.1222244448889778,-1.3877787807814457e-16
0.1224244848969794,-1.3877787807814457e-16
0.12262452490498099,-1.3877787807814457e-16
0.12282456491298259,-1.3877787807814457e-16
0.12302460492098419,-1.3877787807814457e-16
0.12322464492898579,-1.3877787807814457e-16
0.1234246849369874,-1.3877787807814457e-16
0.123624724944989,-1.3877787807814457e-16
0.12382476495299059,-1.3877787807814457e-16
0.12402480496099219,-1.3877787807814457e-16
0.12422484496899379,-1.3877787807814457e-16
0.1244248849769954,-1.3877787807814457e-16
0.124624924984997,-1.3877787807814457e-16
0.1248249649929986,-1.3877787807814457e-16
0.1250250050010002,-1.3877787807814457e-16
0.1252250450090018,-1.1102230246251565e-16
0.1254250850170034,-1.3877787807814457e-16
0.125625125025005,-1.6653345369377348e-16
0.1258251650330066,-1.6653345369377348e-16
0.1260252050410082,-1.3877787807814457e-16
0.1262252450490098,-1.6653345369377348e-16
0.1264252850570114,-1.942890293094024e-16
0.126625325065013,-1.942890293094024e-16
0.1268253650730146,-1.942890293094024e-16
0.1270254050810162,-1.942890293094024e-16
0.12722544508901779,-1.942890293094024e-16
0.1274254850970194,-1.942890293094024e-16
0.127625525105021,-1.942890293094024e-16
0.1278255651130226,-1.942890293094024e-16
0.1280256051210242,-2.220446049250313e-16
0.1282256451290258,-2.220446049250313e-16
0.1284256851370274,-2.220446049250313e-16
0.128625725145029,-2.220446049250313e-16
0.1288257651530306,-2.220446049250313e-16
0.1290258051610322,-2.220446049250313e-16
0.1292258451690338,-2.220446049250313e-16
0.1294258851770354,-2.220446049250313e-16
0.129625925185037,-2.220446049250313e-16
0.1298259651930386,-2.220446049250313e-16
0.1300260052010402,-2.498001805406602e-16
0.1302260452090418,-2.498001805406602e-16
0.1304260852170434,-2.498001805406602e-16
0.130626125225045,-2.498001805406602e-16
0.1308261652330466,-2.7755575615628914e-16
0.13102620524104822,-2.7755575615628914e-16
0.1312262452490498,-2.7755575615628914e-16
0.1314262852570514,-2.7755575615628914e-16
0.131626325265053,-2.7755575615628914e-16
0.1318263652730546,-2.7755575615628914e-16
0.13202640528105622,-2.7755575615628914e-16
0.1322264452890578,-3.0531133177191805e-16
0.13242648529705942,-3.0531133177191805e-16
0.132626525305061,-2.7755575615628914e-16
0.1328265653130626,-3.0531133177191805e-16
0.1330266053210642,-2.7755575615628914e-16
0.1332266453290658,-3.0531133177191805e-16
0.13342668533706742,-3.0531133177191805e-16
0.133626725345069,-3.0531133177191805e-16
0.13382676535307061,-3.0531133177191805e-16
0.1340268053610722,-3.0531133177191805e-16
0.1342268453690738,-3.0531133177191805e-16
0.13442688537707542,-2.7755575615628914e-16
0.134626925385077,-3.0531133177191805e-16
0.13482696539307862,-3.0531133177191805e-16
0.1350270054010802,-3.0531133177191805e-16
0.13522704540908181,-3.0531133177191805e-16
0.1354270854170834,-3.0531133177191805e-16
0.135627125425085,-3.0531133177191805e-16
0.13582716543308662,-3.0531133177191805e-16
0.1360272054410882,-3.3306690738754696e-16
0.13622724544908982,-3.0531133177191805e-16
0.1364272854570914,-3.3306690738754696e-16
0.136627325465093,-3.3306690738754696e-16
0.13682736547309463,-3.3306690738754696e-16
0.1370274054810962,-3.0531133177191805e-16
0.13722744548909782,-3.3306690738754696e-16
0.1374274854970994,-3.3306690738754696e-16
0.13762752550510102,-3.0531133177191805e-16
0.1378275655131026,-3.3306690738754696e-16
0.1380276055211042,-3.3306690738754696e-16
0.13822764552910582,-3.3306690738754696e-16
0.1384276855371074,-3.3306690738754696e-16
0.13862772554510902,-3.3306690738754696e-16
0.1388277655531106,-3.608224830031759e-16
0.13902780556111222,-3.608224830031759e-16
0.13922784556911383,-3.608224830031759e-16
0.1394278855771154,-3.608224830031759e-16
0.13962792558511702,-3.608224830031759e-16
0.1398279655931186,-3.608224830031759e-16
0.14002800560112022,-3.608224830031759e-16
0.14022804560912183,-3.608224830031759e-16
0.14042808561712342,-3.3306690738754696e-16
0.14062812562512503,-3.608224830031759e-16
0.1408281656331266,-3.608224830031759e-16
0.14102820564112822,-3.608224830031759e-16
0.1412282456491298,-3.608224830031759e-16
0.14142828565713142,-3.608224830031759e-16
0.14162832566513303,-3.608224830031759e-16
0.14182836567313462,-3.608224830031759e-16
0.14202840568113623,-3.608224830031759e-16
0.1422284456891378,-3.608224830031759e-16
0.14242848569713942,-3.608224830031759e-16
0.14262852570514103,-3.608224830031759e-16
0.14282856571314262,-3.608224830031759e-16
0.14302860572114423,-3.608224830031759e-16
0.14322864572914581,-3.608224830031759e-16
0.14342868573714743,-3.608224830031759e-16
0.143628725745149,-3.608224830031759e-16
0.14382876575315062,-3.608224830031759e-16
0.14402880576115223,-3.608224830031759e-16
0.14422884576915382,-3.608224830031759e-16
0.14442888577715543,-3.608224830031759e-16
0.14462892578515701,-3.608224830031759e-16
0.14482896579315863,-3.608224830031759e-16
0.14502900580116024,-3.608224830031759e-16
0.14522904580916182,-3.608224830031759e-16
0.14542908581716343,-3.608224830031759e-16
0.14562912582516502,-3.608224830031759e-16
0.14582916583316663,-3.608224830031759e-16
0.14602920584116824,-3.608224830031759e-16
0.14622924584916983,-3.608224830031759e-16
0.14642928585717144,-3.608224830031759e-16
0.14662932586517302,-3.608224830031759e-16
0.14682936587317463,-3.608224830031759e-16
0.14702940588117622,-3.608224830031759e-16
0.14722944588917783,-3.608224830031759e-16
0.14742948589717944,-3.608224830031759e-16
0.14762952590518102,-3.608224830031759e-16
0.14782956591318264,-3.608224830031759e-16
0.14802960592118422,-3.608224830031759e-16
0.14822964592918583,-3.608224830031759e-16
0.14842968593718744,-3.608224830031759e-16
0.14862972594518903,-3.608224830031759e-16
0.14882976595319064,-3.608224830031759e-16
0.14902980596119222,-3.608224830031759e-16
0.14922984596919384,-3.3306690738754696e-16
0.14942988597719542,-3.0531133177191805e-16
0.14962992598519703,-3.3306690738754696e-16
0.14982996599319864,-3.0531133177191805e-16
0.15003000600120023,-3.0531133177191805e-16
0.15023004600920184,-3.0531133177191805e-16
0.15043008601720342,-3.0531133177191805e-16
0.15063012602520504,-3.3306690738754696e-16
0.15083016603320665,-3.0531133177191805e-16
0.15103020604120823,-3.0531133177191805e-16
0.15123024604920984,-3.0531133177191805e-16
0.15143028605721143,-3.3306690738754696e-16
0.15163032606521304,-3.0531133177191805e-16
0.15183036607321462,-3.0531133177191805e-16
0.15203040608121624,-3.0531133177191805e-16
0.15223044608921785,-3.3306690738754696e-16
0.15243048609721943,-3.0531133177191805e-16
0.15263052610522104,-3.0531133177191805e-16
0.15283056611322263,-3.0531133177191805e-16
0.15303060612122424,-3.3306690738754696e-16
0.15323064612922585,-3.3306690738754696e-16
0.15343068613722743,-3.3306690738754696e-16
0.15363072614522905,-3.608224830031759e-16
0.15383076615323063,-3.608224830031759e-16
0.15403080616123224,-3.608224830031759e-16
0.15423084616923385,-3.3306690738754696e-16
0.15443088617723544,-3.3306690738754696e-16
0.15463092618523705,-3.3306690738754696e-16
0.15483096619323863,-3.3306690738754696e-16
0.15503100620124025,-3.3306690738754696e-16
0.15523104620924183,-3.3306690738754696e-16
0.15543108621724344,-3.3306690738754696e-16
0.15563112622524505,-3.0531133177191805e-16
0.15583116623324664,-3.0531133177191805e-16
0.15603120624124825,-3.0531133177191805e-16
0.15623124624924983,-3.0531133177191805e-16
0.15643128625725145,-3.0531133177191805e-16
0.15663132626525306,-3.0531133177191805e-16
0.15683136627325464,-3.0531133177191805e-16
0.15703140628125625,-3.0531133177191805e-16
0.15723144628925784,-3.0531133177191805e-16
0.15743148629725945,-3.0531133177191805e-16
0.15763152630526103,-3.0531133177191805e-16
0.15783156631326264,-3.0531133177191805e-16
0.15803160632126426,-3.0531133177191805e-16
0.15823164632926584,-3.0531133177191805e-16
0.15843168633726745,-3.0531133177191805e-16
0.15863172634526904,-3.0531133177191805e-16
0.15883176635327065,-2.498001805406602e-16
0.15903180636127226,-2.7755575615628914e-16
0.15923184636927384,-2.7755575615628914e-16
0.15943188637727546,-2.7755575615628914e-16
0.15963192638527704,-2.7755575615628914e-16
0.15983196639327865,-2.498001805406602e-16
0.16003200640128026,-3.0531133177191805e-16
0.16023204640928185,-3.0531133177191805e-16
0.16043208641728346,-3.0531133177191805e-16
0.16063212642528504,-3.0531133177191805e-16
0.16083216643328666,-3.0531133177191805e-16
0.16103220644128824,-3.0531133177191805e-16
0.16123224644928985,-2.7755575615628914e-16
0.16143228645729146,-3.0531133177191805e-16
0.16163232646529305,-3.0531133177191805e-16
0.16183236647329466,-3.0531133177191805e-16
0.16203240648129624,-2.7755575615628914e-16
0.16223244648929785,-3.0531133177191805e-16
0.16243248649729947,-3.0531133177191805e-16
0.16263252650530105,-3.0531133177191805e-16
0.16283256651330266,-3.0531133177191805e-16
0.16303260652130425,-3.0531133177191805e-16
0.16323264652930586,-3.0531133177191805e-16
0.16343268653730744,-2.7755575615628914e-16
0.16363272654530905,-3.0531133177191805e-16
0.16383276655331067,-3.0531133177191805e-16
0.16403280656131225,-3.0531133177191805e-16
0.16423284656931386,-2.7755575615628914e-16
0.16443288657731545,-3.3306690738754696e-16
0.16463292658531706,-3.3306690738754696e-16
0.16483296659331867,-3.3306690738754696e-16
0.16503300660132025,-3.0531133177191805e-16
0.16523304660932187,-3.0531133177191805e-16
0.16543308661732345,-3.3306690738754696e-16
0.16563312662532506,-3.3306690738754696e-16
0.16583316663332665,-3.0531133177191805e-16
0.16603320664132826,-3.0531133177191805e-16
0.16623324664932987,-2.7755575615628914e-16
0.16643328665733145,-3.0531133177191805e-16
0.16663332666533306,-2.7755575615628914e-16
0.16683336667333465,-2.7755575615628914e-16
0.16703340668133626,-2.7755575615628914e-16
0.16723344668933787,-3.0531133177191805e-16
0.16743348669733946,-3.0531133177191805e-16
0.16763352670534107,-3.0531133177191805e-16
0.16783356671334265,-3.0531133177191805e-16
0.16803360672134426,-3.0531133177191805e-16
0.16823364672934588,-3.0531133177191805e-16
0.16843368673734746,-3.0531133177191805e-16
0.16863372674534907,-3.0531133177191805e-16
0.16883376675335066,-3.0531133177191805e-16
0.16903380676135227,-3.0531133177191805e-16
0.16923384676935385,-3.0531133177191805e-16
0.16943388677735546,-3.0531133177191805e-16
0.16963392678535708,-2.7755575615628914e-16
0.16983396679335866,-3.0531133177191805e-16
0.17003400680136027,-3.0531133177191805e-16
0.17023404680936186,-3.0531133177191805e-16
0.17043408681736347,-2.7755575615628914e-16
0.17063412682536508,-3.0531133177191805e-16
0.17083416683336666,-3.3306690738754696e-16
0.17103420684136827,-3.3306690738754696e-16
0.17123424684936986,-3.0531133177191805e-16
0.17143428685737147,-3.3306690738754696e-16
0.17163432686537305,-3.3306690738754696e-16
0.17183436687337467,-3.3306690738754696e-16
0.17203440688137628,-3.0531133177191805e-16
0.17223444688937786,-3.608224830031759e-16
0.17243448689737947,-3.608224830031759e-16
0.17263452690538106,-3.608224830031759e-16
0.17283456691338267,-3.608224830031759e-16
0.17303460692138428,-3.3306690738754696e-16
0.17323464692938587,-3.3306690738754696e-16
0.17343468693738748,-3.608224830031759e-16
0.17363472694538906,-3.608224830031759e-16
0.17383476695339067,-3.608224830031759e-16
0.17403480696139226,-3.608224830031759e-16
0.17423484696939387,-3.608224830031759e-16
0.17443488697739548,-3.608224830031759e-16
0.17463492698539707,-3.3306690738754696e-16
0.17483496699339868,-3.608224830031759e-16
0.17503500700140026,-3.608224830031759e-16
0.17523504700940187,-3.608224830031759e-16
0.17543508701740348,-3.608224830031759e-16
0.17563512702540507,-3.608224830031759e-16
0.17583516703340668,-3.608224830031759e-16
0.17603520704140826,-3.608224830031759e-16
0.17623524704940988,-3.608224830031759e-16
0.1764352870574115,-3.608224830031759e-16
0.17663532706541307,-3.608224830031759e-16
0.17683536707341468,-3.608224830031759e-16
0.17703540708141627,-3.608224830031759e-16
0.17723544708941788,-3.608224830031759e-16
0.17743548709741946,-3.608224830031759e-16
0.17763552710542108,-3.608224830031759e-16
0.1778355671134227,-3.608224830031759e-16
0.17803560712142427,-3.608224830031759e-16
0.17823564712942588,-3.608224830031759e-16
0.17843568713742747,-3.608224830031759e-16
0.17863572714542908,-3.608224830031759e-16
0.1788357671534307,-3.885780586188048e-16
0.17903580716143228,-3.608224830031759e-16
0.1792358471694339,-3.608224830031759e-16
0.17943588717743547,-3.608224830031759e-16
0.17963592718543708,-3.885780586188048e-16
0.17983596719343867,-3.608224830031759e-16
0.18003600720144028,-3.885780586188048e-16
0.1802360472094419,-3.885780586188048e-16
0.18043608721744347,-3.885780586188048e-16
0.1806361272254451,-3.608224830031759e-16
0.18083616723344667,-3.885780586188048e-16
0.18103620724144828,-3.885780586188048e-16
0.1812362472494499,-3.885780586188048e-16
0.18143628725745148,-3.885780586188048e-16
0.1816363272654531,-3.608224830031759e-16
0.18183636727345467,-3.608224830031759e-16
0.1820364072814563,-3.608224830031759e-16
0.1822364472894579,-3.608224830031759e-16
0.18243648729745948,-3.608224830031759e-16
0.1826365273054611,-3.885780586188048e-16
0.18283656731346268,-3.885780586188048e-16
0.1830366073214643,-3.608224830031759e-16
0.18323664732946587,-3.885780586188048e-16
0.18343668733746749,-3.885780586188048e-16
0.1836367273454691,-3.608224830031759e-16
0.18383676735347068,-3.885780586188048e-16
0.1840368073614723,-3.885780586188048e-16
0.18423684736947388,-3.885780586188048e-16
0.1844368873774755,-3.885780586188048e-16
0.1846369273854771,-3.885780586188048e-16
0.18483696739347868,-3.885780586188048e-16
0.1850370074014803,-3.608224830031759e-16
0.18523704740948188,-3.885780586188048e-16
0.1854370874174835,-3.885780586188048e-16
0.18563712742548508,-3.608224830031759e-16
0.1858371674334867,-3.608224830031759e-16
0.1860372074414883,-3.885780586188048e-16
0.18623724744948988,-3.885780586188048e-16
0.1864372874574915,-3.608224830031759e-16
0.18663732746549308,-3.885780586188048e-16
0.1868373674734947,-3.608224830031759e-16
0.1870374074814963,-3.608224830031759e-16
0.1872374474894979,-3.885780586188048e-16
0.1874374874974995,-3.885780586188048e-16
0.18763752750550108,-3.885780586188048e-16
0.1878375675135027,-3.885780586188048e-16
0.18803760752150428,-3.608224830031759e-16
0.1882376475295059,-3.885780586188048e-16
0.1884376875375075,-3.885780586188048e-16
0.1886377275455091,-3.608224830031759e-16
0.1888377675535107,-3.608224830031759e-16
0.18903780756151228,-3.608224830031759e-16
0.1892378475695139,-3.608224830031759e-16
0.1894378875775155,-3.608224830031759e-16
0.1896379275855171,-3.3306690738754696e-16
0.1898379675935187,-3.0531133177191805e-16
0.1900380076015203,-3.3306690738754696e-16
0.1902380476095219,-3.0531133177191805e-16
0.1904380876175235,-3.0531133177191805e-16
0.1906381276255251,-2.7755575615628914e-16
0.1908381676335267,-3.0531133177191805e-16
0.1910382076415283,-2.7755575615628914e-16
0.1912382476495299,-2.7755575615628914e-16
0.1914382876575315,-2.7755575615628914e-16
0.1916383276655331,-3.0531133177191805e-16
0.1918383676735347,-3.0531133177191805e-16
0.1920384076815363,-2.7755575615628914e-16
0.1922384476895379,-2.7755575615628914e-16
0.1924384876975395,-2.498001805406602e-16
0.1926385277055411,-2.7755575615628914e-16
0.1928385677135427,-2.7755575615628914e-16
0.1930386077215443,-2.498001805406602e-16
0.1932386477295459,-2.498001805406602e-16
0.1934386877375475,-2.498001805406602e-16
0.1936387277455491,-2.7755575615628914e-16
0.1938387677535507,-2.7755575615628914e-16
0.1940388077615523,-2.498001805406602e-16
0.1942388477695539,-2.7755575615628914e-16
0.1944388877775555,-2.7755575615628914e-16
0.1946389277855571,-2.498001805406602e-16
0.1948389677935587,-2.7755575615628914e-16
0.1950390078015603,-2.498001805406602e-16
0.19523904780956192,-2.498001805406602e-16
0.1954390878175635,-2.498001805406602e-16
0.1956391278255651,-2.498001805406602e-16
0.1958391678335667,-2.498001805406602e-16
0.1960392078415683,-2.220446049250313e-16
0.19623924784956992,-1.942890293094024e-16
0.1964392878575715,-1.942890293094024e-16
0.19663932786557312,-1.942890293094024e-16
0.1968393678735747,-1.942890293094024e-16
0.1970394078815763,-1.942890293094024e-16
0.1972394478895779,-1.942890293094024e-16
0.1974394878975795,-1.942890293094024e-16
0.19763952790558112,-1.6653345369377348e-16
0.1978395679135827,-1.6653345369377348e-16
0.19803960792158432,-1.6653345369377348e-16
0.1982396479295859,-1.942890293094024e-16
0.1984396879375875,-1.942890293094024e-16
0.19863972794558912,-1.942890293094024e-16
0.1988397679535907,-1.6653345369377348e-16
0.19903980796159232,-1.942890293094024e-16
0.1992398479695939,-1.6653345369377348e-16
0.19943988797759551,-1.6653345369377348e-16
0.1996399279855971,-1.6653345369377348e-16
0.1998399679935987,-1.6653345369377348e-16
0.20004000800160032,-1.6653345369377348e-16
0.2002400480096019,-1.6653345369377348e-16
0.20044008801760352,-1.6653345369377348e-16
0.2006401280256051,-1.6653345369377348e-16
0.20084016803360671,-1.942890293094024e-16
0.20104020804160833,-1.6653345369377348e-16
0.2012402480496099,-1.6653345369377348e-16
0.20144028805761152,-1.6653345369377348e-16
0.2016403280656131,-1.6653345369377348e-16
0.20184036807361472,-1.6653345369377348e-16
0.2020404080816163,-1.6653345369377348e-16
0.2022404480896179,-1.6653345369377348e-16
0.20244048809761953,-1.6653345369377348e-16
0.2026405281056211,-1.6653345369377348e-16
0.20284056811362272,-1.6653345369377348e-16
0.2030406081216243,-1.3877787807814457e-16
0.20324064812962592,-1.6653345369377348e-16
0.20344068813762753,-1.6653345369377348e-16
0.2036407281456291,-1.3877787807814457e-16
0.20384076815363072,-1.3877787807814457e-16
0.2040408081616323,-1.3877787807814457e-16
0.20424084816963392,-1.3877787807814457e-16
0.20444088817763553,-1.3877787807814457e-16
0.20464092818563712,-1.3877787807814457e-16
0.20484096819363873,-1.3877787807814457e-16
0.2050410082016403,-1.3877787807814457e-16
0.20524104820964192,-1.3877787807814457e-16
0.2054410882176435,-1.3877787807814457e-16
0.20564112822564512,-1.1102230246251565e-16
0.20584116823364673,-1.3877787807814457e-16
0.20604120824164832,-1.3877787807814457e-16
0.20624124824964993,-1.1102230246251565e-16
0.2064412882576515,-1.3877787807814457e-16
0.20664132826565312,-1.3877787807814457e-16
0.20684136827365474,-1.3877787807814457e-16
0.20704140828165632,-1.3877787807814457e-16
0.20724144828965793,-1.1102230246251565e-16
0.20744148829765952,-1.3877787807814457e-16
0.20764152830566113,-1.3877787807814457e-16
0.2078415683136627,-1.3877787807814457e-16
0.20804160832166432,-1.3877787807814457e-16
0.20824164832966593,-1.3877787807814457e-16
0.20844168833766752,-1.3877787807814457e-16
0.20864172834566913,-1.3877787807814457e-16
0.20884176835367071,-1.3877787807814457e-16
0.20904180836167233,-1.3877787807814457e-16
0.20924184836967394,-1.3877787807814457e-16
0.20944188837767552,-1.3877787807814457e-16
0.20964192838567713,-1.3877787807814457e-16
0.20984196839367872,-1.3877787807814457e-16
0.21004200840168033,-1.6653345369377348e-16
0.21024204840968191,-1.6653345369377348e-16
0.21044208841768353,-1.6653345369377348e-16
0.21064212842568514,-1.942890293094024e-16
0.21084216843368672,-1.942890293094024e-16
0.21104220844168833,-2.220446049250313e-16
0.21124224844968992,-1.942890293094024e-16
0.21144228845769153,-1.942890293094024e-16
0.21164232846569314,-2.220446049250313e-16
0.21184236847369473,-1.942890293094024e-16
0.21204240848169634,-1.942890293094024e-16
0.21224244848969792,-1.942890293094024e-16
0.21244248849769953,-1.942890293094024e-16
0.21264252850570114,-2.220446049250313e-16
0.21284256851370273,-1.942890293094024e-16
0.21304260852170434,-1.942890293094024e-16
0.21324264852970592,-1.942890293094024e-16
0.21344268853770754,-2.220446049250313e-16
0.21364272854570912,-2.498001805406602e-16
0.21384276855371073,-2.498001805406602e-16
0.21404280856171234,-2.498001805406602e-16
0.21424284856971393,-2.498001805406602e-16
0.21444288857771554,-2.498001805406602e-16
0.21464292858571712,-2.498001805406602e-16
0.21484296859371874,-2.7755575615628914e-16
0.21504300860172035,-3.0531133177191805e-16
0.21524304860972193,-2.7755575615628914e-16
0.21544308861772354,-2.7755575615628914e-16
0.21564312862572513,-3.0531133177191805e-16
0.21584316863372674,-3.3306690738754696e-16
0.21604320864172832,-3.3306690738754696e-16
0.21624324864972994,-3.3306690738754696e-16
0.21644328865773155,-3.0531133177191805e-16
0.21664332866573313,-3.608224830031759e-16
0.21684336867373474,-3.608224830031759e-16
0.21704340868173633,-3.3306690738754696e-16
0.21724344868973794,-3.608224830031759e-16
0.21744348869773955,-3.3306690738754696e-16
0.21764352870574113,-3.885780586188048e-16
0.21784356871374275,-3.885780586188048e-16
0.21804360872174433,-3.885780586188048e-16
0.21824364872974594,-3.885780586188048e-16
0.21844368873774755,-3.885780586188048e-16
0.21864372874574914,-3.885780586188048e-16
0.21884376875375075,-3.885780586188048e-16
0.21904380876175233,-3.885780586188048e-16
0.21924384876975395,-3.885780586188048e-16
0.21944388877775553,-3.885780586188048e-16
0.21964392878575714,-3.885780586188048e-16
0.21984396879375875,-4.163336342344337e-16
0.22004400880176034,-3.885780586188048e-16
0.22024404880976195,-3.885780586188048e-16
0.22044408881776353,-3.885780586188048e-16
0.22064412882576515,-3.885780586188048e-16
0.22084416883376676,-3.885780586188048e-16
0.22104420884176834,-3.885780586188048e-16
0.22124424884976995,-4.163336342344337e-16
0.22144428885777154,-3.885780586188048e-16
0.22164432886577315,-3.885780586188048e-16
0.22184436887377473,-3.885780586188048e-16
0.22204440888177635,-3.885780586188048e-16
0.22224444888977796,-3.885780586188048e-16
0.22244448889777954,-3.885780586188048e-16
0.22264452890578115,-3.885780586188048e-16
0.22284456891378274,-3.608224830031759e-16
0.22304460892178435,-3.608224830031759e-16
0.22324464892978596,-3.608224830031759e-16
0.22344468893778754,-3.608224830031759e-16
0.22364472894578916,-3.608224830031759e-16
0.22384476895379074,-3.608224830031759e-16
0.22404480896179235,-3.608224830031759e-16
0.22424484896979394,-3.608224830031759e-16
0.22444488897779555,-3.608224830031759e-16
0.22464492898579716,-3.608224830031759e-16
0.22484496899379874,-3.608224830031759e-16
0.22504500900180036,-3.3306690738754696e-16
0.22524504900980194,-3.608224830031759e-16
0.22544508901780355,-3.608224830031759e-16
0.22564512902580516,-3.608224830031759e-16
0.22584516903380675,-3.3306690738754696e-16
0.22604520904180836,-3.3306690738754696e-16
0.22624524904980994,-3.3306690738754696e-16
0.22644528905781156,-3.3306690738754696e-16
0.22664532906581317,-3.3306690738754696e-16
0.22684536907381475,-3.3306690738754696e-16
0.22704540908181636,-3.3306690738754696e-16
0.22724544908981795,-3.0531133177191805e-16
0.22744548909781956,-3.3306690738754696e-16
0.22764552910582114,-3.3306690738754696e-16
0.22784556911382275,-3.0531133177191805e-16
0.22804560912182437,-2.498001805406602e-16
0.22824564912982595,-2.498001805406602e-16
0.22844568913782756,-2.498001805406602e-16
0.22864572914582915,-2.7755575615628914e-16
0.22884576915383076,-2.498001805406602e-16
0.22904580916183237,-2.498001805406602e-16
0.22924584916983395,-2.498001805406602e-16
0.22944588917783557,-2.7755575615628914e-16
0.22964592918583715,-2.498001805406602e-16
0.22984596919383876,-2.498001805406602e-16
0.23004600920184035,-2.498001805406602e-16
0.23024604920984196,-2.498001805406602e-16
0.23044608921784357,-2.498001805406602e-16
0.23064612922584515,-2.498001805406602e-16
0.23084616923384677,-2.498001805406602e-16
0.23104620924184835,-2.498001805406602e-16
0.23124624924984996,-2.498001805406602e-16
0.23144628925785157,-2.498001805406602e-16
0.23164632926585316,-2.498001805406602e-16
0.23184636927385477,-2.498001805406602e-16
0.23204640928185635,-2.498001805406602e-16
0.23224644928985796,-2.498001805406602e-16
0.23244648929785958,-2.220446049250313e-16
0.23264652930586116,-1.942890293094024e-16
0.23284656931386277,-2.220446049250313e-16
0.23304660932186436,-2.220446049250313e-16
0.23324664932986597,-1.942890293094024e-16
0.23344668933786755,-1.942890293094024e-16
0.23364672934586916,-1.942890293094024e-16
0.23384676935387078,-1.942890293094024e-16
0.23404680936187236,-1.942890293094024e-16
0.23424684936987397,-1.942890293094024e-16
0.23444688937787556,-1.6653345369377348e-16
0.23464692938587717,-1.942890293094024e-16
0.23484696939387878,-1.942890293094024e-16
0.23504700940188036,-1.942890293094024e-16
0.23524704940988198,-1.942890293094024e-16
0.23544708941788356,-1.6653345369377348e-16
0.23564712942588517,-1.6653345369377348e-16
0.23584716943388676,-1.6653345369377348e-16
0.23604720944188837,-1.6653345369377348e-16
0.23624724944988998,-1.6653345369377348e-16
0.23644728945789156,-1.942890293094024e-16
0.23664732946589317,-1.942890293094024e-16
0.23684736947389476,-1.6653345369377348e-16
0.23704740948189637,-1.6653345369377348e-16
0.23724744948989798,-1.6653345369377348e-16
0.23744748949789957,-1.6653345369377348e-16
0.23764752950590118,-1.6653345369377348e-16
0.23784756951390276,-1.942890293094024e-16
0.23804760952190437,-1.6653345369377348e-16
0.23824764952990596,-1.6653345369377348e-16
0.23844768953790757,-1.942890293094024e-16
0.23864772954590918,-1.942890293094024e-16
0.23884776955391077,-1.942890293094024e-16
0.23904780956191238,-1.6653345369377348e-16
0.23924784956991396,-1.942890293094024e-16
0.23944788957791557,-1.6653345369377348e-16
0.23964792958591719,-1.6653345369377348e-16
0.23984796959391877,-1.942890293094024e-16
0.24004800960192038,-1.942890293094024e-16
0.24024804960992197,-1.6653345369377348e-16
0.24044808961792358,-1.942890293094024e-16
0.2406481296259252,-1.942890293094024e-16
0.24084816963392677,-1.942890293094024e-16
0.24104820964192838,-2.220446049250313e-16
0.24124824964992997,-1.942890293094024e-16
0.24144828965793158,-2.498001805406602e-16
0.24164832966593316,-2.498001805406602e-16
0.24184836967393478,-2.498001805406602e-16
0.2420484096819364,-2.498001805406602e-16
0.24224844968993797,-2.498001805406602e-16
0.24244848969793958,-2.498001805406602e-16
0.24264852970594117,-2.498001805406602e-16
0.24284856971394278,-2.498001805406602e-16
0.2430486097219444,-2.498001805406602e-16
0.24324864972994598,-3.0531133177191805e-16
0.2434486897379476,-3.0531133177191805e-16
0.24364872974594917,-3.0531133177191805e-16
0.24384876975395078,-3.0531133177191805e-16
0.24404880976195237,-2.7755575615628914e-16
0.24424884976995398,-2.7755575615628914e-16
0.2444488897779556,-3.3306690738754696e-16
0.24464892978595718,-3.3306690738754696e-16
0.2448489697939588,-3.3306690738754696e-16
0.24504900980196037,-3.0531133177191805e-16
0.24524904980996198,-3.3306690738754696e-16
0.2454490898179636,-3.0531133177191805e-16
0.24564912982596518,-3.3306690738754696e-16
0.2458491698339668,-3.3306690738754696e-16
0.24604920984196837,-3.3306690738754696e-16
0.24624924984997,-3.3306690738754696e-16
0.24644928985797157,-3.3306690738754696e-16
0.24664932986597318,-3.885780586188048e-16
0.2468493698739748,-3.608224830031759e-16
0.24704940988197638,-3.885780586188048e-16
0.247249449889978,-3.885780586188048e-16
0.24744948989797957,-4.163336342344337e-16
0.24764952990598119,-3.885780586188048e-16
0.2478495699139828,-4.163336342344337e-16
0.24804960992198438,-4.163336342344337e-16
0.248249649929986,-4.163336342344337e-16
0.24844968993798758,-4.163336342344337e-16
0.2486497299459892,-4.163336342344337e-16
0.2488497699539908,-4.163336342344337e-16
0.24904980996199239,-4.163336342344337e-16
0.249249849969994,-4.163336342344337e-16
0.24944988997799558,-4.440892098500626e-16
0.2496499299859972,-4.440892098500626e-16
0.24984996999399878,-4.163336342344337e-16
0.2500500100020004,-4.163336342344337e-16
0.250250050010002,-3.885780586188048e-16
0.2504500900180036,-3.885780586188048e-16
0.25065013002600517,-4.163336342344337e-16
0.2508501700340068,-4.163336342344337e-16
0.2510502100420084,-4.440892098500626e-16
0.25125025005001,-4.163336342344337e-16
0.2514502900580116,-4.440892098500626e-16
0.2516503300660132,-4.440892098500626e-16
0.2518503700740148,-4.440892098500626e-16
0.2520504100820164,-4.440892098500626e-16
0.252250450090018,-4.440892098500626e-16
0.2524504900980196,-4.163336342344337e-16
0.2526505301060212,-4.440892098500626e-16
0.2528505701140228,-4.163336342344337e-16
0.2530506101220244,-4.163336342344337e-16
0.253250650130026,-4.163336342344337e-16
0.25345069013802757,-4.163336342344337e-16
0.2536507301460292,-3.885780586188048e-16
0.2538507701540308,-3.885780586188048e-16
0.2540508101620324,-3.885780586188048e-16
0.254250850170034,-4.163336342344337e-16
0.25445089017803557,-4.163336342344337e-16
0.2546509301860372,-3.608224830031759e-16
0.2548509701940388,-3.885780586188048e-16
0.2550510102020404,-4.163336342344337e-16
0.255251050210042,-3.608224830031759e-16
0.2554510902180436,-3.885780586188048e-16
0.2556511302260452,-3.608224830031759e-16
0.2558511702340468,-3.608224830031759e-16
0.2560512102420484,-3.885780586188048e-16
0.25625125025005,-3.608224830031759e-16
0.2564512902580516,-3.608224830031759e-16
0.2566513302660532,-3.608224830031759e-16
0.2568513702740548,-3.608224830031759e-16
0.2570514102820564,-3.3306690738754696e-16
0.257251450290058,-3.3306690738754696e-16
0.2574514902980596,-3.3306690738754696e-16
0.2576515303060612,-2.7755575615628914e-16
0.2578515703140628,-3.3306690738754696e-16
0.2580516103220644,-3.3306690738754696e-16
0.25825165033006603,-2.7755575615628914e-16
0.2584516903380676,-3.3306690738754696e-16
0.2586517303460692,-3.3306690738754696e-16
0.2588517703540708,-3.3306690738754696e-16
0.2590518103620724,-2.7755575615628914e-16
0.259251850370074,-2.7755575615628914e-16
0.2594518903780756,-2.7755575615628914e-16
0.2596519303860772,-2.498001805406602e-16
0.2598519703940788,-2.498001805406602e-16
0.2600520104020804,-2.7755575615628914e-16
0.260252050410082,-2.220446049250313e-16
0.2604520904180836,-2.7755575615628914e-16
0.2606521304260852,-2.220446049250313e-16
0.2608521704340868,-2.498001805406602e-16
0.26105221044208843,-2.498001805406602e-16
0.26125225045009,-2.498001805406602e-16
0.2614522904580916,-2.220446049250313e-16
0.2616523304660932,-1.942890293094024e-16
0.2618523704740948,-2.220446049250313e-16
0.26205241048209643,-1.942890293094024e-16
0.262252450490098,-2.220446049250313e-16
0.2624524904980996,-1.942890293094024e-16
0.2626525305061012,-2.498001805406602e-16
0.2628525705141028,-2.220446049250313e-16
0.26305261052210444,-1.942890293094024e-16
0.263252650530106,-2.220446049250313e-16
0.2634526905381076,-1.942890293094024e-16
0.2636527305461092,-1.942890293094024e-16
0.2638527705541108,-1.6653345369377348e-16
0.26405281056211244,-1.3877787807814457e-16
0.264252850570114,-1.3877787807814457e-16
0.2644528905781156,-1.942890293094024e-16
0.2646529305861172,-1.3877787807814457e-16
0.26485297059411883,-1.3877787807814457e-16
0.2650530106021204,-1.6653345369377348e-16
0.265253050610122,-1.6653345369377348e-16
0.2654530906181236,-1.6653345369377348e-16
0.2656531306261252,-1.3877787807814457e-16
0.26585317063412683,-1.942890293094024e-16
0.2660532106421284,-1.6653345369377348e-16
0.26625325065013,-1.942890293094024e-16
0.2664532906581316,-1.6653345369377348e-16
0.2666533306661332,-1.942890293094024e-16
0.26685337067413484,-1.6653345369377348e-16
0.2670534106821364,-1.3877787807814457e-16
0.267253450690138,-1.6653345369377348e-16
0.2674534906981396,-1.942890293094024e-16
0.26765353070614123,-1.6653345369377348e-16
0.26785357071414284,-1.6653345369377348e-16
0.2680536107221444,-1.3877787807814457e-16
0.268253650730146,-1.942890293094024e-16
0.2684536907381476,-1.6653345369377348e-16
0.26865373074614923,-1.6653345369377348e-16
0.26885377075415084,-1.6653345369377348e-16
0.2690538107621524,-1.3877787807814457e-16
0.269253850770154,-1.3877787807814457e-16
0.2694538907781556,-1.3877787807814457e-16
0.26965393078615724,-1.3877787807814457e-16
0.26985397079415885,-1.6653345369377348e-16
0.2700540108021604,-1.6653345369377348e-16
0.270254050810162,-1.942890293094024e-16
0.27045409081816363,-2.220446049250313e-16
0.27065413082616524,-1.6653345369377348e-16
0.2708541708341668,-2.220446049250313e-16
0.2710542108421684,-1.6653345369377348e-16
0.27125425085017,-2.220446049250313e-16
0.27145429085817163,-2.220446049250313e-16
0.27165433086617324,-2.498001805406602e-16
0.2718543708741748,-1.942890293094024e-16
0.2720544108821764,-2.498001805406602e-16
0.272254450890178,-2.498001805406602e-16
0.27245449089817964,-3.0531133177191805e-16
0.27265453090618125,-2.7755575615628914e-16
0.2728545709141828,-3.0531133177191805e-16
0.2730546109221844,-3.0531133177191805e-16
0.273254650930186,-3.0531133177191805e-16
0.27345469093818764,-3.0531133177191805e-16
0.27365473094618925,-2.7755575615628914e-16
0.2738547709541908,-2.7755575615628914e-16
0.2740548109621924,-3.0531133177191805e-16
0.27425485097019403,-3.3306690738754696e-16
0.27445489097819564,-3.3306690738754696e-16
0.27465493098619725,-3.0531133177191805e-16
0.2748549709941988,-3.3306690738754696e-16
0.2750550110022004,-3.0531133177191805e-16
0.27525505101020203,-3.0531133177191805e-16
0.27545509101820365,-3.0531133177191805e-16
0.2756551310262052,-3.608224830031759e-16
0.2758551710342068,-3.3306690738754696e-16
0.2760552110422084,-3.3306690738754696e-16
0.27625525105021004,-3.3306690738754696e-16
0.27645529105821165,-3.0531133177191805e-16
0.2766553310662132,-3.608224830031759e-16
0.2768553710742148,-3.3306690738754696e-16
0.27705541108221643,-3.608224830031759e-16
0.27725545109021804,-3.3306690738754696e-16
0.27745549109821965,-3.885780586188048e-16
0.2776555311062212,-3.608224830031759e-16
0.2778555711142228,-3.885780586188048e-16
0.27805561112222443,-3.608224830031759e-16
0.27825565113022604,-3.608224830031759e-16
0.27845569113822766,-3.608224830031759e-16
0.2786557311462292,-3.885780586188048e-16
0.2788557711542308,-3.608224830031759e-16
0.27905581116223244,-3.608224830031759e-16
0.27925585117023405,-4.163336342344337e-16
0.27945589117823566,-3.885780586188048e-16
0.2796559311862372,-4.163336342344337e-16
0.27985597119423883,-3.885780586188048e-16
0.28005601120224044,-3.885780586188048e-16
0.28025605121024205,-4.163336342344337e-16
0.28045609121824366,-3.885780586188048e-16
0.2806561312262452,-4.440892098500626e-16
0.28085617123424683,-4.440892098500626e-16
0.28105621124224844,-4.163336342344337e-16
0.28125625125025006,-4.163336342344337e-16
0.2814562912582516,-4.440892098500626e-16
0.2816563312662532,-4.718447854656915e-16
0.28185637127425484,-4.440892098500626e-16
0.28205641128225645,-4.718447854656915e-16
0.28225645129025806,-4.163336342344337e-16
0.2824564912982596,-4.718447854656915e-16
0.2826565313062612,-4.440892098500626e-16
0.28285657131426284,-4.163336342344337e-16
0.28305661132226445,-4.440892098500626e-16
0.28325665133026606,-4.440892098500626e-16
0.2834566913382676,-4.163336342344337e-16
0.28365673134626923,-4.440892098500626e-16
0.28385677135427084,-4.440892098500626e-16
0.28405681136227245,-4.440892098500626e-16
0.28425685137027407,-4.440892098500626e-16
0.2844568913782756,-4.163336342344337e-16
0.28465693138627723,-4.440892098500626e-16
0.28485697139427885,-4.718447854656915e-16
0.28505701140228046,-4.163336342344337e-16
0.28525705141028207,-4.440892098500626e-16
0.2854570914182836,-4.440892098500626e-16
0.28565713142628524,-4.440892098500626e-16
0.28585717143428685,-4.163336342344337e-16
0.28605721144228846,-3.885780586188048e-16
0.2862572514502901,-3.885780586188048e-16
0.28645729145829163,-4.163336342344337e-16
0.28665733146629324,-3.885780586188048e-16
0.28685737147429485,-3.885780586188048e-16
0.28705741148229647,-3.885780586188048e-16
0.287257451490298,-4.440892098500626e-16
0.28745749149829963,-4.163336342344337e-16
0.28765753150630125,-3.885780586188048e-16
0.28785757151430286,-3.885780586188048e-16
0.28805761152230447,-3.885780586188048e-16
0.288257651530306,-3.885780586188048e-16
0.28845769153830764,-4.163336342344337e-16
0.28865773154630925,-4.163336342344337e-16
0.28885777155431086,-3.608224830031759e-16
0.28905781156231247,-4.163336342344337e-16
0.28925785157031403,-3.608224830031759e-16
0.28945789157831564,-3.608224830031759e-16
0.28965793158631725,-3.3306690738754696e-16
0.28985797159431886,-3.885780586188048e-16
0.2900580116023205,-3.3306690738754696e-16
0.29025805161032203,-3.3306690738754696e-16
0.29045809161832364,-3.3306690738754696e-16
0.29065813162632526,-3.0531133177191805e-16
0.29085817163432687,-3.0531133177191805e-16
0.2910582116423285,-3.0531133177191805e-16
0.29125825165033004,-3.0531133177191805e-16
0.29145829165833165,-3.3306690738754696e-16
0.29165833166633326,-3.3306690738754696e-16
0.29185837167433487,-3.0531133177191805e-16
0.2920584116823365,-3.3306690738754696e-16
0.29225845169033804,-3.3306690738754696e-16
0.29245849169833965,-2.7755575615628914e-16
0.29265853170634126,-2.7755575615628914e-16
0.2928585717143429,-3.0531133177191805e-16
0.29305861172234443,-2.498001805406602e-16
0.29325865173034604,-2.7755575615628914e-16
0.29345869173834765,-2.7755575615628914e-16
0.29365873174634927,-2.7755575615628914e-16
0.2938587717543509,-2.498001805406602e-16
0.29405881176235243,-2.498001805406602e-16
0.29425885177035405,-2.7755575615628914e-16
0.29445889177835566,-2.7755575615628914e-16
0.29465893178635727,-2.498001805406602e-16
0.2948589717943589,-2.7755575615628914e-16
0.29505901180236044,-2.220446049250313e-16
0.29525905181036205,-2.498001805406602e-16
0.29545909181836366,-2.220446049250313e-16
0.2956591318263653,-2.498001805406602e-16
0.2958591718343669,-2.220446049250313e-16
0.29605921184236844,-2.220446049250313e-16
0.29625925185037005,-1.942890293094024e-16
0.29645929185837167,-2.220446049250313e-16
0.2966593318663733,-1.942890293094024e-16
0.2968593718743749,-2.220446049250313e-16
0.29705941188237645,-1.6653345369377348e-16
0.29725945189037806,-1.6653345369377348e-16
0.29745949189837967,-1.6653345369377348e-16
0.2976595319063813,-2.220446049250313e-16
0.2978595719143829,-1.6653345369377348e-16
0.29805961192238445,-2.220446049250313e-16
0.29825965193038606,-1.942890293094024e-16
0.2984596919383877,-1.942890293094024e-16
0.2986597319463893,-1.6653345369377348e-16
0.29885977195439084,-1.6653345369377348e-16
0.29905981196239245,-1.6653345369377348e-16
0.29925985197039406,-1.6653345369377348e-16
0.2994598919783957,-1.6653345369377348e-16
0.2996599319863973,-1.3877787807814457e-16
0.29985997199439884,-1.3877787807814457e-16
0.30006001200240046,-1.942890293094024e-16
0.30026005201040207,-1.6653345369377348e-16
0.3004600920184037,-1.3877787807814457e-16
0.3006601320264053,-1.3877787807814457e-16
0.30086017203440685,-1.3877787807814457e-16
0.30106021204240846,-1.6653345369377348e-16
0.30126025205041007,-1.6653345369377348e-16
0.3014602920584117,-1.942890293094024e-16
0.3016603320664133,-1.942890293094024e-16
0.30186037207441485,-1.6653345369377348e-16
0.30206041208241646,-1.3877787807814457e-16
0.3022604520904181,-1.3877787807814457e-16
0.3024604920984197,-1.6653345369377348e-16
0.3026605321064213,-1.942890293094024e-16
0.30286057211442285,-1.6653345369377348e-16
0.30306061212242447,-1.942890293094024e-16
0.3032606521304261,-1.6653345369377348e-16
0.3034606921384277,-1.942890293094024e-16
0.30366073214642925,-1.942890293094024e-16
0.30386077215443086,-1.6653345369377348e-16
0.30406081216243247,-2.220446049250313e-16
0.3042608521704341,-1.942890293094024e-16
0.3044608921784357,-1.942890293094024e-16
0.30466093218643725,-1.942890293094024e-16
0.30486097219443886,-2.220446049250313e-16
0.3050610122024405,-2.220446049250313e-16
0.3052610522104421,-2.220446049250313e-16
0.3054610922184437,-2.220446049250313e-16
0.30566113222644525,-2.498001805406602e-16
0.30586117223444687,-2.498001805406602e-16
0.3060612122424485,-2.498001805406602e-16
0.3062612522504501,-2.498001805406602e-16
0.3064612922584517,-2.7755575615628914e-16
0.30666133226645326,-2.498001805406602e-16
0.30686137227445487,-2.7755575615628914e-16
0.3070614122824565,-2.498001805406602e-16
0.3072614522904581,-2.7755575615628914e-16
0.3074614922984597,-2.7755575615628914e-16
0.30766153230646126,-2.7755575615628914e-16
0.3078615723144629,-2.498001805406602e-16
0.3080616123224645,-3.0531133177191805e-16
0.3082616523304661,-2.7755575615628914e-16
0.3084616923384677,-3.0531133177191805e-16
0.30866173234646926,-3.0531133177191805e-16
0.3088617723544709,-3.0531133177191805e-16
0.3090618123624725,-3.3306690738754696e-16
0.3092618523704741,-3.3306690738754696e-16
0.30946189237847566,-3.3306690738754696e-16
0.30966193238647727,-3.608224830031759e-16
0.3098619723944789,-3.3306690738754696e-16
0.3100620124024805,-3.3306690738754696e-16
0.3102620524104821,-3.608224830031759e-16
0.31046209241848366,-3.608224830031759e-16
0.31066213242648527,-3.3306690738754696e-16
0.3108621724344869,-3.885780586188048e-16
0.3110622124424885,-3.608224830031759e-16
0.3112622524504901,-3.3306690738754696e-16
0.31146229245849166,-3.608224830031759e-16
0.3116623324664933,-3.885780586188048e-16
0.3118623724744949,-3.608224830031759e-16
0.3120624124824965,-3.885780586188048e-16
0.3122624524904981,-3.885780586188048e-16
0.31246249249849967,-3.885780586188048e-16
0.3126625325065013,-3.885780586188048e-16
0.3128625725145029,-3.608224830031759e-16
0.3130626125225045,-3.885780586188048e-16
0.3132626525305061,-4.163336342344337e-16
0.31346269253850767,-3.885780586188048e-16
0.3136627325465093,-3.885780586188048e-16
0.3138627725545109,-3.885780586188048e-16
0.3140628125625125,-4.440892098500626e-16
0.3142628525705141,-4.440892098500626e-16
0.3144628925785157,-4.440892098500626e-16
0.3146629325865173,-4.440892098500626e-16
0.3148629725945189,-4.440892098500626e-16
0.3150630126025205,-4.440892098500626e-16
0.31526305261052207,-4.163336342344337e-16
0.3154630926185237,-4.718447854656915e-16
0.3156631326265253,-4.718447854656915e-16
0.3158631726345269,-4.163336342344337e-16
0.3160632126425285,-4.163336342344337e-16
0.31626325265053007,-4.440892098500626e-16
0.3164632926585317,-4.440892098500626e-16
0.3166633326665333,-4.440892098500626e-16
0.3168633726745349,-4.440892098500626e-16
0.3170634126825365,-4.163336342344337e-16
0.3172634526905381,-4.440892098500626e-16
0.3174634926985397,-4.718447854656915e-16
0.3176635327065413,-4.440892098500626e-16
0.3178635727145429,-4.163336342344337e-16
0.3180636127225445,-4.163336342344337e-16
0.3182636527305461,-3.885780586188048e-16
0.3184636927385477,-4.163336342344337e-16
0.3186637327465493,-3.885780586188048e-16
0.3188637727545509,-4.163336342344337e-16
0.3190638127625525,-4.163336342344337e-16
0.3192638527705541,-3.885780586188048e-16
0.3194638927785557,-3.885780586188048e-16
0.3196639327865573,-3.885780586188048e-16
0.3198639727945589,-4.163336342344337e-16
0.3200640128025605,-4.163336342344337e-16
0.3202640528105621,-3.885780586188048e-16
0.3204640928185637,-3.608224830031759e-16
0.3206641328265653,-4.163336342344337e-16
0.3208641728345669,-3.885780586188048e-16
0.3210642128425685,-3.608224830031759e-16
0.3212642528505701,-3.885780586188048e-16
0.3214642928585717,-3.608224830031759e-16
0.3216643328665733,-3.3306690738754696e-16
0.3218643728745749,-3.608224830031759e-16
0.3220644128825765,-3.3306690738754696e-16
0.3222644528905781,-3.0531133177191805e-16
0.3224644928985797,-3.3306690738754696e-16
0.3226645329065813,-3.3306690738754696e-16
0.3228645729145829,-3.0531133177191805e-16
0.3230646129225845,-3.0531133177191805e-16
0.3232646529305861,-3.3306690738754696e-16
0.3234646929385877,-3.0531133177191805e-16
0.3236647329465893,-3.0531133177191805e-16
0.32386477295459093,-3.0531133177191805e-16
0.3240648129625925,-2.7755575615628914e-16
0.3242648529705941,-2.498001805406602e-16
0.3244648929785957,-2.498001805406602e-16
0.3246649329865973,-3.0531133177191805e-16
0.32486497299459893,-2.7755575615628914e-16
0.3250650130026005,-2.7755575615628914e-16
0.3252650530106021,-2.498001805406602e-16
0.3254650930186037,-2.498001805406602e-16
0.3256651330266053,-2.220446049250313e-16
0.3258651730346069,-2.220446049250313e-16
0.3260652130426085,-2.220446049250313e-16
0.3262652530506101,-1.942890293094024e-16
0.3264652930586117,-2.220446049250313e-16
0.32666533306661333,-1.942890293094024e-16
0.3268653730746149,-2.220446049250313e-16
0.3270654130826165,-1.942890293094024e-16
0.3272654530906181,-1.942890293094024e-16
0.3274654930986197,-1.6653345369377348e-16
0.32766553310662133,-1.6653345369377348e-16
0.3278655731146229,-1.942890293094024e-16
0.3280656131226245,-1.6653345369377348e-16
0.3282656531306261,-1.6653345369377348e-16
0.3284656931386277,-1.3877787807814457e-16
0.32866573314662934,-1.942890293094024e-16
0.3288657731546309,-1.3877787807814457e-16
0.3290658131626325,-1.6653345369377348e-16
0.3292658531706341,-1.3877787807814457e-16
0.3294658931786357,-1.1102230246251565e-16
0.32966593318663734,-1.6653345369377348e-16
0.3298659731946389,-1.1102230246251565e-16
0.3300660132026405,-1.1102230246251565e-16
0.3302660532106421,-1.3877787807814457e-16
0.33046609321864373,-1.1102230246251565e-16
0.33066613322664534,-1.1102230246251565e-16
0.3308661732346469,-1.3877787807814457e-16
0.3310662132426485,-1.3877787807814457e-16
0.3312662532506501,-1.3877787807814457e-16
0.33146629325865173,-1.1102230246251565e-16
0.3316663332666533,-1.6653345369377348e-16
0.3318663732746549,-1.3877787807814457e-16
0.3320664132826565,-1.3877787807814457e-16
0.3322664532906581,-1.3877787807814457e-16
0.33246649329865974,-1.1102230246251565e-16
0.3326665333066613,-1.3877787807814457e-16
0.3328665733146629,-1.1102230246251565e-16
0.3330666133226645,-1.3877787807814457e-16
0.33326665333066613,-1.1102230246251565e-16
0.33346669333866774,-1.3877787807814457e-16
0.3336667333466693,-1.3877787807814457e-16
0.3338667733546709,-1.1102230246251565e-16
0.3340668133626725,-1.3877787807814457e-16
0.33426685337067413,-1.6653345369377348e-16
0.33446689337867574,-1.6653345369377348e-16
0.3346669333866773,-1.6653345369377348e-16
0.3348669733946789,-1.6653345369377348e-16
0.3350670134026805,-1.1102230246251565e-16
0.33526705341068214,-1.6653345369377348e-16
0.33546709341868375,-1.6653345369377348e-16
0.3356671334266853,-1.6653345369377348e-16
0.3358671734346869,-1.6653345369377348e-16
0.33606721344268853,-1.3877787807814457e-16
0.33626725345069014,-1.3877787807814457e-16
0.33646729345869175,-1.942890293094024e-16
0.3366673334666933,-1.6653345369377348e-16
0.3368673734746949,-1.6653345369377348e-16
0.33706741348269653,-1.6653345369377348e-16
0.33726745349069814,-1.3877787807814457e-16
0.3374674934986997,-1.942890293094024e-16
0.3376675335067013,-1.6653345369377348e-16
0.3378675735147029,-1.942890293094024e-16
0.33806761352270454,-1.6653345369377348e-16
0.33826765353070615,-1.942890293094024e-16
0.3384676935387077,-1.942890293094024e-16
0.3386677335467093,-1.942890293094024e-16
0.3388677735547109,-1.942890293094024e-16
0.33906781356271254,-1.6653345369377348e-16
0.33926785357071415,-1.942890293094024e-16
0.3394678935787157,-1.942890293094024e-16
0.3396679335867173,-1.942890293094024e-16
0.33986797359471893,-1.942890293094024e-16
0.34006801360272054,-2.498001805406602e-16
0.34026805361072215,-2.498001805406602e-16
0.3404680936187237,-2.7755575615628914e-16
0.3406681336267253,-2.7755575615628914e-16
0.34086817363472693,-2.7755575615628914e-16
0.34106821364272855,-2.7755575615628914e-16
0.34126825365073016,-3.0531133177191805e-16
0.3414682936587317,-3.3306690738754696e-16
0.3416683336667333,-3.0531133177191805e-16
0.34186837367473494,-3.0531133177191805e-16
0.34206841368273655,-3.608224830031759e-16
0.34226845369073816,-3.3306690738754696e-16
0.3424684936987397,-3.0531133177191805e-16
0.34266853370674133,-3.3306690738754696e-16
0.34286857371474294,-3.3306690738754696e-16
0.34306861372274455,-3.3306690738754696e-16
0.3432686537307461,-3.0531133177191805e-16
0.3434686937387477,-3.3306690738754696e-16
0.34366873374674933,-3.0531133177191805e-16
0.34386877375475094,-3.0531133177191805e-16
0.34406881376275256,-3.0531133177191805e-16
0.3442688537707541,-3.0531133177191805e-16
0.3444688937787557,-3.3306690738754696e-16
0.34466893378675734,-3.0531133177191805e-16
0.34486897379475895,-3.0531133177191805e-16
0.34506901380276056,-3.3306690738754696e-16
0.3452690538107621,-3.0531133177191805e-16
0.34546909381876373,-3.608224830031759e-16
0.34566913382676534,-3.3306690738754696e-16
0.34586917383476695,-3.0531133177191805e-16
0.34606921384276856,-3.3306690738754696e-16
0.3462692538507701,-3.608224830031759e-16
0.34646929385877173,-3.0531133177191805e-16
0.34666933386677334,-3.608224830031759e-16
0.34686937387477496,-3.3306690738754696e-16
0.34706941388277657,-3.3306690738754696e-16
0.3472694538907781,-3.608224830031759e-16
0.34746949389877974,-3.608224830031759e-16
0.34766953390678135,-3.0531133177191805e-16
0.34786957391478296,-3.0531133177191805e-16
0.3480696139227845,-3.0531133177191805e-16
0.3482696539307861,-3.0531133177191805e-16
0.34846969393878774,-3.0531133177191805e-16
0.34866973394678935,-3.3306690738754696e-16
0.34886977395479096,-3.0531133177191805e-16
0.3490698139627925,-2.7755575615628914e-16
0.34926985397079413,-3.3306690738754696e-16
0.34946989397879574,-3.0531133177191805e-16
0.34966993398679735,-2.7755575615628914e-16
0.34986997399479897,-3.0531133177191805e-16
0.3500700140028005,-3.0531133177191805e-16
0.35027005401080213,-3.0531133177191805e-16
0.35047009401880375,-2.7755575615628914e-16
0.35067013402680536,-3.3306690738754696e-16
0.35087017403480697,-3.0531133177191805e-16
0.3510702140428085,-2.7755575615628914e-16
0.35127025405081014,-3.0531133177191805e-16
0.35147029405881175,-2.7755575615628914e-16
0.35167033406681336,-2.7755575615628914e-16
0.351870374074815,-2.7755575615628914e-16
0.35207041408281653,-3.3306690738754696e-16
0.35227045409081814,-3.0531133177191805e-16
0.35247049409881975,-2.7755575615628914e-16
0.35267053410682137,-2.7755575615628914e-16
0.352870574114823,-3.0531133177191805e-16
0.35307061412282453,-2.498001805406602e-16
0.35327065413082614,-2.7755575615628914e-16
0.35347069413882776,-2.7755575615628914e-16
0.35367073414682937,-2.7755575615628914e-16
0.3538707741548309,-2.498001805406602e-16
0.35407081416283254,-2.220446049250313e-16
0.35427085417083415,-2.7755575615628914e-16
0.35447089417883576,-2.220446049250313e-16
0.35467093418683737,-2.220446049250313e-16
0.35487097419483893,-1.942890293094024e-16
0.35507101420284054,-2.220446049250313e-16
0.35527105421084215,-2.220446049250313e-16
0.35547109421884376,-2.220446049250313e-16
0.3556711342268454,-2.498001805406602e-16
0.35587117423484693,-2.498001805406602e-16
0.35607121424284854,-1.942890293094024e-16
0.35627125425085016,-2.220446049250313e-16
0.35647129425885177,-2.498001805406602e-16
0.3566713342668534,-2.220446049250313e-16
0.35687137427485494,-2.220446049250313e-16
0.35707141428285655,-1.942890293094024e-16
0.35727145429085816,-1.942890293094024e-16
0.35747149429885977,-1.942890293094024e-16
0.3576715343068614,-1.942890293094024e-16
0.35787157431486294,-2.220446049250313e-16
0.35807161432286455,-2.220446049250313e-16
0.35827165433086616,-1.942890293094024e-16
0.3584716943388678,-1.6653345369377348e-16
0.3586717343468694,-1.942890293094024e-16
0.35887177435487094,-1.942890293094024e-16
0.35907181436287255,-1.6653345369377348e-16
0.35927185437087417,-2.220446049250313e-16
0.3594718943788758,-1.6653345369377348e-16
0.35967193438687733,-1.6653345369377348e-16
0.35987197439487895,-1.3877787807814457e-16
0.36007201440288056,-1.6653345369377348e-16
0.36027205441088217,-1.6653345369377348e-16
0.3604720944188838,-1.942890293094024e-16
0.36067213442688534,-1.6653345369377348e-16
0.36087217443488695,-1.6653345369377348e-16
0.36107221444288856,-1.942890293094024e-16
0.3612722544508902,-1.6653345369377348e-16
0.3614722944588918,-1.3877787807814457e-16
0.36167233446689334,-1.3877787807814457e-16
0.36187237447489495,-1.942890293094024e-16
0.36207241448289657,-1.6653345369377348e-16
0.3622724544908982,-1.6653345369377348e-16
0.3624724944988998,-1.3877787807814457e-16
0.36267253450690135,-1.3877787807814457e-16
0.36287257451490296,-1.6653345369377348e-16
0.36307261452290457,-1.3877787807814457e-16
0.3632726545309062,-1.6653345369377348e-16
0.3634726945389078,-1.1102230246251565e-16
0.36367273454690935,-1.1102230246251565e-16
0.36387277455491096,-1.3877787807814457e-16
0.3640728145629126,-1.3877787807814457e-16
0.3642728545709142,-1.3877787807814457e-16
0.3644728945789158,-1.1102230246251565e-16
0.36467293458691735,-1.1102230246251565e-16
0.36487297459491896,-1.6653345369377348e-16
0.3650730146029206,-1.1102230246251565e-16
0.3652730546109222,-1.1102230246251565e-16
0.36547309461892374,-1.3877787807814457e-16
0.36567313462692536,-1.3877787807814457e-16
0.36587317463492697,-1.1102230246251565e-16
0.3660732146429286,-1.3877787807814457e-16
0.3662732546509302,-1.1102230246251565e-16
0.36647329465893175,-1.1102230246251565e-16
0.36667333466693336,-1.1102230246251565e-16
0.36687337467493497,-1.1102230246251565e-16
0.3670734146829366,-1.6653345369377348e-16
0.3672734546909382,-1.1102230246251565e-16
0.36747349469893975,-1.3877787807814457e-16
0.36767353470694136,-1.1102230246251565e-16
0.367873574714943,-1.3877787807814457e-16
0.3680736147229446,-1.6653345369377348e-16
0.3682736547309462,-1.3877787807814457e-16
0.36847369473894775,-1.1102230246251565e-16
0.36867373474694937,-1.6653345369377348e-16
0.368873774754951,-1.1102230246251565e-16
0.3690738147629526,-1.3877787807814457e-16
0.3692738547709542,-1.6653345369377348e-16
0.36947389477895576,-1.6653345369377348e-16
0.36967393478695737,-1.6653345369377348e-16
0.369873974794959,-1.6653345369377348e-16
0.3700740148029606,-1.1102230246251565e-16
0.3702740548109622,-1.6653345369377348e-16
0.37047409481896376,-1.1102230246251565e-16
0.3706741348269654,-1.1102230246251565e-16
0.370874174834967,-1.1102230246251565e-16
0.3710742148429686,-1.3877787807814457e-16
0.37127425485097015,-1.1102230246251565e-16
0.37147429485897177,-1.1102230246251565e-16
0.3716743348669734,-1.3877787807814457e-16
0.371874374874975,-1.3877787807814457e-16
0.3720744148829766,-1.6653345369377348e-16
0.37227445489097816,-1.942890293094024e-16
0.37247449489897977,-1.3877787807814457e-16
0.3726745349069814,-1.6653345369377348e-16
0.372874574914983,-1.6653345369377348e-16
0.3730746149229846,-1.3877787807814457e-16
0.37327465493098616,-1.6653345369377348e-16
0.3734746949389878,-1.3877787807814457e-16
0.3736747349469894,-1.942890293094024e-16
0.373874774954991,-1.6653345369377348e-16
0.3740748149629926,-1.6653345369377348e-16
0.37427485497099416,-1.6653345369377348e-16
0.3744748949789958,-1.6653345369377348e-16
0.3746749349869974,-2.220446049250313e-16
0.374874974994999,-1.942890293094024e-16
0.3750750150030006,-2.220446049250313e-16
0.37527505501100217,-2.498001805406602e-16
0.3754750950190038,-2.220446049250313e-16
0.3756751350270054,-2.220446049250313e-16
0.375875175035007,-2.498001805406602e-16
0.37607521504300856,-2.498001805406602e-16
0.37627525505101017,-2.498001805406602e-16
0.3764752950590118,-2.498001805406602e-16
0.3766753350670134,-2.7755575615628914e-16
0.376875375075015,-2.7755575615628914e-16
0.37707541508301656,-2.7755575615628914e-16
0.3772754550910182,-2.7755575615628914e-16
0.3774754950990198,-2.498001805406602e-16
0.3776755351070214,-2.7755575615628914e-16
0.377875575115023,-2.220446049250313e-16
0.37807561512302457,-2.498001805406602e-16
0.3782756551310262,-2.498001805406602e-16
0.3784756951390278,-2.7755575615628914e-16
0.3786757351470294,-2.7755575615628914e-16
0.378875775155031,-2.7755575615628914e-16
0.37907581516303257,-2.498001805406602e-16
0.3792758551710342,-2.220446049250313e-16
0.3794758951790358,-3.0531133177191805e-16
0.3796759351870374,-3.0531133177191805e-16
0.379875975195039,-2.498001805406602e-16
0.3800760152030406,-2.498001805406602e-16
0.3802760552110422,-2.7755575615628914e-16
0.3804760952190438,-2.498001805406602e-16
0.3806761352270454,-2.7755575615628914e-16
0.380876175235047,-2.498001805406602e-16
0.3810762152430486,-2.498001805406602e-16
0.3812762552510502,-2.7755575615628914e-16
0.3814762952590518,-2.7755575615628914e-16
0.3816763352670534,-2.498001805406602e-16
0.38187637527505497,-2.7755575615628914e-16
0.3820764152830566,-2.498001805406602e-16
0.3822764552910582,-2.7755575615628914e-16
0.3824764952990598,-2.7755575615628914e-16
0.3826765353070614,-2.498001805406602e-16
0.382876575315063,-2.7755575615628914e-16
0.3830766153230646,-2.498001805406602e-16
0.3832766553310662,-2.7755575615628914e-16
0.3834766953390678,-2.498001805406602e-16
0.3836767353470694,-2.7755575615628914e-16
0.383876775355071,-2.7755575615628914e-16
0.3840768153630726,-2.7755575615628914e-16
0.3842768553710742,-2.7755575615628914e-16
0.3844768953790758,-2.7755575615628914e-16
0.3846769353870774,-2.498001805406602e-16
0.384876975395079,-3.0531133177191805e-16
0.3850770154030806,-2.7755575615628914e-16
0.3852770554110822,-3.0531133177191805e-16
0.3854770954190838,-3.0531133177191805e-16
0.3856771354270854,-3.3306690738754696e-16
0.385877175435087,-2.7755575615628914e-16
0.3860772154430886,-3.0531133177191805e-16
0.3862772554510902,-2.7755575615628914e-16
0.3864772954590918,-2.7755575615628914e-16
0.38667733546709343,-3.0531133177191805e-16
0.386877375475095,-3.0531133177191805e-16
0.3870774154830966,-3.0531133177191805e-16
0.3872774554910982,-3.3306690738754696e-16
0.3874774954990998,-3.3306690738754696e-16
0.3876775355071014,-3.3306690738754696e-16
0.387877575515103,-2.7755575615628914e-16
0.3880776155231046,-3.0531133177191805e-16
0.3882776555311062,-3.0531133177191805e-16
0.3884776955391078,-3.0531133177191805e-16
0.3886777355471094,-3.0531133177191805e-16
0.388877775555111,-3.0531133177191805e-16
0.3890778155631126,-3.3306690738754696e-16
0.3892778555711142,-3.0531133177191805e-16
0.38947789557911583,-3.3306690738754696e-16
0.3896779355871174,-3.0531133177191805e-16
0.389877975595119,-3.0531133177191805e-16
0.3900780156031206,-2.7755575615628914e-16
0.3902780556111222,-3.3306690738754696e-16
0.39047809561912383,-3.3306690738754696e-16
0.3906781356271254,-2.7755575615628914e-16
0.390878175635127,-3.3306690738754696e-16
0.3910782156431286,-2.7755575615628914e-16
0.3912782556511302,-3.0531133177191805e-16
0.39147829565913184,-2.7755575615628914e-16
0.3916783356671334,-2.7755575615628914e-16
0.391878375675135,-2.220446049250313e-16
0.3920784156831366,-2.220446049250313e-16
0.39227845569113823,-2.220446049250313e-16
0.39247849569913984,-2.220446049250313e-16
0.3926785357071414,-2.220446049250313e-16
0.392878575715143,-2.498001805406602e-16
0.3930786157231446,-1.942890293094024e-16
0.39327865573114623,-1.942890293094024e-16
0.3934786957391478,-2.220446049250313e-16
0.3936787357471494,-2.220446049250313e-16
0.393878775755151,-2.498001805406602e-16
0.3940788157631526,-2.220446049250313e-16
0.39427885577115424,-2.220446049250313e-16
0.3944788957791558,-2.498001805406602e-16
0.3946789357871574,-1.942890293094024e-16
0.394878975795159,-1.942890293094024e-16
0.3950790158031606,-2.220446049250313e-16
0.39527905581116224,-2.220446049250313e-16
0.3954790958191638,-1.942890293094024e-16
0.3956791358271654,-1.6653345369377348e-16
0.395879175835167,-1.942890293094024e-16
0.39607921584316863,-1.6653345369377348e-16
0.39627925585117024,-1.6653345369377348e-16
0.3964792958591718,-1.942890293094024e-16
0.3966793358671734,-1.6653345369377348e-16
0.396879375875175,-1.6653345369377348e-16
0.39707941588317663,-2.220446049250313e-16
0.39727945589117825,-1.6653345369377348e-16
0.3974794958991798,-2.220446049250313e-16
0.3976795359071814,-1.942890293094024e-16
0.397879575915183,-1.942890293094024e-16
0.39807961592318464,-2.220446049250313e-16
0.3982796559311862,-2.498001805406602e-16
0.3984796959391878,-2.220446049250313e-16
0.3986797359471894,-2.498001805406602e-16
0.39887977595519103,-2.220446049250313e-16
0.39907981596319264,-1.942890293094024e-16
0.3992798559711942,-2.498001805406602e-16
0.3994798959791958,-2.220446049250313e-16
0.3996799359871974,-2.220446049250313e-16
0.39987997599519903,-2.220446049250313e-16
0.40008001600320064,-1.942890293094024e-16
0.4002800560112022,-2.220446049250313e-16
0.4004800960192038,-2.220446049250313e-16
0.4006801360272054,-2.220446049250313e-16
0.40088017603520704,-2.498001805406602e-16
0.40108021604320865,-2.220446049250313e-16
0.4012802560512102,-2.498001805406602e-16
0.4014802960592118,-2.220446049250313e-16
0.40168033606721343,-2.498001805406602e-16
0.40188037607521504,-1.942890293094024e-16
0.40208041608321665,-2.220446049250313e-16
0.4022804560912182,-2.498001805406602e-16
0.4024804960992198,-2.220446049250313e-16
0.40268053610722143,-2.220446049250313e-16
0.40288057611522304,-2.220446049250313e-16
0.40308061612322466,-2.220446049250313e-16
0.4032806561312262,-2.220446049250313e-16
0.4034806961392278,-2.220446049250313e-16
0.40368073614722944,-2.220446049250313e-16
0.40388077615523105,-1.942890293094024e-16
0.4040808161632326,-2.220446049250313e-16
0.4042808561712342,-1.942890293094024e-16
0.4044808961792358,-1.942890293094024e-16
0.40468093618723744,-2.220446049250313e-16
0.40488097619523905,-2.498001805406602e-16
0.4050810162032406,-2.220446049250313e-16
0.4052810562112422,-1.942890293094024e-16
0.40548109621924383,-1.942890293094024e-16
0.40568113622724544,-2.7755575615628914e-16
0.40588117623524705,-2.498001805406602e-16
0.4060812162432486,-2.498001805406602e-16
0.4062812562512502,-2.7755575615628914e-16
0.40648129625925183,-3.0531133177191805e-16
0.40668133626725345,-3.0531133177191805e-16
0.40688137627525506,-3.0531133177191805e-16
0.4070814162832566,-2.7755575615628914e-16
0.4072814562912582,-2.7755575615628914e-16
0.40748149629925984,-2.7755575615628914e-16
0.40768153630726145,-2.498001805406602e-16
0.40788157631526306,-2.7755575615628914e-16
0.4080816163232646,-2.7755575615628914e-16
0.40828165633126623,-2.498001805406602e-16
0.40848169633926784,-3.0531133177191805e-16
0.40868173634726945,-3.0531133177191805e-16
0.40888177635527106,-3.0531133177191805e-16
0.4090818163632726,-3.0531133177191805e-16
0.40928185637127423,-3.0531133177191805e-16
0.40948189637927584,-3.608224830031759e-16
0.40968193638727746,-3.3306690738754696e-16
0.409881976395279,-3.0531133177191805e-16
0.4100820164032806,-3.3306690738754696e-16
0.41028205641128224,-3.3306690738754696e-16
0.41048209641928385,-3.3306690738754696e-16
0.41068213642728546,-3.3306690738754696e-16
0.410882176435287,-3.3306690738754696e-16
0.41108221644328863,-3.608224830031759e-16
0.41128225645129024,-3.3306690738754696e-16
0.41148229645929185,-3.0531133177191805e-16
0.41168233646729346,-3.608224830031759e-16
0.411882376475295,-3.608224830031759e-16
0.41208241648329663,-3.3306690738754696e-16
0.41228245649129824,-3.608224830031759e-16
0.41248249649929986,-3.608224830031759e-16
0.41268253650730147,-3.885780586188048e-16
0.412882576515303,-3.608224830031759e-16
0.41308261652330464,-3.608224830031759e-16
0.41328265653130625,-3.608224830031759e-16
0.41348269653930786,-3.608224830031759e-16
0.41368273654730947,-3.608224830031759e-16
0.413882776555311,-3.608224830031759e-16
0.41408281656331264,-3.608224830031759e-16
0.41428285657131425,-3.3306690738754696e-16
0.41448289657931586,-3.3306690738754696e-16
0.4146829365873175,-3.608224830031759e-16
0.41488297659531903,-3.608224830031759e-16
0.41508301660332064,-3.885780586188048e-16
0.41528305661132225,-3.3306690738754696e-16
0.41548309661932387,-3.608224830031759e-16
0.4156831366273254,-3.0531133177191805e-16
0.41588317663532703,-3.0531133177191805e-16
0.41608321664332865,-2.498001805406602e-16
0.41628325665133026,-3.0531133177191805e-16
0.41648329665933187,-2.7755575615628914e-16
0.4166833366673334,-3.0531133177191805e-16
0.41688337667533504,-2.498001805406602e-16
0.41708341668333665,-2.498001805406602e-16
0.41728345669133826,-2.7755575615628914e-16
0.4174834966993399,-2.498001805406602e-16
0.41768353670734143,-2.7755575615628914e-16
0.41788357671534304,-2.7755575615628914e-16
0.41808361672334465,-2.498001805406602e-16
0.41828365673134627,-2.7755575615628914e-16
0.4184836967393479,-3.0531133177191805e-16
0.41868373674734943,-2.7755575615628914e-16
0.41888377675535104,-2.498001805406602e-16
0.41908381676335266,-2.7755575615628914e-16
0.41928385677135427,-2.7755575615628914e-16
0.4194838967793559,-3.3306690738754696e-16
0.41968393678735744,-3.3306690738754696e-16
0.41988397679535905,-2.7755575615628914e-16
0.42008401680336066,-2.7755575615628914e-16
0.42028405681136227,-2.220446049250313e-16
0.42048409681936383,-2.7755575615628914e-16
0.42068413682736544,-2.7755575615628914e-16
0.42088417683536705,-2.7755575615628914e-16
0.42108421684336866,-2.220446049250313e-16
0.4212842568513703,-2.7755575615628914e-16
0.42148429685937183,-2.7755575615628914e-16
0.42168433686737344,-2.7755575615628914e-16
0.42188437687537506,-2.7755575615628914e-16
0.42208441688337667,-2.7755575615628914e-16
0.4222844568913783,-2.7755575615628914e-16
0.42248449689937984,-2.220446049250313e-16
0.42268453690738145,-2.7755575615628914e-16
0.42288457691538306,-2.7755575615628914e-16
0.42308461692338467,-2.7755575615628914e-16
0.4232846569313863,-3.3306690738754696e-16
0.42348469693938784,-2.220446049250313e-16
0.42368473694738945,-2.220446049250313e-16
0.42388477695539106,-2.220446049250313e-16
0.4240848169633927,-2.7755575615628914e-16
0.4242848569713943,-2.7755575615628914e-16
0.42448489697939584,-2.220446049250313e-16
0.42468493698739745,-2.220446049250313e-16
0.42488497699539907,-2.220446049250313e-16
0.4250850170034007,-2.220446049250313e-16
0.4252850570114023,-2.7755575615628914e-16
0.42548509701940385,-2.220446049250313e-16
0.42568513702740546,-2.220446049250313e-16
0.42588517703540707,-1.6653345369377348e-16
0.4260852170434087,-2.220446049250313e-16
0.42628525705141024,-2.220446049250313e-16
0.42648529705941185,-2.220446049250313e-16
0.42668533706741346,-2.7755575615628914e-16
0.4268853770754151,-2.7755575615628914e-16
0.4270854170834167,-2.7755575615628914e-16
0.42728545709141824,-2.220446049250313e-16
0.42748549709941985,-1.6653345369377348e-16
0.42768553710742147,-1.6653345369377348e-16
0.4278855771154231,-2.7755575615628914e-16
0.4280856171234247,-2.7755575615628914e-16
0.42828565713142625,-2.7755575615628914e-16
0.42848569713942786,-2.220446049250313e-16
0.42868573714742947,-2.220446049250313e-16
0.4288857771554311,-2.7755575615628914e-16
0.4290858171634327,-2.220446049250313e-16
0.42928585717143425,-2.7755575615628914e-16
0.42948589717943586,-2.220446049250313e-16
0.42968593718743747,-2.7755575615628914e-16
0.4298859771954391,-2.7755575615628914e-16
0.4300860172034407,-2.220446049250313e-16
0.43028605721144225,-2.220446049250313e-16
0.43048609721944386,-2.7755575615628914e-16
0.4306861372274455,-2.7755575615628914e-16
0.4308861772354471,-2.220446049250313e-16
0.4310862172434487,-2.220446049250313e-16
0.43128625725145026,-2.7755575615628914e-16
0.43148629725945187,-2.220446049250313e-16
0.4316863372674535,-2.220446049250313e-16
0.4318863772754551,-2.220446049250313e-16
0.43208641728345665,-1.6653345369377348e-16
0.43228645729145826,-1.6653345369377348e-16
0.43248649729945987,-2.220446049250313e-16
0.4326865373074615,-1.6653345369377348e-16
0.4328865773154631,-2.220446049250313e-16
0.43308661732346465,-1.6653345369377348e-16
0.43328665733146626,-2.220446049250313e-16
0.4334866973394679,-2.220446049250313e-16
0.4336867373474695,-2.220446049250313e-16
0.4338867773554711,-2.220446049250313e-16
0.43408681736347265,-2.220446049250313e-16
0.43428685737147427,-1.6653345369377348e-16
0.4344868973794759,-1.6653345369377348e-16
0.4346869373874775,-1.6653345369377348e-16
0.4348869773954791,-1.6653345369377348e-16
0.43508701740348066,-1.6653345369377348e-16
0.43528705741148227,-1.6653345369377348e-16
0.4354870974194839,-2.220446049250313e-16
0.4356871374274855,-2.220446049250313e-16
0.4358871774354871,-1.6653345369377348e-16
0.43608721744348866,-1.6653345369377348e-16
0.4362872574514903,-1.6653345369377348e-16
0.4364872974594919,-2.220446049250313e-16
0.4366873374674935,-1.6653345369377348e-16
0.4368873774754951,-1.6653345369377348e-16
0.43708741748349667,-1.6653345369377348e-16
0.4372874574914983,-1.6653345369377348e-16
0.4374874974994999,-2.220446049250313e-16
0.4376875375075015,-1.6653345369377348e-16
0.43788757751550306,-1.6653345369377348e-16
0.43808761752350467,-2.220446049250313e-16
0.4382876575315063,-2.220446049250313e-16
0.4384876975395079,-2.220446049250313e-16
0.4386877375475095,-1.6653345369377348e-16
0.43888777755551106,-2.220446049250313e-16
0.4390878175635127,-2.220446049250313e-16
0.4392878575715143,-1.6653345369377348e-16
0.4394878975795159,-2.220446049250313e-16
0.4396879375875175,-2.220446049250313e-16
0.43988797759551906,-2.220446049250313e-16
0.4400880176035207,-1.6653345369377348e-16
0.4402880576115223,-1.6653345369377348e-16
0.4404880976195239,-1.6653345369377348e-16
0.4406881376275255,-2.220446049250313e-16
0.44088817763552707,-2.220446049250313e-16
0.4410882176435287,-1.6653345369377348e-16
0.4412882576515303,-2.220446049250313e-16
0.4414882976595319,-1.6653345369377348e-16
0.4416883376675335,-1.6653345369377348e-16
0.44188837767553507,-2.7755575615628914e-16
0.4420884176835367,-2.220446049250313e-16
0.4422884576915383,-2.220446049250313e-16
0.4424884976995399,-2.220446049250313e-16
0.44268853770754146,-2.7755575615628914e-16
0.4428885777155431,-2.7755575615628914e-16
0.4430886177235447,-2.220446049250313e-16
0.4432886577315463,-2.220446049250313e-16
0.4434886977395479,-2.220446049250313e-16
0.44368873774754947,-2.220446049250313e-16
0.4438887777555511,-2.220446049250313e-16
0.4440888177635527,-2.220446049250313e-16
0.4442888577715543,-1.6653345369377348e-16
0.4444888977795559,-2.220446049250313e-16
0.44468893778755747,-1.6653345369377348e-16
0.4448889777955591,-2.220446049250313e-16
0.4450890178035607,-1.6653345369377348e-16
0.4452890578115623,-1.6653345369377348e-16
0.4454890978195639,-1.6653345369377348e-16
0.4456891378275655,-1.6653345369377348e-16
0.4458891778355671,-1.6653345369377348e-16
0.4460892178435687,-1.6653345369377348e-16
0.4462892578515703,-1.1102230246251565e-16
0.4464892978595719,-1.6653345369377348e-16
0.4466893378675735,-1.6653345369377348e-16
0.4468893778755751,-1.6653345369377348e-16
0.4470894178835767,-1.6653345369377348e-16
0.4472894578915783,-2.220446049250313e-16
0.4474894978995799,-2.220446049250313e-16
0.4476895379075815,-2.220446049250313e-16
0.4478895779155831,-1.6653345369377348e-16
0.4480896179235847,-2.220446049250313e-16
0.4482896579315863,-2.220446049250313e-16
0.4484896979395879,-2.220446049250313e-16
0.4486897379475895,-2.220446049250313e-16
0.4488897779555911,-2.220446049250313e-16
0.4490898179635927,-2.220446049250313e-16
0.4492898579715943,-2.220446049250313e-16
0.4494898979795959,-1.6653345369377348e-16
0.4496899379875975,-2.220446049250313e-16
0.4498899779955991,-1.6653345369377348e-16
0.4500900180036007,-2.220446049250313e-16
0.4502900580116023,-1.6653345369377348e-16
0.4504900980196039,-1.6653345369377348e-16
0.4506901380276055,-1.6653345369377348e-16
0.4508901780356071,-1.6653345369377348e-16
0.4510902180436087,-1.6653345369377348e-16
0.4512902580516103,-1.6653345369377348e-16
0.4514902980596119,-2.220446049250313e-16
0.4516903380676135,-1.6653345369377348e-16
0.4518903780756151,-1.6653345369377348e-16
0.4520904180836167,-1.6653345369377348e-16
0.45229045809161833,-2.220446049250313e-16
0.4524904980996199,-2.220446049250313e-16
0.4526905381076215,-1.6653345369377348e-16
0.4528905781156231,-2.220446049250313e-16
0.4530906181236247,-2.220446049250313e-16
0.45329065813162633,-1.6653345369377348e-16
0.4534906981396279,-1.6653345369377348e-16
0.4536907381476295,-1.6653345369377348e-16
0.4538907781556311,-1.6653345369377348e-16
0.4540908181636327,-1.6653345369377348e-16
0.4542908581716343,-2.220446049250313e-16
0.4544908981796359,-2.220446049250313e-16
0.4546909381876375,-2.220446049250313e-16
0.4548909781956391,-1.6653345369377348e-16
0.45509101820364073,-1.6653345369377348e-16
0.4552910582116423,-2.220446049250313e-16
0.4554910982196439,-1.6653345369377348e-16
0.4556911382276455,-2.220446049250313e-16
0.4558911782356471,-2.220446049250313e-16
0.45609121824364873,-2.220446049250313e-16
0.4562912582516503,-2.220446049250313e-16
0.4564912982596519,-1.6653345369377348e-16
0.4566913382676535,-2.220446049250313e-16
0.4568913782756551,-2.220446049250313e-16
0.45709141828365674,-1.6653345369377348e-16
0.4572914582916583,-2.220446049250313e-16
0.4574914982996599,-2.220446049250313e-16
0.4576915383076615,-1.6653345369377348e-16
0.45789157831566313,-1.6653345369377348e-16
0.45809161832366474,-1.6653345369377348e-16
0.4582916583316663,-1.6653345369377348e-16
0.4584916983396679,-2.7755575615628914e-16
0.4586917383476695,-2.7755575615628914e-16
0.45889177835567113,-2.7755575615628914e-16
0.45909181836367274,-2.220446049250313e-16
0.4592918583716743,-2.220446049250313e-16
0.4594918983796759,-2.220446049250313e-16
0.4596919383876775,-2.220446049250313e-16
0.45989197839567914,-2.220446049250313e-16
0.4600920184036807,-2.220446049250313e-16
0.4602920584116823,-2.7755575615628914e-16
0.4604920984196839,-2.7755575615628914e-16
0.4606921384276855,-2.7755575615628914e-16
0.46089217843568714,-2.7755575615628914e-16
0.4610922184436887,-2.7755575615628914e-16
0.4612922584516903,-2.220446049250313e-16
0.4614922984596919,-2.7755575615628914e-16
0.46169233846769353,-2.7755575615628914e-16
0.46189237847569514,-2.7755575615628914e-16
0.4620924184836967,-2.220446049250313e-16
0.4622924584916983,-2.7755575615628914e-16
0.4624924984996999,-2.7755575615628914e-16
0.46269253850770153,-2.7755575615628914e-16
0.46289257851570315,-2.7755575615628914e-16
0.4630926185237047,-2.220446049250313e-16
0.4632926585317063,-2.7755575615628914e-16
0.4634926985397079,-2.220446049250313e-16
0.46369273854770954,-2.220446049250313e-16
0.46389277855571115,-2.220446049250313e-16
0.4640928185637127,-2.220446049250313e-16
0.4642928585717143,-2.220446049250313e-16
0.46449289857971593,-2.7755575615628914e-16
0.46469293858771754,-2.220446049250313e-16
0.46489297859571915,-2.220446049250313e-16
0.4650930186037207,-2.220446049250313e-16
0.4652930586117223,-2.7755575615628914e-16
0.46549309861972393,-2.220446049250313e-16
0.46569313862772554,-2.7755575615628914e-16
0.4658931786357271,-2.7755575615628914e-16
0.4660932186437287,-2.220446049250313e-16
0.4662932586517303,-2.7755575615628914e-16
0.46649329865973194,-2.7755575615628914e-16
0.46669333866773355,-2.7755575615628914e-16
0.4668933786757351,-2.7755575615628914e-16
0.4670934186837367,-2.220446049250313e-16
0.46729345869173833,-2.220446049250313e-16
0.46749349869973994,-2.220446049250313e-16
0.46769353870774155,-2.7755575615628914e-16
0.4678935787157431,-2.220446049250313e-16
0.4680936187237447,-2.220446049250313e-16
0.46829365873174633,-2.220446049250313e-16
0.46849369873974794,-1.6653345369377348e-16
0.46869373874774956,-2.220446049250313e-16
0.4688937787557511,-2.220446049250313e-16
0.4690938187637527,-2.220446049250313e-16
0.46929385877175434,-2.7755575615628914e-16
0.46949389877975595,-2.220446049250313e-16
0.46969393878775756,-2.220446049250313e-16
0.4698939787957591,-1.6653345369377348e-16
0.4700940188037607,-1.6653345369377348e-16
0.47029405881176234,-1.1102230246251565e-16
0.47049409881976395,-1.6653345369377348e-16
0.4706941388277655,-1.6653345369377348e-16
0.4708941788357671,-1.6653345369377348e-16
0.47109421884376873,-1.6653345369377348e-16
0.47129425885177034,-1.6653345369377348e-16
0.47149429885977195,-1.6653345369377348e-16
0.4716943388677735,-1.6653345369377348e-16
0.4718943788757751,-1.6653345369377348e-16
0.47209441888377673,-1.6653345369377348e-16
0.47229445889177835,-1.6653345369377348e-16
0.47249449889977996,-1.1102230246251565e-16
0.4726945389077815,-1.6653345369377348e-16
0.4728945789157831,-1.1102230246251565e-16
0.47309461892378474,-1.1102230246251565e-16
0.47329465893178635,-1.1102230246251565e-16
0.47349469893978796,-1.6653345369377348e-16
0.4736947389477895,-1.1102230246251565e-16
0.47389477895579113,-1.1102230246251565e-16
0.47409481896379274,-1.1102230246251565e-16
0.47429485897179435,-1.6653345369377348e-16
0.47449489897979596,-1.6653345369377348e-16
0.4746949389877975,-1.1102230246251565e-16
0.47489497899579913,-1.6653345369377348e-16
0.47509501900380074,-1.1102230246251565e-16
0.47529505901180236,-1.1102230246251565e-16
0.47549509901980397,-1.1102230246251565e-16
0.4756951390278055,-1.1102230246251565e-16
0.47589517903580714,-1.6653345369377348e-16
0.47609521904380875,-1.1102230246251565e-16
0.47629525905181036,-1.1102230246251565e-16
0.4764952990598119,-1.1102230246251565e-16
0.47669533906781353,-1.1102230246251565e-16
0.47689537907581514,-1.1102230246251565e-16
0.47709541908381675,-1.6653345369377348e-16
0.47729545909181836,-1.6653345369377348e-16
0.4774954990998199,-2.220446049250313e-16
0.47769553910782153,-1.6653345369377348e-16
0.47789557911582314,-1.6653345369377348e-16
0.47809561912382476,-1.6653345369377348e-16
0.47829565913182637,-1.6653345369377348e-16
0.4784956991398279,-1.6653345369377348e-16
0.47869573914782954,-1.6653345369377348e-16
0.47889577915583115,-1.6653345369377348e-16
0.47909581916383276,-1.6653345369377348e-16
0.47929585917183437,-1.6653345369377348e-16
0.4794958991798359,-1.6653345369377348e-16
0.47969593918783754,-1.1102230246251565e-16
0.47989597919583915,-1.6653345369377348e-16
0.48009601920384076,-1.6653345369377348e-16
0.4802960592118424,-1.6653345369377348e-16
0.48049609921984393,-1.6653345369377348e-16
0.48069613922784554,-1.6653345369377348e-16
0.48089617923584715,-1.6653345369377348e-16
0.48109621924384877,-1.6653345369377348e-16
0.4812962592518504,-1.6653345369377348e-16
0.48149629925985193,-1.6653345369377348e-16
0.48169633926785355,-2.220446049250313e-16
0.48189637927585516,-1.1102230246251565e-16
0.48209641928385677,-2.220446049250313e-16
0.4822964592918583,-1.6653345369377348e-16
0.48249649929985994,-1.6653345369377348e-16
0.48269653930786155,-2.220446049250313e-16
0.48289657931586316,-1.6653345369377348e-16
0.4830966193238648,-1.6653345369377348e-16
0.48329665933186633,-1.6653345369377348e-16
0.48349669933986794,-2.220446049250313e-16
0.48369673934786955,-2.220446049250313e-16
0.48389677935587116,-2.220446049250313e-16
0.4840968193638728,-2.220446049250313e-16
0.48429685937187433,-1.6653345369377348e-16
0.48449689937987594,-2.220446049250313e-16
0.48469693938787756,-1.6653345369377348e-16
0.48489697939587917,-2.220446049250313e-16
0.4850970194038808,-1.6653345369377348e-16
0.48529705941188234,-1.6653345369377348e-16
0.48549709941988395,-1.6653345369377348e-16
0.48569713942788556,-1.6653345369377348e-16
0.48589717943588717,-2.220446049250313e-16
0.4860972194438888,-2.220446049250313e-16
0.48629725945189034,-1.6653345369377348e-16
0.48649729945989195,-1.6653345369377348e-16
0.48669733946789356,-2.220446049250313e-16
0.4868973794758952,-2.220446049250313e-16
0.4870974194838968,-1.6653345369377348e-16
0.48729745949189834,-2.220446049250313e-16
0.48749749949989996,-2.220446049250313e-16
0.48769753950790157,-1.6653345369377348e-16
0.4878975795159032,-2.220446049250313e-16
0.48809761952390474,-2.220446049250313e-16
0.48829765953190635,-1.6653345369377348e-16
0.48849769953990796,-1.6653345369377348e-16
0.48869773954790957,-2.220446049250313e-16
0.4888977795559112,-1.6653345369377348e-16
0.48909781956391274,-2.220446049250313e-16
0.48929785957191435,-2.220446049250313e-16
0.48949789957991596,-1.6653345369377348e-16
0.4896979395879176,-2.220446049250313e-16
0.4898979795959192,-2.220446049250313e-16
0.49009801960392074,-1.6653345369377348e-16
0.49029805961192235,-1.6653345369377348e-16
0.49049809961992397,-1.6653345369377348e-16
0.4906981396279256,-2.220446049250313e-16
0.4908981796359272,-2.220446049250313e-16
0.49109821964392875,-2.220446049250313e-16
0.49129825965193036,-2.220446049250313e-16
0.49149829965993197,-1.6653345369377348e-16
0.4916983396679336,-1.6653345369377348e-16
0.4918983796759352,-1.6653345369377348e-16
0.49209841968393675,-2.220446049250313e-16
0.49229845969193836,-1.6653345369377348e-16
0.49249849969994,-2.220446049250313e-16
0.4926985397079416,-2.220446049250313e-16
0.49289857971594314,-1.6653345369377348e-16
0.49309861972394475,-2.220446049250313e-16
0.49329865973194637,-1.6653345369377348e-16
0.493498699739948,-1.6653345369377348e-16
0.4936987397479496,-2.220446049250313e-16
0.49389877975595115,-2.220446049250313e-16
0.49409881976395276,-2.220446049250313e-16
0.49429885977195437,-1.6653345369377348e-16
0.494498899779956,-2.220446049250313e-16
0.4946989397879576,-1.6653345369377348e-16
0.49489897979595915,-1.6653345369377348e-16
0.49509901980396076,-1.6653345369377348e-16
0.49529905981196237,-2.220446049250313e-16
0.495499099819964,-2.220446049250313e-16
0.4956991398279656,-2.7755575615628914e-16
0.49589917983596715,-2.220446049250313e-16
0.49609921984396876,-2.220446049250313e-16
0.4962992598519704,-2.220446049250313e-16
0.496499299859972,-2.220446049250313e-16
0.4966993398679736,-2.7755575615628914e-16
0.49689937987597516,-2.7755575615628914e-16
0.49709941988397677,-2.220446049250313e-16
0.4972994598919784,-2.220446049250313e-16
0.49749949989998,-2.7755575615628914e-16
0.4976995399079816,-1.6653345369377348e-16
0.49789957991598316,-1.6653345369377348e-16
0.49809961992398477,-2.7755575615628914e-16
0.4982996599319864,-2.220446049250313e-16
0.498499699939988,-2.220446049250313e-16
0.49869973994798955,-2.220446049250313e-16
0.49889977995599116,-1.6653345369377348e-16
0.4990998199639928,-1.6653345369377348e-16
0.4992998599719944,-1.6653345369377348e-16
0.499499899979996,-2.220446049250313e-16
0.49969993998799755,-2.220446049250313e-16
0.49989997999599917,-2.220446049250313e-16
0.5001000200040008,-2.220446049250313e-16
0.5003000600120023,-2.220446049250313e-16
0.500500100020004,-1.6653345369377348e-16
0.5007001400280056,-2.7755575615628914e-16
0.5009001800360072,-1.6653345369377348e-16
0.5011002200440088,-1.6653345369377348e-16
0.5013002600520103,-2.7755575615628914e-16
0.501500300060012,-2.220446049250313e-16
0.5017003400680136,-2.7755575615628914e-16
0.5019003800760152,-1.6653345369377348e-16
0.5021004200840168,-2.7755575615628914e-16
0.5023004600920183,-1.6653345369377348e-16
0.50250050010002,-2.220446049250313e-16
0.5027005401080216,-2.220446049250313e-16
0.5029005801160232,-2.220446049250313e-16
0.5031006201240248,-2.220446049250313e-16
0.5033006601320263,-2.220446049250313e-16
0.503500700140028,-2.7755575615628914e-16
0.5037007401480296,-1.6653345369377348e-16
0.5039007801560312,-1.1102230246251565e-16
0.5041008201640328,-1.6653345369377348e-16
0.5043008601720343,-1.1102230246251565e-16
0.504500900180036,-1.1102230246251565e-16
0.5047009401880376,-1.6653345369377348e-16
0.5049009801960392,-2.220446049250313e-16
0.5051010202040408,-2.220446049250313e-16
0.5053010602120424,-2.220446049250313e-16
0.505501100220044,-2.220446049250313e-16
0.5057011402280456,-1.6653345369377348e-16
0.5059011802360472,-1.6653345369377348e-16
0.5061012202440488,-2.220446049250313e-16
0.5063012602520504,-1.6653345369377348e-16
0.506501300260052,-1.6653345369377348e-16
0.5067013402680536,-1.6653345369377348e-16
0.5069013802760551,-1.1102230246251565e-16
0.5071014202840568,-2.220446049250313e-16
0.5073014602920584,-1.6653345369377348e-16
0.50750150030006,-1.6653345369377348e-16
0.5077015403080616,-1.6653345369377348e-16
0.5079015803160631,-2.220446049250313e-16
0.5081016203240648,-1.1102230246251565e-16
0.5083016603320664,-1.6653345369377348e-16
0.508501700340068,-1.6653345369377348e-16
0.5087017403480696,-1.1102230246251565e-16
0.5089017803560711,-1.1102230246251565e-16
0.5091018203640728,-1.6653345369377348e-16
0.5093018603720744,-1.6653345369377348e-16
0.509501900380076,-1.6653345369377348e-16
0.5097019403880776,-1.1102230246251565e-16
0.5099019803960791,-5.551115123125783e-17
0.5101020204040808,-1.1102230246251565e-16
0.5103020604120824,-1.1102230246251565e-16
0.510502100420084,-1.1102230246251565e-16
0.5107021404280856,-5.551115123125783e-17
0.5109021804360871,-5.551115123125783e-17
0.5111022204440888,-5.551115123125783e-17
0.5113022604520904,0.0
0.511502300460092,-5.551115123125783e-17
0.5117023404680936,0.0
0.5119023804760952,0.0
0.5121024204840968,0.0
0.5123024604920984,-5.551115123125783e-17
0.5125025005001,-5.551115123125783e-17
0.5127025405081016,0.0
0.5129025805161032,0.0
0.5131026205241048,5.551115123125783e-17
0.5133026605321064,1.1102230246251565e-16
0.513502700540108,5.551115123125783e-17
0.5137027405481096,1.1102230246251565e-16
0.5139027805561112,1.1102230246251565e-16
0.5141028205641128,1.1102230246251565e-16
0.5143028605721144,1.1102230246251565e-16
0.514502900580116,1.6653345369377348e-16
0.5147029405881176,1.6653345369377348e-16
0.5149029805961192,1.1102230246251565e-16
0.5151030206041208,1.6653345369377348e-16
0.5153030606121224,5.551115123125783e-17
0.515503100620124,1.1102230246251565e-16
0.5157031406281256,5.551115123125783e-17
0.5159031806361272,1.1102230246251565e-16
0.5161032206441288,1.6653345369377348e-16
0.5163032606521304,1.6653345369377348e-16
0.5165033006601321,1.6653345369377348e-16
0.5167033406681336,1.6653345369377348e-16
0.5169033806761352,1.6653345369377348e-16
0.5171034206841368,1.6653345369377348e-16
0.5173034606921384,2.220446049250313e-16
0.5175035007001401,1.1102230246251565e-16
0.5177035407081416,1.6653345369377348e-16
0.5179035807161432,1.6653345369377348e-16
0.5181036207241448,2.220446049250313e-16
0.5183036607321464,2.220446049250313e-16
0.518503700740148,1.6653345369377348e-16
0.5187037407481496,2.220446049250313e-16
0.5189037807561512,2.7755575615628914e-16
0.5191038207641528,2.220446049250313e-16
0.5193038607721544,2.220446049250313e-16
0.519503900780156,2.7755575615628914e-16
0.5197039407881576,2.220446049250313e-16
0.5199039807961592,2.7755575615628914e-16
0.5201040208041608,2.220446049250313e-16
0.5203040608121624,2.7755575615628914e-16
0.520504100820164,2.7755575615628914e-16
0.5207041408281656,2.220446049250313e-16
0.5209041808361672,1.6653345369377348e-16
0.5211042208441689,2.220446049250313e-16
0.5213042608521704,2.7755575615628914e-16
0.521504300860172,3.3306690738754696e-16
0.5217043408681736,2.220446049250313e-16
0.5219043808761752,2.220446049250313e-16
0.5221044208841769,3.3306690738754696e-16
0.5223044608921784,3.3306690738754696e-16
0.52250450090018,2.220446049250313e-16
0.5227045409081816,2.220446049250313e-16
0.5229045809161832,2.7755575615628914e-16
0.5231046209241849,2.7755575615628914e-16
0.5233046609321864,2.7755575615628914e-16
0.523504700940188,2.220446049250313e-16
0.5237047409481896,3.3306690738754696e-16
0.5239047809561912,2.7755575615628914e-16
0.5241048209641929,2.7755575615628914e-16
0.5243048609721944,3.3306690738754696e-16
0.524504900980196,2.7755575615628914e-16
0.5247049409881976,2.7755575615628914e-16
0.5249049809961992,2.220446049250313e-16
0.5251050210042009,2.7755575615628914e-16
0.5253050610122024,2.7755575615628914e-16
0.525505101020204,2.220446049250313e-16
0.5257051410282056,3.3306690738754696e-16
0.5259051810362072,2.7755575615628914e-16
0.5261052210442089,3.3306690738754696e-16
0.5263052610522104,2.220446049250313e-16
0.526505301060212,2.7755575615628914e-16
0.5267053410682137,2.220446049250313e-16
0.5269053810762152,2.7755575615628914e-16
0.5271054210842169,3.3306690738754696e-16
0.5273054610922184,2.7755575615628914e-16
0.52750550110022,2.220446049250313e-16
0.5277055411082217,2.7755575615628914e-16
0.5279055811162232,2.7755575615628914e-16
0.5281056211242249,2.220446049250313e-16
0.5283056611322264,3.3306690738754696e-16
0.528505701140228,2.7755575615628914e-16
0.5287057411482297,3.3306690738754696e-16
0.5289057811562312,2.7755575615628914e-16
0.5291058211642328,2.220446049250313e-16
0.5293058611722344,2.220446049250313e-16
0.529505901180236,2.220446049250313e-16
0.5297059411882377,1.6653345369377348e-16
0.5299059811962392,2.220446049250313e-16
0.5301060212042408,2.220446049250313e-16
0.5303060612122424,1.1102230246251565e-16
0.530506101220244,2.220446049250313e-16
0.5307061412282457,1.1102230246251565e-16
0.5309061812362472,1.6653345369377348e-16
0.5311062212442488,1.6653345369377348e-16
0.5313062612522504,2.220446049250313e-16
0.531506301260252,1.1102230246251565e-16
0.5317063412682537,1.1102230246251565e-16
0.5319063812762552,1.6653345369377348e-16
0.5321064212842568,2.220446049250313e-16
0.5323064612922584,1.6653345369377348e-16
0.53250650130026,1.6653345369377348e-16
0.5327065413082617,2.220446049250313e-16
0.5329065813162632,2.220446049250313e-16
0.5331066213242648,1.6653345369377348e-16
0.5333066613322665,1.6653345369377348e-16
0.533506701340268,1.6653345369377348e-16
0.5337067413482697,2.220446049250313e-16
0.5339067813562712,1.1102230246251565e-16
0.5341068213642728,1.6653345369377348e-16
0.5343068613722745,1.6653345369377348e-16
0.534506901380276,1.6653345369377348e-16
0.5347069413882777,1.6653345369377348e-16
0.5349069813962792,1.1102230246251565e-16
0.5351070214042808,1.6653345369377348e-16
0.5353070614122825,1.6653345369377348e-16
0.535507101420284,1.6653345369377348e-16
0.5357071414282857,1.1102230246251565e-16
0.5359071814362872,1.6653345369377348e-16
0.5361072214442888,5.551115123125783e-17
0.5363072614522905,1.1102230246251565e-16
0.536507301460292,1.1102230246251565e-16
0.5367073414682937,5.551115123125783e-17
0.5369073814762952,1.1102230246251565e-16
0.5371074214842968,5.551115123125783e-17
0.5373074614922985,1.1102230246251565e-16
0.5375075015003,5.551115123125783e-17
0.5377075415083017,1.1102230246251565e-16
0.5379075815163032,1.1102230246251565e-16
0.5381076215243048,5.551115123125783e-17
0.5383076615323065,5.551115123125783e-17
0.538507701540308,1.1102230246251565e-16
0.5387077415483097,1.1102230246251565e-16
0.5389077815563112,5.551115123125783e-17
0.5391078215643128,5.551115123125783e-17
0.5393078615723145,1.6653345369377348e-16
0.539507901580316,5.551115123125783e-17
0.5397079415883177,5.551115123125783e-17
0.5399079815963193,5.551115123125783e-17
0.5401080216043208,0.0
0.5403080616123225,5.551115123125783e-17
0.540508101620324,1.1102230246251565e-16
0.5407081416283256,1.1102230246251565e-16
0.5409081816363273,5.551115123125783e-17
0.5411082216443288,5.551115123125783e-17
0.5413082616523305,1.1102230246251565e-16
0.541508301660332,1.1102230246251565e-16
0.5417083416683336,5.551115123125783e-17
0.5419083816763353,0.0
0.5421084216843368,5.551115123125783e-17
0.5423084616923385,5.551115123125783e-17
0.54250850170034,1.1102230246251565e-16
0.5427085417083416,1.1102230246251565e-16
0.5429085817163433,1.6653345369377348e-16
0.5431086217243448,1.1102230246251565e-16
0.5433086617323465,1.6653345369377348e-16
0.543508701740348,1.1102230246251565e-16
0.5437087417483496,1.6653345369377348e-16
0.5439087817563513,1.1102230246251565e-16
0.5441088217643528,1.1102230246251565e-16
0.5443088617723545,1.6653345369377348e-16
0.544508901780356,5.551115123125783e-17
0.5447089417883576,1.1102230246251565e-16
0.5449089817963593,5.551115123125783e-17
0.5451090218043608,1.1102230246251565e-16
0.5453090618123625,1.1102230246251565e-16
0.545509101820364,1.6653345369377348e-16
0.5457091418283656,1.1102230246251565e-16
0.5459091818363673,1.1102230246251565e-16
0.5461092218443688,5.551115123125783e-17
0.5463092618523705,5.551115123125783e-17
0.546509301860372,1.1102230246251565e-16
0.5467093418683736,1.1102230246251565e-16
0.5469093818763753,1.1102230246251565e-16
0.5471094218843768,5.551115123125783e-17
0.5473094618923785,5.551115123125783e-17
0.5475095019003801,5.551115123125783e-17
0.5477095419083816,1.1102230246251565e-16
0.5479095819163833,5.551115123125783e-17
0.5481096219243848,1.1102230246251565e-16
0.5483096619323865,5.551115123125783e-17
0.5485097019403881,5.551115123125783e-17
0.5487097419483896,0.0
0.5489097819563913,5.551115123125783e-17
0.5491098219643928,5.551115123125783e-17
0.5493098619723945,5.551115123125783e-17
0.5495099019803961,1.1102230246251565e-16
0.5497099419883976,5.551115123125783e-17
0.5499099819963993,5.551115123125783e-17
0.5501100220044008,5.551115123125783e-17
0.5503100620124025,0.0
0.5505101020204041,0.0
0.5507101420284056,5.551115123125783e-17
0.5509101820364073,1.1102230246251565e-16
0.5511102220444088,1.1102230246251565e-16
0.5513102620524104,5.551115123125783e-17
0.5515103020604121,1.1102230246251565e-16
0.5517103420684136,5.551115123125783e-17
0.5519103820764153,5.551115123125783e-17
0.5521104220844169,0.0
0.5523104620924184,1.1102230246251565e-16
0.5525105021004201,5.551115123125783e-17
0.5527105421084216,5.551115123125783e-17
0.5529105821164233,5.551115123125783e-17
0.5531106221244249,5.551115123125783e-17
0.5533106621324264,1.6653345369377348e-16
0.5535107021404281,1.1102230246251565e-16
0.5537107421484296,1.6653345369377348e-16
0.5539107821564313,2.220446049250313e-16
0.5541108221644329,1.6653345369377348e-16
0.5543108621724344,1.6653345369377348e-16
0.5545109021804361,1.6653345369377348e-16
0.5547109421884376,1.6653345369377348e-16
0.5549109821964393,1.6653345369377348e-16
0.5551110222044409,1.1102230246251565e-16
0.5553110622124424,2.220446049250313e-16
0.5555111022204441,2.220446049250313e-16
0.5557111422284456,2.220446049250313e-16
0.5559111822364473,1.6653345369377348e-16
0.5561112222444489,2.7755575615628914e-16
0.5563112622524504,1.6653345369377348e-16
0.5565113022604521,1.6653345369377348e-16
0.5567113422684536,2.220446049250313e-16
0.5569113822764553,2.220446049250313e-16
0.5571114222844569,2.220446049250313e-16
0.5573114622924584,2.220446049250313e-16
0.5575115023004601,2.220446049250313e-16
0.5577115423084616,2.7755575615628914e-16
0.5579115823164633,2.7755575615628914e-16
0.5581116223244649,2.220446049250313e-16
0.5583116623324664,2.220446049250313e-16
0.5585117023404681,2.220446049250313e-16
0.5587117423484697,1.6653345369377348e-16
0.5589117823564713,2.7755575615628914e-16
0.5591118223644729,2.7755575615628914e-16
0.5593118623724744,2.220446049250313e-16
0.5595119023804761,2.7755575615628914e-16
0.5597119423884777,2.7755575615628914e-16
0.5599119823964793,2.7755575615628914e-16
0.5601120224044809,2.220446049250313e-16
0.5603120624124824,2.7755575615628914e-16
0.5605121024204841,2.7755575615628914e-16
0.5607121424284857,3.885780586188048e-16
0.5609121824364873,3.3306690738754696e-16
0.5611122224444889,3.3306690738754696e-16
0.5613122624524904,3.885780586188048e-16
0.5615123024604921,2.7755575615628914e-16
0.5617123424684937,4.440892098500626e-16
0.5619123824764953,3.885780586188048e-16
0.5621124224844969,4.440892098500626e-16
0.5623124624924984,3.885780586188048e-16
0.5625125025005001,4.440892098500626e-16
0.5627125425085017,5.551115123125783e-16
0.5629125825165032,4.440892098500626e-16
0.5631126225245049,4.440892098500626e-16
0.5633126625325064,4.996003610813204e-16
0.5635127025405081,4.440892098500626e-16
0.5637127425485097,4.996003610813204e-16
0.5639127825565112,4.996003610813204e-16
0.5641128225645129,5.551115123125783e-16
0.5643128625725145,4.440892098500626e-16
0.5645129025805161,4.996003610813204e-16
0.5647129425885177,4.996003610813204e-16
0.5649129825965192,5.551115123125783e-16
0.5651130226045209,5.551115123125783e-16
0.5653130626125225,6.106226635438361e-16
0.5655131026205241,5.551115123125783e-16
0.5657131426285257,4.996003610813204e-16
0.5659131826365272,4.996003610813204e-16
0.5661132226445289,6.106226635438361e-16
0.5663132626525305,4.996003610813204e-16
0.5665133026605321,4.996003610813204e-16
0.5667133426685337,5.551115123125783e-16
0.5669133826765352,5.551115123125783e-16
0.5671134226845369,5.551115123125783e-16
0.5673134626925385,5.551115123125783e-16
0.5675135027005401,4.996003610813204e-16
0.5677135427085417,5.551115123125783e-16
0.5679135827165432,6.106226635438361e-16
0.5681136227245449,6.106226635438361e-16
0.5683136627325465,4.996003610813204e-16
0.5685137027405481,5.551115123125783e-16
0.5687137427485497,5.551115123125783e-16
0.5689137827565512,5.551115123125783e-16
0.5691138227645529,5.551115123125783e-16
0.5693138627725545,5.551115123125783e-16
0.5695139027805561,6.106226635438361e-16
0.5697139427885577,6.661338147750939e-16
0.5699139827965592,6.661338147750939e-16
0.5701140228045609,6.661338147750939e-16
0.5703140628125625,7.216449660063518e-16
0.5705141028205641,6.661338147750939e-16
0.5707141428285657,7.216449660063518e-16
0.5709141828365673,6.661338147750939e-16
0.5711142228445689,7.216449660063518e-16
0.5713142628525705,6.661338147750939e-16
0.5715143028605721,6.661338147750939e-16
0.5717143428685737,7.216449660063518e-16
0.5719143828765753,7.216449660063518e-16
0.5721144228845769,6.661338147750939e-16
0.5723144628925785,7.771561172376096e-16
0.5725145029005801,6.661338147750939e-16
0.5727145429085817,7.216449660063518e-16
0.5729145829165833,7.771561172376096e-16
0.5731146229245849,6.661338147750939e-16
0.5733146629325865,7.771561172376096e-16
0.5735147029405882,7.771561172376096e-16
0.5737147429485897,7.216449660063518e-16
0.5739147829565913,7.216449660063518e-16
0.5741148229645929,7.216449660063518e-16
0.5743148629725945,6.661338147750939e-16
0.574514902980596,6.661338147750939e-16
0.5747149429885977,7.216449660063518e-16
0.5749149829965993,7.216449660063518e-16
0.5751150230046009,7.771561172376096e-16
0.5753150630126025,7.216449660063518e-16
0.575515103020604,7.216449660063518e-16
0.5757151430286057,6.661338147750939e-16
0.5759151830366073,6.106226635438361e-16
0.5761152230446089,7.216449660063518e-16
0.5763152630526105,7.216449660063518e-16
0.576515303060612,6.661338147750939e-16
0.5767153430686137,6.661338147750939e-16
0.5769153830766153,6.661338147750939e-16
0.5771154230846169,6.106226635438361e-16
0.5773154630926185,7.216449660063518e-16
0.57751550310062,6.661338147750939e-16
0.5777155431086217,6.661338147750939e-16
0.5779155831166233,6.661338147750939e-16
0.5781156231246249,6.661338147750939e-16
0.5783156631326265,6.106226635438361e-16
0.5785157031406281,7.216449660063518e-16
0.5787157431486297,5.551115123125783e-16
0.5789157831566313,6.106226635438361e-16
0.579115823164633,6.661338147750939e-16
0.5793158631726345,6.106226635438361e-16
0.5795159031806361,6.106226635438361e-16
0.5797159431886377,4.996003610813204e-16
0.5799159831966393,5.551115123125783e-16
0.580116023204641,5.551115123125783e-16
0.5803160632126425,5.551115123125783e-16
0.5805161032206441,4.996003610813204e-16
0.5807161432286457,6.106226635438361e-16
0.5809161832366473,6.106226635438361e-16
0.581116223244649,5.551115123125783e-16
0.5813162632526505,6.106226635438361e-16
0.5815163032606521,6.106226635438361e-16
0.5817163432686537,6.106226635438361e-16
0.5819163832766553,4.996003610813204e-16
0.582116423284657,4.996003610813204e-16
0.5823164632926585,4.440892098500626e-16
0.5825165033006601,4.996003610813204e-16
0.5827165433086617,4.440892098500626e-16
0.5829165833166633,4.440892098500626e-16
0.583116623324665,4.440892098500626e-16
0.5833166633326665,4.440892098500626e-16
0.5835167033406681,4.996003610813204e-16
0.5837167433486697,4.440892098500626e-16
0.5839167833566713,4.440892098500626e-16
0.584116823364673,4.440892098500626e-16
0.5843168633726745,4.440892098500626e-16
0.5845169033806761,4.996003610813204e-16
0.5847169433886777,4.996003610813204e-16
0.5849169833966793,4.996003610813204e-16
0.5851170234046809,4.440892098500626e-16
0.5853170634126825,3.885780586188048e-16
0.5855171034206841,3.885780586188048e-16
0.5857171434286857,4.996003610813204e-16
0.5859171834366873,4.440892098500626e-16
0.5861172234446889,4.440892098500626e-16
0.5863172634526905,3.885780586188048e-16
0.5865173034606921,3.885780586188048e-16
0.5867173434686938,3.885780586188048e-16
0.5869173834766953,3.3306690738754696e-16
0.5871174234846969,3.885780586188048e-16
0.5873174634926985,3.885780586188048e-16
0.5875175035007001,2.220446049250313e-16
0.5877175435087018,2.7755575615628914e-16
0.5879175835167033,3.3306690738754696e-16
0.5881176235247049,3.3306690738754696e-16
0.5883176635327065,2.7755575615628914e-16
0.5885177035407081,2.7755575615628914e-16
0.5887177435487098,2.220446049250313e-16
0.5889177835567113,2.7755575615628914e-16
0.5891178235647129,3.3306690738754696e-16
0.5893178635727145,2.7755575615628914e-16
0.5895179035807161,2.7755575615628914e-16
0.5897179435887178,2.7755575615628914e-16
0.5899179835967193,2.220446049250313e-16
0.5901180236047209,2.7755575615628914e-16
0.5903180636127225,2.7755575615628914e-16
0.5905181036207241,1.6653345369377348e-16
0.5907181436287258,1.6653345369377348e-16
0.5909181836367273,1.6653345369377348e-16
0.5911182236447289,2.220446049250313e-16
0.5913182636527305,1.6653345369377348e-16
0.5915183036607321,2.220446049250313e-16
0.5917183436687338,2.220446049250313e-16
0.5919183836767353,2.7755575615628914e-16
0.5921184236847369,1.6653345369377348e-16
0.5923184636927386,2.220446049250313e-16
0.5925185037007401,2.7755575615628914e-16
0.5927185437087418,1.6653345369377348e-16
0.5929185837167433,2.220446049250313e-16
0.5931186237247449,2.220446049250313e-16
0.5933186637327466,2.220446049250313e-16
0.5935187037407481,1.6653345369377348e-16
0.5937187437487498,1.1102230246251565e-16
0.5939187837567513,1.6653345369377348e-16
0.5941188237647529,1.6653345369377348e-16
0.5943188637727546,2.220446049250313e-16
0.5945189037807561,2.7755575615628914e-16
0.5947189437887578,2.220446049250313e-16
0.5949189837967593,1.6653345369377348e-16
0.5951190238047609,2.220446049250313e-16
0.5953190638127626,1.6653345369377348e-16
0.5955191038207641,2.220446049250313e-16
0.5957191438287658,2.7755575615628914e-16
0.5959191838367673,2.220446049250313e-16
0.5961192238447689,2.220446049250313e-16
0.5963192638527706,2.7755575615628914e-16
0.5965193038607721,2.220446049250313e-16
0.5967193438687737,1.6653345369377348e-16
0.5969193838767753,2.220446049250313e-16
0.5971194238847769,2.7755575615628914e-16
0.5973194638927786,1.6653345369377348e-16
0.5975195039007801,2.220446049250313e-16
0.5977195439087817,2.220446049250313e-16
0.5979195839167833,1.6653345369377348e-16
0.5981196239247849,1.6653345369377348e-16
0.5983196639327866,2.220446049250313e-16
0.5985197039407881,2.220446049250313e-16
0.5987197439487897,2.7755575615628914e-16
0.5989197839567914,2.220446049250313e-16
0.5991198239647929,2.7755575615628914e-16
0.5993198639727946,2.220446049250313e-16
0.5995199039807961,2.220446049250313e-16
0.5997199439887977,1.6653345369377348e-16
0.5999199839967994,1.6653345369377348e-16
0.6001200240048009,2.7755575615628914e-16
0.6003200640128026,2.7755575615628914e-16
0.6005201040208041,2.220446049250313e-16
0.6007201440288057,2.7755575615628914e-16
0.6009201840368074,2.220446049250313e-16
0.6011202240448089,2.220446049250313e-16
0.6013202640528106,2.220446049250313e-16
0.6015203040608121,2.220446049250313e-16
0.6017203440688137,1.6653345369377348e-16
0.6019203840768154,1.6653345369377348e-16
0.6021204240848169,2.7755575615628914e-16
0.6023204640928186,1.6653345369377348e-16
0.6025205041008201,2.220446049250313e-16
0.6027205441088217,2.220446049250313e-16
0.6029205841168234,2.220446049250313e-16
0.6031206241248249,2.7755575615628914e-16
0.6033206641328266,2.220446049250313e-16
0.6035207041408281,2.220446049250313e-16
0.6037207441488297,1.6653345369377348e-16
0.6039207841568314,2.7755575615628914e-16
0.6041208241648329,2.220446049250313e-16
0.6043208641728346,2.7755575615628914e-16
0.6045209041808361,2.220446049250313e-16
0.6047209441888377,2.220446049250313e-16
0.6049209841968394,2.220446049250313e-16
0.6051210242048409,2.220446049250313e-16
0.6053210642128426,2.220446049250313e-16
0.6055211042208442,2.220446049250313e-16
0.6057211442288457,1.6653345369377348e-16
0.6059211842368474,2.7755575615628914e-16
0.6061212242448489,2.7755575615628914e-16
0.6063212642528506,2.220446049250313e-16
0.6065213042608522,2.7755575615628914e-16
0.6067213442688537,1.6653345369377348e-16
0.6069213842768554,2.220446049250313e-16
0.6071214242848569,1.6653345369377348e-16
0.6073214642928585,1.6653345369377348e-16
0.6075215043008602,2.7755575615628914e-16
0.6077215443088617,2.220446049250313e-16
0.6079215843168634,2.7755575615628914e-16
0.6081216243248649,2.220446049250313e-16
0.6083216643328665,2.220446049250313e-16
0.6085217043408682,2.220446049250313e-16
0.6087217443488697,2.7755575615628914e-16
0.6089217843568714,2.220446049250313e-16
0.6091218243648729,1.6653345369377348e-16
0.6093218643728745,2.220446049250313e-16
0.6095219043808762,2.220446049250313e-16
0.6097219443888777,1.6653345369377348e-16
0.6099219843968794,2.7755575615628914e-16
0.610122024404881,1.6653345369377348e-16
0.6103220644128825,1.6653345369377348e-16
0.6105221044208842,2.7755575615628914e-16
0.6107221444288857,1.6653345369377348e-16
0.6109221844368874,2.220446049250313e-16
0.611122224444889,2.7755575615628914e-16
0.6113222644528905,1.6653345369377348e-16
0.6115223044608922,1.6653345369377348e-16
0.6117223444688937,2.220446049250313e-16
0.6119223844768954,2.7755575615628914e-16
0.612122424484897,1.6653345369377348e-16
0.6123224644928985,2.7755575615628914e-16
0.6125225045009002,1.6653345369377348e-16
0.6127225445089017,1.6653345369377348e-16
0.6129225845169034,2.220446049250313e-16
0.613122624524905,2.220446049250313e-16
0.6133226645329065,1.6653345369377348e-16
0.6135227045409082,2.7755575615628914e-16
0.6137227445489097,1.6653345369377348e-16
0.6139227845569114,2.220446049250313e-16
0.614122824564913,2.220446049250313e-16
0.6143228645729145,2.220446049250313e-16
0.6145229045809162,2.220446049250313e-16
0.6147229445889177,2.220446049250313e-16
0.6149229845969194,2.220446049250313e-16
0.615123024604921,1.6653345369377348e-16
0.6153230646129225,2.220446049250313e-16
0.6155231046209242,1.1102230246251565e-16
0.6157231446289257,1.6653345369377348e-16
0.6159231846369274,2.220446049250313e-16
0.616123224644929,1.6653345369377348e-16
0.6163232646529305,1.1102230246251565e-16
0.6165233046609322,1.1102230246251565e-16
0.6167233446689337,1.1102230246251565e-16
0.6169233846769354,1.1102230246251565e-16
0.617123424684937,1.6653345369377348e-16
0.6173234646929385,1.6653345369377348e-16
0.6175235047009402,1.1102230246251565e-16
0.6177235447089418,1.6653345369377348e-16
0.6179235847169434,2.220446049250313e-16
0.618123624724945,2.7755575615628914e-16
0.6183236647329465,1.6653345369377348e-16
0.6185237047409482,1.1102230246251565e-16
0.6187237447489498,2.220446049250313e-16
0.6189237847569513,1.6653345369377348e-16
0.619123824764953,1.6653345369377348e-16
0.6193238647729545,1.6653345369377348e-16
0.6195239047809562,1.1102230246251565e-16
0.6197239447889578,1.1102230246251565e-16
0.6199239847969593,5.551115123125783e-17
0.620124024804961,1.1102230246251565e-16
0.6203240648129625,1.1102230246251565e-16
0.6205241048209642,1.6653345369377348e-16
0.6207241448289658,1.6653345369377348e-16
0.6209241848369673,1.6653345369377348e-16
0.621124224844969,1.1102230246251565e-16
0.6213242648529705,1.1102230246251565e-16
0.6215243048609722,1.1102230246251565e-16
0.6217243448689738,1.1102230246251565e-16
0.6219243848769753,1.6653345369377348e-16
0.622124424884977,1.1102230246251565e-16
0.6223244648929785,1.1102230246251565e-16
0.6225245049009802,1.6653345369377348e-16
0.6227245449089818,1.1102230246251565e-16
0.6229245849169833,1.1102230246251565e-16
0.623124624924985,5.551115123125783e-17
0.6233246649329865,1.6653345369377348e-16
0.6235247049409882,1.6653345369377348e-16
0.6237247449489898,1.1102230246251565e-16
0.6239247849569913,5.551115123125783e-17
0.624124824964993,1.6653345369377348e-16
0.6243248649729946,5.551115123125783e-17
0.6245249049809962,1.1102230246251565e-16
0.6247249449889978,1.1102230246251565e-16
0.6249249849969993,1.1102230246251565e-16
0.625125025005001,1.6653345369377348e-16
0.6253250650130026,1.1102230246251565e-16
0.6255251050210042,1.1102230246251565e-16
0.6257251450290058,5.551115123125783e-17
0.6259251850370073,1.1102230246251565e-16
0.626125225045009,1.1102230246251565e-16
0.6263252650530106,1.1102230246251565e-16
0.6265253050610122,1.1102230246251565e-16
0.6267253450690138,1.1102230246251565e-16
0.6269253850770153,1.1102230246251565e-16
0.627125425085017,1.1102230246251565e-16
0.6273254650930186,1.6653345369377348e-16
0.6275255051010202,5.551115123125783e-17
0.6277255451090218,5.551115123125783e-17
0.6279255851170233,1.6653345369377348e-16
0.628125625125025,1.1102230246251565e-16
0.6283256651330266,1.1102230246251565e-16
0.6285257051410282,1.1102230246251565e-16
0.6287257451490298,1.6653345369377348e-16
0.6289257851570313,1.1102230246251565e-16
0.629125825165033,1.6653345369377348e-16
0.6293258651730346,1.1102230246251565e-16
0.6295259051810361,5.551115123125783e-17
0.6297259451890378,1.1102230246251565e-16
0.6299259851970394,1.6653345369377348e-16
0.630126025205041,5.551115123125783e-17
0.6303260652130426,1.1102230246251565e-16
0.6305261052210441,1.6653345369377348e-16
0.6307261452290458,5.551115123125783e-17
0.6309261852370474,1.1102230246251565e-16
0.631126225245049,1.6653345369377348e-16
0.6313262652530506,1.1102230246251565e-16
0.6315263052610521,1.1102230246251565e-16
0.6317263452690538,5.551115123125783e-17
0.6319263852770554,1.1102230246251565e-16
0.632126425285057,1.1102230246251565e-16
0.6323264652930586,1.6653345369377348e-16
0.6325265053010601,5.551115123125783e-17
0.6327265453090618,1.1102230246251565e-16
0.6329265853170634,1.6653345369377348e-16
0.633126625325065,1.6653345369377348e-16
0.6333266653330666,1.1102230246251565e-16
0.6335267053410681,1.1102230246251565e-16
0.6337267453490698,1.1102230246251565e-16
0.6339267853570714,1.6653345369377348e-16
0.634126825365073,1.6653345369377348e-16
0.6343268653730746,1.1102230246251565e-16
0.6345269053810761,1.1102230246251565e-16
0.6347269453890778,1.1102230246251565e-16
0.6349269853970794,1.1102230246251565e-16
0.635127025405081,0.0
0.6353270654130826,1.1102230246251565e-16
0.6355271054210841,5.551115123125783e-17
0.6357271454290858,5.551115123125783e-17
0.6359271854370874,1.6653345369377348e-16
0.636127225445089,5.551115123125783e-17
0.6363272654530906,1.1102230246251565e-16
0.6365273054610922,1.1102230246251565e-16
0.6367273454690938,1.1102230246251565e-16
0.6369273854770954,1.1102230246251565e-16
0.637127425485097,1.1102230246251565e-16
0.6373274654930986,1.1102230246251565e-16
0.6375275055011002,1.6653345369377348e-16
0.6377275455091018,1.1102230246251565e-16
0.6379275855171034,1.1102230246251565e-16
0.638127625525105,2.220446049250313e-16
0.6383276655331066,1.6653345369377348e-16
0.6385277055411082,1.1102230246251565e-16
0.6387277455491098,1.1102230246251565e-16
0.6389277855571114,1.6653345369377348e-16
0.639127825565113,2.220446049250313e-16
0.6393278655731146,2.220446049250313e-16
0.6395279055811162,1.6653345369377348e-16
0.6397279455891178,1.6653345369377348e-16
0.6399279855971194,1.1102230246251565e-16
0.640128025605121,2.220446049250313e-16
0.6403280656131226,1.1102230246251565e-16
0.6405281056211242,1.6653345369377348e-16
0.6407281456291258,1.1102230246251565e-16
0.6409281856371274,2.220446049250313e-16
0.641128225645129,2.220446049250313e-16
0.6413282656531306,2.220446049250313e-16
0.6415283056611322,1.6653345369377348e-16
0.6417283456691338,2.220446049250313e-16
0.6419283856771354,2.220446049250313e-16
0.642128425685137,2.220446049250313e-16
0.6423284656931386,1.6653345369377348e-16
0.6425285057011402,1.1102230246251565e-16
0.6427285457091418,1.1102230246251565e-16
0.6429285857171434,5.551115123125783e-17
0.643128625725145,5.551115123125783e-17
0.6433286657331466,1.1102230246251565e-16
0.6435287057411482,1.1102230246251565e-16
0.6437287457491498,1.1102230246251565e-16
0.6439287857571514,1.6653345369377348e-16
0.644128825765153,1.1102230246251565e-16
0.6443288657731546,1.6653345369377348e-16
0.6445289057811562,1.1102230246251565e-16
0.6447289457891578,1.1102230246251565e-16
0.6449289857971594,1.6653345369377348e-16
0.645129025805161,1.1102230246251565e-16
0.6453290658131626,1.1102230246251565e-16
0.6455291058211642,1.6653345369377348e-16
0.6457291458291659,1.6653345369377348e-16
0.6459291858371674,1.6653345369377348e-16
0.646129225845169,1.1102230246251565e-16
0.6463292658531706,1.6653345369377348e-16
0.6465293058611722,1.6653345369377348e-16
0.6467293458691739,5.551115123125783e-17
0.6469293858771754,1.1102230246251565e-16
0.647129425885177,5.551115123125783e-17
0.6473294658931786,1.6653345369377348e-16
0.6475295059011802,1.6653345369377348e-16
0.6477295459091819,5.551115123125783e-17
0.6479295859171834,1.1102230246251565e-16
0.648129625925185,1.1102230246251565e-16
0.6483296659331866,1.6653345369377348e-16
0.6485297059411882,5.551115123125783e-17
0.6487297459491899,1.6653345369377348e-16
0.6489297859571914,1.1102230246251565e-16
0.649129825965193,5.551115123125783e-17
0.6493298659731946,1.1102230246251565e-16
0.6495299059811962,1.6653345369377348e-16
0.6497299459891979,1.6653345369377348e-16
0.6499299859971994,5.551115123125783e-17
0.650130026005201,1.6653345369377348e-16
0.6503300660132026,1.1102230246251565e-16
0.6505301060212042,1.1102230246251565e-16
0.6507301460292059,5.551115123125783e-17
0.6509301860372074,1.1102230246251565e-16
0.651130226045209,1.1102230246251565e-16
0.6513302660532106,1.6653345369377348e-16
0.6515303060612122,1.1102230246251565e-16
0.6517303460692138,1.1102230246251565e-16
0.6519303860772154,1.6653345369377348e-16
0.652130426085217,1.6653345369377348e-16
0.6523304660932187,1.1102230246251565e-16
0.6525305061012202,1.1102230246251565e-16
0.6527305461092218,1.1102230246251565e-16
0.6529305861172234,5.551115123125783e-17
0.653130626125225,0.0
0.6533306661332267,5.551115123125783e-17
0.6535307061412282,0.0
0.6537307461492298,5.551115123125783e-17
0.6539307861572314,0.0
0.654130826165233,5.551115123125783e-17
0.6543308661732347,5.551115123125783e-17
0.6545309061812362,5.551115123125783e-17
0.6547309461892378,0.0
0.6549309861972394,5.551115123125783e-17
0.655131026205241,1.1102230246251565e-16
0.6553310662132427,0.0
0.6555311062212442,0.0
0.6557311462292458,1.1102230246251565e-16
0.6559311862372474,5.551115123125783e-17
0.656131226245249,5.551115123125783e-17
0.6563312662532507,0.0
0.6565313062612522,0.0
0.6567313462692538,1.1102230246251565e-16
0.6569313862772554,1.1102230246251565e-16
0.657131426285257,5.551115123125783e-17
0.6573314662932587,0.0
0.6575315063012602,0.0
0.6577315463092618,5.551115123125783e-17
0.6579315863172635,1.1102230246251565e-16
0.658131626325265,5.551115123125783e-17
0.6583316663332667,0.0
0.6585317063412682,5.551115123125783e-17
0.6587317463492698,5.551115123125783e-17
0.6589317863572715,5.551115123125783e-17
0.659131826365273,0.0
0.6593318663732747,5.551115123125783e-17
0.6595319063812762,1.1102230246251565e-16
0.6597319463892778,5.551115123125783e-17
0.6599319863972795,5.551115123125783e-17
0.660132026405281,1.1102230246251565e-16
0.6603320664132827,1.1102230246251565e-16
0.6605321064212842,1.1102230246251565e-16
0.6607321464292858,1.1102230246251565e-16
0.6609321864372875,1.6653345369377348e-16
0.661132226445289,1.1102230246251565e-16
0.6613322664532907,1.6653345369377348e-16
0.6615323064612922,1.1102230246251565e-16
0.6617323464692938,1.6653345369377348e-16
0.6619323864772955,1.6653345369377348e-16
0.662132426485297,1.6653345369377348e-16
0.6623324664932987,5.551115123125783e-17
0.6625325065013002,1.1102230246251565e-16
0.6627325465093018,1.1102230246251565e-16
0.6629325865173035,1.6653345369377348e-16
0.663132626525305,1.6653345369377348e-16
0.6633326665333066,1.1102230246251565e-16
0.6635327065413082,5.551115123125783e-17
0.6637327465493098,5.551115123125783e-17
0.6639327865573115,1.6653345369377348e-16
0.664132826565313,1.1102230246251565e-16
0.6643328665733146,1.1102230246251565e-16
0.6645329065813163,1.1102230246251565e-16
0.6647329465893178,1.1102230246251565e-16
0.6649329865973195,0.0
0.665133026605321,5.551115123125783e-17
0.6653330666133226,5.551115123125783e-17
0.6655331066213243,5.551115123125783e-17
0.6657331466293258,0.0
0.6659331866373275,1.1102230246251565e-16
0.666133226645329,0.0
0.6663332666533306,1.1102230246251565e-16
0.6665333066613323,0.0
0.6667333466693338,0.0
0.6669333866773355,5.551115123125783e-17
0.667133426685337,5.551115123125783e-17
0.6673334666933386,0.0
0.6675335067013403,5.551115123125783e-17
0.6677335467093418,5.551115123125783e-17
0.6679335867173435,0.0
0.668133626725345,5.551115123125783e-17
0.6683336667333466,5.551115123125783e-17
0.6685337067413483,1.1102230246251565e-16
0.6687337467493498,1.6653345369377348e-16
0.6689337867573515,1.6653345369377348e-16
0.669133826765353,1.1102230246251565e-16
0.6693338667733546,1.1102230246251565e-16
0.6695339067813563,1.1102230246251565e-16
0.6697339467893578,1.1102230246251565e-16
0.6699339867973595,1.1102230246251565e-16
0.670134026805361,1.1102230246251565e-16
0.6703340668133626,1.6653345369377348e-16
0.6705341068213643,5.551115123125783e-17
0.6707341468293658,1.6653345369377348e-16
0.6709341868373675,1.1102230246251565e-16
0.671134226845369,1.1102230246251565e-16
0.6713342668533706,1.6653345369377348e-16
0.6715343068613723,1.6653345369377348e-16
0.6717343468693738,1.1102230246251565e-16
0.6719343868773755,5.551115123125783e-17
0.6721344268853771,1.1102230246251565e-16
0.6723344668933786,1.1102230246251565e-16
0.6725345069013803,5.551115123125783e-17
0.6727345469093818,1.1102230246251565e-16
0.6729345869173835,1.1102230246251565e-16
0.6731346269253851,1.1102230246251565e-16
0.6733346669333866,1.1102230246251565e-16
0.6735347069413883,1.1102230246251565e-16
0.6737347469493898,1.6653345369377348e-16
0.6739347869573914,1.1102230246251565e-16
0.6741348269653931,0.0
0.6743348669733946,5.551115123125783e-17
0.6745349069813963,5.551115123125783e-17
0.6747349469893978,1.1102230246251565e-16
0.6749349869973994,5.551115123125783e-17
0.6751350270054011,5.551115123125783e-17
0.6753350670134026,1.1102230246251565e-16
0.6755351070214043,5.551115123125783e-17
0.6757351470294058,5.551115123125783e-17
0.6759351870374074,5.551115123125783e-17
0.6761352270454091,5.551115123125783e-17
0.6763352670534106,5.551115123125783e-17
0.6765353070614123,5.551115123125783e-17
0.6767353470694139,5.551115123125783e-17
0.6769353870774154,5.551115123125783e-17
0.6771354270854171,1.1102230246251565e-16
0.6773354670934186,1.1102230246251565e-16
0.6775355071014203,5.551115123125783e-17
0.6777355471094219,5.551115123125783e-17
0.6779355871174234,0.0
0.6781356271254251,0.0
0.6783356671334266,5.551115123125783e-17
0.6785357071414283,5.551115123125783e-17
0.6787357471494299,5.551115123125783e-17
0.6789357871574314,5.551115123125783e-17
0.6791358271654331,1.1102230246251565e-16
0.6793358671734346,5.551115123125783e-17
0.6795359071814363,1.1102230246251565e-16
0.6797359471894379,1.1102230246251565e-16
0.6799359871974394,1.1102230246251565e-16
0.6801360272054411,5.551115123125783e-17
0.6803360672134426,5.551115123125783e-17
0.6805361072214443,0.0
0.6807361472294459,5.551115123125783e-17
0.6809361872374474,0.0
0.6811362272454491,0.0
0.6813362672534506,5.551115123125783e-17
0.6815363072614523,1.1102230246251565e-16
0.6817363472694539,5.551115123125783e-17
0.6819363872774554,5.551115123125783e-17
0.6821364272854571,1.1102230246251565e-16
0.6823364672934586,5.551115123125783e-17
0.6825365073014603,1.1102230246251565e-16
0.6827365473094619,0.0
0.6829365873174634,5.551115123125783e-17
0.6831366273254651,5.551115123125783e-17
0.6833366673334667,5.551115123125783e-17
0.6835367073414683,0.0
0.6837367473494699,5.551115123125783e-17
0.6839367873574714,0.0
0.6841368273654731,5.551115123125783e-17
0.6843368673734747,5.551115123125783e-17
0.6845369073814763,0.0
0.6847369473894779,5.551115123125783e-17
0.6849369873974794,1.1102230246251565e-16
0.6851370274054811,5.551115123125783e-17
0.6853370674134827,0.0
0.6855371074214842,5.551115123125783e-17
0.6857371474294859,0.0
0.6859371874374874,5.551115123125783e-17
0.6861372274454891,0.0
0.6863372674534907,0.0
0.6865373074614922,5.551115123125783e-17
0.6867373474694939,0.0
0.6869373874774954,0.0
0.6871374274854971,0.0
0.6873374674934987,5.551115123125783e-17
0.6875375075015002,0.0
0.6877375475095019,5.551115123125783e-17
0.6879375875175034,0.0
0.6881376275255051,5.551115123125783e-17
0.6883376675335067,5.551115123125783e-17
0.6885377075415082,0.0
0.6887377475495099,1.1102230246251565e-16
0.6889377875575114,1.1102230246251565e-16
0.6891378275655131,5.551115123125783e-17
0.6893378675735147,1.1102230246251565e-16
0.6895379075815162,1.1102230246251565e-16
0.6897379475895179,5.551115123125783e-17
0.6899379875975195,5.551115123125783e-17
0.6901380276055211,0.0
0.6903380676135227,5.551115123125783e-17
0.6905381076215242,0.0
0.6907381476295259,0.0
0.6909381876375275,5.551115123125783e-17
0.6911382276455291,0.0
0.6913382676535307,1.1102230246251565e-16
0.6915383076615322,5.551115123125783e-17
0.6917383476695339,0.0
0.6919383876775355,5.551115123125783e-17
0.6921384276855371,1.1102230246251565e-16
0.6923384676935387,5.551115123125783e-17
0.6925385077015402,5.551115123125783e-17
0.6927385477095419,5.551115123125783e-17
0.6929385877175435,5.551115123125783e-17
0.6931386277255451,5.551115123125783e-17
0.6933386677335467,1.1102230246251565e-16
0.6935387077415482,1.1102230246251565e-16
0.6937387477495499,5.551115123125783e-17
0.6939387877575515,5.551115123125783e-17
0.6941388277655531,1.1102230246251565e-16
0.6943388677735547,2.220446049250313e-16
0.6945389077815562,1.1102230246251565e-16
0.6947389477895579,2.220446049250313e-16
0.6949389877975595,1.6653345369377348e-16
0.6951390278055611,1.6653345369377348e-16
0.6953390678135627,2.220446049250313e-16
0.6955391078215643,1.6653345369377348e-16
0.6957391478295659,2.220446049250313e-16
0.6959391878375675,2.220446049250313e-16
0.696139227845569,1.6653345369377348e-16
0.6963392678535707,1.6653345369377348e-16
0.6965393078615723,1.1102230246251565e-16
0.6967393478695739,1.6653345369377348e-16
0.6969393878775755,2.220446049250313e-16
0.697139427885577,1.6653345369377348e-16
0.6973394678935787,1.6653345369377348e-16
0.6975395079015803,1.6653345369377348e-16
0.6977395479095819,2.220446049250313e-16
0.6979395879175835,1.1102230246251565e-16
0.698139627925585,1.1102230246251565e-16
0.6983396679335867,1.6653345369377348e-16
0.6985397079415883,2.220446049250313e-16
0.6987397479495899,2.220446049250313e-16
0.6989397879575915,2.220446049250313e-16
0.699139827965593,1.6653345369377348e-16
0.6993398679735947,2.220446049250313e-16
0.6995399079815963,1.6653345369377348e-16
0.6997399479895979,2.220446049250313e-16
0.6999399879975995,1.1102230246251565e-16
0.700140028005601,1.6653345369377348e-16
0.7003400680136027,1.1102230246251565e-16
0.7005401080216043,2.220446049250313e-16
0.7007401480296059,1.1102230246251565e-16
0.7009401880376075,1.6653345369377348e-16
0.701140228045609,1.6653345369377348e-16
0.7013402680536107,1.6653345369377348e-16
0.7015403080616123,1.6653345369377348e-16
0.7017403480696139,1.6653345369377348e-16
0.7019403880776155,1.1102230246251565e-16
0.702140428085617,1.1102230246251565e-16
0.7023404680936187,1.1102230246251565e-16
0.7025405081016203,1.6653345369377348e-16
0.7027405481096219,1.6653345369377348e-16
0.7029405881176235,1.6653345369377348e-16
0.7031406281256251,1.6653345369377348e-16
0.7033406681336267,1.6653345369377348e-16
0.7035407081416283,1.6653345369377348e-16
0.70374074814963,1.6653345369377348e-16
0.7039407881576315,1.6653345369377348e-16
0.7041408281656331,2.220446049250313e-16
0.7043408681736347,1.6653345369377348e-16
0.7045409081816363,1.1102230246251565e-16
0.704740948189638,1.6653345369377348e-16
0.7049409881976395,1.6653345369377348e-16
0.7051410282056411,1.1102230246251565e-16
0.7053410682136427,1.6653345369377348e-16
0.7055411082216443,2.220446049250313e-16
0.705741148229646,1.1102230246251565e-16
0.7059411882376475,1.6653345369377348e-16
0.7061412282456491,1.6653345369377348e-16
0.7063412682536507,1.6653345369377348e-16
0.7065413082616523,1.6653345369377348e-16
0.706741348269654,2.220446049250313e-16
0.7069413882776555,1.6653345369377348e-16
0.7071414282856571,1.6653345369377348e-16
0.7073414682936587,1.6653345369377348e-16
0.7075415083016603,1.6653345369377348e-16
0.7077415483096618,2.220446049250313e-16
0.7079415883176635,1.6653345369377348e-16
0.7081416283256651,2.220446049250313e-16
0.7083416683336667,1.6653345369377348e-16
0.7085417083416683,1.6653345369377348e-16
0.7087417483496699,2.220446049250313e-16
0.7089417883576715,1.1102230246251565e-16
0.7091418283656731,1.6653345369377348e-16
0.7093418683736747,2.220446049250313e-16
0.7095419083816763,1.6653345369377348e-16
0.7097419483896779,1.6653345369377348e-16
0.7099419883976795,2.220446049250313e-16
0.7101420284056811,1.6653345369377348e-16
0.7103420684136827,1.1102230246251565e-16
0.7105421084216843,1.1102230246251565e-16
0.7107421484296859,1.1102230246251565e-16
0.7109421884376875,2.220446049250313e-16
0.7111422284456891,1.1102230246251565e-16
0.7113422684536908,1.6653345369377348e-16
0.7115423084616923,1.6653345369377348e-16
0.7117423484696939,1.6653345369377348e-16
0.7119423884776955,1.6653345369377348e-16
0.7121424284856971,1.6653345369377348e-16
0.7123424684936988,1.6653345369377348e-16
0.7125425085017003,1.6653345369377348e-16
0.7127425485097019,1.6653345369377348e-16
0.7129425885177035,1.6653345369377348e-16
0.7131426285257051,1.6653345369377348e-16
0.7133426685337068,1.6653345369377348e-16
0.7135427085417083,1.6653345369377348e-16
0.7137427485497099,1.6653345369377348e-16
0.7139427885577115,1.6653345369377348e-16
0.7141428285657131,1.6653345369377348e-16
0.7143428685737148,1.1102230246251565e-16
0.7145429085817163,1.1102230246251565e-16
0.7147429485897179,1.6653345369377348e-16
0.7149429885977195,1.6653345369377348e-16
0.7151430286057211,1.1102230246251565e-16
0.7153430686137228,2.220446049250313e-16
0.7155431086217243,1.6653345369377348e-16
0.7157431486297259,1.6653345369377348e-16
0.7159431886377275,1.6653345369377348e-16
0.7161432286457291,1.1102230246251565e-16
0.7163432686537308,1.1102230246251565e-16
0.7165433086617323,5.551115123125783e-17
0.7167433486697339,1.6653345369377348e-16
0.7169433886777355,1.1102230246251565e-16
0.7171434286857371,1.6653345369377348e-16
0.7173434686937388,2.220446049250313e-16
0.7175435087017403,2.220446049250313e-16
0.7177435487097419,1.1102230246251565e-16
0.7179435887177436,1.6653345369377348e-16
0.7181436287257451,2.220446049250313e-16
0.7183436687337467,1.1102230246251565e-16
0.7185437087417483,1.6653345369377348e-16
0.7187437487497499,1.6653345369377348e-16
0.7189437887577516,2.220446049250313e-16
0.7191438287657531,2.220446049250313e-16
0.7193438687737547,2.7755575615628914e-16
0.7195439087817563,2.220446049250313e-16
0.7197439487897579,2.220446049250313e-16
0.7199439887977596,1.6653345369377348e-16
0.7201440288057611,1.6653345369377348e-16
0.7203440688137627,2.220446049250313e-16
0.7205441088217643,2.220446049250313e-16
0.7207441488297659,2.220446049250313e-16
0.7209441888377676,1.6653345369377348e-16
0.7211442288457691,2.220446049250313e-16
0.7213442688537707,2.220446049250313e-16
0.7215443088617723,2.220446049250313e-16
0.7217443488697739,2.220446049250313e-16
0.7219443888777756,2.7755575615628914e-16
0.7221444288857771,2.220446049250313e-16
0.7223444688937787,2.220446049250313e-16
0.7225445089017803,2.7755575615628914e-16
0.7227445489097819,2.7755575615628914e-16
0.7229445889177836,2.220446049250313e-16
0.7231446289257851,1.6653345369377348e-16
0.7233446689337867,2.220446049250313e-16
0.7235447089417884,2.7755575615628914e-16
0.7237447489497899,2.7755575615628914e-16
0.7239447889577916,1.6653345369377348e-16
0.7241448289657931,1.6653345369377348e-16
0.7243448689737947,1.6653345369377348e-16
0.7245449089817964,2.220446049250313e-16
0.7247449489897979,1.6653345369377348e-16
0.7249449889977996,2.220446049250313e-16
0.7251450290058011,2.7755575615628914e-16
0.7253450690138027,1.6653345369377348e-16
0.7255451090218044,1.6653345369377348e-16
0.7257451490298059,2.220446049250313e-16
0.7259451890378076,1.6653345369377348e-16
0.7261452290458091,2.220446049250313e-16
0.7263452690538107,2.7755575615628914e-16
0.7265453090618124,1.6653345369377348e-16
0.7267453490698139,2.220446049250313e-16
0.7269453890778156,2.220446049250313e-16
0.7271454290858171,2.220446049250313e-16
0.7273454690938187,2.7755575615628914e-16
0.7275455091018204,2.7755575615628914e-16
0.7277455491098219,1.6653345369377348e-16
0.7279455891178236,1.6653345369377348e-16
0.7281456291258251,2.7755575615628914e-16
0.7283456691338267,2.220446049250313e-16
0.7285457091418284,2.220446049250313e-16
0.7287457491498299,2.7755575615628914e-16
0.7289457891578316,2.7755575615628914e-16
0.7291458291658331,2.220446049250313e-16
0.7293458691738347,2.220446049250313e-16
0.7295459091818364,2.7755575615628914e-16
0.7297459491898379,2.220446049250313e-16
0.7299459891978395,2.220446049250313e-16
0.7301460292058412,2.7755575615628914e-16
0.7303460692138427,2.220446049250313e-16
0.7305461092218444,1.6653345369377348e-16
0.7307461492298459,2.7755575615628914e-16
0.7309461892378475,2.220446049250313e-16
0.7311462292458492,2.220446049250313e-16
0.7313462692538507,2.220446049250313e-16
0.7315463092618524,2.220446049250313e-16
0.7317463492698539,2.220446049250313e-16
0.7319463892778555,2.220446049250313e-16
0.7321464292858572,2.220446049250313e-16
0.7323464692938587,2.220446049250313e-16
0.7325465093018604,2.220446049250313e-16
0.7327465493098619,1.6653345369377348e-16
0.7329465893178635,2.220446049250313e-16
0.7331466293258652,2.7755575615628914e-16
0.7333466693338667,2.220446049250313e-16
0.7335467093418684,1.6653345369377348e-16
0.7337467493498699,2.220446049250313e-16
0.7339467893578715,2.7755575615628914e-16
0.7341468293658732,2.220446049250313e-16
0.7343468693738747,2.220446049250313e-16
0.7345469093818764,2.7755575615628914e-16
0.734746949389878,2.220446049250313e-16
0.7349469893978795,2.220446049250313e-16
0.7351470294058812,2.220446049250313e-16
0.7353470694138827,2.7755575615628914e-16
0.7355471094218844,2.220446049250313e-16
0.735747149429886,2.7755575615628914e-16
0.7359471894378875,1.1102230246251565e-16
0.7361472294458892,1.6653345369377348e-16
0.7363472694538907,1.6653345369377348e-16
0.7365473094618924,2.220446049250313e-16
0.736747349469894,1.6653345369377348e-16
0.7369473894778955,1.6653345369377348e-16
0.7371474294858972,2.220446049250313e-16
0.7373474694938987,1.6653345369377348e-16
0.7375475095019004,1.6653345369377348e-16
0.737747549509902,5.551115123125783e-17
0.7379475895179035,5.551115123125783e-17
0.7381476295259052,5.551115123125783e-17
0.7383476695339067,5.551115123125783e-17
0.7385477095419084,0.0
0.73874774954991,1.1102230246251565e-16
0.7389477895579115,0.0
0.7391478295659132,-5.551115123125783e-17
0.7393478695739147,0.0
0.7395479095819164,-5.551115123125783e-17
0.739747949589918,-5.551115123125783e-17
0.7399479895979195,-5.551115123125783e-17
0.7401480296059212,-1.1102230246251565e-16
0.7403480696139227,-1.6653345369377348e-16
0.7405481096219244,-1.1102230246251565e-16
0.740748149629926,-1.1102230246251565e-16
0.7409481896379275,-1.6653345369377348e-16
0.7411482296459292,-1.1102230246251565e-16
0.7413482696539307,-5.551115123125783e-17
0.7415483096619323,-1.6653345369377348e-16
0.741748349669934,-1.6653345369377348e-16
0.7419483896779355,-1.1102230246251565e-16
0.7421484296859372,-1.1102230246251565e-16
0.7423484696939388,-5.551115123125783e-17
0.7425485097019403,-1.6653345369377348e-16
0.742748549709942,-1.1102230246251565e-16
0.7429485897179435,-1.1102230246251565e-16
0.7431486297259452,-1.6653345369377348e-16
0.7433486697339468,-1.1102230246251565e-16
0.7435487097419483,-1.6653345369377348e-16
0.74374874974995,-5.551115123125783e-17
0.7439487897579515,-5.551115123125783e-17
0.7441488297659532,-1.1102230246251565e-16
0.7443488697739548,-5.551115123125783e-17
0.7445489097819563,-5.551115123125783e-17
0.744748949789958,-5.551115123125783e-17
0.7449489897979595,-1.1102230246251565e-16
0.7451490298059612,-1.1102230246251565e-16
0.7453490698139628,-1.1102230246251565e-16
0.7455491098219643,-1.1102230246251565e-16
0.745749149829966,-5.551115123125783e-17
0.7459491898379675,-1.6653345369377348e-16
0.7461492298459692,-1.1102230246251565e-16
0.7463492698539708,-1.6653345369377348e-16
0.7465493098619723,-5.551115123125783e-17
0.746749349869974,-1.1102230246251565e-16
0.7469493898779755,-5.551115123125783e-17
0.7471494298859772,-1.6653345369377348e-16
0.7473494698939788,-5.551115123125783e-17
0.7475495099019803,-1.6653345369377348e-16
0.747749549909982,-1.1102230246251565e-16
0.7479495899179835,-1.1102230246251565e-16
0.7481496299259852,-1.6653345369377348e-16
0.7483496699339868,-1.1102230246251565e-16
0.7485497099419883,-1.1102230246251565e-16
0.74874974994999,-1.1102230246251565e-16
0.7489497899579916,-1.1102230246251565e-16
0.7491498299659932,-5.551115123125783e-17
0.7493498699739948,-1.6653345369377348e-16
0.7495499099819963,-5.551115123125783e-17
0.749749949989998,-1.6653345369377348e-16
0.7499499899979996,-5.551115123125783e-17
0.7501500300060012,-1.1102230246251565e-16
0.7503500700140028,-1.6653345369377348e-16
0.7505501100220043,-5.551115123125783e-17
0.750750150030006,-5.551115123125783e-17
0.7509501900380076,-1.1102230246251565e-16
0.7511502300460092,-1.1102230246251565e-16
0.7513502700540108,-1.6653345369377348e-16
0.7515503100620123,-5.551115123125783e-17
0.751750350070014,-1.6653345369377348e-16
0.7519503900780156,-5.551115123125783e-17
0.7521504300860171,-5.551115123125783e-17
0.7523504700940188,-1.1102230246251565e-16
0.7525505101020203,-1.6653345369377348e-16
0.752750550110022,-5.551115123125783e-17
0.7529505901180236,-5.551115123125783e-17
0.7531506301260251,-5.551115123125783e-17
0.7533506701340268,0.0
0.7535507101420283,-1.1102230246251565e-16
0.75375075015003,-1.1102230246251565e-16
0.7539507901580316,0.0
0.7541508301660331,0.0
0.7543508701740348,-5.551115123125783e-17
0.7545509101820363,-5.551115123125783e-17
0.754750950190038,5.551115123125783e-17
0.7549509901980396,5.551115123125783e-17
0.7551510302060411,0.0
0.7553510702140428,5.551115123125783e-17
0.7555511102220444,5.551115123125783e-17
0.755751150230046,5.551115123125783e-17
0.7559511902380476,5.551115123125783e-17
0.7561512302460491,5.551115123125783e-17
0.7563512702540508,5.551115123125783e-17
0.7565513102620524,1.1102230246251565e-16
0.756751350270054,5.551115123125783e-17
0.7569513902780556,5.551115123125783e-17
0.7571514302860571,5.551115123125783e-17
0.7573514702940588,0.0
0.7575515103020604,5.551115123125783e-17
0.757751550310062,5.551115123125783e-17
0.7579515903180636,0.0
0.7581516303260651,5.551115123125783e-17
0.7583516703340668,5.551115123125783e-17
0.7585517103420684,1.1102230246251565e-16
0.75875175035007,5.551115123125783e-17
0.7589517903580716,5.551115123125783e-17
0.7591518303660731,5.551115123125783e-17
0.7593518703740748,5.551115123125783e-17
0.7595519103820764,5.551115123125783e-17
0.759751950390078,5.551115123125783e-17
0.7599519903980796,1.1102230246251565e-16
0.7601520304060811,0.0
0.7603520704140828,1.1102230246251565e-16
0.7605521104220844,1.1102230246251565e-16
0.760752150430086,0.0
0.7609521904380876,0.0
0.7611522304460892,5.551115123125783e-17
0.7613522704540908,0.0
0.7615523104620924,5.551115123125783e-17
0.761752350470094,5.551115123125783e-17
0.7619523904780956,5.551115123125783e-17
0.7621524304860972,1.1102230246251565e-16
0.7623524704940988,5.551115123125783e-17
0.7625525105021004,0.0
0.762752550510102,5.551115123125783e-17
0.7629525905181036,0.0
0.7631526305261052,0.0
0.7633526705341068,0.0
0.7635527105421084,0.0
0.7637527505501099,-5.551115123125783e-17
0.7639527905581116,-5.551115123125783e-17
0.7641528305661132,5.551115123125783e-17
0.7643528705741148,0.0
0.7645529105821164,5.551115123125783e-17
0.7647529505901179,5.551115123125783e-17
0.7649529905981196,0.0
0.7651530306061212,5.551115123125783e-17
0.7653530706141228,0.0
0.7655531106221244,0.0
0.765753150630126,0.0
0.7659531906381276,0.0
0.7661532306461292,-5.551115123125783e-17
0.7663532706541308,-5.551115123125783e-17
0.7665533106621324,0.0
0.766753350670134,-1.1102230246251565e-16
0.7669533906781356,-5.551115123125783e-17
0.7671534306861372,-5.551115123125783e-17
0.7673534706941388,-5.551115123125783e-17
0.7675535107021404,-1.1102230246251565e-16
0.767753550710142,-5.551115123125783e-17
0.7679535907181436,0.0
0.7681536307261452,-1.1102230246251565e-16
0.7683536707341468,0.0
0.7685537107421484,-5.551115123125783e-17
0.76875375075015,-1.1102230246251565e-16
0.7689537907581516,-5.551115123125783e-17
0.7691538307661532,0.0
0.7693538707741548,-5.551115123125783e-17
0.7695539107821564,-5.551115123125783e-17
0.769753950790158,0.0
0.7699539907981596,-1.1102230246251565e-16
0.7701540308061612,0.0
0.7703540708141629,0.0
0.7705541108221644,-5.551115123125783e-17
0.770754150830166,-1.1102230246251565e-16
0.7709541908381676,-5.551115123125783e-17
0.7711542308461692,-1.1102230246251565e-16
0.7713542708541709,0.0
0.7715543108621724,-5.551115123125783e-17
0.771754350870174,-5.551115123125783e-17
0.7719543908781756,-5.551115123125783e-17
0.7721544308861772,-5.551115123125783e-17
0.7723544708941789,-5.551115123125783e-17
0.7725545109021804,0.0
0.772754550910182,-5.551115123125783e-17
0.7729545909181836,-5.551115123125783e-17
0.7731546309261852,0.0
0.7733546709341869,-5.551115123125783e-17
0.7735547109421884,-1.1102230246251565e-16
0.77375475095019,-5.551115123125783e-17
0.7739547909581916,0.0
0.7741548309661932,-5.551115123125783e-17
0.7743548709741948,-1.1102230246251565e-16
0.7745549109821964,-5.551115123125783e-17
0.774754950990198,-5.551115123125783e-17
0.7749549909981996,0.0
0.7751550310062012,-5.551115123125783e-17
0.7753550710142028,-1.1102230246251565e-16
0.7755551110222044,-1.1102230246251565e-16
0.775755151030206,-5.551115123125783e-17
0.7759551910382076,0.0
0.7761552310462092,-5.551115123125783e-17
0.7763552710542108,-5.551115123125783e-17
0.7765553110622124,0.0
0.776755351070214,0.0
0.7769553910782157,0.0
0.7771554310862172,-5.551115123125783e-17
0.7773554710942188,5.551115123125783e-17
0.7775555111022204,5.551115123125783e-17
0.777755551110222,5.551115123125783e-17
0.7779555911182237,5.551115123125783e-17
0.7781556311262252,5.551115123125783e-17
0.7783556711342268,1.1102230246251565e-16
0.7785557111422284,1.6653345369377348e-16
0.77875575115023,5.551115123125783e-17
0.7789557911582317,5.551115123125783e-17
0.7791558311662332,1.1102230246251565e-16
0.7793558711742348,1.1102230246251565e-16
0.7795559111822364,1.6653345369377348e-16
0.779755951190238,1.1102230246251565e-16
0.7799559911982397,5.551115123125783e-17
0.7801560312062412,1.1102230246251565e-16
0.7803560712142428,1.1102230246251565e-16
0.7805561112222444,1.1102230246251565e-16
0.780756151230246,5.551115123125783e-17
0.7809561912382477,1.1102230246251565e-16
0.7811562312462492,1.1102230246251565e-16
0.7813562712542508,1.1102230246251565e-16
0.7815563112622524,5.551115123125783e-17
0.781756351270254,1.1102230246251565e-16
0.7819563912782557,5.551115123125783e-17
0.7821564312862572,1.6653345369377348e-16
0.7823564712942588,5.551115123125783e-17
0.7825565113022604,5.551115123125783e-17
0.782756551310262,1.1102230246251565e-16
0.7829565913182637,1.1102230246251565e-16
0.7831566313262652,1.1102230246251565e-16
0.7833566713342668,1.1102230246251565e-16
0.7835567113422685,5.551115123125783e-17
0.78375675135027,1.6653345369377348e-16
0.7839567913582717,1.1102230246251565e-16
0.7841568313662732,1.6653345369377348e-16
0.7843568713742748,1.6653345369377348e-16
0.7845569113822765,5.551115123125783e-17
0.784756951390278,2.220446049250313e-16
0.7849569913982797,1.1102230246251565e-16
0.7851570314062812,1.6653345369377348e-16
0.7853570714142828,1.6653345369377348e-16
0.7855571114222845,1.6653345369377348e-16
0.785757151430286,1.1102230246251565e-16
0.7859571914382876,1.1102230246251565e-16
0.7861572314462892,1.6653345369377348e-16
0.7863572714542908,2.220446049250313e-16
0.7865573114622925,2.220446049250313e-16
0.786757351470294,2.220446049250313e-16
0.7869573914782956,2.220446049250313e-16
0.7871574314862972,1.1102230246251565e-16
0.7873574714942988,1.6653345369377348e-16
0.7875575115023005,1.6653345369377348e-16
0.787757551510302,1.1102230246251565e-16
0.7879575915183036,2.220446049250313e-16
0.7881576315263052,1.6653345369377348e-16
0.7883576715343068,1.6653345369377348e-16
0.7885577115423085,1.1102230246251565e-16
0.78875775155031,1.6653345369377348e-16
0.7889577915583116,2.220446049250313e-16
0.7891578315663133,2.220446049250313e-16
0.7893578715743148,1.6653345369377348e-16
0.7895579115823165,1.6653345369377348e-16
0.789757951590318,1.6653345369377348e-16
0.7899579915983196,1.1102230246251565e-16
0.7901580316063213,1.1102230246251565e-16
0.7903580716143228,1.1102230246251565e-16
0.7905581116223245,1.1102230246251565e-16
0.790758151630326,5.551115123125783e-17
0.7909581916383276,1.1102230246251565e-16
0.7911582316463293,1.6653345369377348e-16
0.7913582716543308,1.6653345369377348e-16
0.7915583116623325,5.551115123125783e-17
0.791758351670334,1.1102230246251565e-16
0.7919583916783356,1.1102230246251565e-16
0.7921584316863373,1.1102230246251565e-16
0.7923584716943388,1.1102230246251565e-16
0.7925585117023405,1.1102230246251565e-16
0.792758551710342,1.1102230246251565e-16
0.7929585917183436,1.6653345369377348e-16
0.7931586317263453,1.1102230246251565e-16
0.7933586717343468,1.6653345369377348e-16
0.7935587117423485,1.6653345369377348e-16
0.79375875175035,1.6653345369377348e-16
0.7939587917583516,5.551115123125783e-17
0.7941588317663533,1.1102230246251565e-16
0.7943588717743548,1.1102230246251565e-16
0.7945589117823565,5.551115123125783e-17
0.794758951790358,5.551115123125783e-17
0.7949589917983596,1.6653345369377348e-16
0.7951590318063613,1.6653345369377348e-16
0.7953590718143628,5.551115123125783e-17
0.7955591118223645,1.1102230246251565e-16
0.795759151830366,1.1102230246251565e-16
0.7959591918383676,5.551115123125783e-17
0.7961592318463693,0.0
0.7963592718543708,0.0
0.7965593118623724,5.551115123125783e-17
0.796759351870374,5.551115123125783e-17
0.7969593918783756,-1.1102230246251565e-16
0.7971594318863773,-5.551115123125783e-17
0.7973594718943788,-5.551115123125783e-17
0.7975595119023804,-5.551115123125783e-17
0.7977595519103821,-5.551115123125783e-17
0.7979595919183836,-1.1102230246251565e-16
0.7981596319263853,0.0
0.7983596719343868,-5.551115123125783e-17
0.7985597119423884,-1.1102230246251565e-16
0.7987597519503901,-1.6653345369377348e-16
0.7989597919583916,-1.1102230246251565e-16
0.7991598319663933,-1.1102230246251565e-16
0.7993598719743948,-1.6653345369377348e-16
0.7995599119823964,-1.1102230246251565e-16
0.7997599519903981,-1.1102230246251565e-16
0.7999599919983996,-1.1102230246251565e-16
0.8001600320064013,-5.551115123125783e-17
0.8003600720144028,-1.1102230246251565e-16
0.8005601120224044,-1.6653345369377348e-16
0.8007601520304061,-2.220446049250313e-16
0.8009601920384076,-1.1102230246251565e-16
0.8011602320464093,-1.1102230246251565e-16
0.8013602720544108,-2.220446049250313e-16
0.8015603120624124,-2.220446049250313e-16
0.8017603520704141,-1.1102230246251565e-16
0.8019603920784156,-1.6653345369377348e-16
0.8021604320864173,-1.1102230246251565e-16
0.8023604720944189,-1.6653345369377348e-16
0.8025605121024204,-1.6653345369377348e-16
0.8027605521104221,-1.1102230246251565e-16
0.8029605921184236,-1.6653345369377348e-16
0.8031606321264253,-1.6653345369377348e-16
0.8033606721344269,-2.220446049250313e-16
0.8035607121424284,-1.1102230246251565e-16
0.8037607521504301,-1.1102230246251565e-16
0.8039607921584316,-1.6653345369377348e-16
0.8041608321664333,-2.220446049250313e-16
0.8043608721744349,-2.220446049250313e-16
0.8045609121824364,-2.220446049250313e-16
0.8047609521904381,-1.6653345369377348e-16
0.8049609921984396,-1.6653345369377348e-16
0.8051610322064413,-1.1102230246251565e-16
0.8053610722144429,-1.6653345369377348e-16
0.8055611122224444,-1.6653345369377348e-16
0.8057611522304461,-1.6653345369377348e-16
0.8059611922384476,-2.220446049250313e-16
0.8061612322464493,-1.6653345369377348e-16
0.8063612722544509,-1.6653345369377348e-16
0.8065613122624524,-2.220446049250313e-16
0.8067613522704541,-2.220446049250313e-16
0.8069613922784556,-1.6653345369377348e-16
0.8071614322864573,-1.6653345369377348e-16
0.8073614722944589,-1.1102230246251565e-16
0.8075615123024604,-1.6653345369377348e-16
0.8077615523104621,-1.1102230246251565e-16
0.8079615923184637,-2.220446049250313e-16
0.8081616323264652,-1.1102230246251565e-16
0.8083616723344669,-1.6653345369377348e-16
0.8085617123424684,-1.6653345369377348e-16
0.8087617523504701,-2.220446049250313e-16
0.8089617923584717,-1.6653345369377348e-16
0.8091618323664732,-1.6653345369377348e-16
0.8093618723744749,-2.220446049250313e-16
0.8095619123824764,-1.6653345369377348e-16
0.8097619523904781,-2.220446049250313e-16
0.8099619923984797,-1.1102230246251565e-16
0.8101620324064812,-1.1102230246251565e-16
0.8103620724144829,-1.6653345369377348e-16
0.8105621124224844,-1.1102230246251565e-16
0.8107621524304861,-1.6653345369377348e-16
0.8109621924384877,-5.551115123125783e-17
0.8111622324464892,-1.1102230246251565e-16
0.8113622724544909,-1.1102230246251565e-16
0.8115623124624924,-1.6653345369377348e-16
0.8117623524704941,-1.6653345369377348e-16
0.8119623924784957,-5.551115123125783e-17
0.8121624324864972,-1.1102230246251565e-16
0.8123624724944989,-1.1102230246251565e-16
0.8125625125025004,-1.6653345369377348e-16
0.8127625525105021,-1.1102230246251565e-16
0.8129625925185037,-5.551115123125783e-17
0.8131626325265052,-1.1102230246251565e-16
0.8133626725345069,-1.6653345369377348e-16
0.8135627125425084,-1.1102230246251565e-16
0.8137627525505101,-1.1102230246251565e-16
0.8139627925585117,-1.6653345369377348e-16
0.8141628325665132,-1.1102230246251565e-16
0.8143628725745149,-1.1102230246251565e-16
0.8145629125825165,-5.551115123125783e-17
0.8147629525905181,-5.551115123125783e-17
0.8149629925985197,-1.1102230246251565e-16
0.8151630326065212,-1.1102230246251565e-16
0.8153630726145229,-5.551115123125783e-17
0.8155631126225245,-1.1102230246251565e-16
0.8157631526305261,-1.6653345369377348e-16
0.8159631926385277,-5.551115123125783e-17
0.8161632326465292,-5.551115123125783e-17
0.8163632726545309,-1.6653345369377348e-16
0.8165633126625325,-1.6653345369377348e-16
0.8167633526705341,-1.1102230246251565e-16
0.8169633926785357,-5.551115123125783e-17
0.8171634326865372,-5.551115123125783e-17
0.8173634726945389,-5.551115123125783e-17
0.8175635127025405,0.0
0.8177635527105421,-1.1102230246251565e-16
0.8179635927185437,-5.551115123125783e-17
0.8181636327265452,-1.6653345369377348e-16
0.8183636727345469,-1.6653345369377348e-16
0.8185637127425485,-5.551115123125783e-17
0.81876375275055,-1.6653345369377348e-16
0.8189637927585517,-1.1102230246251565e-16
0.8191638327665532,-1.1102230246251565e-16
0.8193638727745549,-5.551115123125783e-17
0.8195639127825565,-5.551115123125783e-17
0.819763952790558,-5.551115123125783e-17
0.8199639927985597,-1.6653345369377348e-16
0.8201640328065612,-5.551115123125783e-17
0.8203640728145629,-1.6653345369377348e-16
0.8205641128225645,-1.1102230246251565e-16
0.820764152830566,-1.1102230246251565e-16
0.8209641928385677,-1.1102230246251565e-16
0.8211642328465693,-1.6653345369377348e-16
0.8213642728545709,-1.6653345369377348e-16
0.8215643128625725,-1.1102230246251565e-16
0.821764352870574,-1.6653345369377348e-16
0.8219643928785757,-5.551115123125783e-17
0.8221644328865773,-1.6653345369377348e-16
0.8223644728945789,-1.6653345369377348e-16
0.8225645129025805,-1.1102230246251565e-16
0.822764552910582,-1.6653345369377348e-16
0.8229645929185837,-1.6653345369377348e-16
0.8231646329265853,-5.551115123125783e-17
0.8233646729345869,-1.1102230246251565e-16
0.8235647129425885,-1.1102230246251565e-16
0.82376475295059,-1.6653345369377348e-16
0.8239647929585917,-1.1102230246251565e-16
0.8241648329665933,-1.1102230246251565e-16
0.8243648729745949,-1.1102230246251565e-16
0.8245649129825965,-1.1102230246251565e-16
0.824764952990598,-5.551115123125783e-17
0.8249649929985997,-1.6653345369377348e-16
0.8251650330066013,-5.551115123125783e-17
0.8253650730146029,-1.1102230246251565e-16
0.8255651130226045,-1.1102230246251565e-16
0.825765153030606,-1.6653345369377348e-16
0.8259651930386077,-1.1102230246251565e-16
0.8261652330466093,-1.1102230246251565e-16
0.8263652730546109,-1.1102230246251565e-16
0.8265653130626125,-1.1102230246251565e-16
0.826765353070614,-1.6653345369377348e-16
0.8269653930786157,-1.1102230246251565e-16
0.8271654330866173,-1.1102230246251565e-16
0.8273654730946189,-5.551115123125783e-17
0.8275655131026205,-1.1102230246251565e-16
0.827765553110622,-1.1102230246251565e-16
0.8279655931186237,-1.1102230246251565e-16
0.8281656331266253,-1.1102230246251565e-16
0.828365673134627,-1.1102230246251565e-16
0.8285657131426285,-1.1102230246251565e-16
0.8287657531506301,-5.551115123125783e-17
0.8289657931586317,-1.6653345369377348e-16
0.8291658331666333,-1.6653345369377348e-16
0.829365873174635,-1.1102230246251565e-16
0.8295659131826365,-2.220446049250313e-16
0.8297659531906381,-1.6653345369377348e-16
0.8299659931986397,-1.6653345369377348e-16
0.8301660332066413,-2.220446049250313e-16
0.8303660732146428,-1.1102230246251565e-16
0.8305661132226445,-1.1102230246251565e-16
0.8307661532306461,-2.220446049250313e-16
0.8309661932386477,-1.6653345369377348e-16
0.8311662332466493,-1.6653345369377348e-16
0.8313662732546508,-1.6653345369377348e-16
0.8315663132626525,-2.220446049250313e-16
0.8317663532706541,-1.6653345369377348e-16
0.8319663932786557,-1.6653345369377348e-16
0.8321664332866573,-1.1102230246251565e-16
0.8323664732946588,-1.1102230246251565e-16
0.8325665133026605,-2.220446049250313e-16
0.8327665533106621,-1.1102230246251565e-16
0.8329665933186637,-1.6653345369377348e-16
0.8331666333266653,-1.6653345369377348e-16
0.8333666733346669,-1.6653345369377348e-16
0.8335667133426685,-2.220446049250313e-16
0.8337667533506701,-1.6653345369377348e-16
0.8339667933586717,-1.1102230246251565e-16
0.8341668333666733,-2.220446049250313e-16
0.8343668733746749,-2.220446049250313e-16
0.8345669133826765,-1.1102230246251565e-16
0.8347669533906781,-1.6653345369377348e-16
0.8349669933986797,-2.220446049250313e-16
0.8351670334066813,-1.6653345369377348e-16
0.8353670734146829,-1.1102230246251565e-16
0.8355671134226845,-1.1102230246251565e-16
0.8357671534306861,-2.220446049250313e-16
0.8359671934386878,-1.6653345369377348e-16
0.8361672334466893,-1.6653345369377348e-16
0.8363672734546909,-1.6653345369377348e-16
0.8365673134626925,-1.6653345369377348e-16
0.8367673534706941,-1.6653345369377348e-16
0.8369673934786958,-1.6653345369377348e-16
0.8371674334866973,-2.220446049250313e-16
0.8373674734946989,-2.7755575615628914e-16
0.8375675135027005,-1.6653345369377348e-16
0.8377675535107021,-2.220446049250313e-16
0.8379675935187038,-2.220446049250313e-16
0.8381676335267053,-2.220446049250313e-16
0.8383676735347069,-1.6653345369377348e-16
0.8385677135427085,-2.7755575615628914e-16
0.8387677535507101,-2.220446049250313e-16
0.8389677935587118,-1.6653345369377348e-16
0.8391678335667133,-2.7755575615628914e-16
0.8393678735747149,-1.6653345369377348e-16
0.8395679135827165,-2.220446049250313e-16
0.8397679535907181,-1.6653345369377348e-16
0.8399679935987198,-2.7755575615628914e-16
0.8401680336067213,-2.7755575615628914e-16
0.8403680736147229,-1.6653345369377348e-16
0.8405681136227245,-2.7755575615628914e-16
0.8407681536307261,-2.7755575615628914e-16
0.8409681936387277,-2.220446049250313e-16
0.8411682336467293,-2.220446049250313e-16
0.8413682736547309,-2.220446049250313e-16
0.8415683136627325,-2.220446049250313e-16
0.8417683536707341,-1.6653345369377348e-16
0.8419683936787357,-2.220446049250313e-16
0.8421684336867373,-1.6653345369377348e-16
0.8423684736947389,-1.6653345369377348e-16
0.8425685137027406,-2.220446049250313e-16
0.8427685537107421,-2.7755575615628914e-16
0.8429685937187437,-2.7755575615628914e-16
0.8431686337267453,-1.6653345369377348e-16
0.8433686737347469,-2.220446049250313e-16
0.8435687137427486,-1.6653345369377348e-16
0.8437687537507501,-1.6653345369377348e-16
0.8439687937587517,-1.1102230246251565e-16
0.8441688337667533,-1.6653345369377348e-16
0.8443688737747549,-1.1102230246251565e-16
0.8445689137827566,-2.220446049250313e-16
0.8447689537907581,-2.7755575615628914e-16
0.8449689937987597,-1.6653345369377348e-16
0.8451690338067613,-2.220446049250313e-16
0.8453690738147629,-2.7755575615628914e-16
0.8455691138227646,-2.220446049250313e-16
0.8457691538307661,-1.6653345369377348e-16
0.8459691938387677,-1.6653345369377348e-16
0.8461692338467693,-1.6653345369377348e-16
0.8463692738547709,-1.1102230246251565e-16
0.8465693138627726,-1.6653345369377348e-16
0.8467693538707741,-1.1102230246251565e-16
0.8469693938787757,-1.1102230246251565e-16
0.8471694338867773,-2.220446049250313e-16
0.8473694738947789,-1.6653345369377348e-16
0.8475695139027806,-1.6653345369377348e-16
0.8477695539107821,-1.1102230246251565e-16
0.8479695939187837,-2.220446049250313e-16
0.8481696339267853,-1.6653345369377348e-16
0.8483696739347869,-5.551115123125783e-17
0.8485697139427886,-1.6653345369377348e-16
0.8487697539507901,-5.551115123125783e-17
0.8489697939587917,-1.1102230246251565e-16
0.8491698339667934,-1.1102230246251565e-16
0.8493698739747949,-5.551115123125783e-17
0.8495699139827966,-1.6653345369377348e-16
0.8497699539907981,-5.551115123125783e-17
0.8499699939987997,-1.1102230246251565e-16
0.8501700340068014,-1.1102230246251565e-16
0.8503700740148029,-1.1102230246251565e-16
0.8505701140228046,-5.551115123125783e-17
0.8507701540308061,-5.551115123125783e-17
0.8509701940388077,-1.1102230246251565e-16
0.8511702340468094,-1.1102230246251565e-16
0.8513702740548109,-1.1102230246251565e-16
0.8515703140628126,-1.1102230246251565e-16
0.8517703540708141,-1.6653345369377348e-16
0.8519703940788157,0.0
0.8521704340868174,-5.551115123125783e-17
0.8523704740948189,-5.551115123125783e-17
0.8525705141028205,-5.551115123125783e-17
0.8527705541108221,-5.551115123125783e-17
0.8529705941188237,-5.551115123125783e-17
0.8531706341268254,-5.551115123125783e-17
0.8533706741348269,-5.551115123125783e-17
0.8535707141428285,-5.551115123125783e-17
0.8537707541508301,-1.1102230246251565e-16
0.8539707941588317,-1.1102230246251565e-16
0.8541708341668334,-1.1102230246251565e-16
0.8543708741748349,0.0
0.8545709141828365,0.0
0.8547709541908382,0.0
0.8549709941988397,-5.551115123125783e-17
0.8551710342068414,0.0
0.8553710742148429,5.551115123125783e-17
0.8555711142228445,5.551115123125783e-17
0.8557711542308462,5.551115123125783e-17
0.8559711942388477,5.551115123125783e-17
0.8561712342468494,0.0
0.8563712742548509,-5.551115123125783e-17
0.8565713142628525,5.551115123125783e-17
0.8567713542708542,-5.551115123125783e-17
0.8569713942788557,5.551115123125783e-17
0.8571714342868574,5.551115123125783e-17
0.8573714742948589,-5.551115123125783e-17
0.8575715143028605,5.551115123125783e-17
0.8577715543108622,0.0
0.8579715943188637,5.551115123125783e-17
0.8581716343268654,0.0
0.8583716743348669,5.551115123125783e-17
0.8585717143428685,5.551115123125783e-17
0.8587717543508702,0.0
0.8589717943588717,5.551115123125783e-17
0.8591718343668734,0.0
0.8593718743748749,-5.551115123125783e-17
0.8595719143828765,0.0
0.8597719543908782,0.0
0.8599719943988797,5.551115123125783e-17
0.8601720344068814,0.0
0.860372074414883,0.0
0.8605721144228845,-1.1102230246251565e-16
0.8607721544308862,-5.551115123125783e-17
0.8609721944388877,-5.551115123125783e-17
0.8611722344468894,-5.551115123125783e-17
0.861372274454891,0.0
0.8615723144628925,0.0
0.8617723544708942,0.0
0.8619723944788957,5.551115123125783e-17
0.8621724344868974,0.0
0.862372474494899,-5.551115123125783e-17
0.8625725145029005,-5.551115123125783e-17
0.8627725545109022,5.551115123125783e-17
0.8629725945189037,1.1102230246251565e-16
0.8631726345269053,1.1102230246251565e-16
0.863372674534907,0.0
0.8635727145429085,5.551115123125783e-17
0.8637727545509102,5.551115123125783e-17
0.8639727945589117,5.551115123125783e-17
0.8641728345669133,5.551115123125783e-17
0.864372874574915,0.0
0.8645729145829165,-5.551115123125783e-17
0.8647729545909182,5.551115123125783e-17
0.8649729945989197,-5.551115123125783e-17
0.8651730346069213,-5.551115123125783e-17
0.865373074614923,-5.551115123125783e-17
0.8655731146229245,-5.551115123125783e-17
0.8657731546309262,0.0
0.8659731946389277,-5.551115123125783e-17
0.8661732346469293,0.0
0.866373274654931,0.0
0.8665733146629325,5.551115123125783e-17
0.8667733546709342,0.0
0.8669733946789357,5.551115123125783e-17
0.8671734346869373,-5.551115123125783e-17
0.867373474694939,-5.551115123125783e-17
0.8675735147029405,-5.551115123125783e-17
0.8677735547109422,0.0
0.8679735947189438,0.0
0.8681736347269453,-5.551115123125783e-17
0.868373674734947,-5.551115123125783e-17
0.8685737147429485,0.0
0.8687737547509502,-5.551115123125783e-17
0.8689737947589518,5.551115123125783e-17
0.8691738347669533,0.0
0.869373874774955,-5.551115123125783e-17
0.8695739147829565,-5.551115123125783e-17
0.8697739547909582,0.0
0.8699739947989598,-5.551115123125783e-17
0.8701740348069613,5.551115123125783e-17
0.870374074814963,-5.551115123125783e-17
0.8705741148229645,0.0
0.8707741548309662,0.0
0.8709741948389678,0.0
0.8711742348469693,0.0
0.871374274854971,0.0
0.8715743148629725,-5.551115123125783e-17
0.8717743548709742,0.0
0.8719743948789758,0.0
0.8721744348869773,5.551115123125783e-17
0.872374474894979,0.0
0.8725745149029805,5.551115123125783e-17
0.8727745549109822,0.0
0.8729745949189838,0.0
0.8731746349269853,0.0
0.873374674934987,-5.551115123125783e-17
0.8735747149429886,0.0
0.8737747549509902,5.551115123125783e-17
0.8739747949589918,5.551115123125783e-17
0.8741748349669933,1.1102230246251565e-16
0.874374874974995,0.0
0.8745749149829966,0.0
0.8747749549909981,5.551115123125783e-17
0.8749749949989998,5.551115123125783e-17
0.8751750350070013,5.551115123125783e-17
0.875375075015003,1.1102230246251565e-16
0.8755751150230046,5.551115123125783e-17
0.8757751550310061,0.0
0.8759751950390078,5.551115123125783e-17
0.8761752350470093,5.551115123125783e-17
0.876375275055011,5.551115123125783e-17
0.8765753150630126,0.0
0.8767753550710141,5.551115123125783e-17
0.8769753950790158,1.1102230246251565e-16
0.8771754350870173,0.0
0.877375475095019,1.1102230246251565e-16
0.8775755151030206,1.1102230246251565e-16
0.8777755551110221,0.0
0.8779755951190238,0.0
0.8781756351270253,1.1102230246251565e-16
0.878375675135027,1.1102230246251565e-16
0.8785757151430286,1.1102230246251565e-16
0.8787757551510301,1.1102230246251565e-16
0.8789757951590318,5.551115123125783e-17
0.8791758351670333,5.551115123125783e-17
0.879375875175035,5.551115123125783e-17
0.8795759151830366,5.551115123125783e-17
0.8797759551910381,5.551115123125783e-17
0.8799759951990398,0.0
0.8801760352070414,0.0
0.880376075215043,1.1102230246251565e-16
0.8805761152230446,5.551115123125783e-17
0.8807761552310461,5.551115123125783e-17
0.8809761952390478,5.551115123125783e-17
0.8811762352470494,5.551115123125783e-17
0.881376275255051,5.551115123125783e-17
0.8815763152630526,0.0
0.8817763552710541,5.551115123125783e-17
0.8819763952790558,5.551115123125783e-17
0.8821764352870574,0.0
0.882376475295059,1.1102230246251565e-16
0.8825765153030606,1.1102230246251565e-16
0.8827765553110621,5.551115123125783e-17
0.8829765953190638,1.1102230246251565e-16
0.8831766353270654,1.1102230246251565e-16
0.883376675335067,0.0
0.8835767153430686,5.551115123125783e-17
0.8837767553510701,5.551115123125783e-17
0.8839767953590718,5.551115123125783e-17
0.8841768353670734,1.1102230246251565e-16
0.884376875375075,1.1102230246251565e-16
0.8845769153830766,1.1102230246251565e-16
0.8847769553910781,1.1102230246251565e-16
0.8849769953990798,1.1102230246251565e-16
0.8851770354070814,1.1102230246251565e-16
0.8853770754150829,1.6653345369377348e-16
0.8855771154230846,1.6653345369377348e-16
0.8857771554310861,1.1102230246251565e-16
0.8859771954390878,1.6653345369377348e-16
0.8861772354470894,1.6653345369377348e-16
0.8863772754550909,1.6653345369377348e-16
0.8865773154630926,1.6653345369377348e-16
0.8867773554710942,1.6653345369377348e-16
0.8869773954790958,1.6653345369377348e-16
0.8871774354870974,1.1102230246251565e-16
0.8873774754950989,1.1102230246251565e-16
0.8875775155031006,2.220446049250313e-16
0.8877775555111022,2.220446049250313e-16
0.8879775955191038,1.6653345369377348e-16
0.8881776355271054,1.6653345369377348e-16
0.8883776755351069,1.1102230246251565e-16
0.8885777155431086,1.6653345369377348e-16
0.8887777555511102,1.6653345369377348e-16
0.8889777955591118,1.1102230246251565e-16
0.8891778355671134,1.6653345369377348e-16
0.8893778755751149,1.1102230246251565e-16
0.8895779155831166,2.220446049250313e-16
0.8897779555911182,2.220446049250313e-16
0.8899779955991198,1.6653345369377348e-16
0.8901780356071214,1.1102230246251565e-16
0.8903780756151229,1.1102230246251565e-16
0.8905781156231246,5.551115123125783e-17
0.8907781556311262,1.6653345369377348e-16
0.8909781956391278,1.6653345369377348e-16
0.8911782356471294,1.6653345369377348e-16
0.891378275655131,1.1102230246251565e-16
0.8915783156631326,1.6653345369377348e-16
0.8917783556711342,1.6653345369377348e-16
0.8919783956791358,1.6653345369377348e-16
0.8921784356871374,1.1102230246251565e-16
0.892378475695139,1.1102230246251565e-16
0.8925785157031406,1.6653345369377348e-16
0.8927785557111422,1.1102230246251565e-16
0.8929785957191438,5.551115123125783e-17
0.8931786357271454,1.1102230246251565e-16
0.893378675735147,1.1102230246251565e-16
0.8935787157431486,5.551115123125783e-17
0.8937787557511502,1.6653345369377348e-16
0.8939787957591518,1.6653345369377348e-16
0.8941788357671534,1.1102230246251565e-16
0.894378875775155,1.1102230246251565e-16
0.8945789157831566,1.6653345369377348e-16
0.8947789557911582,1.1102230246251565e-16
0.8949789957991598,1.6653345369377348e-16
0.8951790358071614,1.1102230246251565e-16
0.895379075815163,1.1102230246251565e-16
0.8955791158231646,1.1102230246251565e-16
0.8957791558311662,1.1102230246251565e-16
0.8959791958391679,1.6653345369377348e-16
0.8961792358471694,1.1102230246251565e-16
0.896379275855171,1.6653345369377348e-16
0.8965793158631726,1.1102230246251565e-16
0.8967793558711742,1.1102230246251565e-16
0.8969793958791757,1.6653345369377348e-16
0.8971794358871774,5.551115123125783e-17
0.897379475895179,5.551115123125783e-17
0.8975795159031806,5.551115123125783e-17
0.8977795559111822,5.551115123125783e-17
0.8979795959191837,1.6653345369377348e-16
0.8981796359271854,5.551115123125783e-17
0.898379675935187,1.1102230246251565e-16
0.8985797159431886,1.6653345369377348e-16
0.8987797559511902,1.6653345369377348e-16
0.8989797959591918,1.6653345369377348e-16
0.8991798359671934,1.1102230246251565e-16
0.899379875975195,1.1102230246251565e-16
0.8995799159831966,1.1102230246251565e-16
0.8997799559911982,5.551115123125783e-17
0.8999799959991998,5.551115123125783e-17
0.9001800360072014,1.1102230246251565e-16
0.900380076015203,1.1102230246251565e-16
0.9005801160232046,2.220446049250313e-16
0.9007801560312062,1.1102230246251565e-16
0.9009801960392078,1.6653345369377348e-16
0.9011802360472094,1.1102230246251565e-16
0.901380276055211,2.220446049250313e-16
0.9015803160632127,1.1102230246251565e-16
0.9017803560712142,1.6653345369377348e-16
0.9019803960792158,1.6653345369377348e-16
0.9021804360872174,2.220446049250313e-16
0.902380476095219,1.6653345369377348e-16
0.9025805161032207,1.6653345369377348e-16
0.9027805561112222,1.1102230246251565e-16
0.9029805961192238,1.6653345369377348e-16
0.9031806361272254,1.6653345369377348e-16
0.903380676135227,1.6653345369377348e-16
0.9035807161432287,1.1102230246251565e-16
0.9037807561512302,1.6653345369377348e-16
0.9039807961592318,2.220446049250313e-16
0.9041808361672334,2.220446049250313e-16
0.904380876175235,2.220446049250313e-16
0.9045809161832367,2.220446049250313e-16
0.9047809561912382,2.220446049250313e-16
0.9049809961992398,2.7755575615628914e-16
0.9051810362072414,1.6653345369377348e-16
0.905381076215243,1.6653345369377348e-16
0.9055811162232447,2.220446049250313e-16
0.9057811562312462,2.220446049250313e-16
0.9059811962392478,2.7755575615628914e-16
0.9061812362472494,2.220446049250313e-16
0.906381276255251,2.7755575615628914e-16
0.9065813162632527,2.7755575615628914e-16
0.9067813562712542,1.6653345369377348e-16
0.9069813962792558,2.220446049250313e-16
0.9071814362872574,1.6653345369377348e-16
0.907381476295259,2.220446049250313e-16
0.9075815163032607,2.7755575615628914e-16
0.9077815563112622,2.220446049250313e-16
0.9079815963192638,1.6653345369377348e-16
0.9081816363272655,2.220446049250313e-16
0.908381676335267,1.6653345369377348e-16
0.9085817163432686,1.6653345369377348e-16
0.9087817563512702,2.220446049250313e-16
0.9089817963592718,2.7755575615628914e-16
0.9091818363672735,2.7755575615628914e-16
0.909381876375275,2.220446049250313e-16
0.9095819163832766,1.6653345369377348e-16
0.9097819563912782,2.220446049250313e-16
0.9099819963992798,2.220446049250313e-16
0.9101820364072815,2.220446049250313e-16
0.910382076415283,2.220446049250313e-16
0.9105821164232846,2.7755575615628914e-16
0.9107821564312862,2.220446049250313e-16
0.9109821964392878,2.220446049250313e-16
0.9111822364472895,2.220446049250313e-16
0.911382276455291,1.1102230246251565e-16
0.9115823164632926,1.6653345369377348e-16
0.9117823564712942,1.6653345369377348e-16
0.9119823964792958,2.220446049250313e-16
0.9121824364872975,1.6653345369377348e-16
0.912382476495299,2.220446049250313e-16
0.9125825165033006,2.220446049250313e-16
0.9127825565113022,1.6653345369377348e-16
0.9129825965193038,1.1102230246251565e-16
0.9131826365273055,1.1102230246251565e-16
0.913382676535307,1.6653345369377348e-16
0.9135827165433086,1.1102230246251565e-16
0.9137827565513102,2.220446049250313e-16
0.9139827965593118,1.6653345369377348e-16
0.9141828365673135,1.6653345369377348e-16
0.914382876575315,1.6653345369377348e-16
0.9145829165833166,1.6653345369377348e-16
0.9147829565913183,1.1102230246251565e-16
0.9149829965993198,1.6653345369377348e-16
0.9151830366073215,1.6653345369377348e-16
0.915383076615323,1.1102230246251565e-16
0.9155831166233246,1.6653345369377348e-16
0.9157831566313263,1.1102230246251565e-16
0.9159831966393278,1.1102230246251565e-16
0.9161832366473295,1.1102230246251565e-16
0.916383276655331,1.1102230246251565e-16
0.9165833166633326,1.1102230246251565e-16
0.9167833566713343,1.1102230246251565e-16
0.9169833966793358,1.1102230246251565e-16
0.9171834366873375,2.220446049250313e-16
0.917383476695339,2.220446049250313e-16
0.9175835167033406,1.1102230246251565e-16
0.9177835567113423,1.1102230246251565e-16
0.9179835967193438,1.6653345369377348e-16
0.9181836367273455,1.1102230246251565e-16
0.918383676735347,1.1102230246251565e-16
0.9185837167433486,1.6653345369377348e-16
0.9187837567513503,5.551115123125783e-17
0.9189837967593518,5.551115123125783e-17
0.9191838367673534,0.0
0.919383876775355,5.551115123125783e-17
0.9195839167833566,5.551115123125783e-17
0.9197839567913583,5.551115123125783e-17
0.9199839967993598,0.0
0.9201840368073614,5.551115123125783e-17
0.920384076815363,0.0
0.9205841168233646,0.0
0.9207841568313663,5.551115123125783e-17
0.9209841968393678,0.0
0.9211842368473694,5.551115123125783e-17
0.921384276855371,-5.551115123125783e-17
0.9215843168633726,0.0
0.9217843568713743,5.551115123125783e-17
0.9219843968793758,0.0
0.9221844368873774,0.0
0.9223844768953791,5.551115123125783e-17
0.9225845169033806,0.0
0.9227845569113823,-1.1102230246251565e-16
0.9229845969193838,0.0
0.9231846369273854,0.0
0.9233846769353871,-5.551115123125783e-17
0.9235847169433886,-5.551115123125783e-17
0.9237847569513903,-5.551115123125783e-17
0.9239847969593918,-5.551115123125783e-17
0.9241848369673934,-1.1102230246251565e-16
0.9243848769753951,-5.551115123125783e-17
0.9245849169833966,-5.551115123125783e-17
0.9247849569913983,-5.551115123125783e-17
0.9249849969993998,-5.551115123125783e-17
0.9251850370074014,-1.6653345369377348e-16
0.9253850770154031,-1.1102230246251565e-16
0.9255851170234046,-1.1102230246251565e-16
0.9257851570314063,-5.551115123125783e-17
0.9259851970394078,-1.1102230246251565e-16
0.9261852370474094,-5.551115123125783e-17
0.9263852770554111,-1.6653345369377348e-16
0.9265853170634126,-5.551115123125783e-17
0.9267853570714143,-1.6653345369377348e-16
0.9269853970794159,-1.6653345369377348e-16
0.9271854370874174,-1.6653345369377348e-16
0.9273854770954191,-1.6653345369377348e-16
0.9275855171034206,-1.1102230246251565e-16
0.9277855571114223,-1.1102230246251565e-16
0.9279855971194239,-5.551115123125783e-17
0.9281856371274254,-1.1102230246251565e-16
0.9283856771354271,-1.1102230246251565e-16
0.9285857171434286,-5.551115123125783e-17
0.9287857571514303,-1.1102230246251565e-16
0.9289857971594319,-5.551115123125783e-17
0.9291858371674334,-5.551115123125783e-17
0.9293858771754351,-1.1102230246251565e-16
0.9295859171834366,-1.6653345369377348e-16
0.9297859571914383,-1.6653345369377348e-16
0.9299859971994399,-1.1102230246251565e-16
0.9301860372074414,-1.6653345369377348e-16
0.9303860772154431,-5.551115123125783e-17
0.9305861172234446,-1.1102230246251565e-16
0.9307861572314462,-1.1102230246251565e-16
0.9309861972394479,-5.551115123125783e-17
0.9311862372474494,-5.551115123125783e-17
0.9313862772554511,-1.6653345369377348e-16
0.9315863172634526,-1.1102230246251565e-16
0.9317863572714542,-1.6653345369377348e-16
0.9319863972794559,-1.6653345369377348e-16
0.9321864372874574,-5.551115123125783e-17
0.9323864772954591,-5.551115123125783e-17
0.9325865173034606,-5.551115123125783e-17
0.9327865573114622,-1.1102230246251565e-16
0.9329865973194639,-1.1102230246251565e-16
0.9331866373274654,-5.551115123125783e-17
0.9333866773354671,-5.551115123125783e-17
0.9335867173434687,-5.551115123125783e-17
0.9337867573514702,0.0
0.9339867973594719,-5.551115123125783e-17
0.9341868373674734,-1.1102230246251565e-16
0.9343868773754751,-5.551115123125783e-17
0.9345869173834767,-5.551115123125783e-17
0.9347869573914782,0.0
0.9349869973994799,-1.1102230246251565e-16
0.9351870374074814,-5.551115123125783e-17
0.9353870774154831,-5.551115123125783e-17
0.9355871174234847,-1.1102230246251565e-16
0.9357871574314862,-5.551115123125783e-17
0.9359871974394879,0.0
0.9361872374474894,0.0
0.9363872774554911,0.0
0.9365873174634927,0.0
0.9367873574714942,5.551115123125783e-17
0.9369873974794959,0.0
0.9371874374874974,-5.551115123125783e-17
0.9373874774954991,5.551115123125783e-17
0.9375875175035007,0.0
0.9377875575115022,0.0
0.9379875975195039,-5.551115123125783e-17
0.9381876375275054,-5.551115123125783e-17
0.9383876775355071,0.0
0.9385877175435087,1.1102230246251565e-16
0.9387877575515102,1.1102230246251565e-16
0.9389877975595119,5.551115123125783e-17
0.9391878375675135,5.551115123125783e-17
0.9393878775755151,1.1102230246251565e-16
0.9395879175835167,0.0
0.9397879575915182,5.551115123125783e-17
0.9399879975995199,1.1102230246251565e-16
0.9401880376075215,5.551115123125783e-17
0.9403880776155231,0.0
0.9405881176235247,5.551115123125783e-17
0.9407881576315262,0.0
0.9409881976395279,0.0
0.9411882376475295,5.551115123125783e-17
0.941388277655531,5.551115123125783e-17
0.9415883176635327,5.551115123125783e-17
0.9417883576715342,0.0
0.9419883976795359,0.0
0.9421884376875375,5.551115123125783e-17
0.942388477695539,5.551115123125783e-17
0.9425885177035407,0.0
0.9427885577115422,5.551115123125783e-17
0.9429885977195439,5.551115123125783e-17
0.9431886377275455,5.551115123125783e-17
0.943388677735547,5.551115123125783e-17
0.9435887177435487,1.6653345369377348e-16
0.9437887577515502,5.551115123125783e-17
0.9439887977595519,1.1102230246251565e-16
0.9441888377675535,5.551115123125783e-17
0.944388877775555,1.6653345369377348e-16
0.9445889177835567,1.1102230246251565e-16
0.9447889577915582,1.1102230246251565e-16
0.9449889977995599,1.1102230246251565e-16
0.9451890378075615,5.551115123125783e-17
0.945389077815563,5.551115123125783e-17
0.9455891178235647,1.6653345369377348e-16
0.9457891578315663,1.1102230246251565e-16
0.9459891978395679,1.1102230246251565e-16
0.9461892378475695,1.6653345369377348e-16
0.946389277855571,1.1102230246251565e-16
0.9465893178635727,5.551115123125783e-17
0.9467893578715743,1.1102230246251565e-16
0.9469893978795759,1.1102230246251565e-16
0.9471894378875775,1.6653345369377348e-16
0.947389477895579,1.1102230246251565e-16
0.9475895179035807,1.1102230246251565e-16
0.9477895579115823,5.551115123125783e-17
0.9479895979195839,1.6653345369377348e-16
0.9481896379275855,1.1102230246251565e-16
0.948389677935587,1.1102230246251565e-16
0.9485897179435887,1.1102230246251565e-16
0.9487897579515903,1.1102230246251565e-16
0.9489897979595919,1.6653345369377348e-16
0.9491898379675935,1.1102230246251565e-16
0.949389877975595,1.1102230246251565e-16
0.9495899179835967,2.220446049250313e-16
0.9497899579915983,2.220446049250313e-16
0.9499899979995999,1.6653345369377348e-16
0.9501900380076015,2.220446049250313e-16
0.950390078015603,2.220446049250313e-16
0.9505901180236047,1.6653345369377348e-16
0.9507901580316063,1.6653345369377348e-16
0.9509901980396079,2.220446049250313e-16
0.9511902380476095,1.6653345369377348e-16
0.951390278055611,2.220446049250313e-16
0.9515903180636127,1.6653345369377348e-16
0.9517903580716143,1.1102230246251565e-16
0.9519903980796159,2.220446049250313e-16
0.9521904380876175,2.220446049250313e-16
0.952390478095619,1.1102230246251565e-16
0.9525905181036207,1.6653345369377348e-16
0.9527905581116223,1.1102230246251565e-16
0.9529905981196238,2.220446049250313e-16
0.9531906381276255,1.1102230246251565e-16
0.9533906781356271,1.6653345369377348e-16
0.9535907181436287,2.220446049250313e-16
0.9537907581516303,2.220446049250313e-16
0.9539907981596318,1.6653345369377348e-16
0.9541908381676335,1.1102230246251565e-16
0.9543908781756351,2.220446049250313e-16
0.9545909181836367,2.220446049250313e-16
0.9547909581916383,1.6653345369377348e-16
0.9549909981996398,1.6653345369377348e-16
0.9551910382076415,1.1102230246251565e-16
0.9553910782156431,1.6653345369377348e-16
0.9555911182236447,1.1102230246251565e-16
0.9557911582316463,2.220446049250313e-16
0.9559911982396478,1.1102230246251565e-16
0.9561912382476495,1.1102230246251565e-16
0.9563912782556511,1.6653345369377348e-16
0.9565913182636527,1.1102230246251565e-16
0.9567913582716543,1.6653345369377348e-16
0.9569913982796558,1.1102230246251565e-16
0.9571914382876575,1.6653345369377348e-16
0.9573914782956591,1.6653345369377348e-16
0.9575915183036607,1.1102230246251565e-16
0.9577915583116623,1.1102230246251565e-16
0.9579915983196639,1.1102230246251565e-16
0.9581916383276655,1.1102230246251565e-16
0.9583916783356671,1.1102230246251565e-16
0.9585917183436687,5.551115123125783e-17
0.9587917583516703,1.1102230246251565e-16
0.9589917983596719,1.1102230246251565e-16
0.9591918383676735,1.1102230246251565e-16
0.9593918783756751,5.551115123125783e-17
0.9595919183836767,1.1102230246251565e-16
0.9597919583916783,5.551115123125783e-17
0.9599919983996799,5.551115123125783e-17
0.9601920384076815,5.551115123125783e-17
0.9603920784156831,5.551115123125783e-17
0.9605921184236847,5.551115123125783e-17
0.9607921584316863,5.551115123125783e-17
0.9609921984396879,5.551115123125783e-17
0.9611922384476895,5.551115123125783e-17
0.9613922784556911,5.551115123125783e-17
0.9615923184636928,1.1102230246251565e-16
0.9617923584716943,0.0
0.9619923984796959,5.551115123125783e-17
0.9621924384876975,5.551115123125783e-17
0.9623924784956991,5.551115123125783e-17
0.9625925185037008,5.551115123125783e-17
0.9627925585117023,1.1102230246251565e-16
0.9629925985197039,5.551115123125783e-17
0.9631926385277055,5.551115123125783e-17
0.9633926785357071,5.551115123125783e-17
0.9635927185437086,5.551115123125783e-17
0.9637927585517103,0.0
0.9639927985597119,5.551115123125783e-17
0.9641928385677135,5.551115123125783e-17
0.9643928785757151,0.0
0.9645929185837167,0.0
0.9647929585917183,5.551115123125783e-17
0.9649929985997199,-5.551115123125783e-17
0.9651930386077215,-5.551115123125783e-17
0.9653930786157231,0.0
0.9655931186237247,-1.1102230246251565e-16
0.9657931586317263,-1.1102230246251565e-16
0.9659931986397279,-5.551115123125783e-17
0.9661932386477295,-5.551115123125783e-17
0.9663932786557311,-5.551115123125783e-17
0.9665933186637327,-5.551115123125783e-17
0.9667933586717343,-1.1102230246251565e-16
0.9669933986797359,-5.551115123125783e-17
0.9671934386877376,-1.1102230246251565e-16
0.9673934786957391,0.0
0.9675935187037407,-1.1102230246251565e-16
0.9677935587117423,-1.1102230246251565e-16
0.9679935987197439,0.0
0.9681936387277456,-1.6653345369377348e-16
0.9683936787357471,-1.6653345369377348e-16
0.9685937187437487,-1.6653345369377348e-16
0.9687937587517503,-1.6653345369377348e-16
0.9689937987597519,-1.6653345369377348e-16
0.9691938387677536,-5.551115123125783e-17
0.9693938787757551,-1.1102230246251565e-16
0.9695939187837567,-1.1102230246251565e-16
0.9697939587917583,-1.1102230246251565e-16
0.9699939987997599,-1.1102230246251565e-16
0.9701940388077616,-1.6653345369377348e-16
0.9703940788157631,-1.1102230246251565e-16
0.9705941188237647,-1.1102230246251565e-16
0.9707941588317663,-1.1102230246251565e-16
0.9709941988397679,-1.1102230246251565e-16
0.9711942388477696,-5.551115123125783e-17
0.9713942788557711,-1.1102230246251565e-16
0.9715943188637727,-5.551115123125783e-17
0.9717943588717743,-1.1102230246251565e-16
0.9719943988797759,-1.6653345369377348e-16
0.9721944388877776,-1.1102230246251565e-16
0.9723944788957791,-1.6653345369377348e-16
0.9725945189037807,-2.220446049250313e-16
0.9727945589117823,-1.1102230246251565e-16
0.9729945989197839,-1.6653345369377348e-16
0.9731946389277856,-2.220446049250313e-16
0.9733946789357871,-1.1102230246251565e-16
0.9735947189437887,-2.220446049250313e-16
0.9737947589517904,-2.220446049250313e-16
0.9739947989597919,-1.6653345369377348e-16
0.9741948389677936,-1.6653345369377348e-16
0.9743948789757951,-2.220446049250313e-16
0.9745949189837967,-1.6653345369377348e-16
0.9747949589917984,-2.220446049250313e-16
0.9749949989997999,-1.6653345369377348e-16
0.9751950390078015,-1.6653345369377348e-16
0.9753950790158031,-1.6653345369377348e-16
0.9755951190238047,-2.220446049250313e-16
0.9757951590318064,-2.7755575615628914e-16
0.9759951990398079,-1.6653345369377348e-16
0.9761952390478095,-1.6653345369377348e-16
0.9763952790558111,-2.220446049250313e-16
0.9765953190638127,-2.220446049250313e-16
0.9767953590718144,-2.220446049250313e-16
0.9769953990798159,-2.220446049250313e-16
0.9771954390878175,-2.220446049250313e-16
0.9773954790958191,-2.7755575615628914e-16
0.9775955191038207,-1.6653345369377348e-16
0.9777955591118224,-2.7755575615628914e-16
0.9779955991198239,-1.6653345369377348e-16
0.9781956391278255,-2.7755575615628914e-16
0.9783956791358271,-2.220446049250313e-16
0.9785957191438287,-2.220446049250313e-16
0.9787957591518304,-2.220446049250313e-16
0.9789957991598319,-2.7755575615628914e-16
0.9791958391678335,-2.220446049250313e-16
0.9793958791758351,-1.6653345369377348e-16
0.9795959191838367,-2.220446049250313e-16
0.9797959591918384,-2.7755575615628914e-16
0.9799959991998399,-2.220446049250313e-16
0.9801960392078415,-2.7755575615628914e-16
0.9803960792158432,-2.220446049250313e-16
0.9805961192238447,-2.220446049250313e-16
0.9807961592318464,-1.6653345369377348e-16
0.9809961992398479,-1.6653345369377348e-16
0.9811962392478495,-2.220446049250313e-16
0.9813962792558512,-2.220446049250313e-16
0.9815963192638527,-2.7755575615628914e-16
0.9817963592718544,-1.6653345369377348e-16
0.9819963992798559,-2.220446049250313e-16
0.9821964392878575,-2.7755575615628914e-16
0.9823964792958592,-2.7755575615628914e-16
0.9825965193038607,-2.220446049250313e-16
0.9827965593118624,-2.7755575615628914e-16
0.9829965993198639,-2.220446049250313e-16
0.9831966393278655,-2.220446049250313e-16
0.9833966793358672,-2.220446049250313e-16
0.9835967193438687,-2.7755575615628914e-16
0.9837967593518704,-1.6653345369377348e-16
0.9839967993598719,-2.220446049250313e-16
0.9841968393678735,-1.6653345369377348e-16
0.9843968793758752,-2.220446049250313e-16
0.9845969193838767,-2.7755575615628914e-16
0.9847969593918784,-2.220446049250313e-16
0.98499699939988,-2.7755575615628914e-16
0.9851970394078815,-2.220446049250313e-16
0.9853970794158832,-2.7755575615628914e-16
0.9855971194238847,-2.7755575615628914e-16
0.9857971594318863,-2.220446049250313e-16
0.985997199439888,-3.3306690738754696e-16
0.9861972394478895,-2.7755575615628914e-16
0.9863972794558912,-3.3306690738754696e-16
0.9865973194638927,-3.3306690738754696e-16
0.9867973594718943,-2.7755575615628914e-16
0.986997399479896,-2.7755575615628914e-16
0.9871974394878975,-2.7755575615628914e-16
0.9873974794958992,-2.7755575615628914e-16
0.9875975195039007,-3.3306690738754696e-16
0.9877975595119023,-2.7755575615628914e-16
0.987997599519904,-2.7755575615628914e-16
0.9881976395279055,-3.3306690738754696e-16
0.9883976795359072,-2.7755575615628914e-16
0.9885977195439087,-2.7755575615628914e-16
0.9887977595519103,-2.7755575615628914e-16
0.988997799559912,-2.7755575615628914e-16
0.9891978395679135,-2.7755575615628914e-16
0.9893978795759152,-2.220446049250313e-16
0.9895979195839167,-3.3306690738754696e-16
0.9897979595919183,-2.220446049250313e-16
0.98999799959992,-2.7755575615628914e-16
0.9901980396079215,-3.3306690738754696e-16
0.9903980796159232,-2.7755575615628914e-16
0.9905981196239247,-2.220446049250313e-16
0.9907981596319263,-3.3306690738754696e-16
0.990998199639928,-3.3306690738754696e-16
0.9911982396479295,-2.7755575615628914e-16
0.9913982796559312,-2.220446049250313e-16
0.9915983196639327,-2.7755575615628914e-16
0.9917983596719343,-2.220446049250313e-16
0.991998399679936,-3.3306690738754696e-16
0.9921984396879375,-3.3306690738754696e-16
0.9923984796959392,-2.220446049250313e-16
0.9925985197039408,-2.220446049250313e-16
0.9927985597119423,-2.7755575615628914e-16
0.992998599719944,-3.3306690738754696e-16
0.9931986397279455,-2.7755575615628914e-16
0.9933986797359472,-2.220446049250313e-16
0.9935987197439488,-2.7755575615628914e-16
0.9937987597519503,-2.7755575615628914e-16
0.993998799759952,-2.7755575615628914e-16
0.9941988397679535,-3.3306690738754696e-16
0.9943988797759552,-2.220446049250313e-16
0.9945989197839568,-2.7755575615628914e-16
0.9947989597919583,-3.3306690738754696e-16
0.99499899979996,-3.3306690738754696e-16
0.9951990398079615,-2.7755575615628914e-16
0.9953990798159632,-2.7755575615628914e-16
0.9955991198239648,-2.7755575615628914e-16
0.9957991598319663,-2.7755575615628914e-16
0.995999199839968,-3.3306690738754696e-16
0.9961992398479695,-2.7755575615628914e-16
0.9963992798559712,-2.7755575615628914e-16
0.9965993198639728,-2.7755575615628914e-16
0.9967993598719743,-2.7755575615628914e-16
0.996999399879976,-2.7755575615628914e-16
0.9971994398879775,-3.3306690738754696e-16
0.9973994798959791,-2.7755575615628914e-16
0.9975995199039808,-2.7755575615628914e-16
0.9977995599119823,-2.7755575615628914e-16
0.997999599919984,-2.7755575615628914e-16
0.9981996399279855,-2.220446049250313e-16
0.9983996799359871,-2.7755575615628914e-16
0.9985997199439888,-2.7755575615628914e-16
0.9987997599519903,-2.7755575615628914e-16
0.998999799959992,-2.7755575615628914e-16
0.9991998399679936,-1.6653345369377348e-16
0.9993998799759951,-1.6653345369377348e-16
0.9995999199839968,-2.220446049250313e-16
0.9997999599919983,-3.3306690738754696e-16
1.0,-2.220446049250313e-16


==> anc/fig4/subpl_1_series_1.csv <==
x,y
0.0,-20.337176175919005
0.010101010101010102,-20.95015881234951
0.020202020202020204,-21.572297462919266
0.0303030303030303,-22.201535896224435
0.04040404040404041,-22.83548148013385
0.050505050505050504,-23.47142807204134
0.0606060606060606,-24.106391521838308
0.07070707070707072,-24.737154816709783
0.08080808080808081,-25.360319591918092
0.09090909090909091,-25.97236083885787
0.10101010101010101,-26.569682057990025
0.1111111111111111,-27.148668695049988
0.1212121212121212,-27.70573833664691
0.13131313131313133,-28.237386730388483
0.14141414141414144,-28.74022917926576
0.15151515151515152,-29.211037220166595
0.16161616161616163,-29.64677073729441
0.17171717171717174,-30.04460580221756
0.18181818181818182,-30.401958597534016
0.1919191919191919,-30.71650579408643
0.20202020202020202,-30.986201731765334
0.2121212121212121,-31.209292715854566
0.2222222222222222,-31.38432869465256
0.23232323232323232,-31.510172536078333
0.2424242424242424,-31.586007074630622
0.25252525252525254,-31.611340056954575
0.26262626262626265,-31.58600707463062
0.27272727272727276,-31.51017253607827
0.2828282828282829,-31.38432869465251
0.29292929292929293,-31.20929271585447
0.30303030303030304,-30.986201731765377
0.31313131313131315,-30.716505794086398
0.32323232323232326,-30.401958597534037
0.33333333333333337,-30.04460580221752
0.3434343434343435,-29.64677073729434
0.3535353535353536,-29.21103722016656
0.36363636363636365,-28.74022917926574
0.3737373737373737,-28.237386730388423
0.3838383838383838,-27.70573833664686
0.3939393939393939,-27.14866869505002
0.40404040404040403,-26.569682057990025
0.41414141414141414,-25.97236083885785
0.4242424242424242,-25.360319591918103
0.4343434343434343,-24.73715481670973
0.4444444444444444,-24.106391521838358
0.45454545454545453,-23.471428072041356
0.46464646464646464,-22.835481480133907
0.47474747474747475,-22.201535896224453
0.4848484848484848,-21.572297462919252
0.4949494949494949,-20.95015881234949
0.5050505050505051,-20.337176175919016
0.5151515151515152,-19.73506133228504
0.5252525252525253,-19.145189507289796
0.5353535353535354,-18.568623033984803
0.5454545454545455,-18.006149311994864
0.5555555555555556,-17.458330596004743
0.5656565656565657,-16.92556254381639
0.5757575757575758,-16.408138305856973
0.5858585858585859,-15.906315171128494
0.595959595959596,-15.420381252392824
0.6060606060606061,-14.95072021619962
0.6161616161616162,-14.49787246860876
0.6262626262626263,-14.062591354505894
0.6363636363636365,-13.645892719863394
0.6464646464646465,-13.24909557612265
0.6565656565656566,-12.873850618269309
0.6666666666666667,-12.522152118630117
0.6767676767676768,-12.196327555939922
0.686868686868687,-11.89899878066091
0.696969696969697,-11.633009301679026
0.7070707070707072,-11.401315136809265
0.7171717171717172,-11.206841873075874
0.7272727272727273,-11.05231741242535
0.7373737373737373,-10.94009644353412
0.7474747474747474,-10.87199657799904
0.7575757575757576,-10.849165780187068
0.7676767676767676,-10.871996577999068
0.7777777777777777,-10.940096443534152
0.7878787878787878,-11.052317412425362
0.7979797979797979,-11.206841873075833
0.8080808080808081,-11.401315136809254
0.8181818181818181,-11.633009301679028
0.8282828282828283,-11.898998780660932
0.8383838383838383,-12.19632755593994
0.8484848484848484,-12.52215211863009
0.8585858585858586,-12.873850618269342
0.8686868686868686,-13.24909557612261
0.8787878787878788,-13.645892719863367
0.8888888888888888,-14.062591354505907
0.898989898989899,-14.497872468608755
0.9090909090909091,-14.950720216199674
0.9191919191919191,-15.420381252392815
0.9292929292929293,-15.906315171128465
0.9393939393939393,-16.40813830585697
0.9494949494949495,-16.92556254381639
0.9595959595959596,-17.45833059600479
0.9696969696969696,-18.006149311994886
0.9797979797979798,-18.56862303398483
0.9898989898989898,-19.145189507289828
0.9999999999999999,-19.735061332285117


==> anc/fig4/subpl_1_series_10.csv <==
x,y
0.0,-16.376910194958114
0.010101010101010102,-16.993317488858207
0.020202020202020204,-17.61908997273096
0.0303030303030303,-18.25191947259193
0.04040404040404041,-18.88919797493554
0.050505050505050504,-19.52804333324604
0.0606060606060606,-20.16533594706322
0.07070707070707072,-20.797763643728942
0.08080808080808081,-21.417998651701968
0.09090909090909091,-22.01483061906141
0.10101010101010101,-22.556573840007935
0.1111111111111111,-23.07640739399829
0.1212121212121212,-23.619250679633932
0.13131313131313133,-24.136126369526576
0.14141414141414144,-24.623958722223094
0.15151515151515152,-25.07983572213441
0.16161616161616163,-25.501033842008354
0.17171717171717174,-25.885038955716205
0.18181818181818182,-26.229563836885553
0.1919191919191919,-26.53256262703704
0.20202020202020202,-26.792242518193703
0.2121212121212121,-27.007072552115567
0.2222222222222222,-27.17578833430512
0.23232323232323232,-27.29738653769371
0.2424242424242424,-27.370033877195606
0.25252525252525254,-27.39411072870582
0.26262626262626265,-27.370033877195585
0.27272727272727276,-27.297386537693757
0.2828282828282829,-27.175788334305118
0.29292929292929293,-27.00707255211555
0.30303030303030304,-26.792242518193675
0.31313131313131315,-26.532562627037013
0.32323232323232326,-26.229563836885596
0.33333333333333337,-25.885038955716272
0.3434343434343435,-25.501033842008354
0.3535353535353536,-25.079835722134483
0.36363636363636365,-24.623958722223104
0.3737373737373737,-24.136126369526615
0.3838383838383838,-23.619250679633897
0.3939393939393939,-23.07640739399829
0.40404040404040403,-22.55657384000799
0.41414141414141414,-22.014830619061463
0.4242424242424242,-21.41799865170199
0.4343434343434343,-20.79776364372895
0.4444444444444444,-20.165335947063276
0.45454545454545453,-19.528043333246078
0.46464646464646464,-18.889197974935566
0.47474747474747475,-18.25191947259194
0.4848484848484848,-17.61908997273101
0.4949494949494949,-16.993317488858192
0.5050505050505051,-16.376910194958143
0.5151515151515152,-15.771863806141445
0.5252525252525253,-15.179863184117332
0.5353535353535354,-14.60229817118943
0.5454545454545455,-14.040292593148996
0.5555555555555556,-13.49474462341159
0.5656565656565657,-12.966376497091389
0.5757575757575758,-12.45579214249416
0.5858585858585859,-11.96354305830153
0.595959595959596,-11.490206723647015
0.6060606060606061,-11.036490931047258
0.6161616161616162,-10.603400621869543
0.6262626262626263,-10.192569051100703
0.6363636363636365,-9.807043034850937
0.6464646464646465,-9.453183376232122
0.6565656565656566,-9.143002321098876
0.6666666666666667,-8.88706321141033
0.6767676767676768,-8.681021649786036
0.686868686868687,-8.51496671790506
0.696969696969697,-8.383072016744103
0.7070707070707072,-8.282824314317136
0.7171717171717172,-8.213040706754583
0.7272727272727273,-8.172491924465117
0.7373737373737373,-8.158354334318766
0.7474747474747474,-8.162981595274422
0.7575757575757576,-8.169107141334273
0.7676767676767676,-8.162981595274418
0.7777777777777777,-8.158354334318767
0.7878787878787878,-8.172491924465112
0.7979797979797979,-8.213040706754555
0.8080808080808081,-8.282824314317113
0.8181818181818181,-8.3830720167441
0.8282828282828283,-8.514966717905084
0.8383838383838383,-8.681021649786024
0.8484848484848484,-8.887063211410332
0.8585858585858586,-9.143002321098855
0.8686868686868686,-9.453183376232156
0.8787878787878788,-9.80704303485094
0.8888888888888888,-10.192569051100682
0.898989898989899,-10.603400621869525
0.9090909090909091,-11.036490931047277
0.9191919191919191,-11.49020672364702
0.9292929292929293,-11.963543058301555
0.9393939393939393,-12.455792142494143
0.9494949494949495,-12.966376497091403
0.9595959595959596,-13.494744623411583
0.9696969696969696,-14.040292593149013
0.9797979797979798,-14.602298171189425
0.9898989898989898,-15.179863184117396
0.9999999999999999,-15.771863806141427


==> anc/fig4/subpl_1_series_100.csv <==
x,y
0.0,-13.627674074392072
0.010101010101010102,-14.07096579005172
0.020202020202020204,-14.522317582340099
0.0303030303030303,-14.980504522287783
0.04040404040404041,-15.444163297766789
0.050505050505050504,-15.911814617071983
0.0606060606060606,-16.381864766472617
0.07070707070707072,-16.852567260143484
0.08080808080808081,-17.321938432284533
0.09090909090909091,-17.78765940295646
0.10101010101010101,-18.247057389449903
0.1111111111111111,-18.70725871705927
0.1212121212121212,-19.174929183550134
0.13131313131313133,-19.623061588678844
0.14141414141414144,-20.04802460210774
0.15151515151515152,-20.446980054104653
0.16161616161616163,-20.817186020291082
0.17171717171717174,-21.147836720388042
0.18181818181818182,-21.445948713465025
0.1919191919191919,-21.662169669450208
0.20202020202020202,-21.935478328455424
0.2121212121212121,-22.123106494384206
0.2222222222222222,-22.271850931197346
0.23232323232323232,-22.382525253341623
0.2424242424242424,-22.44870753838592
0.25252525252525254,-22.46763780806018
0.26262626262626265,-22.44870753838593
0.27272727272727276,-22.382525253341484
0.2828282828282829,-22.271850931197317
0.29292929292929293,-22.123106494384242
0.30303030303030304,-21.935478328455407
0.31313131313131315,-21.709177290432848
0.32323232323232326,-21.445948713465015
0.33333333333333337,-21.14783672038804
0.3434343434343435,-20.817186020291118
0.3535353535353536,-20.446980054104618
0.36363636363636365,-20.048024602107862
0.3737373737373737,-19.623061588678777
0.3838383838383838,-19.174929183550162
0.3939393939393939,-18.707258717059307
0.40404040404040403,-18.247057389449925
0.41414141414141414,-17.787659402956557
0.4242424242424242,-17.321938432284476
0.4343434343434343,-16.852567260143516
0.4444444444444444,-16.381864766472656
0.45454545454545453,-15.911814617072007
0.46464646464646464,-15.444163297766776
0.47474747474747475,-14.98050452228779
0.4848484848484848,-14.522317582340103
0.4949494949494949,-14.070965790051734
0.5050505050505051,-13.627674074392049
0.5151515151515152,-13.193502762707766
0.5252525252525253,-12.769328248135851
0.5353535353535354,-12.355835433864625
0.5454545454545455,-11.953522706900666
0.5555555555555556,-11.562717687629767
0.5656565656565657,-11.183600879279911
0.5757575757575758,-10.81623425941468
0.5858585858585859,-10.46059219560701
0.595959595959596,-10.116591165081877
0.6060606060606061,-9.784104973203963
0.6161616161616162,-9.447118007494133
0.6262626262626263,-9.120281439470503
0.6363636363636365,-8.793208547378553
0.6464646464646465,-8.439266527703783
0.6565656565656566,-8.08381361834012
0.6666666666666667,-7.753710617808545
0.6767676767676768,-7.451652246710772
0.686868686868687,-7.179691273256195
0.696969696969697,-6.938215211373086
0.7070707070707072,-6.725978340915607
0.7171717171717172,-6.548071129091316
0.7272727272727273,-6.504411004691304
0.7373737373737373,-6.479339532879746
0.7474747474747474,-6.444384542392399
0.7575757575757576,-6.451826174819365
0.7676767676767676,-6.444384542392403
0.7777777777777777,-6.479339532879745
0.7878787878787878,-6.50441100469131
0.7979797979797979,-6.548071129091316
0.8080808080808081,-6.725978340915622
0.8181818181818181,-6.9382152113730635
0.8282828282828283,-7.179691273256206
0.8383838383838383,-7.451652246710792
0.8484848484848484,-7.753710617808562
0.8585858585858586,-8.083813618340104
0.8686868686868686,-8.43926652770377
0.8787878787878788,-8.793208547378535
0.8888888888888888,-9.120281439470503
0.898989898989899,-9.447118007494142
0.9090909090909091,-9.784104973203974
0.9191919191919191,-10.116591165081884
0.9292929292929293,-10.460592195607008
0.9393939393939393,-10.816234259414681
0.9494949494949495,-11.1836008792799
0.9595959595959596,-11.562717687629759
0.9696969696969696,-11.95352270690066
0.9797979797979798,-12.355835433864643
0.9898989898989898,-12.769328248135844
0.9999999999999999,-13.193502762707734


==> anc/fig4/subpl_1_series_101.csv <==
x,y
0.0,-20.337176175919005
0.010101010101010102,-20.95015881234951
0.020202020202020204,-21.572297462919266
0.0303030303030303,-22.201535896224435
0.04040404040404041,-22.83548148013385
0.050505050505050504,-23.47142807204134
0.0606060606060606,-24.106391521838308
0.07070707070707072,-24.737154816709783
0.08080808080808081,-25.360319591918092
0.09090909090909091,-25.97236083885787
0.10101010101010101,-26.569682057990025
0.1111111111111111,-27.148668695049988
0.1212121212121212,-27.70573833664691
0.13131313131313133,-28.237386730388483
0.14141414141414144,-28.74022917926576
0.15151515151515152,-29.211037220166595
0.16161616161616163,-29.64677073729441
0.17171717171717174,-30.04460580221756
0.18181818181818182,-30.401958597534016
0.1919191919191919,-30.71650579408643
0.20202020202020202,-30.986201731765334
0.2121212121212121,-31.209292715854566
0.2222222222222222,-31.38432869465256
0.23232323232323232,-31.510172536078333
0.2424242424242424,-31.586007074630622
0.25252525252525254,-31.611340056954575
0.26262626262626265,-31.58600707463062
0.27272727272727276,-31.51017253607827
0.2828282828282829,-31.38432869465251
0.29292929292929293,-31.20929271585447
0.30303030303030304,-30.986201731765377
0.31313131313131315,-30.716505794086398
0.32323232323232326,-30.401958597534037
0.33333333333333337,-30.04460580221752
0.3434343434343435,-29.64677073729434
0.3535353535353536,-29.21103722016656
0.36363636363636365,-28.74022917926574
0.3737373737373737,-28.237386730388423
0.3838383838383838,-27.70573833664686
0.3939393939393939,-27.14866869505002
0.40404040404040403,-26.569682057990025
0.41414141414141414,-25.97236083885785
0.4242424242424242,-25.360319591918103
0.4343434343434343,-24.73715481670973
0.4444444444444444,-24.106391521838358
0.45454545454545453,-23.471428072041356
0.46464646464646464,-22.835481480133907
0.47474747474747475,-22.201535896224453
0.4848484848484848,-21.572297462919252
0.4949494949494949,-20.95015881234949
0.5050505050505051,-20.337176175919016
0.5151515151515152,-19.73506133228504
0.5252525252525253,-19.145189507289796
0.5353535353535354,-18.568623033984803
0.5454545454545455,-18.006149311994864
0.5555555555555556,-17.458330596004743
0.5656565656565657,-16.92556254381639
0.5757575757575758,-16.408138305856973
0.5858585858585859,-15.906315171128494
0.595959595959596,-15.420381252392824
0.6060606060606061,-14.95072021619962
0.6161616161616162,-14.49787246860876
0.6262626262626263,-14.062591354505894
0.6363636363636365,-13.645892719863394
0.6464646464646465,-13.24909557612265
0.6565656565656566,-12.873850618269309
0.6666666666666667,-12.522152118630117
0.6767676767676768,-12.196327555939922
0.686868686868687,-11.89899878066091
0.696969696969697,-11.633009301679026
0.7070707070707072,-11.401315136809265
0.7171717171717172,-11.206841873075874
0.7272727272727273,-11.05231741242535
0.7373737373737373,-10.94009644353412
0.7474747474747474,-10.87199657799904
0.7575757575757576,-10.849165780187068
0.7676767676767676,-10.871996577999068
0.7777777777777777,-10.940096443534152
0.7878787878787878,-11.052317412425362
0.7979797979797979,-11.206841873075833
0.8080808080808081,-11.401315136809254
0.8181818181818181,-11.633009301679028
0.8282828282828283,-11.898998780660932
0.8383838383838383,-12.19632755593994
0.8484848484848484,-12.52215211863009
0.8585858585858586,-12.873850618269342
0.8686868686868686,-13.24909557612261
0.8787878787878788,-13.645892719863367
0.8888888888888888,-14.062591354505907
0.898989898989899,-14.497872468608755
0.9090909090909091,-14.950720216199674
0.9191919191919191,-15.420381252392815
0.9292929292929293,-15.906315171128465
0.9393939393939393,-16.40813830585697
0.9494949494949495,-16.92556254381639
0.9595959595959596,-17.45833059600479
0.9696969696969696,-18.006149311994886
0.9797979797979798,-18.56862303398483
0.9898989898989898,-19.145189507289828
0.9999999999999999,-19.735061332285117


==> anc/fig4/subpl_1_series_102.csv <==
x,y
0.0,-16.95595739233652
0.010101010101010102,-17.467240345943743
0.020202020202020204,-17.986800270494317
0.0303030303030303,-18.51304625558631
0.04040404040404041,-19.0441674682733
0.050505050505050504,-19.578150220786316
0.0606060606060606,-20.112802254495783
0.07070707070707072,-20.645781802814536
0.08080808080808081,-21.1746291413651
0.09090909090909091,-21.69679896085118
0.10101010101010101,-22.209692355707304
0.1111111111111111,-22.710685612914368
0.1212121212121212,-23.197145913454385
0.13131313131313133,-23.666409736789625
0.14141414141414144,-24.11569013514837
0.15151515151515152,-24.54191381539613
0.16161616161616163,-24.941593057149014
0.17171717171717174,-25.310899429299123
0.18181818181818182,-25.64596208021969
0.1919191919191919,-25.94320633348467
0.20202020202020202,-26.19956032705822
0.2121212121212121,-26.412513112930718
0.2222222222222222,-26.580091592996098
0.23232323232323232,-26.70081484220718
0.2424242424242424,-26.77365316042709
0.25252525252525254,-26.79799947632994
0.26262626262626265,-26.77365316042714
0.27272727272727276,-26.70081484220711
0.2828282828282829,-26.580091592996066
0.29292929292929293,-26.412513112930732
0.30303030303030304,-26.199560327058244
0.31313131313131315,-25.943206333484714
0.32323232323232326,-25.64596208021973
0.33333333333333337,-25.310899429299145
0.3434343434343435,-24.94159305714903
0.3535353535353536,-24.541913815396224
0.36363636363636365,-24.115690135148334
0.3737373737373737,-23.66640973678967
0.3838383838383838,-23.1971459134545
0.3939393939393939,-22.710685612914354
0.40404040404040403,-22.209692355707297
0.41414141414141414,-21.696798960851144
0.4242424242424242,-21.17462914136509
0.4343434343434343,-20.64578180281453
0.4444444444444444,-20.112802254495804
0.45454545454545453,-19.578150220786362
0.46464646464646464,-19.04416746827339
0.47474747474747475,-18.513046255586328
0.4848484848484848,-17.986800270494243
0.4949494949494949,-17.46724034594373
0.5050505050505051,-16.955957392336533
0.5151515151515152,-16.454314586152893
0.5252525252525253,-15.963450060536722
0.5353535353535354,-15.484290352524472
0.5454545454545455,-15.017573875803524
0.5555555555555556,-14.5638828770419
0.5656565656565657,-14.123681807433448
0.5757575757575758,-13.69735983112806
0.5858585858585859,-13.285275255897064
0.595959595959596,-12.887799912426948
0.6060606060606061,-12.505361807813742
0.6161616161616162,-12.138484622911134
0.6262626262626263,-11.787822725775957
0.6363636363636365,-11.454190287552716
0.6464646464646465,-11.138582813701731
0.6565656565656566,-10.842189001155448
0.6666666666666667,-10.56639042961652
0.6767676767676768,-10.312746400447825
0.686868686868687,-10.08296152281355
0.696969696969697,-9.878834691055536
0.7070707070707072,-9.702190051120224
0.7171717171717172,-9.554793270603
0.7272727272727273,-9.438259348888279
0.7373737373737373,-9.353960459973806
0.7474747474747474,-9.302943104383884
0.7575757575757576,-9.285862896372423
0.7676767676767676,-9.302943104383909
0.7777777777777777,-9.353960459973804
0.7878787878787878,-9.438259348888268
0.7979797979797979,-9.554793270603012
0.8080808080808081,-9.702190051120223
0.8181818181818181,-9.878834691055518
0.8282828282828283,-10.082961522813552
0.8383838383838383,-10.312746400447788
0.8484848484848484,-10.56639042961652
0.8585858585858586,-10.842189001155438
0.8686868686868686,-11.138582813701747
0.8787878787878788,-11.454190287552727
0.8888888888888888,-11.787822725775943
0.898989898989899,-12.13848462291114
0.9090909090909091,-12.505361807813724
0.9191919191919191,-12.887799912426953
0.9292929292929293,-13.285275255897083
0.9393939393939393,-13.697359831128068
0.9494949494949495,-14.12368180743345
0.9595959595959596,-14.563882877041912
0.9696969696969696,-15.017573875803556
0.9797979797979798,-15.484290352524509
0.9898989898989898,-15.963450060536664
0.9999999999999999,-16.4543145861529


==> anc/fig4/subpl_1_series_103.csv <==
x,y
1,NaN


==> anc/fig4/subpl_1_series_104.csv <==
x,y
1,NaN


==> anc/fig4/subpl_1_series_11.csv <==
x,y
0.0,-16.326749545557817
0.010101010101010102,-16.942489284366935
0.020202020202020204,-17.56593521944152
0.0303030303030303,-18.1948339703671
0.04040404040404041,-18.826657264062625
0.050505050505050504,-19.45862613374504
0.0606060606060606,-20.087745925422542
0.07070707070707072,-20.710849210073082
0.08080808080808081,-21.324643505397944
0.09090909090909091,-21.925760879572792
0.10101010101010101,-22.510806951299067
0.1111111111111111,-23.07222597047641
0.1212121212121212,-23.568134484251313
0.13131313131313133,-24.059135240910205
0.14141414141414144,-24.534557295437832
0.15151515151515152,-24.97799189030509
0.16161616161616163,-25.38718016192401
0.17171717171717174,-25.759913696523363
0.18181818181818182,-26.094079584320887
0.1919191919191919,-26.387717739036013
0.20202020202020202,-26.639068576299977
0.2121212121212121,-26.846608442772443
0.2222222222222222,-27.009078241653636
0.23232323232323232,-27.12551811485334
0.2424242424242424,-27.195346602077418
0.25252525252525254,-27.218539323535463
0.26262626262626265,-27.19534660207737
0.27272727272727276,-27.125518114853346
0.2828282828282829,-27.00907824165361
0.29292929292929293,-26.84660844277241
0.30303030303030304,-26.639068576299927
0.31313131313131315,-26.387717739036066
0.32323232323232326,-26.094079584320898
0.33333333333333337,-25.75991369652326
0.3434343434343435,-25.38718016192405
0.3535353535353536,-24.97799189030506
0.36363636363636365,-24.53455729543783
0.3737373737373737,-24.059135240910237
0.3838383838383838,-23.568134484251324
0.3939393939393939,-23.072225970476378
0.40404040404040403,-22.510806951299035
0.41414141414141414,-21.92576087957287
0.4242424242424242,-21.324643505398015
0.4343434343434343,-20.71084921007312
0.4444444444444444,-20.08774592542263
0.45454545454545453,-19.458626133745046
0.46464646464646464,-18.82665726406266
0.47474747474747475,-18.194833970367153
0.4848484848484848,-17.565935219441624
0.4949494949494949,-16.942489284366978
0.5050505050505051,-16.326749545557792
0.5151515151515152,-15.720683426788257
0.5252525252525253,-15.125975922443082
0.5353535353535354,-14.544048192440018
0.5454545454545455,-13.976090885971807
0.5555555555555556,-13.423111537497228
0.5656565656565657,-12.885995966605034
0.5757575757575758,-12.365585721238647
0.5858585858585859,-11.862778424852843
0.595959595959596,-11.378668030954897
0.6060606060606061,-10.914762801617194
0.6161616161616162,-10.473356800932276
0.6262626262626263,-10.05815844490558
0.6363636363636365,-9.675000225689082
0.6464646464646465,-9.330687488517123
0.6565656565656566,-9.029788356260335
0.6666666666666667,-8.806782270864428
0.6767676767676768,-8.617746663899824
0.686868686868687,-8.459195814713272
0.696969696969697,-8.330052380094562
0.7070707070707072,-8.23035647037487
0.7171717171717172,-8.16053826853371
0.7272727272727273,-8.120855662187395
0.7373737373737373,-8.110506265497202
0.7474747474747474,-8.1245123581046
0.7575757575757576,-8.169107141334237
0.7676767676767676,-8.12451235810462
0.7777777777777777,-8.110506265497218
0.7878787878787878,-8.120855662187434
0.7979797979797979,-8.16053826853374
0.8080808080808081,-8.230356470374852
0.8181818181818181,-8.330052380094553
0.8282828282828283,-8.459195814713288
0.8383838383838383,-8.617746663899833
0.8484848484848484,-8.806782270864403
0.8585858585858586,-9.029788356260331
0.8686868686868686,-9.330687488517151
0.8787878787878788,-9.675000225689088
0.8888888888888888,-10.05815844490554
0.898989898989899,-10.47335680093228
0.9090909090909091,-10.91476280161715
0.9191919191919191,-11.37866803095493
0.9292929292929293,-11.862778424852838
0.9393939393939393,-12.365585721238645
0.9494949494949495,-12.885995966604993
0.9595959595959596,-13.423111537497187
0.9696969696969696,-13.976090885971837
0.9797979797979798,-14.544048192440014
0.9898989898989898,-15.125975922443118
0.9999999999999999,-15.720683426788202


==> anc/fig4/subpl_1_series_12.csv <==
x,y
0.0,-16.313091332466286
0.010101010101010102,-16.928578641537225
0.020202020202020204,-17.551272306542845
0.0303030303030303,-18.17890282830106
0.04040404040404041,-18.808912996695355
0.050505050505050504,-19.438474168017706
0.0606060606060606,-20.06451106197016
0.07070707070707072,-20.68373309744288
0.08080808080808081,-21.292672728033335
0.09090909090909091,-21.88773794730974
0.10101010101010101,-22.465297346075392
0.1111111111111111,-23.021819706410266
0.1212121212121212,-23.554051885485475
0.13131313131313133,-24.05913524091018
0.14141414141414144,-24.534557295437804
0.15151515151515152,-24.97799189030504
0.16161616161616163,-25.38718016192399
0.17171717171717174,-25.759913696523274
0.18181818181818182,-26.094079584320873
0.1919191919191919,-26.387717739036
0.20202020202020202,-26.639068576299916
0.2121212121212121,-26.84660844277243
0.2222222222222222,-27.009078241653558
0.23232323232323232,-27.12551811485324
0.2424242424242424,-27.19534660207734
0.25252525252525254,-27.21853932353545
0.26262626262626265,-27.195346602077365
0.27272727272727276,-27.12551811485328
0.2828282828282829,-27.00907824165358
0.29292929292929293,-26.846608442772396
0.30303030303030304,-26.639068576299877
0.31313131313131315,-26.387717739036024
0.32323232323232326,-26.09407958432089
0.33333333333333337,-25.75991369652325
0.3434343434343435,-25.38718016192398
0.3535353535353536,-24.97799189030505
0.36363636363636365,-24.53455729543779
0.3737373737373737,-24.059135240910123
0.3838383838383838,-23.554051885485496
0.3939393939393939,-23.021819706410287
0.40404040404040403,-22.4652973460754
0.41414141414141414,-21.887737947309773
0.4242424242424242,-21.292672728033438
0.4343434343434343,-20.683733097442964
0.4444444444444444,-20.064511061970133
0.45454545454545453,-19.43847416801763
0.46464646464646464,-18.80891299669535
0.47474747474747475,-18.17890282830103
0.4848484848484848,-17.551272306542877
0.4949494949494949,-16.928578641537246
0.5050505050505051,-16.31309133246627
0.5151515151515152,-15.706786580595839
0.5252525252525253,-15.111353781648539
0.5353535353535354,-14.528214403794976
0.5454545454545455,-13.95855257166881
0.5555555555555556,-13.4033560883605
0.5656565656565657,-12.863466752232258
0.5757575757575758,-12.339640232792572
0.5858585858585859,-11.833380235447196
0.595959595959596,-11.346559610178625
0.6060606060606061,-10.879906709787456
0.6161616161616162,-10.435740154251015
0.6262626262626263,-10.01776001595663
0.6363636363636365,-9.631658065313198
0.6464646464646465,-9.29489007154467
0.6565656565656566,-9.029788356260326
0.6666666666666667,-8.806782270864408
0.6767676767676768,-8.617746663899814
0.686868686868687,-8.459195814713269
0.696969696969697,-8.330052380094534
0.7070707070707072,-8.230356470374856
0.7171717171717172,-8.160538268533704
0.7272727272727273,-8.120855662187381
0.7373737373737373,-8.110506265497186
0.7474747474747474,-8.124512358104594
0.7575757575757576,-8.139754862337009
0.7676767676767676,-8.1245123581046
0.7777777777777777,-8.110506265497186
0.7878787878787878,-8.120855662187388
0.7979797979797979,-8.1605382685337
0.8080808080808081,-8.230356470374836
0.8181818181818181,-8.33005238009453
0.8282828282828283,-8.459195814713281
0.8383838383838383,-8.61774666389983
0.8484848484848484,-8.806782270864392
0.8585858585858586,-9.029788356260312
0.8686868686868686,-9.294890071544678
0.8787878787878788,-9.631658065313216
0.8888888888888888,-10.017760015956622
0.898989898989899,-10.435740154251006
0.9090909090909091,-10.879906709787447
0.9191919191919191,-11.346559610178636
0.9292929292929293,-11.833380235447205
0.9393939393939393,-12.339640232792592
0.9494949494949495,-12.86346675223227
0.9595959595959596,-13.403356088360498
0.9696969696969696,-13.95855257166885
0.9797979797979798,-14.528214403794987
0.9898989898989898,-15.111353781648543
0.9999999999999999,-15.706786580595827


==> anc/fig4/subpl_1_series_13.csv <==
x,y
0.0,-16.313091332466243
0.010101010101010102,-16.92857864153721
0.020202020202020204,-17.551272306542835
0.0303030303030303,-18.178902828301037
0.04040404040404041,-18.808912996695334
0.050505050505050504,-19.438474168017674
0.0606060606060606,-20.064511061970133
0.07070707070707072,-20.683733097442875
0.08080808080808081,-21.29267272803332
0.09090909090909091,-21.88773794730973
0.10101010101010101,-22.465297346075356
0.1111111111111111,-23.021819706410213
0.1212121212121212,-23.554051885485464
0.13131313131313133,-24.041169665321203
0.14141414141414144,-24.488330575686756
0.15151515151515152,-24.936089850374426
0.16161616161616163,-25.350314643213146
0.17171717171717174,-25.727958854965387
0.18181818181818182,-26.06678751737975
0.1919191919191919,-26.364794193974774
0.20202020202020202,-26.620213944175497
0.2121212121212121,-26.831532548839395
0.2222222222222222,-26.997489522706136
0.23232323232323232,-27.117065571129967
0.2424242424242424,-27.189418664315912
0.25252525252525254,-27.21371532460451
0.26262626262626265,-27.18941866431594
0.27272727272727276,-27.117065571129928
0.2828282828282829,-26.99748952270612
0.29292929292929293,-26.83153254883941
0.30303030303030304,-26.620213944175564
0.31313131313131315,-26.36479419397475
0.32323232323232326,-26.0667875173798
0.33333333333333337,-25.727958854965344
0.3434343434343435,-25.350314643213224
0.3535353535353536,-24.936089850374362
0.36363636363636365,-24.488330575686717
0.3737373737373737,-24.04116966532126
0.3838383838383838,-23.554051885485464
0.3939393939393939,-23.02181970641019
0.40404040404040403,-22.465297346075356
0.41414141414141414,-21.88773794730973
0.4242424242424242,-21.2926727280333
0.4343434343434343,-20.683733097442882
0.4444444444444444,-20.064511061970116
0.45454545454545453,-19.438474168017603
0.46464646464646464,-18.80891299669531
0.47474747474747475,-18.178902828301
0.4848484848484848,-17.551272306542845
0.4949494949494949,-16.928578641537225
0.5050505050505051,-16.313091332466218
0.5151515151515152,-15.70678658059582
0.5252525252525253,-15.111353781648532
0.5353535353535354,-14.528214403794971
0.5454545454545455,-13.958552571668807
0.5555555555555556,-13.403356088360495
0.5656565656565657,-12.863466752232245
0.5757575757575758,-12.339640232792568
0.5858585858585859,-11.833380235447196
0.595959595959596,-11.346559610178616
0.6060606060606061,-10.879906709787452
0.6161616161616162,-10.435740154251002
0.6262626262626263,-10.01776001595661
0.6363636363636365,-9.631658065313184
0.6464646464646465,-9.294890071544664
0.6565656565656566,-9.02572021807846
0.6666666666666667,-8.78039348737719
0.6767676767676768,-8.594155814030133
0.686868686868687,-8.436425153594367
0.696969696969697,-8.30713124301343
0.7070707070707072,-8.206949808635219
0.7171717171717172,-8.136888099181213
0.7272727272727273,-8.09801806114173
0.7373737373737373,-8.091285858051553
0.7474747474747474,-8.117368747964218
0.7575757575757576,-8.139754862336979
0.7676767676767676,-8.117368747964225
0.7777777777777777,-8.091285858051558
0.7878787878787878,-8.098018061141719
0.7979797979797979,-8.136888099181188
0.8080808080808081,-8.20694980863522
0.8181818181818181,-8.307131243013439
0.8282828282828283,-8.4364251535944
0.8383838383838383,-8.594155814030138
0.8484848484848484,-8.780393487377166
0.8585858585858586,-9.025720218078524
0.8686868686868686,-9.294890071544662
0.8787878787878788,-9.631658065313173
0.8888888888888888,-10.017760015956613
0.898989898989899,-10.435740154250977
0.9090909090909091,-10.879906709787427
0.9191919191919191,-11.346559610178618
0.9292929292929293,-11.833380235447189
0.9393939393939393,-12.339640232792584
0.9494949494949495,-12.863466752232252
0.9595959595959596,-13.403356088360468
0.9696969696969696,-13.958552571668834
0.9797979797979798,-14.528214403794985
0.9898989898989898,-15.111353781648532
0.9999999999999999,-15.706786580595827


==> anc/fig4/subpl_1_series_14.csv <==
x,y
0.0,-16.308671535382153
0.010101010101010102,-16.923058024319
0.020202020202020204,-17.54400173035388
0.0303030303030303,-18.16889632565665
0.04040404040404041,-18.79471867432916
0.050505050505050504,-19.41805310884284
0.0606060606060606,-20.035202270514077
0.07070707070707072,-20.642423027016278
0.08080808080808081,-21.239119988294423
0.09090909090909091,-21.831800215424696
0.10101010101010101,-22.40819443422578
0.1111111111111111,-22.965097231217197
0.1212121212121212,-23.49935092261184
0.13131313131313133,-24.007881629279368
0.14141414141414144,-24.487731911149403
0.15151515151515152,-24.936089850374344
0.16161616161616163,-25.350314643213142
0.17171717171717174,-25.727958854965344
0.18181818181818182,-26.066787517379748
0.1919191919191919,-26.36479419397477
0.20202020202020202,-26.620213944175475
0.2121212121212121,-26.831532548839373
0.2222222222222222,-26.99748952270608
0.23232323232323232,-27.117065571129903
0.2424242424242424,-27.189418664315898
0.25252525252525254,-27.21371532460451
0.26262626262626265,-27.189418664315863
0.27272727272727276,-27.117065571129856
0.2828282828282829,-26.997489522706115
0.29292929292929293,-26.831532548839363
0.30303030303030304,-26.62021394417547
0.31313131313131315,-26.36479419397473
0.32323232323232326,-26.06678751737974
0.33333333333333337,-25.727958854965326
0.3434343434343435,-25.350314643213196
0.3535353535353536,-24.936089850374334
0.36363636363636365,-24.487731911149364
0.3737373737373737,-24.007881629279407
0.3838383838383838,-23.499350922611832
0.3939393939393939,-22.965097231217214
0.40404040404040403,-22.4081944342258
0.41414141414141414,-21.831800215424714
0.4242424242424242,-21.239119988294465
0.4343434343434343,-20.642423027016278
0.4444444444444444,-20.035202270514066
0.45454545454545453,-19.418053108842855
0.46464646464646464,-18.794718674329115
0.47474747474747475,-18.168896325656608
0.4848484848484848,-17.544001730353884
0.4949494949494949,-16.923058024319012
0.5050505050505051,-16.308671535382096
0.5151515151515152,-15.703051523324826
0.5252525252525253,-15.108049704138276
0.5353535353535354,-14.525209350183793
0.5454545454545455,-13.955820609724826
0.5555555555555556,-13.400981622371818
0.5656565656565657,-12.861666753557849
0.5757575757575758,-12.338805528443544
0.5858585858585859,-11.832620086035785
0.595959595959596,-11.343243520503012
0.6060606060606061,-10.872642575232371
0.6161616161616162,-10.422804923980108
0.6262626262626263,-9.998775021928834
0.6363636363636365,-9.616054468224718
0.6464646464646465,-9.282816302765179
0.6565656565656566,-8.99665438816401
0.6666666666666667,-8.747650116419273
0.6767676767676768,-8.486570599775048
0.686868686868687,-8.257526894994342
0.696969696969697,-8.087980649394913
0.7070707070707072,-7.954801643582453
0.7171717171717172,-7.846361765483575
0.7272727272727273,-7.761548252919835
0.7373737373737373,-7.700581482553352
0.7474747474747474,-7.663823791449834
0.7575757575757576,-7.651539795504978
0.7676767676767676,-7.663823791449852
0.7777777777777777,-7.700581482553337
0.7878787878787878,-7.761548252919815
0.7979797979797979,-7.846361765483605
0.8080808080808081,-7.9548016435824636
0.8181818181818181,-8.087980649394904
0.8282828282828283,-8.257526894994328
0.8383838383838383,-8.48657059977507
0.8484848484848484,-8.747650116419209
0.8585858585858586,-8.996654388164
0.8686868686868686,-9.282816302765216
0.8787878787878788,-9.616054468224714
0.8888888888888888,-9.998775021928862
0.898989898989899,-10.422804923980133
0.9090909090909091,-10.872642575232392
0.9191919191919191,-11.343243520502991
0.9292929292929293,-11.832620086035767
0.9393939393939393,-12.338805528443542
0.9494949494949495,-12.861666753557865
0.9595959595959596,-13.400981622371827
0.9696969696969696,-13.955820609724848
0.9797979797979798,-14.525209350183795
0.9898989898989898,-15.108049704138272
0.9999999999999999,-15.703051523324834


==> anc/fig4/subpl_1_series_15.csv <==
x,y
0.0,-16.308671535382064
0.010101010101010102,-16.923058024318927
0.020202020202020204,-17.544001730353852
0.0303030303030303,-18.1688963256566
0.04040404040404041,-18.794718674329097
0.050505050505050504,-19.41805310884281
0.0606060606060606,-20.03520227051399
0.07070707070707072,-20.642423027016278
0.08080808080808081,-21.239119988294398
0.09090909090909091,-21.83180021542461
0.10101010101010101,-22.40819443422575
0.1111111111111111,-22.96509723121716
0.1212121212121212,-23.499350922611832
0.13131313131313133,-24.007881629279286
0.14141414141414144,-24.48773191114933
0.15151515151515152,-24.906775877951087
0.16161616161616163,-25.293848506396397
0.17171717171717174,-25.647093487596567
0.18181818181818182,-25.96426780490975
0.1919191919191919,-26.243341574026598
0.20202020202020202,-26.48249228021809
0.2121212121212121,-26.680098747559
0.2222222222222222,-26.834745231576353
0.23232323232323232,-26.945242084892225
0.2424242424242424,-27.01065801710631
0.25252525252525254,-27.030350896110274
0.26262626262626265,-27.010658017106387
0.27272727272727276,-26.945242084892215
0.2828282828282829,-26.83474523157632
0.29292929292929293,-26.68009874755913
0.30303030303030304,-26.482492280218132
0.31313131313131315,-26.243341574026566
0.32323232323232326,-25.96426780490972
0.33333333333333337,-25.647093487596575
0.3434343434343435,-25.293848506396394
0.3535353535353536,-24.906775877951098
0.36363636363636365,-24.487731911149286
0.3737373737373737,-24.007881629279296
0.3838383838383838,-23.499350922611765
0.3939393939393939,-22.9650972312171
0.40404040404040403,-22.408194434225784
0.41414141414141414,-21.831800215424646
0.4242424242424242,-21.239119988294423
0.4343434343434343,-20.64242302701623
0.4444444444444444,-20.035202270514066
0.45454545454545453,-19.418053108842784
0.46464646464646464,-18.794718674329115
0.47474747474747475,-18.168896325656593
0.4848484848484848,-17.544001730353862
0.4949494949494949,-16.923058024318966
0.5050505050505051,-16.308671535382068
0.5151515151515152,-15.703051523324808
0.5252525252525253,-15.108049704138256
0.5353535353535354,-14.52520935018379
0.5454545454545455,-13.95582060972481
0.5555555555555556,-13.400981622371818
0.5656565656565657,-12.861666753557829
0.5757575757575758,-12.338805528443535
0.5858585858585859,-11.832620086035776
0.595959595959596,-11.343243520503009
0.6060606060606061,-10.87264257523237
0.6161616161616162,-10.422804923980102
0.6262626262626263,-9.998775021928818
0.6363636363636365,-9.6160544682247
0.6464646464646465,-9.28281630276517
0.6565656565656566,-8.96677210402136
0.6666666666666667,-8.671769083810327
0.6767676767676768,-8.412534403930058
0.686868686868687,-8.222518898445289
0.696969696969697,-8.067445351018776
0.7070707070707072,-7.935876811495244
0.7171717171717172,-7.827142503759229
0.7272727272727273,-7.741711666083962
0.7373737373737373,-7.680178004875319
0.7474747474747474,-7.643041022456726
0.7575757575757576,-7.630624780701299
0.7676767676767676,-7.643041022456712
0.7777777777777777,-7.680178004875317
0.7878787878787878,-7.741711666083964
0.7979797979797979,-7.82714250375922
0.8080808080808081,-7.935876811495237
0.8181818181818181,-8.06744535101878
0.8282828282828283,-8.22251889844529
0.8383838383838383,-8.412534403930065
0.8484848484848484,-8.671769083810293
0.8585858585858586,-8.96677210402136
0.8686868686868686,-9.282816302765173
0.8787878787878788,-9.616054468224696
0.8888888888888888,-9.998775021928829
0.898989898989899,-10.422804923980122
0.9090909090909091,-10.872642575232376
0.9191919191919191,-11.343243520502947
0.9292929292929293,-11.832620086035762
0.9393939393939393,-12.338805528443517
0.9494949494949495,-12.861666753557852
0.9595959595959596,-13.400981622371821
0.9696969696969696,-13.95582060972481
0.9797979797979798,-14.525209350183793
0.9898989898989898,-15.10804970413826
0.9999999999999999,-15.703051523324822


==> anc/fig4/subpl_1_series_16.csv <==
x,y
0.0,-16.279710049125654
0.010101010101010102,-16.894898871361764
0.020202020202020204,-17.516344963261762
0.0303030303030303,-18.141873279275913
0.04040404040404041,-18.769068950961273
0.050505050505050504,-19.395295837220583
0.0606060606060606,-20.017724562030683
0.07070707070707072,-20.633367747829194
0.08080808080808081,-21.23624773724354
0.09090909090909091,-21.81371653929703
0.10101010101010101,-22.372344688752392
0.1111111111111111,-22.90987580343714
0.1212121212121212,-23.424043127639287
0.13131313131313133,-23.91247305159739
0.14141414141414144,-24.3727095308547
0.15151515151515152,-24.80228785377067
0.16161616161616163,-25.198810214943283
0.17171717171717174,-25.56614752449899
0.18181818181818182,-25.898744669072624
0.1919191919191919,-26.1913183103525
0.20202020202020202,-26.442182520834628
0.2121212121212121,-26.64990523490208
0.2222222222222222,-26.813321665365997
0.23232323232323232,-26.931546766212747
0.2424242424242424,-27.003986959999736
0.25252525252525254,-27.03035089611027
0.26262626262626265,-27.003986959999608
0.27272727272727276,-26.931546766212726
0.2828282828282829,-26.813321665366008
0.29292929292929293,-26.649905234902036
0.30303030303030304,-26.44218252083463
0.31313131313131315,-26.191318310352557
0.32323232323232326,-25.89874466907263
0.33333333333333337,-25.566147524498984
0.3434343434343435,-25.198810214943283
0.3535353535353536,-24.80228785377073
0.36363636363636365,-24.37270953085471
0.3737373737373737,-23.912473051597434
0.3838383838383838,-23.424043127639266
0.3939393939393939,-22.909875803437135
0.40404040404040403,-22.372344688752378
0.41414141414141414,-21.813716539297058
0.4242424242424242,-21.236247737243612
0.4343434343434343,-20.633367747829194
0.4444444444444444,-20.017724562030704
0.45454545454545453,-19.395295837220544
0.46464646464646464,-18.769068950961305
0.47474747474747475,-18.14187327927589
0.4848484848484848,-17.516344963261794
0.4949494949494949,-16.894898871361757
0.5050505050505051,-16.279710049125683
0.5151515151515152,-15.672706498521697
0.5252525252525253,-15.075574470356448
0.5353535353535354,-14.489776761195646
0.5454545454545455,-13.916584054837548
0.5555555555555556,-13.357119532796396
0.5656565656565657,-12.812418431990665
0.5757575757575758,-12.283508207008683
0.5858585858585859,-11.771524337762289
0.595959595959596,-11.277898041935236
0.6060606060606061,-10.804692880897713
0.6161616161616162,-10.355158267482567
0.6262626262626263,-9.933601468904135
0.6363636363636365,-9.539054126264613
0.6464646464646465,-9.247014639430882
0.6565656565656566,-8.966772104021343
0.6666666666666667,-8.671769083810279
0.6767676767676768,-8.412534403930046
0.686868686868687,-8.222518898445285
0.696969696969697,-8.067445351018721
0.7070707070707072,-7.9358768114952305
0.7171717171717172,-7.827142503759226
0.7272727272727273,-7.741711666083956
0.7373737373737373,-7.680178004875305
0.7474747474747474,-7.643041022456711
0.7575757575757576,-7.63062478070129
0.7676767676767676,-7.6430410224567025
0.7777777777777777,-7.680178004875306
0.7878787878787878,-7.741711666083959
0.7979797979797979,-7.827142503759219
0.8080808080808081,-7.935876811495237
0.8181818181818181,-8.06744535101876
0.8282828282828283,-8.222518898445273
0.8383838383838383,-8.412534403930051
0.8484848484848484,-8.671769083810286
0.8585858585858586,-8.966772104021345
0.8686868686868686,-9.247014639430878
0.8787878787878788,-9.539054126264578
0.8888888888888888,-9.933601468904099
0.898989898989899,-10.355158267482578
0.9090909090909091,-10.804692880897717
0.9191919191919191,-11.277898041935199
0.9292929292929293,-11.771524337762282
0.9393939393939393,-12.283508207008683
0.9494949494949495,-12.81241843199067
0.9595959595959596,-13.357119532796425
0.9696969696969696,-13.916584054837532
0.9797979797979798,-14.489776761195653
0.9898989898989898,-15.075574470356502
0.9999999999999999,-15.67270649852171


==> anc/fig4/subpl_1_series_17.csv <==
x,y
0.0,-16.279710049125637
0.010101010101010102,-16.89489887136174
0.020202020202020204,-17.516344963261723
0.0303030303030303,-18.141873279275902
0.04040404040404041,-18.769068950961255
0.050505050505050504,-19.39529583722056
0.0606060606060606,-20.017724562030672
0.07070707070707072,-20.63336774782919
0.08080808080808081,-21.236247737243463
0.09090909090909091,-21.813716539297005
0.10101010101010101,-22.372344688752342
0.1111111111111111,-22.909875803437096
0.1212121212121212,-23.42404312763927
0.13131313131313133,-23.912473051597374
0.14141414141414144,-24.372709530854678
0.15151515151515152,-24.802287853770643
0.16161616161616163,-25.198810214943244
0.17171717171717174,-25.56000611659594
0.18181818181818182,-25.88377649858667
0.1919191919191919,-26.16822551165591
0.20202020202020202,-26.41168434365898
0.2121212121212121,-26.612730886508725
0.2222222222222222,-26.77020832025981
0.23232323232323232,-26.883243828146593
0.2424242424242424,-26.95126091470034
0.25252525252525254,-26.97396142164126
0.26262626262626265,-26.951260914700352
0.27272727272727276,-26.883243828146583
0.2828282828282829,-26.77020832025983
0.29292929292929293,-26.612730886508725
0.30303030303030304,-26.411684343659047
0.31313131313131315,-26.168225511655898
0.32323232323232326,-25.883776498586634
0.33333333333333337,-25.560006116595964
0.3434343434343435,-25.19881021494327
0.3535353535353536,-24.80228785377069
0.36363636363636365,-24.372709530854696
0.3737373737373737,-23.91247305159738
0.3838383838383838,-23.42404312763925
0.3939393939393939,-22.909875803437078
0.40404040404040403,-22.372344688752342
0.41414141414141414,-21.813716539297015
0.4242424242424242,-21.23624773724354
0.4343434343434343,-20.633367747829183
0.4444444444444444,-20.0177245620307
0.45454545454545453,-19.395295837220512
0.46464646464646464,-18.769068950961213
0.47474747474747475,-18.141873279275817
0.4848484848484848,-17.516344963261645
0.4949494949494949,-16.894898871361743
0.5050505050505051,-16.27971004912565
0.5151515151515152,-15.672706498521688
0.5252525252525253,-15.075574470356436
0.5353535353535354,-14.489776761195643
0.5454545454545455,-13.91658405483753
0.5555555555555556,-13.357119532796384
0.5656565656565657,-12.812418431990656
0.5757575757575758,-12.283508207008664
0.5858585858585859,-11.771524337762258
0.595959595959596,-11.27789804193523
0.6060606060606061,-10.804692880897681
0.6161616161616162,-10.355158267482548
0.6262626262626263,-9.933601468904055
0.6363636363636365,-9.538859124892115
0.6464646464646465,-9.162297532439599
0.6565656565656566,-8.817718183500077
0.6666666666666667,-8.583517018158126
0.6767676767676768,-8.389760912593175
0.686868686868687,-8.20316658569686
0.696969696969697,-8.013980559678524
0.7070707070707072,-7.865613864520442
0.7171717171717172,-7.7511904764410495
0.7272727272727273,-7.660958835285758
0.7373737373737373,-7.595788851690036
0.7474747474747474,-7.556382987891958
0.7575757575757576,-7.543195395570894
0.7676767676767676,-7.556382987891943
0.7777777777777777,-7.595788851690039
0.7878787878787878,-7.660958835285767
0.7979797979797979,-7.75119047644105
0.8080808080808081,-7.865613864520463
0.8181818181818181,-8.013980559678528
0.8282828282828283,-8.20316658569687
0.8383838383838383,-8.389760912593207
0.8484848484848484,-8.583517018158076
0.8585858585858586,-8.81771818350007
0.8686868686868686,-9.162297532439608
0.8787878787878788,-9.538859124892106
0.8888888888888888,-9.933601468904085
0.898989898989899,-10.355158267482555
0.9090909090909091,-10.804692880897711
0.9191919191919191,-11.277898041935192
0.9292929292929293,-11.771524337762273
0.9393939393939393,-12.283508207008683
0.9494949494949495,-12.812418431990656
0.9595959595959596,-13.357119532796393
0.9696969696969696,-13.916584054837532
0.9797979797979798,-14.489776761195644
0.9898989898989898,-15.075574470356495
0.9999999999999999,-15.672706498521693


==> anc/fig4/subpl_1_series_18.csv <==
x,y
0.0,-16.23274669930226
0.010101010101010102,-16.84735651904451
0.020202020202020204,-17.466776679128355
0.0303030303030303,-18.08890365958202
0.04040404040404041,-18.711428984762545
0.050505050505050504,-19.331851333202245
0.0606060606060606,-19.94749739719395
0.07070707070707072,-20.555549741438412
0.08080808080808081,-21.1530797738302
0.09090909090909091,-21.737083948320375
0.10101010101010101,-22.304521469594796
0.1111111111111111,-22.852352025632907
0.1212121212121212,-23.37757238718552
0.13131313131313133,-23.87725103587672
0.14141414141414144,-24.348560280095356
0.15151515151515152,-24.788805570041074
0.16161616161616163,-25.195451923445148
0.17171717171717174,-25.560006116595932
0.18181818181818182,-25.883776498586595
0.1919191919191919,-26.168225511655887
0.20202020202020202,-26.411684343658976
0.2121212121212121,-26.6127308865087
0.2222222222222222,-26.77020832025976
0.23232323232323232,-26.88324382814653
0.2424242424242424,-26.951260914700324
0.25252525252525254,-26.97396142164125
0.26262626262626265,-26.95126091470033
0.27272727272727276,-26.883243828146572
0.2828282828282829,-26.770208320259787
0.29292929292929293,-26.612730886508707
0.30303030303030304,-26.411684343658983
0.31313131313131315,-26.168225511655887
0.32323232323232326,-25.88377649858663
0.33333333333333337,-25.560006116595925
0.3434343434343435,-25.195451923445088
0.3535353535353536,-24.788805570041106
0.36363636363636365,-24.34856028009538
0.3737373737373737,-23.877251035876768
0.3838383838383838,-23.37757238718545
0.3939393939393939,-22.852352025632893
0.40404040404040403,-22.304521469594818
0.41414141414141414,-21.737083948320375
0.4242424242424242,-21.153079773830235
0.4343434343434343,-20.555549741438533
0.4444444444444444,-19.947497397194038
0.45454545454545453,-19.331851333202337
0.46464646464646464,-18.711428984762556
0.47474747474747475,-18.08890365958207
0.4848484848484848,-17.46677667912837
0.4949494949494949,-16.847356519044496
0.5050505050505051,-16.23274669930227
0.5151515151515152,-15.624843959235756
0.5252525252525253,-15.02534812078621
0.5353535353535354,-14.435785314780869
0.5454545454545455,-13.857547514817194
0.5555555555555556,-13.291954714295938
0.5656565656565657,-12.740353707806603
0.5757575757575758,-12.204282993218385
0.5858585858585859,-11.685762186624958
0.595959595959596,-11.187810665718539
0.6060606060606061,-10.71533717736722
0.6161616161616162,-10.276303862423694
0.6262626262626263,-9.88150761458228
0.6363636363636365,-9.538859124892099
0.6464646464646465,-9.162297532439592
0.6565656565656566,-8.817718183500066
0.6666666666666667,-8.570674173584715
0.6767676767676768,-8.359727049420266
0.686868686868687,-8.163535484903093
0.696969696969697,-8.003312984101274
0.7070707070707072,-7.865613864520438
0.7171717171717172,-7.751190476441035
0.7272727272727273,-7.660958835285751
0.7373737373737373,-7.5957888516900285
0.7474747474747474,-7.556382987891942
0.7575757575757576,-7.543195395570874
0.7676767676767676,-7.556382987891937
0.7777777777777777,-7.595788851690024
0.7878787878787878,-7.660958835285753
0.7979797979797979,-7.75119047644104
0.8080808080808081,-7.865613864520443
0.8181818181818181,-8.00331298410128
0.8282828282828283,-8.163535484903122
0.8383838383838383,-8.359727049420298
0.8484848484848484,-8.570674173584688
0.8585858585858586,-8.817718183500036
0.8686868686868686,-9.162297532439597
0.8787878787878788,-9.53885912489208
0.8888888888888888,-9.88150761458223
0.898989898989899,-10.276303862423696
0.9090909090909091,-10.715337177367239
0.9191919191919191,-11.187810665718539
0.9292929292929293,-11.685762186624931
0.9393939393939393,-12.204282993218337
0.9494949494949495,-12.740353707806626
0.9595959595959596,-13.291954714295963
0.9696969696969696,-13.857547514817137
0.9797979797979798,-14.435785314780832
0.9898989898989898,-15.02534812078623
0.9999999999999999,-15.624843959235749


==> anc/fig4/subpl_1_series_19.csv <==
x,y
0.0,-16.23124289948135
0.010101010101010102,-16.845877228019784
0.020202020202020204,-17.465218496301848
0.0303030303030303,-18.087165794237215
0.04040404040404041,-18.709405485600254
0.050505050505050504,-19.329426268194606
0.0606060606060606,-19.944542305126276
0.07070707070707072,-20.551922729241575
0.08080808080808081,-21.148625605182986
0.09090909090909091,-21.731634444667044
0.10101010101010101,-22.297895564892695
0.1111111111111111,-22.8443548909916
0.1212121212121212,-23.367993167689182
0.13131313131313133,-23.865858921849934
0.14141414141414144,-24.33509890009129
0.15151515151515152,-24.772986126333056
0.16161616161616163,-25.176946239212143
0.17171717171717174,-25.544583391798312
0.18181818181818182,-25.873707507634155
0.1919191919191919,-26.162364325211836
0.20202020202020202,-26.408867132485017
0.2121212121212121,-26.611824095386858
0.2222222222222222,-26.77015127263126
0.23232323232323232,-26.8830652592743
0.2424242424242424,-26.950060743119174
0.25252525252525254,-26.970886252943565
0.26262626262626265,-26.950060743119163
0.27272727272727276,-26.883065259274275
0.2828282828282829,-26.77015127263122
0.29292929292929293,-26.611824095386908
0.30303030303030304,-26.408867132485078
0.31313131313131315,-26.162364325211787
0.32323232323232326,-25.873707507634112
0.33333333333333337,-25.544583391798373
0.3434343434343435,-25.176946239212167
0.3535353535353536,-24.772986126332974
0.36363636363636365,-24.33509890009125
0.3737373737373737,-23.865858921849934
0.3838383838383838,-23.36799316768929
0.3939393939393939,-22.84435489099163
0.40404040404040403,-22.297895564892702
0.41414141414141414,-21.731634444667076
0.4242424242424242,-21.148625605182914
0.4343434343434343,-20.551922729241603
0.4444444444444444,-19.944542305126312
0.45454545454545453,-19.329426268194567
0.46464646464646464,-18.709405485600332
0.47474747474747475,-18.087165794237205
0.4848484848484848,-17.465218496301844
0.4949494949494949,-16.84587722801981
0.5050505050505051,-16.231242899481305
0.5151515151515152,-15.623197954303269
0.5252525252525253,-15.023410567814258
0.5353535353535354,-14.433348690255201
0.5454545454545455,-13.854303170667144
0.5555555555555556,-13.287418685046454
0.5656565656565657,-12.733730924341328
0.5757575757575758,-12.194208523819645
0.5858585858585859,-11.670399174419051
0.595959595959596,-11.165500477411065
0.6060606060606061,-10.680905092437511
0.6161616161616162,-10.220370384881495
0.6262626262626263,-9.792911681351212
0.6363636363636365,-9.406993949989003
0.6464646464646465,-9.064674333126742
0.6565656565656566,-8.795063864613086
0.6666666666666667,-8.570674173584695
0.6767676767676768,-8.359727049420266
0.686868686868687,-8.16353548490309
0.696969696969697,-8.003312984101239
0.7070707070707072,-7.860233002147358
0.7171717171717172,-7.739432590734101
0.7272727272727273,-7.645560107670928
0.7373737373737373,-7.578042698930503
0.7474747474747474,-7.537269481816542
0.7575757575757576,-7.523629087357465
0.7676767676767676,-7.537269481816511
0.7777777777777777,-7.578042698930497
0.7878787878787878,-7.645560107670916
0.7979797979797979,-7.7394325907340935
0.8080808080808081,-7.860233002147364
0.8181818181818181,-8.003312984101235
0.8282828282828283,-8.163535484903091
0.8383838383838383,-8.359727049420282
0.8484848484848484,-8.57067417358467
0.8585858585858586,-8.795063864613148
0.8686868686868686,-9.064674333126776
0.8787878787878788,-9.40699394998899
0.8888888888888888,-9.792911681351192
0.898989898989899,-10.220370384881502
0.9090909090909091,-10.68090509243754
0.9191919191919191,-11.165500477411031
0.9292929292929293,-11.67039917441909
0.9393939393939393,-12.194208523819663
0.9494949494949495,-12.73373092434135
0.9595959595959596,-13.28741868504648
0.9696969696969696,-13.854303170667187
0.9797979797979798,-14.433348690255169
0.9898989898989898,-15.023410567814283
0.9999999999999999,-15.623197954303311


==> anc/fig4/subpl_1_series_2.csv <==
x,y
0.0,-17.026919817410207
0.010101010101010102,-17.573942977192015
0.020202020202020204,-18.131668096056256
0.0303030303030303,-18.69898004083415
0.04040404040404041,-19.274745093689447
0.050505050505050504,-19.857835574506
0.0606060606060606,-20.447068669823647
0.07070707070707072,-21.040960273534026
0.08080808080808081,-21.637190601281414
0.09090909090909091,-22.231979984090977
0.10101010101010101,-22.820082786697075
0.1111111111111111,-23.395637948273745
0.1212121212121212,-23.953054482235977
0.13131313131313133,-24.487359492384837
0.14141414141414144,-24.994179993728103
0.15151515151515152,-25.46963518146814
0.16161616161616163,-25.910250070529305
0.17171717171717174,-26.312905144511827
0.18181818181818182,-26.67481181147968
0.1919191919191919,-26.993502879412127
0.20202020202020202,-27.266830902212323
0.2121212121212121,-27.49297024091725
0.2222222222222222,-27.67042054845714
0.23232323232323232,-27.798010449102517
0.2424242424242424,-27.87490076896485
0.25252525252525254,-27.900586990098702
0.26262626262626265,-27.874900768964856
0.27272727272727276,-27.79801044910254
0.2828282828282829,-27.670420548457137
0.29292929292929293,-27.492970240917263
0.30303030303030304,-27.266830902212284
0.31313131313131315,-26.99350287941214
0.32323232323232326,-26.674811811479614
0.33333333333333337,-26.312905144511834
0.3434343434343435,-25.910250070529294
0.3535353535353536,-25.469635181468107
0.36363636363636365,-24.99417999372812
0.3737373737373737,-24.48735949238484
0.3838383838383838,-23.953054482235952
0.3939393939393939,-23.395637948273745
0.40404040404040403,-22.82008278669713
0.41414141414141414,-22.23197998409098
0.4242424242424242,-21.637190601281425
0.4343434343434343,-21.040960273533997
0.4444444444444444,-20.44706866982366
0.45454545454545453,-19.85783557450598
0.46464646464646464,-19.274745093689365
0.47474747474747475,-18.698980040834133
0.4848484848484848,-18.131668096056256
0.4949494949494949,-17.57394297719206
0.5050505050505051,-17.026919817410192
0.5151515151515152,-16.491640695987293
0.5252525252525253,-15.969021209091101
0.5353535353535354,-15.459813537860416
0.5454545454545455,-14.964591318507905
0.5555555555555556,-14.483755509390043
0.5656565656565657,-14.017557315019307
0.5757575757575758,-13.56613309047152
0.5858585858585859,-13.129546248436156
0.595959595959596,-12.707831952337475
0.6060606060606061,-12.301041388384439
0.6161616161616162,-11.90928339832448
0.6262626262626263,-11.532762084587294
0.6363636363636365,-11.171809638563591
0.6464646464646465,-10.826914140537514
0.6565656565656566,-10.498742550753386
0.6666666666666667,-10.188159739711633
0.6767676767676768,-9.896245504279799
0.686868686868687,-9.624313730674455
0.696969696969697,-9.373942817241375
0.7070707070707072,-9.147038683173959
0.7171717171717172,-8.945984385264328
0.7272727272727273,-8.774022406612831
0.7373737373737373,-8.63626456649298
0.7474747474747474,-8.542090817070687
0.7575757575757576,-8.507209047749086
0.7676767676767676,-8.542090817070623
0.7777777777777777,-8.636264566492956
0.7878787878787878,-8.774022406612813
0.7979797979797979,-8.945984385264325
0.8080808080808081,-9.147038683173939
0.8181818181818181,-9.3739428172414
0.8282828282828283,-9.624313730674444
0.8383838383838383,-9.896245504279774
0.8484848484848484,-10.188159739711638
0.8585858585858586,-10.498742550753374
0.8686868686868686,-10.826914140537507
0.8787878787878788,-11.171809638563595
0.8888888888888888,-11.532762084587306
0.898989898989899,-11.909283398324474
0.9090909090909091,-12.301041388384425
0.9191919191919191,-12.707831952337461
0.9292929292929293,-13.129546248436156
0.9393939393939393,-13.566133090471514
0.9494949494949495,-14.01755731501926
0.9595959595959596,-14.483755509389969
0.9696969696969696,-14.964591318507898
0.9797979797979798,-15.4598135378604
0.9898989898989898,-15.969021209091114
0.9999999999999999,-16.49164069598727


==> anc/fig4/subpl_1_series_20.csv <==
x,y
0.0,-16.229469227535805
0.010101010101010102,-16.84400055267862
0.020202020202020204,-17.463124255741235
0.0303030303030303,-18.08472147945803
0.04040404040404041,-18.706457673793427
0.050505050505050504,-19.325799831321202
0.0606060606060606,-19.940042917007283
0.07070707070707072,-20.546343118430254
0.08080808080808081,-21.141755434657625
0.09090909090909091,-21.723273280798523
0.10101010101010101,-22.287868141925244
0.1111111111111111,-22.832527770411748
0.1212121212121212,-23.354291895654892
0.13131313131313133,-23.85028483883151
0.14141414141414144,-24.317744760606434
0.15151515151515152,-24.754049503897885
0.16161616161616163,-25.156739130029678
0.17171717171717174,-25.52353529370156
0.18181818181818182,-25.85235756511458
0.1919191919191919,-26.1418849116225
0.20202020202020202,-26.39016501403748
0.2121212121212121,-26.595716221829765
0.2222222222222222,-26.75737251778256
0.23232323232323232,-26.874206266887462
0.2424242424242424,-26.94552838429892
0.25252525252525254,-26.970886252943487
0.26262626262626265,-26.945528384299
0.27272727272727276,-26.87420626688746
0.2828282828282829,-26.757372517782528
0.29292929292929293,-26.595716221829782
0.30303030303030304,-26.390165014037454
0.31313131313131315,-26.141884911622515
0.32323232323232326,-25.85235756511457
0.33333333333333337,-25.523535293701553
0.3434343434343435,-25.15673913002971
0.3535353535353536,-24.754049503897868
0.36363636363636365,-24.31774476060642
0.3737373737373737,-23.850284838831474
0.3838383838383838,-23.354291895654875
0.3939393939393939,-22.83252777041178
0.40404040404040403,-22.28786814192528
0.41414141414141414,-21.723273280798526
0.4242424242424242,-21.14175543465766
0.4343434343434343,-20.546343118430226
0.4444444444444444,-19.94004291700732
0.45454545454545453,-19.325799831321227
0.46464646464646464,-18.70645767379344
0.47474747474747475,-18.084721479458047
0.4848484848484848,-17.463124255741246
0.4949494949494949,-16.844000552678633
0.5050505050505051,-16.229469227535816
0.5151515151515152,-15.621427396017245
0.5252525252525253,-15.021556990758066
0.5353535353535354,-14.431344778936326
0.5454545454545455,-13.852116435268167
0.5555555555555556,-13.285147660446414
0.5656565656565657,-12.73179848105379
0.5757575757575758,-12.19308739314839
0.5858585858585859,-11.670399174419044
0.595959595959596,-11.16550047741104
0.6060606060606061,-10.680905092437486
0.6161616161616162,-10.220370384881488
0.6262626262626263,-9.792911681351184
0.6363636363636365,-9.40699394998899
0.6464646464646465,-9.064674333126728
0.6565656565656566,-8.789821003091625
0.6666666666666667,-8.55482832945495
0.6767676767676768,-8.346238425627307
0.686868686868687,-8.148959086585778
0.696969696969697,-7.977365518636003
0.7070707070707072,-7.833867168411044
0.7171717171717172,-7.715180436769159
0.7272727272727273,-7.621608816054093
0.7373737373737373,-7.553978060451315
0.7474747474747474,-7.513054302054593
0.7575757575757576,-7.499352933268155
0.7676767676767676,-7.513054302054584
0.7777777777777777,-7.553978060451321
0.7878787878787878,-7.62160881605411
0.7979797979797979,-7.715180436769134
0.8080808080808081,-7.833867168411074
0.8181818181818181,-7.977365518636021
0.8282828282828283,-8.148959086585792
0.8383838383838383,-8.346238425627305
0.8484848484848484,-8.55482832945497
0.8585858585858586,-8.789821003091626
0.8686868686868686,-9.064674333126767
0.8787878787878788,-9.406993949988983
0.8888888888888888,-9.792911681351184
0.898989898989899,-10.22037038488149
0.9090909090909091,-10.680905092437511
0.9191919191919191,-11.165500477411024
0.9292929292929293,-11.670399174419057
0.9393939393939393,-12.193087393148398
0.9494949494949495,-12.731798481053875
0.9595959595959596,-13.285147660446409
0.9696969696969696,-13.852116435268188
0.9797979797979798,-14.43134477893634
0.9898989898989898,-15.021556990758073
0.9999999999999999,-15.62142739601724


==> anc/fig4/subpl_1_series_21.csv <==
x,y
0.0,-16.229469227535787
0.010101010101010102,-16.844000552678594
0.020202020202020204,-17.463124255741214
0.0303030303030303,-18.08472147945799
0.04040404040404041,-18.70645767379341
0.050505050505050504,-19.325799831321135
0.0606060606060606,-19.940042917007283
0.07070707070707072,-20.54634311843023
0.08080808080808081,-21.141755434657618
0.09090909090909091,-21.723273280798484
0.10101010101010101,-22.28786814192524
0.1111111111111111,-22.832527770411733
0.1212121212121212,-23.354291895654846
0.13131313131313133,-23.85028483883148
0.14141414141414144,-24.317744760606427
0.15151515151515152,-24.754049503897832
0.16161616161616163,-25.156739130029663
0.17171717171717174,-25.523535293701517
0.18181818181818182,-25.852357565114517
0.1919191919191919,-26.14133667806086
0.20202020202020202,-26.38882443416656
0.2121212121212121,-26.59339960817519
0.2222222222222222,-26.753868878212998
0.23232323232323232,-26.869262902511128
0.2424242424242424,-26.938834897331926
0.25252525252525254,-26.96208612296973
0.26262626262626265,-26.93883489733189
0.27272727272727276,-26.869262902511153
0.2828282828282829,-26.753868878212998
0.29292929292929293,-26.59339960817521
0.30303030303030304,-26.38882443416652
0.31313131313131315,-26.14133667806087
0.32323232323232326,-25.85235756511454
0.33333333333333337,-25.523535293701514
0.3434343434343435,-25.156739130029667
0.3535353535353536,-24.75404950389785
0.36363636363636365,-24.317744760606388
0.3737373737373737,-23.850284838831463
0.3838383838383838,-23.354291895654868
0.3939393939393939,-22.832527770411705
0.40404040404040403,-22.287868141925244
0.41414141414141414,-21.7232732807985
0.4242424242424242,-21.141755434657604
0.4343434343434343,-20.546343118430222
0.4444444444444444,-19.940042917007236
0.45454545454545453,-19.32579983132115
0.46464646464646464,-18.706457673793402
0.47474747474747475,-18.08472147945801
0.4848484848484848,-17.46312425574121
0.4949494949494949,-16.844000552678626
0.5050505050505051,-16.229469227535763
0.5151515151515152,-15.621427396017236
0.5252525252525253,-15.021556990758057
0.5353535353535354,-14.431344778936316
0.5454545454545455,-13.852116435268163
0.5555555555555556,-13.285147660446412
0.5656565656565657,-12.73179848105379
0.5757575757575758,-12.193087393148389
0.5858585858585859,-11.669798594635232
0.595959595959596,-11.164049852365242
0.6060606060606061,-10.679419437201787
0.6161616161616162,-10.219894359393557
0.6262626262626263,-9.7887005006905
0.6363636363636365,-9.395688625520767
0.6464646464646465,-9.051414675146269
0.6565656565656566,-8.789821003091596
0.6666666666666667,-8.554828329454928
0.6767676767676768,-8.346238425627304
0.686868686868687,-8.14895908658576
0.696969696969697,-7.9773655186360015
0.7070707070707072,-7.833867168411043
0.7171717171717172,-7.715180436769131
0.7272727272727273,-7.62160881605409
0.7373737373737373,-7.553978060451309
0.7474747474747474,-7.513054302054588
0.7575757575757576,-7.499352933268141
0.7676767676767676,-7.513054302054578
0.7777777777777777,-7.553978060451319
0.7878787878787878,-7.621608816054099
0.7979797979797979,-7.715180436769131
0.8080808080808081,-7.833867168411044
0.8181818181818181,-7.977365518636018
0.8282828282828283,-8.148959086585771
0.8383838383838383,-8.346238425627302
0.8484848484848484,-8.554828329454935
0.8585858585858586,-8.789821003091577
0.8686868686868686,-9.051414675146303
0.8787878787878788,-9.395688625520764
0.8888888888888888,-9.78870050069051
0.898989898989899,-10.219894359393551
0.9090909090909091,-10.679419437201783
0.9191919191919191,-11.16404985236525
0.9292929292929293,-11.669798594635203
0.9393939393939393,-12.19308739314839
0.9494949494949495,-12.7317984810538
0.9595959595959596,-13.285147660446397
0.9696969696969696,-13.852116435268128
0.9797979797979798,-14.431344778936332
0.9898989898989898,-15.021556990758073
0.9999999999999999,-15.621427396017223


==> anc/fig4/subpl_1_series_22.csv <==
x,y
0.0,-16.229308753387873
0.010101010101010102,-16.843838780639363
0.020202020202020204,-17.462948833909078
0.0303030303030303,-18.084519404538877
0.04040404040404041,-18.70621410548382
0.050505050505050504,-19.325497225988265
0.0606060606060606,-19.9396604617001
0.07070707070707072,-20.545856532797792
0.08080808080808081,-21.141137361548775
0.09090909090909091,-21.722494984932005
0.10101010101010101,-22.286905258906188
0.1111111111111111,-22.83137983161954
0.1212121212121212,-23.353015332894955
0.13131313131313133,-23.848967207098415
0.14141414141414144,-24.3164699439799
0.15151515151515152,-24.75290636215574
0.16161616161616163,-25.15582897311395
0.17171717171717174,-25.52297431988075
0.18181818181818182,-25.852277480088688
0.1919191919191919,-26.14133667806081
0.20202020202020202,-26.388824434166548
0.2121212121212121,-26.593399608175144
0.2222222222222222,-26.75386887821295
0.23232323232323232,-26.869262902511107
0.2424242424242424,-26.938834897331887
0.25252525252525254,-26.96208612296971
0.26262626262626265,-26.938834897331855
0.27272727272727276,-26.86926290251112
0.2828282828282829,-26.753868878212927
0.29292929292929293,-26.593399608175172
0.30303030303030304,-26.388824434166455
0.31313131313131315,-26.14133667806083
0.32323232323232326,-25.85227748008871
0.33333333333333337,-25.522974319880753
0.3434343434343435,-25.15582897311395
0.3535353535353536,-24.75290636215576
0.36363636363636365,-24.316469943979843
0.3737373737373737,-23.84896720709834
0.3838383838383838,-23.353015332894948
0.3939393939393939,-22.831379831619596
0.40404040404040403,-22.286905258906213
0.41414141414141414,-21.72249498493203
0.4242424242424242,-21.141137361548775
0.4343434343434343,-20.54585653279786
0.4444444444444444,-19.93966046170017
0.45454545454545453,-19.325497225988272
0.46464646464646464,-18.706214105483824
0.47474747474747475,-18.084519404538824
0.4848484848484848,-17.462948833908985
0.4949494949494949,-16.84383878063939
0.5050505050505051,-16.229308753387933
0.5151515151515152,-15.621254877913541
0.5252525252525253,-15.021355624461918
0.5353535353535354,-14.43109008642523
0.5454545454545455,-13.851916698625407
0.5555555555555556,-13.285085796332133
0.5656565656565657,-12.7314225437113
0.5757575757575758,-12.192346947343358
0.5858585858585859,-11.669272899910577
0.595959595959596,-11.16404985236522
0.6060606060606061,-10.679419437201771
0.6161616161616162,-10.219894359393543
0.6262626262626263,-9.78870050069048
0.6363636363636365,-9.389289439884122
0.6464646464646465,-9.032571874877206
0.6565656565656566,-8.756732646736637
0.6666666666666667,-8.530686548575352
0.6767676767676768,-8.326275015366924
0.686868686868687,-8.138679211108284
0.696969696969697,-7.960348708843503
0.7070707070707072,-7.8202900724605255
0.7171717171717172,-7.703371442534525
0.7272727272727273,-7.610890183732906
0.7373737373737373,-7.543961697247979
0.7474747474747474,-7.503443525913092
0.7575757575757576,-7.489875954035742
0.7676767676767676,-7.503443525913099
0.7777777777777777,-7.543961697247965
0.7878787878787878,-7.610890183732914
0.7979797979797979,-7.7033714425345154
0.8080808080808081,-7.820290072460538
0.8181818181818181,-7.960348708843518
0.8282828282828283,-8.138679211108299
0.8383838383838383,-8.326275015366893
0.8484848484848484,-8.530686548575328
0.8585858585858586,-8.756732646736618
0.8686868686868686,-9.032571874877206
0.8787878787878788,-9.389289439884147
0.8888888888888888,-9.788700500690505
0.898989898989899,-10.219894359393543
0.9090909090909091,-10.679419437201775
0.9191919191919191,-11.16404985236523
0.9292929292929293,-11.669272899910565
0.9393939393939393,-12.192346947343342
0.9494949494949495,-12.731422543711302
0.9595959595959596,-13.28508579633211
0.9696969696969696,-13.85191669862542
0.9797979797979798,-14.43109008642522
0.9898989898989898,-15.021355624461892
0.9999999999999999,-15.621254877913543


==> anc/fig4/subpl_1_series_23.csv <==
x,y
0.0,-16.22895968517125
0.010101010101010102,-16.843533123076018
0.020202020202020204,-17.462663090920802
0.0303030303030303,-18.084237085861364
0.04040404040404041,-18.705923224205115
0.050505050505050504,-19.325188904538997
0.0606060606060606,-19.939328139937118
0.07070707070707072,-20.545495377226683
0.08080808080808081,-21.140743447025798
0.09090909090909091,-21.722104021335507
0.10101010101010101,-22.28656319180793
0.1111111111111111,-22.83106568588158
0.1212121212121212,-23.352604215706144
0.13131313131313133,-23.84828379328454
0.14141414141414144,-24.31535969842179
0.15151515151515152,-24.751219536700344
0.16161616161616163,-25.153406640918657
0.17171717171717174,-25.519644358896393
0.18181818181818182,-25.84785451895165
0.1919191919191919,-26.13617234194249
0.20202020202020202,-26.382958789507327
0.2121212121212121,-26.586810784058677
0.2222222222222222,-26.746569551779956
0.23232323232323232,-26.861327258691542
0.2424242424242424,-26.930432061102938
0.25252525252525254,-26.95349165617986
0.26262626262626265,-26.930432061103
0.27272727272727276,-26.861327258691517
0.2828282828282829,-26.74656955177994
0.29292929292929293,-26.586810784058766
0.30303030303030304,-26.38295878950734
0.31313131313131315,-26.136172341942437
0.32323232323232326,-25.84785451895163
0.33333333333333337,-25.519644358896375
0.3434343434343435,-25.153406640918693
0.3535353535353536,-24.75121953670033
0.36363636363636365,-24.31535969842177
0.3737373737373737,-23.848283793284573
0.3838383838383838,-23.352604215706133
0.3939393939393939,-22.83106568588158
0.40404040404040403,-22.286563191807936
0.41414141414141414,-21.722104021335515
0.4242424242424242,-21.14074344702583
0.4343434343434343,-20.545495377226693
0.4444444444444444,-19.939328139937093
0.45454545454545453,-19.32518890453902
0.46464646464646464,-18.705923224205133
0.47474747474747475,-18.08423708586131
0.4848484848484848,-17.462663090920795
0.4949494949494949,-16.843533123076035
0.5050505050505051,-16.228959685171244
0.5151515151515152,-15.620827598449582
0.5252525252525253,-15.020923932301319
0.5353535353535354,-14.430921749795408
0.5454545454545455,-13.851916698625383
0.5555555555555556,-13.2850857963321
0.5656565656565657,-12.731422543711288
0.5757575757575758,-12.192346947343356
0.5858585858585859,-11.669272899910544
0.595959595959596,-11.161475701005676
0.6060606060606061,-10.676256717555738
0.6161616161616162,-10.217068282809588
0.6262626262626263,-9.787660547149645
0.6363636363636365,-9.389289439884102
0.6464646464646465,-9.03257187487718
0.6565656565656566,-8.756390875505964
0.6666666666666667,-8.52472641892452
0.6767676767676768,-8.315069257178228
0.686868686868687,-8.126092799788134
0.696969696969697,-7.960348708843498
0.7070707070707072,-7.8202900724605255
0.7171717171717172,-7.703371442534516
0.7272727272727273,-7.610890183732893
0.7373737373737373,-7.543961697247957
0.7474747474747474,-7.503443525913066
0.7575757575757576,-7.489875954035731
0.7676767676767676,-7.503443525913091
0.7777777777777777,-7.543961697247939
0.7878787878787878,-7.6108901837328915
0.7979797979797979,-7.703371442534508
0.8080808080808081,-7.820290072460514
0.8181818181818181,-7.960348708843498
0.8282828282828283,-8.126092799788115
0.8383838383838383,-8.315069257178235
0.8484848484848484,-8.524726418924532
0.8585858585858586,-8.756390875505964
0.8686868686868686,-9.032571874877185
0.8787878787878788,-9.389289439884138
0.8888888888888888,-9.787660547149654
0.898989898989899,-10.21706828280961
0.9090909090909091,-10.676256717555695
0.9191919191919191,-11.161475701005683
0.9292929292929293,-11.66927289991054
0.9393939393939393,-12.192346947343337
0.9494949494949495,-12.731422543711293
0.9595959595959596,-13.2850857963321
0.9696969696969696,-13.851916698625411
0.9797979797979798,-14.430921749795395
0.9898989898989898,-15.020923932301338
0.9999999999999999,-15.620827598449578


==> anc/fig4/subpl_1_series_24.csv <==
x,y
0.0,-16.22886990203064
0.010101010101010102,-16.843444786161864
0.020202020202020204,-17.462573459005142
0.0303030303030303,-18.084144467778287
0.04040404040404041,-18.705827779624506
0.050505050505050504,-19.32509369373467
0.0606060606060606,-19.93924043689837
0.07070707070707072,-20.545428128797077
0.08080808080808081,-21.14071656177238
0.09090909090909091,-21.72206340281466
0.10101010101010101,-22.286424333085417
0.1111111111111111,-22.830811669577567
0.1212121212121212,-23.352262976160432
0.13131313131313133,-23.84790062086838
0.14141414141414144,-24.31496107095947
0.15151515151515152,-24.750820796090355
0.16161616161616163,-25.153018923752246
0.17171717171717174,-25.51927687933873
0.18181818181818182,-25.847515278889045
0.1919191919191919,-26.135868342861944
0.20202020202020202,-26.382696078272772
0.2121212121212121,-26.586594444606177
0.2222222222222222,-26.74640368309094
0.23232323232323232,-26.861214953483753
0.2424242424242424,-26.93037538969071
0.25252525252525254,-26.953491656179782
0.26262626262626265,-26.93037538969076
0.27272727272727276,-26.861214953483668
0.2828282828282829,-26.746403683090918
0.29292929292929293,-26.586594444606163
0.30303030303030304,-26.382696078272765
0.31313131313131315,-26.135868342861933
0.32323232323232326,-25.847515278889063
0.33333333333333337,-25.519276879338747
0.3434343434343435,-25.153018923752292
0.3535353535353536,-24.750820796090252
0.36363636363636365,-24.314961070959477
0.3737373737373737,-23.847900620868415
0.3838383838383838,-23.352262976160457
0.3939393939393939,-22.83081166957759
0.40404040404040403,-22.28642433308541
0.41414141414141414,-21.722063402814705
0.4242424242424242,-21.140716561772393
0.4343434343434343,-20.545428128797127
0.4444444444444444,-19.93924043689835
0.45454545454545453,-19.3250936937347
0.46464646464646464,-18.705827779624546
0.47474747474747475,-18.084144467778298
0.4848484848484848,-17.462573459005142
0.4949494949494949,-16.84344478616191
0.5050505050505051,-16.228869902030638
0.5151515151515152,-15.620733275682827
0.5252525252525253,-15.020923932301313
0.5353535353535354,-14.430921749795395
0.5454545454545455,-13.851768198887564
0.5555555555555556,-13.284571309335556
0.5656565656565657,-12.730600474408185
0.5757575757575758,-12.190929318535428
0.5858585858585859,-11.666661577544026
0.595959595959596,-11.159723206815952
0.6060606060606061,-10.670296908472066
0.6161616161616162,-10.200296129370377
0.6262626262626263,-9.756224172733463
0.6363636363636365,-9.351791227375616
0.6464646464646465,-9.021156432747643
0.6565656565656566,-8.745805038281176
0.6666666666666667,-8.512211374224789
0.6767676767676768,-8.30446533072585
0.686868686868687,-8.122165807814108
0.696969696969697,-7.9588168320725154
0.7070707070707072,-7.812379896522638
0.7171717171717172,-7.689936887061738
0.7272727272727273,-7.592133891521633
0.7373737373737373,-7.520138916387094
0.7474747474747474,-7.474904589035468
0.7575757575757576,-7.457084753363113
0.7676767676767676,-7.474904589035447
0.7777777777777777,-7.520138916387089
0.7878787878787878,-7.59213389152161
0.7979797979797979,-7.68993688706173
0.8080808080808081,-7.8123798965226445
0.8181818181818181,-7.958816832072511
0.8282828282828283,-8.122165807814135
0.8383838383838383,-8.30446533072586
0.8484848484848484,-8.512211374224792
0.8585858585858586,-8.745805038281185
0.8686868686868686,-9.021156432747638
0.8787878787878788,-9.351791227375577
0.8888888888888888,-9.756224172733441
0.898989898989899,-10.200296129370399
0.9090909090909091,-10.670296908472064
0.9191919191919191,-11.159723206815961
0.9292929292929293,-11.666661577544094
0.9393939393939393,-12.19092931853541
0.9494949494949495,-12.730600474408188
0.9595959595959596,-13.284571309335552
0.9696969696969696,-13.851768198887557
0.9797979797979798,-14.43092174979537
0.9898989898989898,-15.020923932301312
0.9999999999999999,-15.620733275682815


==> anc/fig4/subpl_1_series_25.csv <==
x,y
0.0,-16.228307759678234
0.010101010101010102,-16.842413185842997
0.020202020202020204,-17.460894453228736
0.0303030303030303,-18.081507371915656
0.04040404040404041,-18.701743614187006
0.050505050505050504,-19.318841775281435
0.0606060606060606,-19.929819816187447
0.07070707070707072,-20.531535345323796
0.08080808080808081,-21.120777086983473
0.09090909090909091,-21.694378775535757
0.10101010101010101,-22.249327292166743
0.1111111111111111,-22.782826453522972
0.1212121212121212,-23.292295910028205
0.13131313131313133,-23.77532281417702
0.14141414141414144,-24.229606874000986
0.15151515151515152,-24.65292961761876
0.16161616161616163,-25.043154412181355
0.17171717171717174,-25.398247835190435
0.18181818181818182,-25.71631014313612
0.1919191919191919,-25.995606353708617
0.20202020202020202,-26.234593872320804
0.2121212121212121,-26.431945349654296
0.2222222222222222,-26.58656640365309
0.23232323232323232,-26.69760746183777
0.2424242424242424,-26.76446821943146
0.25252525252525254,-26.78679407382376
0.26262626262626265,-26.764468219431567
0.27272727272727276,-26.697607461837823
0.2828282828282829,-26.586566403653073
0.29292929292929293,-26.43194534965434
0.30303030303030304,-26.234593872320794
0.31313131313131315,-25.995606353708624
0.32323232323232326,-25.71631014313611
0.33333333333333337,-25.39824783519047
0.3434343434343435,-25.04315441218136
0.3535353535353536,-24.652929617618742
0.36363636363636365,-24.229606874000964
0.3737373737373737,-23.77532281417704
0.3838383838383838,-23.29229591002818
0.3939393939393939,-22.782826453523022
0.40404040404040403,-22.249327292166704
0.41414141414141414,-21.694378775535753
0.4242424242424242,-21.12077708698349
0.4343434343434343,-20.5315353453238
0.4444444444444444,-19.929819816187422
0.45454545454545453,-19.318841775281374
0.46464646464646464,-18.701743614186988
0.47474747474747475,-18.08150737191564
0.4848484848484848,-17.460894453228683
0.4949494949494949,-16.842413185842954
0.5050505050505051,-16.228307759678227
0.5151515151515152,-15.62056331656456
0.5252525252525253,-15.02079700232902
0.5353535353535354,-14.430317692406684
0.5454545454545455,-13.850653954991923
0.5555555555555556,-13.282918363890532
0.5656565656565657,-12.728112620907615
0.5757575757575758,-12.18724185202883
0.5858585858585859,-11.66386518668924
0.595959595959596,-11.159010536958712
0.6060606060606061,-10.669469333946235
0.6161616161616162,-10.197476384674854
0.6262626262626263,-9.744556384965309
0.6363636363636365,-9.314464152913478
0.6464646464646465,-9.009057965284935
0.6565656565656566,-8.745805038281153
0.6666666666666667,-8.512211374224762
0.6767676767676768,-8.304465330725831
0.686868686868687,-8.122165807814108
0.696969696969697,-7.958184224446179
0.7070707070707072,-7.778983769800589
0.7171717171717172,-7.660099891696105
0.7272727272727273,-7.569136696548486
0.7373737373737373,-7.504485258321117
0.7474747474747474,-7.466975499582932
0.7575757575757576,-7.457084753363104
0.7676767676767676,-7.466975499582936
0.7777777777777777,-7.504485258321111
0.7878787878787878,-7.569136696548491
0.7979797979797979,-7.660099891696113
0.8080808080808081,-7.778983769800612
0.8181818181818181,-7.958184224446191
0.8282828282828283,-8.122165807814088
0.8383838383838383,-8.304465330725854
0.8484848484848484,-8.51221137422477
0.8585858585858586,-8.745805038281171
0.8686868686868686,-9.009057965284926
0.8787878787878788,-9.31446415291349
0.8888888888888888,-9.744556384965337
0.898989898989899,-10.197476384674893
0.9090909090909091,-10.66946933394621
0.9191919191919191,-11.159010536958673
0.9292929292929293,-11.663865186689243
0.9393939393939393,-12.187241852028826
0.9494949494949495,-12.728112620907632
0.9595959595959596,-13.282918363890522
0.9696969696969696,-13.850653954991904
0.9797979797979798,-14.430317692406643
0.9898989898989898,-15.020797002329015
0.9999999999999999,-15.620563316564574


==> anc/fig4/subpl_1_series_26.csv <==
x,y
0.0,-16.228307759678177
0.010101010101010102,-16.84241318584294
0.020202020202020204,-17.46089445322868
0.0303030303030303,-18.081507371915592
0.04040404040404041,-18.701743614186995
0.050505050505050504,-19.318841775281374
0.0606060606060606,-19.92981981618744
0.07070707070707072,-20.53153534532375
0.08080808080808081,-21.12077708698343
0.09090909090909091,-21.694378775535725
0.10101010101010101,-22.249327292166715
0.1111111111111111,-22.78282645352296
0.1212121212121212,-23.292295910028113
0.13131313131313133,-23.775322814176956
0.14141414141414144,-24.229606874000947
0.15151515151515152,-24.652929617618746
0.16161616161616163,-25.043154412181337
0.17171717171717174,-25.398247835190407
0.18181818181818182,-25.71631014313606
0.1919191919191919,-25.995606353708602
0.20202020202020202,-26.23459387232072
0.2121212121212121,-26.431945349654246
0.2222222222222222,-26.586566403653077
0.23232323232323232,-26.69760746183768
0.2424242424242424,-26.764468219431457
0.25252525252525254,-26.78679407382367
0.26262626262626265,-26.764468219431507
0.27272727272727276,-26.69760746183776
0.2828282828282829,-26.586566403653055
0.29292929292929293,-26.431945349654278
0.30303030303030304,-26.234593872320755
0.31313131313131315,-25.9956063537086
0.32323232323232326,-25.716310143136084
0.33333333333333337,-25.39824783519047
0.3434343434343435,-25.043154412181316
0.3535353535353536,-24.652929617618693
0.36363636363636365,-24.229606874000957
0.3737373737373737,-23.775322814176995
0.3838383838383838,-23.29229591002814
0.3939393939393939,-22.78282645352297
0.40404040404040403,-22.249327292166647
0.41414141414141414,-21.69437877553573
0.4242424242424242,-21.120777086983473
0.4343434343434343,-20.531535345323782
0.4444444444444444,-19.929819816187383
0.45454545454545453,-19.318841775281292
0.46464646464646464,-18.701743614186956
0.47474747474747475,-18.08150737191561
0.4848484848484848,-17.46089445322867
0.4949494949494949,-16.842413185842947
0.5050505050505051,-16.22830775967821
0.5151515151515152,-15.620563316564544
0.5252525252525253,-15.020695589944722
0.5353535353535354,-14.430208769788246
0.5454545454545455,-13.850542248007518
0.5555555555555556,-13.282819260206999
0.5656565656565657,-12.728061669052805
0.5757575757575758,-12.1871735065374
0.5858585858585859,-11.661340366200003
0.595959595959596,-11.151407842244371
0.6060606060606061,-10.658627240887759
0.6161616161616162,-10.184364760719445
0.6262626262626263,-9.730185162746174
0.6363636363636365,-9.29784443078323
0.6464646464646465,-8.998079464186336
0.6565656565656566,-8.744566065795166
0.6666666666666667,-8.507098886162021
0.6767676767676768,-8.298923568146101
0.686868686868687,-8.078686345947979
0.696969696969697,-7.916263368350383
0.7070707070707072,-7.776252877371552
0.7171717171717172,-7.632546024161801
0.7272727272727273,-7.536771689761898
0.7373737373737373,-7.4672654194291725
0.7474747474747474,-7.425086359934939
0.7575757575757576,-7.41091033617289
0.7676767676767676,-7.4250863599349435
0.7777777777777777,-7.467265419429173
0.7878787878787878,-7.536771689761911
0.7979797979797979,-7.63254602416179
0.8080808080808081,-7.776252877371545
0.8181818181818181,-7.916263368350383
0.8282828282828283,-8.078686345948014
0.8383838383838383,-8.298923568146089
0.8484848484848484,-8.507098886162012
0.8585858585858586,-8.74456606579517
0.8686868686868686,-8.998079464186347
0.8787878787878788,-9.297844430783245
0.8888888888888888,-9.730185162746174
0.898989898989899,-10.184364760719461
0.9090909090909091,-10.658627240887718
0.9191919191919191,-11.151407842244405
0.9292929292929293,-11.661340366200031
0.9393939393939393,-12.18717350653742
0.9494949494949495,-12.728061669052817
0.9595959595959596,-13.282819260206976
0.9696969696969696,-13.85054224800754
0.9797979797979798,-14.430208769788207
0.9898989898989898,-15.0206955899447
0.9999999999999999,-15.620563316564532


==> anc/fig4/subpl_1_series_27.csv <==
x,y
0.0,-16.220536330605363
0.010101010101010102,-16.833216137567184
0.020202020202020204,-17.449401302875785
0.0303030303030303,-18.06651207665186
0.04040404040404041,-18.681635899053227
0.050505050505050504,-19.291600876405397
0.0606060606060606,-19.89312966719116
0.07070707070707072,-20.483049471595052
0.08080808080808081,-21.058475596952462
0.09090909090909091,-21.627937497601962
0.10101010101010101,-22.183459032892927
0.1111111111111111,-22.71890916879005
0.1212121212121212,-23.231479739427048
0.13131313131313133,-23.718434447216694
0.14141414141414144,-24.17713727780614
0.15151515151515152,-24.605078109344614
0.16161616161616163,-24.999895419889754
0.17171717171717174,-25.359396093661523
0.18181818181818182,-25.68157237619819
0.1919191919191919,-25.964616053956902
0.20202020202020202,-26.206929982765736
0.2121212121212121,-26.407137256582867
0.2222222222222222,-26.564088749998565
0.23232323232323232,-26.676870591241997
0.2424242424242424,-26.744813881510808
0.25252525252525254,-26.767507946351163
0.26262626262626265,-26.74481388151082
0.27272727272727276,-26.676870591241983
0.2828282828282829,-26.56408874999851
0.29292929292929293,-26.407137256582917
0.30303030303030304,-26.20692998276577
0.31313131313131315,-25.964616053956874
0.32323232323232326,-25.68157237619818
0.33333333333333337,-25.35939609366152
0.3434343434343435,-24.999895419889775
0.3535353535353536,-24.605078109344635
0.36363636363636365,-24.177137277806178
0.3737373737373737,-23.718434447216712
0.3838383838383838,-23.23147973942699
0.3939393939393939,-22.71890916879014
0.40404040404040403,-22.183459032892937
0.41414141414141414,-21.627937497601927
0.4242424242424242,-21.05847559695248
0.4343434343434343,-20.483049471595052
0.4444444444444444,-19.8931296671912
0.45454545454545453,-19.29160087640543
0.46464646464646464,-18.681635899053123
0.47474747474747475,-18.06651207665186
0.4848484848484848,-17.44940130287585
0.4949494949494949,-16.833216137567153
0.5050505050505051,-16.22053633060531
0.5151515151515152,-15.613599994423486
0.5252525252525253,-15.014334621704652
0.5353535353535354,-14.424409298842802
0.5454545454545455,-13.845297867697214
0.5555555555555556,-13.278349304868216
0.5656565656565657,-12.724866486353042
0.5757575757575758,-12.186199314455749
0.5858585858585859,-11.661022402938517
0.595959595959596,-11.150617857278158
0.6060606060606061,-10.657013332608066
0.6161616161616162,-10.181432258876407
0.6262626262626263,-9.725428034570779
0.6363636363636365,-9.291761927008015
0.6464646464646465,-8.998079464186336
0.6565656565656566,-8.744566065795135
0.6666666666666667,-8.507098886161993
0.6767676767676768,-8.298923568146074
0.686868686868687,-8.07852869452934
0.696969696969697,-7.897326153343456
0.7070707070707072,-7.75324048487567
0.7171717171717172,-7.631985944848598
0.7272727272727273,-7.536372172446835
0.7373737373737373,-7.467013498343412
0.7474747474747474,-7.424965864113071
0.7575757575757576,-7.41091033617288
0.7676767676767676,-7.424965864113059
0.7777777777777777,-7.467013498343413
0.7878787878787878,-7.536372172446817
0.7979797979797979,-7.631985944848614
0.8080808080808081,-7.753240484875666
0.8181818181818181,-7.89732615334345
0.8282828282828283,-8.078528694529316
0.8383838383838383,-8.298923568146067
0.8484848484848484,-8.507098886162002
0.8585858585858586,-8.744566065795143
0.8686868686868686,-8.99807946418633
0.8787878787878788,-9.291761927008027
0.8888888888888888,-9.725428034570758
0.898989898989899,-10.181432258876434
0.9090909090909091,-10.657013332608047
0.9191919191919191,-11.150617857278174
0.9292929292929293,-11.661022402938533
0.9393939393939393,-12.1861993144558
0.9494949494949495,-12.724866486353033
0.9595959595959596,-13.278349304868238
0.9696969696969696,-13.845297867697177
0.9797979797979798,-14.42440929884281
0.9898989898989898,-15.014334621704613
0.9999999999999999,-15.613599994423474


==> anc/fig4/subpl_1_series_28.csv <==
x,y
0.0,-16.18220258281256
0.010101010101010102,-16.796188205334072
0.020202020202020204,-17.413296287403263
0.0303030303030303,-18.03148493294954
0.04040404040404041,-18.648528572325105
0.050505050505050504,-19.26202994828223
0.0606060606060606,-19.869440045358772
0.07070707070707072,-20.468084347088972
0.08080808080808081,-21.05519362927011
0.09090909090909091,-21.627937497601916
0.10101010101010101,-22.18345903289285
0.1111111111111111,-22.718909168790045
0.1212121212121212,-23.23147973942702
0.13131313131313133,-23.71843444721666
0.14141414141414144,-24.177137277806096
0.15151515151515152,-24.60507810934458
0.16161616161616163,-24.999895419889718
0.17171717171717174,-25.359396093661488
0.18181818181818182,-25.68157237619816
0.1919191919191919,-25.964616053956874
0.20202020202020202,-26.20692998276568
0.2121212121212121,-26.40713725658284
0.2222222222222222,-26.564088749998547
0.23232323232323232,-26.676870591241887
0.2424242424242424,-26.744813881510765
0.25252525252525254,-26.767507946351074
0.26262626262626265,-26.744813881510765
0.27272727272727276,-26.676870591241933
0.2828282828282829,-26.564088749998493
0.29292929292929293,-26.407137256582857
0.30303030303030304,-26.206929982765715
0.31313131313131315,-25.964616053956853
0.32323232323232326,-25.681572376198147
0.33333333333333337,-25.35939609366147
0.3434343434343435,-24.99989541988973
0.3535353535353536,-24.605078109344547
0.36363636363636365,-24.177137277806104
0.3737373737373737,-23.718434447216683
0.3838383838383838,-23.23147973942693
0.3939393939393939,-22.718909168790073
0.40404040404040403,-22.183459032892884
0.41414141414141414,-21.627937497601923
0.4242424242424242,-21.05519362927013
0.4343434343434343,-20.46808434708896
0.4444444444444444,-19.869440045358825
0.45454545454545453,-19.26202994828225
0.46464646464646464,-18.648528572325066
0.47474747474747475,-18.031484932949496
0.4848484848484848,-17.413296287403277
0.4949494949494949,-16.79618820533405
0.5050505050505051,-16.182202582812586
0.5151515151515152,-15.573194885207103
0.5252525252525253,-14.97084149809585
0.5353535353535354,-14.376657721637407
0.5454545454545455,-13.792026869602307
0.5555555555555556,-13.218241440416646
0.5656565656565657,-12.65655894540664
0.5757575757575758,-12.108278763699154
0.5858585858585859,-11.57485456638976
0.595959595959596,-11.058073575085974
0.6060606060606061,-10.560362343241618
0.6161616161616162,-10.085302252581341
0.6262626262626263,-9.63879146700242
0.6363636363636365,-9.258364440603245
0.6464646464646465,-8.963000062934945
0.6565656565656566,-8.711624940084898
0.6666666666666667,-8.465215904747135
0.6767676767676768,-8.262082497745038
0.686868686868687,-8.078528694529325
0.696969696969697,-7.896450331931709
0.7070707070707072,-7.752517235530768
0.7171717171717172,-7.618865201530655
0.7272727272727273,-7.515786194165589
0.7373737373737373,-7.445191196977589
0.7474747474747474,-7.402373704106745
0.7575757575757576,-7.388022244736343
0.7676767676767676,-7.402373704106752
0.7777777777777777,-7.445191196977604
0.7878787878787878,-7.515786194165592
0.7979797979797979,-7.618865201530669
0.8080808080808081,-7.752517235530761
0.8181818181818181,-7.896450331931721
0.8282828282828283,-8.07852869452931
0.8383838383838383,-8.262082497745052
0.8484848484848484,-8.465215904747096
0.8585858585858586,-8.71162494008492
0.8686868686868686,-8.96300006293495
0.8787878787878788,-9.258364440603241
0.8888888888888888,-9.638791467002388
0.898989898989899,-10.085302252581341
0.9090909090909091,-10.560362343241597
0.9191919191919191,-11.058073575085965
0.9292929292929293,-11.574854566389773
0.9393939393939393,-12.108278763699154
0.9494949494949495,-12.656558945406653
0.9595959595959596,-13.218241440416643
0.9696969696969696,-13.79202686960233
0.9797979797979798,-14.376657721637406
0.9898989898989898,-14.970841498095844
0.9999999999999999,-15.573194885207068


==> anc/fig4/subpl_1_series_29.csv <==
x,y
0.0,-16.182202582812543
0.010101010101010102,-16.79618820533404
0.020202020202020204,-17.413296287403238
0.0303030303030303,-18.031484932949517
0.04040404040404041,-18.648528572325056
0.050505050505050504,-19.262029948282198
0.0606060606060606,-19.869440045358772
0.07070707070707072,-20.468084347088958
0.08080808080808081,-21.055193629270057
0.09090909090909091,-21.616873381929334
0.10101010101010101,-22.155979457438445
0.1111111111111111,-22.673659048095836
0.1212121212121212,-23.167792207418756
0.13131313131313133,-23.63622799744252
0.14141414141414144,-24.076794797362762
0.15151515151515152,-24.487339129388747
0.16161616161616163,-24.865771688636155
0.17171717171717174,-25.2101097359683
0.18181818181818182,-25.518512228438826
0.1919191919191919,-25.789307553625886
0.20202020202020202,-26.021014930342112
0.2121212121212121,-26.212360667295243
0.2222222222222222,-26.362290229782637
0.23232323232323232,-26.469976791927838
0.2424242424242424,-26.534826811663116
0.25252525252525254,-26.556483205118855
0.26262626262626265,-26.534826811663194
0.27272727272727276,-26.469976791927802
0.2828282828282829,-26.362290229782598
0.29292929292929293,-26.212360667295254
0.30303030303030304,-26.02101493034216
0.31313131313131315,-25.789307553625903
0.32323232323232326,-25.518512228438773
0.33333333333333337,-25.210109735968278
0.3434343434343435,-24.865771688636148
0.3535353535353536,-24.4873391293888
0.36363636363636365,-24.076794797362812
0.3737373737373737,-23.636227997442674
0.3838383838383838,-23.167792207418596
0.3939393939393939,-22.673659048095914
0.40404040404040403,-22.155979457438406
0.41414141414141414,-21.61687338192936
0.4242424242424242,-21.055193629270082
0.4343434343434343,-20.468084347088933
0.4444444444444444,-19.8694400453588
0.45454545454545453,-19.262029948282244
0.46464646464646464,-18.64852857232506
0.47474747474747475,-18.031484932949482
0.4848484848484848,-17.413296287403263
0.4949494949494949,-16.796188205334047
0.5050505050505051,-16.182202582812547
0.5151515151515152,-15.573194885207087
0.5252525252525253,-14.970841498095794
0.5353535353535354,-14.376657721637404
0.5454545454545455,-13.792026869602267
0.5555555555555556,-13.218241440416639
0.5656565656565657,-12.656558945406635
0.5757575757575758,-12.108278763699127
0.5858585858585859,-11.574854566389742
0.595959595959596,-11.058073575085956
0.6060606060606061,-10.560362343241561
0.6161616161616162,-10.085302252581318
0.6262626262626263,-9.638791467002399
0.6363636363636365,-9.24926957544867
0.6464646464646465,-8.9534798630022
0.6565656565656566,-8.711624940084883
0.6666666666666667,-8.454036139288254
0.6767676767676768,-8.249267133975662
0.686868686868687,-8.06319813561951
0.696969696969697,-7.8820774604113355
0.7070707070707072,-7.735699429408935
0.7171717171717172,-7.61308078528354
0.7272727272727273,-7.515786194165584
0.7373737373737373,-7.445191196977588
0.7474747474747474,-7.4023737041067355
0.7575757575757576,-7.388022244736322
0.7676767676767676,-7.402373704106742
0.7777777777777777,-7.445191196977578
0.7878787878787878,-7.515786194165574
0.7979797979797979,-7.61308078528355
0.8080808080808081,-7.735699429408949
0.8181818181818181,-7.882077460411339
0.8282828282828283,-8.063198135619562
0.8383838383838383,-8.249267133975641
0.8484848484848484,-8.454036139288219
0.8585858585858586,-8.711624940084889
0.8686868686868686,-8.953479863002167
0.8787878787878788,-9.249269575448677
0.8888888888888888,-9.638791467002385
0.898989898989899,-10.08530225258132
0.9090909090909091,-10.560362343241561
0.9191919191919191,-11.058073575085961
0.9292929292929293,-11.574854566389767
0.9393939393939393,-12.10827876369913
0.9494949494949495,-12.656558945406621
0.9595959595959596,-13.218241440416636
0.9696969696969696,-13.792026869602298
0.9797979797979798,-14.376657721637384
0.9898989898989898,-14.97084149809581
0.9999999999999999,-15.573194885207064


==> anc/fig4/subpl_1_series_3.csv <==
x,y
0.0,-17.022084743897214
0.010101010101010102,-17.56844137578643
0.020202020202020204,-18.12498226965825
0.0303030303030303,-18.690396666092823
0.04040404040404041,-19.263266822240407
0.050505050505050504,-19.842068493774637
0.0606060606060606,-20.425085648370587
0.07070707070707072,-21.010198803631408
0.08080808080808081,-21.59459657725686
0.09090909090909091,-22.174603600532897
0.10101010101010101,-22.74581455609838
0.1111111111111111,-23.303478264719576
0.1212121212121212,-23.842886732792046
0.13131313131313133,-24.359609444389726
0.14141414141414144,-24.84957962595578
0.15151515151515152,-25.30910223028617
0.16161616161616163,-25.734836708552606
0.17171717171717174,-26.123778706940314
0.18181818181818182,-26.473247704754442
0.1919191919191919,-26.780880790083472
0.20202020202020202,-27.044630905986626
0.2121212121212121,-27.262767740347737
0.2222222222222222,-27.433879557530666
0.23232323232323232,-27.556874232953273
0.2424242424242424,-27.630977796747388
0.25252525252525254,-27.655729842400664
0.26262626262626265,-27.63097779674738
0.27272727272727276,-27.55687423295325
0.2828282828282829,-27.43387955753066
0.29292929292929293,-27.262767740347762
0.30303030303030304,-27.044630905986583
0.31313131313131315,-26.78088079008342
0.32323232323232326,-26.473247704754428
0.33333333333333337,-26.12377870694033
0.3434343434343435,-25.734836708552656
0.3535353535353536,-25.30910223028621
0.36363636363636365,-24.849579625955826
0.3737373737373737,-24.359609444389672
0.3838383838383838,-23.842886732792092
0.3939393939393939,-23.303478264719583
0.40404040404040403,-22.745814556098352
0.41414141414141414,-22.174603600532954
0.4242424242424242,-21.59459657725692
0.4343434343434343,-21.010198803631422
0.4444444444444444,-20.42508564837062
0.45454545454545453,-19.842068493774587
0.46464646464646464,-19.263266822240418
0.47474747474747475,-18.69039666609282
0.4848484848484848,-18.12498226965824
0.4949494949494949,-17.568441375786364
0.5050505050505051,-17.022084743897192
0.5151515151515152,-16.487081090119723
0.5252525252525253,-15.96442051104029
0.5353535353535354,-15.454892120083278
0.5454545454545455,-14.959080849638427
0.5555555555555556,-14.477382589427567
0.5656565656565657,-14.010034084326673
0.5757575757575758,-13.557153073747363
0.5858585858585859,-13.118784277206995
0.595959595959596,-12.694947514896361
0.6060606060606061,-12.285685139071475
0.6161616161616162,-11.89110680042854
0.6262626262626263,-11.511430246189446
0.6363636363636365,-11.147017293590864
0.6464646464646465,-10.798404364300486
0.6565656565656566,-10.466327087245162
0.6666666666666667,-10.151738649869477
0.6767676767676768,-9.855822130028397
0.686868686868687,-9.57999866165163
0.696969696969697,-9.325937592302333
0.7070707070707072,-9.095586064021138
0.7171717171717172,-8.8912665348401
0.7272727272727273,-8.71598441944391
0.7373737373737373,-8.574390514986616
0.7474747474747474,-8.475655597340008
0.7575757575757576,-8.438045223714967
0.7676767676767676,-8.475655597339992
0.7777777777777777,-8.574390514986616
0.7878787878787878,-8.715984419443904
0.7979797979797979,-8.89126653484011
0.8080808080808081,-9.095586064021154
0.8181818181818181,-9.325937592302374
0.8282828282828283,-9.579998661651642
0.8383838383838383,-9.855822130028397
0.8484848484848484,-10.151738649869475
0.8585858585858586,-10.46632708724514
0.8686868686868686,-10.798404364300493
0.8787878787878788,-11.147017293590887
0.8888888888888888,-11.511430246189398
0.898989898989899,-11.891106800428531
0.9090909090909091,-12.28568513907149
0.9191919191919191,-12.694947514896358
0.9292929292929293,-13.118784277206993
0.9393939393939393,-13.557153073747367
0.9494949494949495,-14.010034084326673
0.9595959595959596,-14.477382589427611
0.9696969696969696,-14.959080849638436
0.9797979797979798,-15.454892120083246
0.9898989898989898,-15.964420511040291
0.9999999999999999,-16.487081090119666


==> anc/fig4/subpl_1_series_30.csv <==
x,y
0.0,-16.14451004459737
0.010101010101010102,-16.75793494874238
0.020202020202020204,-17.37317570561514
0.0303030303030303,-17.98820872410373
0.04040404040404041,-18.600833273185284
0.050505050505050504,-19.20868332858984
0.0606060606060606,-19.809248854094037
0.07070707070707072,-20.39990554075324
0.08080808080808081,-20.977951302415022
0.09090909090909091,-21.540646908252487
0.10101010101010101,-22.085257269697014
0.1111111111111111,-22.609089601225882
0.1212121212121212,-23.109525429270402
0.13131313131313133,-23.584045206416754
0.14141414141414144,-24.030246366338794
0.15151515151515152,-24.445857042384354
0.16161616161616163,-24.828747867195766
0.17171717171717174,-25.176943530968334
0.18181818181818182,-25.48863475186138
0.1919191919191919,-25.76219052256826
0.20202020202020202,-25.996170114124062
0.2121212121212121,-26.189334260912986
0.2222222222222222,-26.34065506255017
0.23232323232323232,-26.44932429429072
0.2424242424242424,-26.51475995227309
0.25252525252525254,-26.53661095219596
0.26262626262626265,-26.514759952273078
0.27272727272727276,-26.449324294290676
0.2828282828282829,-26.34065506255005
0.29292929292929293,-26.189334260913004
0.30303030303030304,-25.996170114123966
0.31313131313131315,-25.762190522568268
0.32323232323232326,-25.488634751861362
0.33333333333333337,-25.17694353096831
0.3434343434343435,-24.82874786719575
0.3535353535353536,-24.445857042384407
0.36363636363636365,-24.03024636633872
0.3737373737373737,-23.58404520641674
0.3838383838383838,-23.109525429270466
0.3939393939393939,-22.609089601225904
0.40404040404040403,-22.085257269697
0.41414141414141414,-21.540646908252473
0.4242424242424242,-20.977951302414994
0.4343434343434343,-20.399905540753235
0.4444444444444444,-19.809248854094015
0.45454545454545453,-19.208683328589828
0.46464646464646464,-18.60083327318528
0.47474747474747475,-17.988208724103757
0.4848484848484848,-17.37317570561514
0.4949494949494949,-16.757934948742328
0.5050505050505051,-16.144510044597343
0.5151515151515152,-15.534745480762343
0.5252525252525253,-14.930314595576743
0.5353535353535354,-14.332737144706071
0.5454545454545455,-13.743405953766441
0.5555555555555556,-13.16362216770141
0.5656565656565657,-12.595663500243388
0.5757575757575758,-12.040635942007553
0.5858585858585859,-11.500047274558531
0.595959595959596,-10.976012528352998
0.6060606060606061,-10.471519269875015
0.6161616161616162,-9.991745968556891
0.6262626262626263,-9.551486598451731
0.6363636363636365,-9.24926957544865
0.6464646464646465,-8.953479863002183
0.6565656565656566,-8.687798788087417
0.6666666666666667,-8.4528277150235
0.6767676767676768,-8.248153381913134
0.686868686868687,-8.062191099162918
0.696969696969697,-7.8820774604113275
0.7070707070707072,-7.7356994294089345
0.7171717171717172,-7.613080785283534
0.7272727272727273,-7.4900291625872475
0.7373737373737373,-7.40610471923832
0.7474747474747474,-7.361769773259756
0.7575757575757576,-7.346903348468869
0.7676767676767676,-7.361769773259761
0.7777777777777777,-7.406104719238318
0.7878787878787878,-7.490029162587268
0.7979797979797979,-7.613080785283535
0.8080808080808081,-7.735699429408927
0.8181818181818181,-7.882077460411329
0.8282828282828283,-8.062191099162918
0.8383838383838383,-8.248153381913156
0.8484848484848484,-8.452827715023503
0.8585858585858586,-8.687798788087399
0.8686868686868686,-8.953479863002165
0.8787878787878788,-9.249269575448665
0.8888888888888888,-9.551486598451778
0.898989898989899,-9.991745968556874
0.9090909090909091,-10.471519269875033
0.9191919191919191,-10.97601252835302
0.9292929292929293,-11.50004727455854
0.9393939393939393,-12.040635942007547
0.9494949494949495,-12.59566350024343
0.9595959595959596,-13.163622167701385
0.9696969696969696,-13.743405953766441
0.9797979797979798,-14.332737144706071
0.9898989898989898,-14.930314595576702
0.9999999999999999,-15.534745480762343


==> anc/fig4/subpl_1_series_31.csv <==
x,y
0.0,-16.14451004459734
0.010101010101010102,-16.75793494874232
0.020202020202020204,-17.373175705615076
0.0303030303030303,-17.988208724103686
0.04040404040404041,-18.600833273185255
0.050505050505050504,-19.208683328589775
0.0606060606060606,-19.80924885409392
0.07070707070707072,-20.39990554075318
0.08080808080808081,-20.97795130241498
0.09090909090909091,-21.54064690825247
0.10101010101010101,-22.08525726969699
0.1111111111111111,-22.609089601225875
0.1212121212121212,-23.109525429270395
0.13131313131313133,-23.584045206416704
0.14141414141414144,-24.030246366338748
0.15151515151515152,-24.44585704238435
0.16161616161616163,-24.828747867195673
0.17171717171717174,-25.176943530968238
0.18181818181818182,-25.488634751861365
0.1919191919191919,-25.762190522568226
0.20202020202020202,-25.996170114123995
0.2121212121212121,-26.189334260912982
0.2222222222222222,-26.34065506255012
0.23232323232323232,-26.44932429429068
0.2424242424242424,-26.514759952273035
0.25252525252525254,-26.536610952195893
0.26262626262626265,-26.51475995227305
0.27272727272727276,-26.44932429429064
0.2828282828282829,-26.340655062550034
0.29292929292929293,-26.189334260912958
0.30303030303030304,-25.99617011412392
0.31313131313131315,-25.762190522568194
0.32323232323232326,-25.488634751861284
0.33333333333333337,-25.176943530968224
0.3434343434343435,-24.828747867195744
0.3535353535353536,-24.44585704238439
0.36363636363636365,-24.030246366338698
0.3737373737373737,-23.584045206416697
0.3838383838383838,-23.109525429270377
0.3939393939393939,-22.60908960122588
0.40404040404040403,-22.085257269696978
0.41414141414141414,-21.540646908252473
0.4242424242424242,-20.97795130241498
0.4343434343434343,-20.399905540753227
0.4444444444444444,-19.809248854093966
0.45454545454545453,-19.20868332858981
0.46464646464646464,-18.600833273185277
0.47474747474747475,-17.98820872410371
0.4848484848484848,-17.373175705615097
0.4949494949494949,-16.757934948742292
0.5050505050505051,-16.14451004459728
0.5151515151515152,-15.534745480762323
0.5252525252525253,-14.930314595576728
0.5353535353535354,-14.33273714470607
0.5454545454545455,-13.743405953766436
0.5555555555555556,-13.163622167701355
0.5656565656565657,-12.595663500243385
0.5757575757575758,-12.040635942007546
0.5858585858585859,-11.500047274558527
0.595959595959596,-10.976012528352987
0.6060606060606061,-10.47151926987501
0.6161616161616162,-9.991745968556861
0.6262626262626263,-9.551486598451723
0.6363636363636365,-9.245767260569265
0.6464646464646465,-8.952246318966353
0.6565656565656566,-8.687578047004044
0.6666666666666667,-8.448078333308294
0.6767676767676768,-8.239631537587037
0.686868686868687,-8.050578238383222
0.696969696969697,-7.864395940405726
0.7070707070707072,-7.7070040303053915
0.7171717171717172,-7.579804030252852
0.7272727272727273,-7.479153710871963
0.7373737373737373,-7.406104719238302
0.7474747474747474,-7.3617697732597485
0.7575757575757576,-7.346903348468868
0.7676767676767676,-7.361769773259753
0.7777777777777777,-7.406104719238312
0.7878787878787878,-7.479153710871958
0.7979797979797979,-7.579804030252859
0.8080808080808081,-7.707004030305399
0.8181818181818181,-7.864395940405723
0.8282828282828283,-8.050578238383224
0.8383838383838383,-8.239631537587021
0.8484848484848484,-8.448078333308276
0.8585858585858586,-8.687578047004019
0.8686868686868686,-8.952246318966372
0.8787878787878788,-9.245767260569272
0.8888888888888888,-9.551486598451742
0.898989898989899,-9.991745968556872
0.9090909090909091,-10.471519269874992
0.9191919191919191,-10.976012528352987
0.9292929292929293,-11.50004727455853
0.9393939393939393,-12.040635942007524
0.9494949494949495,-12.595663500243408
0.9595959595959596,-13.163622167701355
0.9696969696969696,-13.743405953766434
0.9797979797979798,-14.332737144706059
0.9898989898989898,-14.930314595576677
0.9999999999999999,-15.53474548076233


==> anc/fig4/subpl_1_series_32.csv <==
x,y
0.0,-16.141470708067455
0.010101010101010102,-16.754071618085653
0.020202020202020204,-17.36809595592194
0.0303030303030303,-17.981333363395848
0.04040404040404041,-18.591357288318942
0.050505050505050504,-19.195552478032027
0.0606060606060606,-19.792203725750433
0.07070707070707072,-20.381687152377967
0.08080808080808081,-20.958699949860698
0.09090909090909091,-21.520596125769313
0.10101010101010101,-22.064711786938954
0.1111111111111111,-22.58839499428525
0.1212121212121212,-23.08903441394254
0.13131313131313133,-23.564086257613408
0.14141414141414144,-24.01109922462985
0.15151515151515152,-24.4277373156366
0.16161616161616163,-24.81180049074806
0.17171717171717174,-25.161243206429805
0.18181818181818182,-25.474190899783167
0.1919191919191919,-25.7489545108232
0.20202020202020202,-25.98404315574619
0.2121212121212121,-26.178175094745715
0.2222222222222222,-26.330287169436353
0.23232323232323232,-26.439542882498344
0.2424242424242424,-26.5053391963981
0.25252525252525254,-26.527311907526453
0.26262626262626265,-26.505339196398058
0.27272727272727276,-26.43954288249841
0.2828282828282829,-26.3302871694363
0.29292929292929293,-26.178175094745725
0.30303030303030304,-25.98404315574627
0.31313131313131315,-25.74895451082326
0.32323232323232326,-25.47419089978316
0.33333333333333337,-25.16124320642987
0.3434343434343435,-24.811800490748077
0.3535353535353536,-24.427737315636698
0.36363636363636365,-24.011099224629824
0.3737373737373737,-23.564086257613354
0.3838383838383838,-23.089034413942635
0.3939393939393939,-22.588394994285213
0.40404040404040403,-22.064711786938986
0.41414141414141414,-21.520596125769295
0.4242424242424242,-20.95869994986072
0.4343434343434343,-20.381687152377946
0.4444444444444444,-19.792203725750515
0.45454545454545453,-19.19555247803197
0.46464646464646464,-18.59135728831893
0.47474747474747475,-17.981333363395848
0.4848484848484848,-17.368095955921916
0.4949494949494949,-16.75407161808569
0.5050505050505051,-16.14147070806743
0.5151515151515152,-15.532286587148205
0.5252525252525253,-14.928314775250174
0.5353535353535354,-14.331186014700371
0.5454545454545455,-13.742409369229325
0.5555555555555556,-13.163424224016007
0.5656565656565657,-12.594639154870933
0.5757575757575758,-12.037716716270708
0.5858585858585859,-11.494191358712994
0.595959595959596,-10.96558002749265
0.6060606060606061,-10.453775921062274
0.6161616161616162,-9.961632645557165
0.6262626262626263,-9.54108486903011
0.6363636363636365,-9.245767260569247
0.6464646464646465,-8.952246318966345
0.6565656565656566,-8.687578047004013
0.6666666666666667,-8.448078333308272
0.6767676767676768,-8.239631537587018
0.686868686868687,-8.050578238383212
0.696969696969697,-7.864395940405723
0.7070707070707072,-7.707004030305391
0.7171717171717172,-7.579804030252852
0.7272727272727273,-7.479153710871944
0.7373737373737373,-7.396234754460858
0.7474747474747474,-7.338980429915521
0.7575757575757576,-7.318934476196992
0.7676767676767676,-7.338980429915534
0.7777777777777777,-7.396234754460865
0.7878787878787878,-7.479153710871956
0.7979797979797979,-7.579804030252847
0.8080808080808081,-7.707004030305395
0.8181818181818181,-7.864395940405719
0.8282828282828283,-8.050578238383219
0.8383838383838383,-8.239631537587012
0.8484848484848484,-8.448078333308267
0.8585858585858586,-8.687578047004004
0.8686868686868686,-8.952246318966347
0.8787878787878788,-9.245767260569263
0.8888888888888888,-9.54108486903009
0.898989898989899,-9.961632645557154
0.9090909090909091,-10.45377592106226
0.9191919191919191,-10.965580027492654
0.9292929292929293,-11.494191358712975
0.9393939393939393,-12.037716716270696
0.9494949494949495,-12.594639154870931
0.9595959595959596,-13.163424224016024
0.9696969696969696,-13.742409369229337
0.9797979797979798,-14.331186014700387
0.9898989898989898,-14.928314775250156
0.9999999999999999,-15.53228658714819


==> anc/fig4/subpl_1_series_33.csv <==
x,y
0.0,-16.141470708067427
0.010101010101010102,-16.754071618085607
0.020202020202020204,-17.368095955921927
0.0303030303030303,-17.981333363395812
0.04040404040404041,-18.591357288318914
0.050505050505050504,-19.195552478031956
0.0606060606060606,-19.791172969472616
0.07070707070707072,-20.37542566952906
0.08080808080808081,-20.945561534265458
0.09090909090909091,-21.49894740211231
0.10101010101010101,-22.033097547162388
0.1111111111111111,-22.54566458258003
0.1212121212121212,-23.0344088420766
0.13131313131313133,-23.49716948635533
0.14141414141414144,-23.931851035190824
0.15151515151515152,-24.336427146541663
0.16161616161616163,-24.70895674075934
0.17171717171717174,-25.047606283749367
0.18181818181818182,-25.350673462149317
0.1919191919191919,-25.616609388404285
0.20202020202020202,-25.844037936155868
0.2121212121212121,-26.031771702341455
0.2222222222222222,-26.17882457908188
0.23232323232323232,-26.28442117259416
0.2424242424242424,-26.348003441956447
0.25252525252525254,-26.36923499234539
0.26262626262626265,-26.348003441956443
0.27272727272727276,-26.28442117259409
0.2828282828282829,-26.178824579081876
0.29292929292929293,-26.031771702341516
0.30303030303030304,-25.844037936155864
0.31313131313131315,-25.616609388404324
0.32323232323232326,-25.350673462149306
0.33333333333333337,-25.047606283749385
0.3434343434343435,-24.708956740759312
0.3535353535353536,-24.33642714654161
0.36363636363636365,-23.931851035190807
0.3737373737373737,-23.497169486355304
0.3838383838383838,-23.034408842076587
0.3939393939393939,-22.545664582579942
0.40404040404040403,-22.033097547162377
0.41414141414141414,-21.498947402112304
0.4242424242424242,-20.945561534265458
0.4343434343434343,-20.37542566952903
0.4444444444444444,-19.791172969472584
0.45454545454545453,-19.195552478031967
0.46464646464646464,-18.59135728831886
0.47474747474747475,-17.98133336339581
0.4848484848484848,-17.368095955921895
0.4949494949494949,-16.754071618085657
0.5050505050505051,-16.14147070806739
0.5151515151515152,-15.53228658714816
0.5252525252525253,-14.928314775250161
0.5353535353535354,-14.331186014700364
0.5454545454545455,-13.742409369229303
0.5555555555555556,-13.163424224015996
0.5656565656565657,-12.594639154870915
0.5757575757575758,-12.037716716270674
0.5858585858585859,-11.494191358712985
0.595959595959596,-10.96558002749264
0.6060606060606061,-10.453775921062265
0.6161616161616162,-9.961632645557152
0.6262626262626263,-9.511301592179487
0.6363636363636365,-9.221726775237896
0.6464646464646465,-8.942609929006519
0.6565656565656566,-8.68133790583438
0.6666666666666667,-8.433615669943741
0.6767676767676768,-8.21909472609509
0.686868686868687,-8.02409021422897
0.696969696969697,-7.836963230168116
0.7070707070707072,-7.679189741135042
0.7171717171717172,-7.551013750524728
0.7272727272727273,-7.449055710719419
0.7373737373737373,-7.375031179406348
0.7474747474747474,-7.330483196418806
0.7575757575757576,-7.316415103041872
0.7676767676767676,-7.330483196418777
0.7777777777777777,-7.375031179406348
0.7878787878787878,-7.449055710719442
0.7979797979797979,-7.551013750524702
0.8080808080808081,-7.679189741135056
0.8181818181818181,-7.836963230168133
0.8282828282828283,-8.024090214228968
0.8383838383838383,-8.219094726095086
0.8484848484848484,-8.433615669943737
0.8585858585858586,-8.681337905834377
0.8686868686868686,-8.942609929006556
0.8787878787878788,-9.221726775237888
0.8888888888888888,-9.511301592179441
0.898989898989899,-9.96163264555715
0.9090909090909091,-10.45377592106226
0.9191919191919191,-10.965580027492644
0.9292929292929293,-11.49419135871297
0.9393939393939393,-12.037716716270694
0.9494949494949495,-12.594639154870876
0.9595959595959596,-13.163424224016023
0.9696969696969696,-13.74240936922931
0.9797979797979798,-14.331186014700373
0.9898989898989898,-14.928314775250149
0.9999999999999999,-15.532286587148183


==> anc/fig4/subpl_1_series_34.csv <==
x,y
0.0,-16.132035788755125
0.010101010101010102,-16.745380355985404
0.020202020202020204,-17.360192596903296
0.0303030303030303,-17.974491579568568
0.04040404040404041,-18.586138501206516
0.050505050505050504,-19.192847489045597
0.0606060606060606,-19.791172969472523
0.07070707070707072,-20.375425669528965
0.08080808080808081,-20.94556153426542
0.09090909090909091,-21.498947402112275
0.10101010101010101,-22.033097547162324
0.1111111111111111,-22.545664582579956
0.1212121212121212,-23.03440884207655
0.13131313131313133,-23.497169486355276
0.14141414141414144,-23.931851035190796
0.15151515151515152,-24.336427146541627
0.16161616161616163,-24.70895674075929
0.17171717171717174,-25.04760628374932
0.18181818181818182,-25.35067346214929
0.1919191919191919,-25.616609388404267
0.20202020202020202,-25.844037936155846
0.2121212121212121,-26.031771702341448
0.2222222222222222,-26.178824579081834
0.23232323232323232,-26.284421172594094
0.2424242424242424,-26.348003441956397
0.25252525252525254,-26.369234992345355
0.26262626262626265,-26.348003441956436
0.27272727272727276,-26.284421172594055
0.2828282828282829,-26.17882457908181
0.29292929292929293,-26.03177170234145
0.30303030303030304,-25.844037936155853
0.31313131313131315,-25.616609388404264
0.32323232323232326,-25.350673462149228
0.33333333333333337,-25.047606283749342
0.3434343434343435,-24.708956740759266
0.3535353535353536,-24.33642714654154
0.36363636363636365,-23.931851035190782
0.3737373737373737,-23.49716948635529
0.3838383838383838,-23.034408842076548
0.3939393939393939,-22.54566458257992
0.40404040404040403,-22.03309754716232
0.41414141414141414,-21.49894740211217
0.4242424242424242,-20.945561534265433
0.4343434343434343,-20.375425669529005
0.4444444444444444,-19.791172969472562
0.45454545454545453,-19.192847489045576
0.46464646464646464,-18.586138501206488
0.47474747474747475,-17.974491579568653
0.4848484848484848,-17.360192596903275
0.4949494949494949,-16.745380355985464
0.5050505050505051,-16.132035788755143
0.5151515151515152,-15.521979994167733
0.5252525252525253,-14.916882286492811
0.5353535353535354,-14.318279146748058
0.5454545454545455,-13.727605068958104
0.5555555555555556,-13.146237359255114
0.5656565656565657,-12.575560303441135
0.5757575757575758,-12.017063426184823
0.5858585858585859,-11.472515776177705
0.595959595959596,-10.944348675380084
0.6060606060606061,-10.436732588908143
0.6161616161616162,-9.959340096502928
0.6262626262626263,-9.502630746743012
0.6363636363636365,-9.209655678028865
0.6464646464646465,-8.942609929006506
0.6565656565656566,-8.67619448566156
0.6666666666666667,-8.433615669943718
0.6767676767676768,-8.219094726095081
0.686868686868687,-8.02409021422896
0.696969696969697,-7.836963230168114
0.7070707070707072,-7.660163366239805
0.7171717171717172,-7.5319571606891715
0.7272727272727273,-7.429881248721921
0.7373737373737373,-7.355608720387796
0.7474747474747474,-7.310470358330958
0.7575757575757576,-7.29532518613745
0.7676767676767676,-7.310470358330963
0.7777777777777777,-7.355608720387793
0.7878787878787878,-7.429881248721915
0.7979797979797979,-7.531957160689177
0.8080808080808081,-7.660163366239814
0.8181818181818181,-7.836963230168113
0.8282828282828283,-8.024090214228947
0.8383838383838383,-8.219094726095081
0.8484848484848484,-8.433615669943721
0.8585858585858586,-8.676194485661561
0.8686868686868686,-8.942609929006535
0.8787878787878788,-9.209655678028863
0.8888888888888888,-9.502630746742998
0.898989898989899,-9.959340096502926
0.9090909090909091,-10.436732588908079
0.9191919191919191,-10.944348675380066
0.9292929292929293,-11.472515776177705
0.9393939393939393,-12.017063426184773
0.9494949494949495,-12.57556030344111
0.9595959595959596,-13.14623735925513
0.9696969696969696,-13.727605068958043
0.9797979797979798,-14.318279146748035
0.9898989898989898,-14.916882286492768
0.9999999999999999,-15.521979994167761


==> anc/fig4/subpl_1_series_35.csv <==
x,y
0.0,-16.084693430769285
0.010101010101010102,-16.697503999360297
0.020202020202020204,-17.310306945559404
0.0303030303030303,-17.921200257817183
0.04040404040404041,-18.528155394348225
0.050505050505050504,-19.129023154523946
0.0606060606060606,-19.721545478186144
0.07070707070707072,-20.30337224405522
0.08080808080808081,-20.872081998235547
0.09090909090909091,-21.42520549861336
0.10101010101010101,-21.960251005045038
0.1111111111111111,-22.474730357396474
0.1212121212121212,-22.966185036039427
0.13131313131313133,-23.432211565954585
0.14141414141414144,-23.87048578568322
0.15151515151515152,-24.278785643123303
0.16161616161616163,-24.655012295662278
0.17171717171717174,-24.99720938168858
0.18181818181818182,-25.30358039672899
0.1919191919191919,-25.5725041544971
0.20202020202020202,-25.8025483453262
0.2121212121212121,-25.992481224995593
0.2222222222222222,-26.141281476752514
0.23232323232323232,-26.248146286867108
0.2424242424242424,-26.312497657589905
0.25252525252525254,-26.333986954216847
0.26262626262626265,-26.312497657589816
0.27272727272727276,-26.248146286867122
0.2828282828282829,-26.141281476752503
0.29292929292929293,-25.99248122499556
0.30303030303030304,-25.80254834532616
0.31313131313131315,-25.572504154497075
0.32323232323232326,-25.30358039672902
0.33333333333333337,-24.997209381688535
0.3434343434343435,-24.655012295662313
0.3535353535353536,-24.27878564312335
0.36363636363636365,-23.870485785683293
0.3737373737373737,-23.43221156595456
0.3838383838383838,-22.9661850360395
0.3939393939393939,-22.47473035739652
0.40404040404040403,-21.960251005045016
0.41414141414141414,-21.42520549861335
0.4242424242424242,-20.87208199823558
0.4343434343434343,-20.30337224405519
0.4444444444444444,-19.721545478186126
0.45454545454545453,-19.129023154523903
0.46464646464646464,-18.528155394348182
0.47474747474747475,-17.921200257817212
0.4848484848484848,-17.310306945559443
0.4949494949494949,-16.697503999360247
0.5050505050505051,-16.084693430769295
0.5151515151515152,-15.473651489693632
0.5252525252525253,-14.86603653969569
0.5353535353535354,-14.263404315161715
0.5454545454545455,-13.66723083014316
0.5555555555555556,-13.078943636360096
0.5656565656565657,-12.499963590028218
0.5757575757575758,-11.931763652477214
0.5858585858585859,-11.37596563047149
0.595959595959596,-10.834554332012182
0.6060606060606061,-10.310625153320368
0.6161616161616162,-9.815022341109529
0.6262626262626263,-9.502630746742964
0.6363636363636365,-9.20965567802885
0.6464646464646465,-8.940767919283898
0.6565656565656566,-8.676167430632587
0.6666666666666667,-8.429303790903464
0.6767676767676768,-8.202695019857675
0.686868686868687,-8.006772373564527
0.696969696969697,-7.8317293525058655
0.7070707070707072,-7.6601633662398
0.7171717171717172,-7.5319571606891635
0.7272727272727273,-7.429881248721898
0.7373737373737373,-7.355608720387792
0.7474747474747474,-7.310470358330944
0.7575757575757576,-7.295325186137436
0.7676767676767676,-7.310470358330932
0.7777777777777777,-7.355608720387783
0.7878787878787878,-7.429881248721905
0.7979797979797979,-7.531957160689173
0.8080808080808081,-7.660163366239806
0.8181818181818181,-7.831729352505864
0.8282828282828283,-8.006772373564514
0.8383838383838383,-8.20269501985766
0.8484848484848484,-8.429303790903461
0.8585858585858586,-8.676167430632601
0.8686868686868686,-8.940767919283934
0.8787878787878788,-9.209655678028847
0.8888888888888888,-9.502630746742941
0.898989898989899,-9.81502234110951
0.9090909090909091,-10.310625153320377
0.9191919191919191,-10.834554332012154
0.9292929292929293,-11.375965630471493
0.9393939393939393,-11.931763652477231
0.9494949494949495,-12.499963590028209
0.9595959595959596,-13.078943636360084
0.9696969696969696,-13.667230830143156
0.9797979797979798,-14.263404315161747
0.9898989898989898,-14.866036539695655
0.9999999999999999,-15.47365148969365


==> anc/fig4/subpl_1_series_36.csv <==
x,y
0.0,-16.084693430769203
0.010101010101010102,-16.697503999360276
0.020202020202020204,-17.310306945559333
0.0303030303030303,-17.921200257817173
0.04040404040404041,-18.528155394348204
0.050505050505050504,-19.129023154523853
0.0606060606060606,-19.721545478186112
0.07070707070707072,-20.303372244055165
0.08080808080808081,-20.87208199823551
0.09090909090909091,-21.42520549861335
0.10101010101010101,-21.96025100504502
0.1111111111111111,-22.474730357396474
0.1212121212121212,-22.966185036039416
0.13131313131313133,-23.43221156595453
0.14141414141414144,-23.87048578568322
0.15151515151515152,-24.278785643123282
0.16161616161616163,-24.6550122956622
0.17171717171717174,-24.997209381688524
0.18181818181818182,-25.303580396728982
0.1919191919191919,-25.572504154497008
0.20202020202020202,-25.802548345326105
0.2121212121212121,-25.99248122499551
0.2222222222222222,-26.14128147675247
0.23232323232323232,-26.248146286867062
0.2424242424242424,-26.312497657589855
0.25252525252525254,-26.333986954216797
0.26262626262626265,-26.3124976575898
0.27272727272727276,-26.248146286867055
0.2828282828282829,-26.141281476752436
0.29292929292929293,-25.992481224995508
0.30303030303030304,-25.80254834532616
0.31313131313131315,-25.572504154497043
0.32323232323232326,-25.303580396729004
0.33333333333333337,-24.997209381688535
0.3434343434343435,-24.655012295662253
0.3535353535353536,-24.278785643123292
0.36363636363636365,-23.870485785683236
0.3737373737373737,-23.432211565954525
0.3838383838383838,-22.96618503603938
0.3939393939393939,-22.4747303573965
0.40404040404040403,-21.960251005045006
0.41414141414141414,-21.42520549861332
0.4242424242424242,-20.87208199823554
0.4343434343434343,-20.303372244055176
0.4444444444444444,-19.721545478186105
0.45454545454545453,-19.12902315452387
0.46464646464646464,-18.528155394348182
0.47474747474747475,-17.9212002578172
0.4848484848484848,-17.310306945559383
0.4949494949494949,-16.697503999360233
0.5050505050505051,-16.084693430769246
0.5151515151515152,-15.473651489693566
0.5252525252525253,-14.866036539695626
0.5353535353535354,-14.263404315161688
0.5454545454545455,-13.66723083014314
0.5555555555555556,-13.07894363636007
0.5656565656565657,-12.499963590028214
0.5757575757575758,-11.931763652477207
0.5858585858585859,-11.37596563047149
0.595959595959596,-10.834554332012157
0.6060606060606061,-10.310625153320338
0.6161616161616162,-9.815022341109485
0.6262626262626263,-9.502576081537814
0.6363636363636365,-9.203568698017802
0.6464646464646465,-8.916152412877118
0.6565656565656566,-8.67616743063255
0.6666666666666667,-8.429303790903454
0.6767676767676768,-8.183192952277258
0.686868686868687,-7.9874725161751545
0.696969696969697,-7.812632997277335
0.7070707070707072,-7.637967529417247
0.7171717171717172,-7.469481291611179
0.7272727272727273,-7.350335783741258
0.7373737373737373,-7.269712534769725
0.7474747474747474,-7.2214091184687765
0.7575757575757576,-7.205254978313692
0.7676767676767676,-7.221409118468787
0.7777777777777777,-7.269712534769719
0.7878787878787878,-7.350335783741262
0.7979797979797979,-7.469481291611179
0.8080808080808081,-7.637967529417249
0.8181818181818181,-7.812632997277336
0.8282828282828283,-7.98747251617516
0.8383838383838383,-8.183192952277256
0.8484848484848484,-8.42930379090346
0.8585858585858586,-8.676167430632598
0.8686868686868686,-8.91615241287711
0.8787878787878788,-9.20356869801778
0.8888888888888888,-9.502576081537788
0.898989898989899,-9.815022341109495
0.9090909090909091,-10.310625153320357
0.9191919191919191,-10.83455433201215
0.9292929292929293,-11.375965630471473
0.9393939393939393,-11.931763652477208
0.9494949494949495,-12.499963590028207
0.9595959595959596,-13.078943636360082
0.9696969696969696,-13.667230830143154
0.9797979797979798,-14.263404315161685
0.9898989898989898,-14.866036539695628
0.9999999999999999,-15.473651489693612


==> anc/fig4/subpl_1_series_37.csv <==
x,y
0.0,-16.061288443295954
0.010101010101010102,-16.673480867631042
0.020202020202020204,-17.28481454499991
0.0303030303030303,-17.893348426072727
0.04040404040404041,-18.497017041002223
0.050505050505050504,-19.09363952851612
0.0606060606060606,-19.680939692586108
0.07070707070707072,-20.256574693082193
0.08080808080808081,-20.81816774796619
0.09090909090909091,-21.36333927353579
0.10101010101010101,-21.88973210200322
0.1111111111111111,-22.395029409052956
0.1212121212121212,-22.876967122654126
0.13131313131313133,-23.333344207112837
0.14141414141414144,-23.762033882789634
0.15151515151515152,-24.160997357740982
0.16161616161616163,-24.528300122994665
0.17171717171717174,-24.862129926644474
0.18181818181818182,-25.160815234803188
0.1919191919191919,-25.42284305786981
0.20202020202020202,-25.646875206557215
0.2121212121212121,-25.831762201476927
0.2222222222222222,-25.97655419292617
0.23232323232323232,-26.080508467259133
0.2424242424242424,-26.143093560212492
0.25252525252525254,-26.163990659368473
0.26262626262626265,-26.143093560212385
0.27272727272727276,-26.080508467259136
0.2828282828282829,-25.976554192926123
0.29292929292929293,-25.83176220147699
0.30303030303030304,-25.646875206557223
0.31313131313131315,-25.422843057869763
0.32323232323232326,-25.160815234803206
0.33333333333333337,-24.8621299266445
0.3434343434343435,-24.528300122994665
0.3535353535353536,-24.160997357740932
0.36363636363636365,-23.76203388278961
0.3737373737373737,-23.333344207112784
0.3838383838383838,-22.876967122654207
0.3939393939393939,-22.39502940905296
0.40404040404040403,-21.88973210200322
0.41414141414141414,-21.36333927353578
0.4242424242424242,-20.818167747966132
0.4343434343434343,-20.256574693082342
0.4444444444444444,-19.680939692586083
0.45454545454545453,-19.093639528516135
0.46464646464646464,-18.49701704100211
0.47474747474747475,-17.893348426072766
0.4848484848484848,-17.284814544999936
0.4949494949494949,-16.673480867631046
0.5050505050505051,-16.061288443295936
0.5151515151515152,-15.450056034823852
0.5252525252525253,-14.84149208912209
0.5353535353535354,-14.237214774571166
0.5454545454545455,-13.638778738146451
0.5555555555555556,-13.047708313722836
0.5656565656565657,-12.465538708716219
0.5757575757575758,-11.893870131024286
0.5858585858585859,-11.3344487981118
0.595959595959596,-10.789321585906805
0.6060606060606061,-10.261300501348902
0.6161616161616162,-9.799390062637436
0.6262626262626263,-9.50257608153777
0.6363636363636365,-9.203568698017765
0.6464646464646465,-8.913176793375605
0.6565656565656566,-8.674835268702722
0.6666666666666667,-8.41941803113745
0.6767676767676768,-8.183192952277249
0.686868686868687,-7.9874725161751385
0.696969696969697,-7.812632997277329
0.7070707070707072,-7.637967529417243
0.7171717171717172,-7.469481291611162
0.7272727272727273,-7.350335783741242
0.7373737373737373,-7.269712534769714
0.7474747474747474,-7.221409118468769
0.7575757575757576,-7.205254978313682
0.7676767676767676,-7.22140911846877
0.7777777777777777,-7.26971253476968
0.7878787878787878,-7.350335783741251
0.7979797979797979,-7.46948129161117
0.8080808080808081,-7.637967529417226
0.8181818181818181,-7.812632997277329
0.8282828282828283,-7.987472516175158
0.8383838383838383,-8.183192952277246
0.8484848484848484,-8.419418031137411
0.8585858585858586,-8.674835268702719
0.8686868686868686,-8.913176793375605
0.8787878787878788,-9.203568698017772
0.8888888888888888,-9.502576081537779
0.898989898989899,-9.799390062637414
0.9090909090909091,-10.26130050134888
0.9191919191919191,-10.789321585906771
0.9292929292929293,-11.334448798111822
0.9393939393939393,-11.893870131024249
0.9494949494949495,-12.465538708716307
0.9595959595959596,-13.047708313722868
0.9696969696969696,-13.638778738146419
0.9797979797979798,-14.237214774571177
0.9898989898989898,-14.841492089122095
0.9999999999999999,-15.450056034823884


==> anc/fig4/subpl_1_series_38.csv <==
x,y
0.0,-14.89775814890537
0.010101010101010102,-15.4909536368446
0.020202020202020204,-16.092581398954803
0.0303030303030303,-16.699633307281736
0.04040404040404041,-17.309516871587956
0.050505050505050504,-17.919801158720517
0.0606060606060606,-18.528035926297523
0.07070707070707072,-19.13163122293564
0.08080808080808081,-19.727786529411578
0.09090909090909091,-20.31346837104184
0.10101010101010101,-20.885435741140615
0.1111111111111111,-21.440303533516563
0.1212121212121212,-21.974625081229807
0.13131313131313133,-22.484974559246957
0.14141414141414144,-22.968017427730686
0.15151515151515152,-23.420565502061297
0.16161616161616163,-23.839618272032215
0.17171717171717174,-24.222393671892235
0.18181818181818182,-24.566351262372738
0.1919191919191919,-24.869210054421526
0.20202020202020202,-25.128962583651944
0.2121212121212121,-25.34388646217359
0.2222222222222222,-25.512554397560884
0.23232323232323232,-25.633843393253645
0.2424242424242424,-25.706943356829726
0.25252525252525254,-25.731364634613964
0.26262626262626265,-25.706943356829722
0.27272727272727276,-25.633843393253628
0.2828282828282829,-25.512554397560837
0.29292929292929293,-25.343886462173483
0.30303030303030304,-25.12896258365194
0.31313131313131315,-24.869210054421426
0.32323232323232326,-24.56635126237269
0.33333333333333337,-24.22239367189215
0.3434343434343435,-23.839618272032137
0.3535353535353536,-23.420565502061297
0.36363636363636365,-22.9680174277307
0.3737373737373737,-22.484974559246908
0.3838383838383838,-21.97462508122979
0.3939393939393939,-21.44030353351675
0.40404040404040403,-20.885435741140554
0.41414141414141414,-20.313468371041882
0.4242424242424242,-19.72778652941156
0.4343434343434343,-19.131631222935727
0.4444444444444444,-18.528035926297537
0.45454545454545453,-17.919801158720503
0.46464646464646464,-17.309516871587984
0.47474747474747475,-16.699633307281733
0.4848484848484848,-16.092581398954835
0.4949494949494949,-15.49095363684467
0.5050505050505051,-14.897758148905384
0.5151515151515152,-14.316678329407685
0.5252525252525253,-13.75192486919267
0.5353535353535354,-13.207017111208529
0.5454545454545455,-12.683523754554088
0.5555555555555556,-12.181778307500329
0.5656565656565657,-11.702317434824952
0.5757575757575758,-11.246982051696582
0.5858585858585859,-10.821403710433362
0.595959595959596,-10.438813592865987
0.6060606060606061,-10.103044898638109
0.6161616161616162,-9.785569947190345
0.6262626262626263,-9.48567091882649
0.6363636363636365,-9.177148687120999
0.6464646464646465,-8.901602208920037
0.6565656565656566,-8.652315265850271
0.6666666666666667,-8.393638288267784
0.6767676767676768,-8.129600243477102
0.686868686868687,-7.925293059687363
0.696969696969697,-7.742439936563259
0.7070707070707072,-7.581305019848984
0.7171717171717172,-7.439283339677288
0.7272727272727273,-7.31690886735897
0.7373737373737373,-7.237523068826785
0.7474747474747474,-7.189198898526784
0.7575757575757576,-7.172971287602363
0.7676767676767676,-7.189198898526778
0.7777777777777777,-7.23752306882679
0.7878787878787878,-7.316908867358965
0.7979797979797979,-7.439283339677282
0.8080808080808081,-7.5813050198489735
0.8181818181818181,-7.742439936563259
0.8282828282828283,-7.925293059687363
0.8383838383838383,-8.129600243477118
0.8484848484848484,-8.393638288267777
0.8585858585858586,-8.65231526585031
0.8686868686868686,-8.901602208920012
0.8787878787878788,-9.177148687121052
0.8888888888888888,-9.48567091882652
0.898989898989899,-9.785569947190355
0.9090909090909091,-10.103044898638075
0.9191919191919191,-10.438813592865998
0.9292929292929293,-10.821403710433394
0.9393939393939393,-11.24698205169658
0.9494949494949495,-11.702317434824977
0.9595959595959596,-12.181778307500366
0.9696969696969696,-12.683523754554097
0.9797979797979798,-13.207017111208582
0.9898989898989898,-13.751924869192699
0.9999999999999999,-14.316678329407681


==> anc/fig4/subpl_1_series_39.csv <==
x,y
0.0,-14.881913206241087
0.010101010101010102,-15.476536257185135
0.020202020202020204,-16.07831570330122
0.0303030303030303,-16.684485712357322
0.04040404040404041,-17.292542358615492
0.050505050505050504,-17.90005559477764
0.0606060606060606,-18.504536241450477
0.07070707070707072,-19.1033536433452
0.08080808080808081,-19.69369769836487
0.09090909090909091,-20.272580504691355
0.10101010101010101,-20.836870103965627
0.1111111111111111,-21.383344956681203
0.1212121212121212,-21.908756828008187
0.13131313131313133,-22.409892332290976
0.14141414141414144,-22.88362752643626
0.15151515151515152,-23.326973574002484
0.16161616161616163,-23.737113740922894
0.17171717171717174,-24.11143296054881
0.18181818181818182,-24.447541404590236
0.1919191919191919,-24.74329333831985
0.20202020202020202,-24.9968022704131
0.2121212121212121,-25.206453141513155
0.2222222222222222,-25.37091206975646
0.23232323232323232,-25.489133996011116
0.2424242424242424,-25.560368447331957
0.25252525252525254,-25.5841635588028
0.26262626262626265,-25.56036844733194
0.27272727272727276,-25.489133996011127
0.2828282828282829,-25.37091206975649
0.29292929292929293,-25.20645314151316
0.30303030303030304,-24.996802270413138
0.31313131313131315,-24.743293338319873
0.32323232323232326,-24.44754140459027
0.33333333333333337,-24.111432960548818
0.3434343434343435,-23.73711374092297
0.3535353535353536,-23.32697357400251
0.36363636363636365,-22.883627526436264
0.3737373737373737,-22.40989233229101
0.3838383838383838,-21.908756828008215
0.3939393939393939,-21.38334495668111
0.40404040404040403,-20.836870103965683
0.41414141414141414,-20.27258050469133
0.4242424242424242,-19.693697698364932
0.4343434343434343,-19.10335364334522
0.4444444444444444,-18.504536241450545
0.45454545454545453,-17.900055594777623
0.46464646464646464,-17.292542358615513
0.47474747474747475,-16.684485712357347
0.4848484848484848,-16.078315703301183
0.4949494949494949,-15.476536257185174
0.5050505050505051,-14.881913206241096
0.5151515151515152,-14.297677562846568
0.5252525252525253,-13.727552158769383
0.5353535353535354,-13.175328347254258
0.5454545454545455,-12.644575364996365
0.5555555555555556,-12.138268890078955
0.5656565656565657,-11.65517086856694
0.5757575757575758,-11.1968681934816
0.5858585858585859,-10.779340420884658
0.595959595959596,-10.415398523474334
0.6060606060606061,-10.08933979283696
0.6161616161616162,-9.785569947190307
0.6262626262626263,-9.472826813069254
0.6363636363636365,-9.17374036786882
0.6464646464646465,-8.901602208920016
0.6565656565656566,-8.652315265850262
0.6666666666666667,-8.393638288267764
0.6767676767676768,-8.12960024347709
0.686868686868687,-7.925293059687349
0.696969696969697,-7.742439936563259
0.7070707070707072,-7.581305019848956
0.7171717171717172,-7.439283339677277
0.7272727272727273,-7.309321996368582
0.7373737373737373,-7.207784297047938
0.7474747474747474,-7.144987316061704
0.7575757575757576,-7.123792013481061
0.7676767676767676,-7.144987316061721
0.7777777777777777,-7.207784297047939
0.7878787878787878,-7.3093219963685705
0.7979797979797979,-7.4392833396772815
0.8080808080808081,-7.581305019848966
0.8181818181818181,-7.742439936563256
0.8282828282828283,-7.925293059687354
0.8383838383838383,-8.129600243477107
0.8484848484848484,-8.393638288267733
0.8585858585858586,-8.652315265850275
0.8686868686868686,-8.901602208920002
0.8787878787878788,-9.173740367868833
0.8888888888888888,-9.472826813069227
0.898989898989899,-9.785569947190346
0.9090909090909091,-10.089339792837002
0.9191919191919191,-10.415398523474295
0.9292929292929293,-10.779340420884695
0.9393939393939393,-11.196868193481588
0.9494949494949495,-11.655170868566934
0.9595959595959596,-12.138268890078919
0.9696969696969696,-12.64457536499637
0.9797979797979798,-13.175328347254275
0.9898989898989898,-13.727552158769411
0.9999999999999999,-14.29767756284658


==> anc/fig4/subpl_1_series_4.csv <==
x,y
0.0,-17.022084743897175
0.010101010101010102,-17.56844137578633
0.020202020202020204,-18.12498226965822
0.0303030303030303,-18.690396666092756
0.04040404040404041,-19.263266822240354
0.050505050505050504,-19.842068493774562
0.0606060606060606,-20.425085648370583
0.07070707070707072,-21.010198803631386
0.08080808080808081,-21.594596577256794
0.09090909090909091,-22.174603600532887
0.10101010101010101,-22.745814556098374
0.1111111111111111,-23.303478264719573
0.1212121212121212,-23.84288673279201
0.13131313131313133,-24.35960944438972
0.14141414141414144,-24.849579625955776
0.15151515151515152,-25.309102230286168
0.16161616161616163,-25.734836708552592
0.17171717171717174,-26.123778706940307
0.18181818181818182,-26.4732477047544
0.1919191919191919,-26.78088079008342
0.20202020202020202,-27.044630905986562
0.2121212121212121,-27.262767740347716
0.2222222222222222,-27.433879557530624
0.23232323232323232,-27.556874232953252
0.2424242424242424,-27.63097779674735
0.25252525252525254,-27.65572984240066
0.26262626262626265,-27.630977796747363
0.27272727272727276,-27.556874232953245
0.2828282828282829,-27.43387955753065
0.29292929292929293,-27.262767740347723
0.30303030303030304,-27.044630905986573
0.31313131313131315,-26.780880790083394
0.32323232323232326,-26.473247704754346
0.33333333333333337,-26.123778706940314
0.3434343434343435,-25.734836708552635
0.3535353535353536,-25.309102230286204
0.36363636363636365,-24.849579625955766
0.3737373737373737,-24.359609444389655
0.3838383838383838,-23.842886732792053
0.3939393939393939,-23.303478264719562
0.40404040404040403,-22.74581455609835
0.41414141414141414,-22.17460360053292
0.4242424242424242,-21.59459657725687
0.4343434343434343,-21.01019880363139
0.4444444444444444,-20.425085648370594
0.45454545454545453,-19.842068493774526
0.46464646464646464,-19.263266822240354
0.47474747474747475,-18.690396666092735
0.4848484848484848,-18.124982269658194
0.4949494949494949,-17.56844137578636
0.5050505050505051,-17.022084743897185
0.5151515151515152,-16.48708109011969
0.5252525252525253,-15.964420511040261
0.5353535353535354,-15.454892120083237
0.5454545454545455,-14.95908084963839
0.5555555555555556,-14.477382589427563
0.5656565656565657,-14.010034084326637
0.5757575757575758,-13.55715307374736
0.5858585858585859,-13.118784277206991
0.595959595959596,-12.694947514896334
0.6060606060606061,-12.285685139071463
0.6161616161616162,-11.891106800428515
0.6262626262626263,-11.511430246189425
0.6363636363636365,-11.147017293590862
0.6464646464646465,-10.798404364300461
0.6565656565656566,-10.466327087245133
0.6666666666666667,-10.151738649869465
0.6767676767676768,-9.85582213002838
0.686868686868687,-9.579998661651628
0.696969696969697,-9.325937592302308
0.7070707070707072,-9.095586064021129
0.7171717171717172,-8.891266534840083
0.7272727272727273,-8.715984419443888
0.7373737373737373,-8.574390514986597
0.7474747474747474,-8.475655597339964
0.7575757575757576,-8.438045223714942
0.7676767676767676,-8.47565559733999
0.7777777777777777,-8.574390514986597
0.7878787878787878,-8.715984419443886
0.7979797979797979,-8.891266534840103
0.8080808080808081,-9.09558606402114
0.8181818181818181,-9.325937592302326
0.8282828282828283,-9.579998661651638
0.8383838383838383,-9.855822130028374
0.8484848484848484,-10.151738649869468
0.8585858585858586,-10.466327087245133
0.8686868686868686,-10.798404364300474
0.8787878787878788,-11.147017293590874
0.8888888888888888,-11.511430246189384
0.898989898989899,-11.891106800428519
0.9090909090909091,-12.285685139071457
0.9191919191919191,-12.694947514896324
0.9292929292929293,-13.11878427720699
0.9393939393939393,-13.557153073747347
0.9494949494949495,-14.010034084326623
0.9595959595959596,-14.477382589427567
0.9696969696969696,-14.959080849638404
0.9797979797979798,-15.454892120083237
0.9898989898989898,-15.96442051104026
0.9999999999999999,-16.48708109011966


==> anc/fig4/subpl_1_series_40.csv <==
x,y
0.0,-14.88191320624106
0.010101010101010102,-15.476536257185106
0.020202020202020204,-16.078315703301143
0.0303030303030303,-16.68448571235732
0.04040404040404041,-17.292542358615464
0.050505050505050504,-17.900055594777612
0.0606060606060606,-18.504536241450438
0.07070707070707072,-19.1033536433451
0.08080808080808081,-19.693697698364833
0.09090909090909091,-20.272580504691323
0.10101010101010101,-20.836870103965605
0.1111111111111111,-21.383344956681114
0.1212121212121212,-21.908756828008148
0.13131313131313133,-22.40989233229095
0.14141414141414144,-22.88362752643625
0.15151515151515152,-23.32697357400243
0.16161616161616163,-23.737113740922872
0.17171717171717174,-24.1114329605488
0.18181818181818182,-24.447541404590233
0.1919191919191919,-24.743293338319848
0.20202020202020202,-24.996802270413095
0.2121212121212121,-25.20645314151315
0.2222222222222222,-25.37091206975645
0.23232323232323232,-25.489133996011105
0.2424242424242424,-25.560368447331935
0.25252525252525254,-25.584163558802757
0.26262626262626265,-25.56036844733193
0.27272727272727276,-25.489133996011113
0.2828282828282829,-25.370912069756425
0.29292929292929293,-25.20645314151316
0.30303030303030304,-24.996802270413127
0.31313131313131315,-24.743293338319862
0.32323232323232326,-24.447541404590236
0.33333333333333337,-24.1114329605488
0.3434343434343435,-23.737113740922958
0.3535353535353536,-23.326973574002494
0.36363636363636365,-22.88362752643624
0.3737373737373737,-22.40989233229099
0.3838383838383838,-21.908756828008183
0.3939393939393939,-21.38334495668095
0.40404040404040403,-20.83687010396564
0.41414141414141414,-20.272580504691323
0.4242424242424242,-19.693697698364865
0.4343434343434343,-19.10335364334522
0.4444444444444444,-18.504536241450467
0.45454545454545453,-17.900055594777598
0.46464646464646464,-17.292542358615503
0.47474747474747475,-16.684485712357304
0.4848484848484848,-16.078315703301154
0.4949494949494949,-15.476536257185156
0.5050505050505051,-14.88191320624105
0.5151515151515152,-14.29767756284655
0.5252525252525253,-13.727552158769372
0.5353535353535354,-13.175328347254222
0.5454545454545455,-12.644575364996337
0.5555555555555556,-12.138268890078932
0.5656565656565657,-11.655170868566938
0.5757575757575758,-11.19686819348159
0.5858585858585859,-10.779340420884653
0.595959595959596,-10.415398523474254
0.6060606060606061,-10.08933979283692
0.6161616161616162,-9.768281199662052
0.6262626262626263,-9.472826813069231
0.6363636363636365,-9.173740367868817
0.6464646464646465,-8.900919825757308
0.6565656565656566,-8.640934089575376
0.6666666666666667,-8.38077597242784
0.6767676767676768,-8.120242129651492
0.686868686868687,-7.9086300017434725
0.696969696969697,-7.723720828257437
0.7070707070707072,-7.562087244150032
0.7171717171717172,-7.425759872115642
0.7272727272727273,-7.309321996368574
0.7373737373737373,-7.207784297047931
0.7474747474747474,-7.144987316061704
0.7575757575757576,-7.123792013481021
0.7676767676767676,-7.1449873160617035
0.7777777777777777,-7.207784297047922
0.7878787878787878,-7.309321996368567
0.7979797979797979,-7.42575987211565
0.8080808080808081,-7.562087244150027
0.8181818181818181,-7.723720828257441
0.8282828282828283,-7.908630001743484
0.8383838383838383,-8.120242129651496
0.8484848484848484,-8.380775972427847
0.8585858585858586,-8.640934089575385
0.8686868686868686,-8.900919825757311
0.8787878787878788,-9.17374036786881
0.8888888888888888,-9.472826813069219
0.898989898989899,-9.768281199662043
0.9090909090909091,-10.08933979283696
0.9191919191919191,-10.41539852347428
0.9292929292929293,-10.779340420884672
0.9393939393939393,-11.196868193481533
0.9494949494949495,-11.655170868566895
0.9595959595959596,-12.138268890078917
0.9696969696969696,-12.644575364996342
0.9797979797979798,-13.175328347254256
0.9898989898989898,-13.727552158769397
0.9999999999999999,-14.29767756284654


==> anc/fig4/subpl_1_series_41.csv <==
x,y
0.0,-14.850730032407961
0.010101010101010102,-15.447638083022467
0.020202020202020204,-16.049549375311596
0.0303030303030303,-16.65396195503184
0.04040404040404041,-17.258529850655073
0.050505050505050504,-17.860909703147858
0.0606060606060606,-18.458694769835336
0.07070707070707072,-19.04938744486546
0.08080808080808081,-19.630390482683595
0.09090909090909091,-20.199008781207787
0.10101010101010101,-20.75245843993384
0.1111111111111111,-21.298687515569963
0.1212121212121212,-21.829389004210256
0.13131313131313133,-22.335692269374253
0.14141414141414144,-22.814389948533165
0.15151515151515152,-23.26243290886723
0.16161616161616163,-23.67695783059422
0.17171717171717174,-24.055311037906094
0.18181818181818182,-24.39506888140939
0.1919191919191919,-24.694055029055104
0.20202020202020202,-24.950355037773093
0.2121212121212121,-25.162328559281793
0.2222222222222222,-25.328619480666365
0.23232323232323232,-25.448164213773794
0.2424242424242424,-25.520198236082603
0.25252525252525254,-25.544260873238656
0.26262626262626265,-25.520198236082706
0.27272727272727276,-25.448164213773808
0.2828282828282829,-25.32861948066629
0.29292929292929293,-25.162328559281764
0.30303030303030304,-24.950355037773125
0.31313131313131315,-24.694055029055118
0.32323232323232326,-24.39506888140939
0.33333333333333337,-24.055311037906126
0.3434343434343435,-23.67695783059415
0.3535353535353536,-23.262432908867204
0.36363636363636365,-22.814389948533165
0.3737373737373737,-22.335692269374256
0.3838383838383838,-21.829389004210277
0.3939393939393939,-21.298687515569995
0.40404040404040403,-20.752458439933815
0.41414141414141414,-20.19900878120783
0.4242424242424242,-19.630390482683623
0.4343434343434343,-19.049387444865452
0.4444444444444444,-18.45869476983525
0.45454545454545453,-17.86090970314784
0.46464646464646464,-17.258529850655027
0.47474747474747475,-16.653961955031807
0.4848484848484848,-16.049549375311624
0.4949494949494949,-15.44763808302249
0.5050505050505051,-14.85073003240793
0.5151515151515152,-14.261846209156554
0.5252525252525253,-13.693778058432516
0.5353535353535354,-13.155582800673171
0.5454545454545455,-12.633147174859909
0.5555555555555556,-12.126391213578477
0.5656565656565657,-11.640075340141538
0.5757575757575758,-11.180260503762476
0.5858585858585859,-10.74807168461223
0.595959595959596,-10.39388235723272
0.6060606060606061,-10.071894430360455
0.6161616161616162,-9.768281199662006
0.6262626262626263,-9.471338967588062
0.6363636363636365,-9.166919396971595
0.6464646464646465,-8.900919825757306
0.6565656565656566,-8.625906273057211
0.6666666666666667,-8.380775972427838
0.6767676767676768,-8.120242129651487
0.686868686868687,-7.837625981048506
0.696969696969697,-7.591215974037347
0.7070707070707072,-7.389850758125458
0.7171717171717172,-7.2233273965041604
0.7272727272727273,-7.092894578761422
0.7373737373737373,-6.999321180968214
0.7474747474747474,-6.943045705459616
0.7575757575757576,-6.924269618141883
0.7676767676767676,-6.943045705459646
0.7777777777777777,-6.999321180968201
0.7878787878787878,-7.092894578761443
0.7979797979797979,-7.223327396504141
0.8080808080808081,-7.389850758125435
0.8181818181818181,-7.591215974037361
0.8282828282828283,-7.83762598104851
0.8383838383838383,-8.120242129651487
0.8484848484848484,-8.380775972427832
0.8585858585858586,-8.625906273057204
0.8686868686868686,-8.9009198257573
0.8787878787878788,-9.166919396971604
0.8888888888888888,-9.471338967588101
0.898989898989899,-9.768281199662027
0.9090909090909091,-10.071894430360508
0.9191919191919191,-10.393882357232743
0.9292929292929293,-10.748071684612208
0.9393939393939393,-11.180260503762485
0.9494949494949495,-11.640075340141514
0.9595959595959596,-12.126391213578476
0.9696969696969696,-12.63314717485994
0.9797979797979798,-13.155582800673171
0.9898989898989898,-13.69377805843254
0.9999999999999999,-14.26184620915651


==> anc/fig4/subpl_1_series_42.csv <==
x,y
0.0,-14.850730032407919
0.010101010101010102,-15.447638083022452
0.020202020202020204,-16.049549375311578
0.0303030303030303,-16.653961955031825
0.04040404040404041,-17.258529850655016
0.050505050505050504,-17.86090970314783
0.0606060606060606,-18.458694769835233
0.07070707070707072,-19.049387444865367
0.08080808080808081,-19.630390482683513
0.09090909090909091,-20.199008781207766
0.10101010101010101,-20.75245843993378
0.1111111111111111,-21.298687515569906
0.1212121212121212,-21.829389004210253
0.13131313131313133,-22.335692269374235
0.14141414141414144,-22.814389948533105
0.15151515151515152,-23.262432908867204
0.16161616161616163,-23.67695783059418
0.17171717171717174,-24.05531103790608
0.18181818181818182,-24.395068881409376
0.1919191919191919,-24.69405502905505
0.20202020202020202,-24.950355037773086
0.2121212121212121,-25.162328559281736
0.2222222222222222,-25.328619480666273
0.23232323232323232,-25.448164213773744
0.2424242424242424,-25.520198236082546
0.25252525252525254,-25.54426087323862
0.26262626262626265,-25.520198236082575
0.27272727272727276,-25.448164213773808
0.2828282828282829,-25.328619480666273
0.29292929292929293,-25.162328559281708
0.30303030303030304,-24.950355037773114
0.31313131313131315,-24.694055029055082
0.32323232323232326,-24.395068881409347
0.33333333333333337,-24.055311037906062
0.3434343434343435,-23.676957830594148
0.3535353535353536,-23.26243290886717
0.36363636363636365,-22.814389948533144
0.3737373737373737,-22.335692269374206
0.3838383838383838,-21.829389004210228
0.3939393939393939,-21.29868751556997
0.40404040404040403,-20.752458439933807
0.41414141414141414,-20.199008781207763
0.4242424242424242,-19.630390482683612
0.4343434343434343,-19.049387444865424
0.4444444444444444,-18.458694769835237
0.45454545454545453,-17.860909703147808
0.46464646464646464,-17.258529850655012
0.47474747474747475,-16.653961955031786
0.4848484848484848,-16.04954937531162
0.4949494949494949,-15.447638083022463
0.5050505050505051,-14.850730032407924
0.5151515151515152,-14.26184620915654
0.5252525252525253,-13.69377805843251
0.5353535353535354,-13.155582800673162
0.5454545454545455,-12.6331471748599
0.5555555555555556,-12.126391213578474
0.5656565656565657,-11.64007534014148
0.5757575757575758,-11.180260503762458
0.5858585858585859,-10.748071684612208
0.595959595959596,-10.393882357232705
0.6060606060606061,-10.07189443036045
0.6161616161616162,-9.763986020946787
0.6262626262626263,-9.471338967588053
0.6363636363636365,-9.166919396971593
0.6464646464646465,-8.894098243812667
0.6565656565656566,-8.62590627305721
0.6666666666666667,-8.367838322931927
0.6767676767676768,-8.11635422832771
0.686868686868687,-7.837625981048493
0.696969696969697,-7.59121597403733
0.7070707070707072,-7.389850758125434
0.7171717171717172,-7.22332739650414
0.7272727272727273,-7.092894578761387
0.7373737373737373,-6.999321180968198
0.7474747474747474,-6.943045705459612
0.7575757575757576,-6.924269618141877
0.7676767676767676,-6.943045705459627
0.7777777777777777,-6.999321180968193
0.7878787878787878,-7.09289457876142
0.7979797979797979,-7.22332739650414
0.8080808080808081,-7.389850758125432
0.8181818181818181,-7.591215974037347
0.8282828282828283,-7.837625981048501
0.8383838383838383,-8.116354228327722
0.8484848484848484,-8.367838322931885
0.8585858585858586,-8.62590627305718
0.8686868686868686,-8.894098243812682
0.8787878787878788,-9.166919396971586
0.8888888888888888,-9.471338967588055
0.898989898989899,-9.763986020946748
0.9090909090909091,-10.071894430360418
0.9191919191919191,-10.393882357232693
0.9292929292929293,-10.748071684612182
0.9393939393939393,-11.18026050376247
0.9494949494949495,-11.640075340141479
0.9595959595959596,-12.126391213578472
0.9696969696969696,-12.633147174859937
0.9797979797979798,-13.155582800673166
0.9898989898989898,-13.693778058432514
0.9999999999999999,-14.261846209156484


==> anc/fig4/subpl_1_series_43.csv <==
x,y
0.0,-14.830990834860332
0.010101010101010102,-15.430236313170354
0.020202020202020204,-16.032591231783464
0.0303030303030303,-16.636037950228513
0.04040404040404041,-17.23839015047566
0.050505050505050504,-17.837301820501832
0.0606060606060606,-18.430283547323388
0.07070707070707072,-19.01472471750544
0.08080808080808081,-19.59395062422197
0.09090909090909091,-20.177517227445556
0.10101010101010101,-20.74692185603259
0.1111111111111111,-21.28788196418665
0.1212121212121212,-21.80236985350587
0.13131313131313133,-22.29298991402129
0.14141414141414144,-22.75682561219179
0.15151515151515152,-23.19102264141723
0.16161616161616163,-23.59325877061592
0.17171717171717174,-23.96194200760231
0.18181818181818182,-24.292650989457492
0.1919191919191919,-24.583392132660464
0.20202020202020202,-24.832413853106583
0.2121212121212121,-25.038218925805403
0.2222222222222222,-25.19957401998584
0.23232323232323232,-25.31551628856656
0.2424242424242424,-25.385357071491566
0.25252525252525254,-25.408683218010726
0.26262626262626265,-25.38535707149163
0.27272727272727276,-25.315516288566585
0.2828282828282829,-25.199574019985796
0.29292929292929293,-25.03821892580542
0.30303030303030304,-24.832413853106573
0.31313131313131315,-24.58339213266043
0.32323232323232326,-24.292650989457567
0.33333333333333337,-23.96194200760232
0.3434343434343435,-23.593258770615815
0.3535353535353536,-23.191022641417245
0.36363636363636365,-22.756825612191744
0.3737373737373737,-22.29298991402134
0.3838383838383838,-21.80236985350583
0.3939393939393939,-21.287881964186656
0.40404040404040403,-20.746921856032646
0.41414141414141414,-20.177517227445588
0.4242424242424242,-19.59395062422197
0.4343434343434343,-19.014724717505437
0.4444444444444444,-18.430283547323388
0.45454545454545453,-17.837301820501807
0.46464646464646464,-17.238390150475567
0.47474747474747475,-16.63603795022845
0.4848484848484848,-16.03259123178347
0.4949494949494949,-15.430236313170447
0.5050505050505051,-14.830990834860414
0.5151515151515152,-14.247365497409774
0.5252525252525253,-13.685351125998992
0.5353535353535354,-13.135338763240313
0.5454545454545455,-12.606611447371144
0.5555555555555556,-12.098474036632343
0.5656565656565657,-11.613099954329225
0.5757575757575758,-11.156339744121194
0.5858585858585859,-10.743895726553257
0.595959595959596,-10.384818907725831
0.6060606060606061,-10.063711385527686
0.6161616161616162,-9.75854887847278
0.6262626262626263,-9.463624085418259
0.6363636363636365,-9.16646024484796
0.6464646464646465,-8.888993093708248
0.6565656565656566,-8.5993152954466
0.6666666666666667,-8.34445475821426
0.6767676767676768,-8.087839844081678
0.686868686868687,-7.825339960449783
0.696969696969697,-7.584406618714468
0.7070707070707072,-7.364284626895012
0.7171717171717172,-7.189848523189906
0.7272727272727273,-7.06842472836035
0.7373737373737373,-6.980779031374923
0.7474747474747474,-6.9274312140788075
0.7575757575757576,-6.909484709253972
0.7676767676767676,-6.927431214078827
0.7777777777777777,-6.980779031374942
0.7878787878787878,-7.068424728360377
0.7979797979797979,-7.189848523189892
0.8080808080808081,-7.364284626895004
0.8181818181818181,-7.584406618714458
0.8282828282828283,-7.825339960449781
0.8383838383838383,-8.087839844081696
0.8484848484848484,-8.34445475821426
0.8585858585858586,-8.5993152954466
0.8686868686868686,-8.888993093708269
0.8787878787878788,-9.166460244847961
0.8888888888888888,-9.46362408541826
0.898989898989899,-9.758548878472764
0.9090909090909091,-10.063711385527712
0.9191919191919191,-10.384818907725796
0.9292929292929293,-10.743895726553252
0.9393939393939393,-11.156339744121194
0.9494949494949495,-11.613099954329082
0.9595959595959596,-12.098474036632346
0.9696969696969696,-12.606611447371176
0.9797979797979798,-13.135338763240343
0.9898989898989898,-13.685351125998986
0.9999999999999999,-14.247365497409739


==> anc/fig4/subpl_1_series_44.csv <==
x,y
0.0,-14.815027895703277
0.010101010101010102,-15.395383834933353
0.020202020202020204,-15.986628646912552
0.0303030303030303,-16.58496095204389
0.04040404040404041,-17.187835324254344
0.050505050505050504,-17.792913568721744
0.0606060606060606,-18.398239889113857
0.07070707070707072,-18.999708152176208
0.08080808080808081,-19.593950624221897
0.09090909090909091,-20.17751722744554
0.10101010101010101,-20.74692185603259
0.1111111111111111,-21.28788196418664
0.1212121212121212,-21.802369853505855
0.13131313131313133,-22.29298991402123
0.14141414141414144,-22.75682561219176
0.15151515151515152,-23.191022641417195
0.16161616161616163,-23.592839502868554
0.17171717171717174,-23.959695943504425
0.18181818181818182,-24.28921411429193
0.1919191919191919,-24.57925024033757
0.20202020202020202,-24.827917309318824
0.2121212121212121,-25.03360065493519
0.2222222222222222,-25.19496847937544
0.23232323232323232,-25.310978937145233
0.2424242424242424,-25.380884869437917
0.25252525252525254,-25.404236845051585
0.26262626262626265,-25.38088486943792
0.27272727272727276,-25.310978937145247
0.2828282828282829,-25.194968479375436
0.29292929292929293,-25.033600654935157
0.30303030303030304,-24.827917309318803
0.31313131313131315,-24.579250240337583
0.32323232323232326,-24.28921411429202
0.33333333333333337,-23.959695943504375
0.3434343434343435,-23.592839502868536
0.3535353535353536,-23.191022641417156
0.36363636363636365,-22.75682561219174
0.3737373737373737,-22.292989914021305
0.3838383838383838,-21.802369853505812
0.3939393939393939,-21.287881964186635
0.40404040404040403,-20.746921856032607
0.41414141414141414,-20.17751722744557
0.4242424242424242,-19.593950624221925
0.4343434343434343,-18.999708152176215
0.4444444444444444,-18.398239889113874
0.45454545454545453,-17.792913568721737
0.46464646464646464,-17.18783532425435
0.47474747474747475,-16.584960952043755
0.4848484848484848,-15.986628646912589
0.4949494949494949,-15.39538383493336
0.5050505050505051,-14.815027895703281
0.5151515151515152,-14.24736549740975
0.5252525252525253,-13.685351125998984
0.5353535353535354,-13.127803667337146
0.5454545454545455,-12.593996501630489
0.5555555555555556,-12.082785064772068
0.5656565656565657,-11.594709815100245
0.5757575757575758,-11.141203545032251
0.5858585858585859,-10.74389572655324
0.595959595959596,-10.3689151477265
0.6060606060606061,-10.050930770751494
0.6161616161616162,-9.753367814262289
0.6262626262626263,-9.456386842511636
0.6363636363636365,-9.165932988545094
0.6464646464646465,-8.888878144305817
0.6565656565656566,-8.599315295446583
0.6666666666666667,-8.344454758214253
0.6767676767676768,-8.087839844081659
0.686868686868687,-7.825339960449781
0.696969696969697,-7.584406618714465
0.7070707070707072,-7.364284626894995
0.7171717171717172,-7.179797371023006
0.7272727272727273,-7.033160932499603
0.7373737373737373,-6.926454601808083
0.7474747474747474,-6.86153380826934
0.7575757575757576,-6.8397306652401655
0.7676767676767676,-6.861533808269337
0.7777777777777777,-6.926454601808064
0.7878787878787878,-7.033160932499608
0.7979797979797979,-7.179797371022996
0.8080808080808081,-7.3642846268949915
0.8181818181818181,-7.584406618714454
0.8282828282828283,-7.825339960449769
0.8383838383838383,-8.087839844081683
0.8484848484848484,-8.344454758214257
0.8585858585858586,-8.599315295446587
0.8686868686868686,-8.888878144305801
0.8787878787878788,-9.16593298854515
0.8888888888888888,-9.45638684251164
0.898989898989899,-9.753367814262301
0.9090909090909091,-10.05093077075155
0.9191919191919191,-10.368915147726472
0.9292929292929293,-10.743895726553236
0.9393939393939393,-11.141203545032276
0.9494949494949495,-11.594709815100245
0.9595959595959596,-12.082785064772105
0.9696969696969696,-12.59399650163048
0.9797979797979798,-13.127803667337128
0.9898989898989898,-13.685351125998961
0.9999999999999999,-14.2473654974097


==> anc/fig4/subpl_1_series_45.csv <==
x,y
0.0,-14.815027895703256
0.010101010101010102,-15.395021498376995
0.020202020202020204,-15.985286039410857
0.0303030303030303,-16.58347361593567
0.04040404040404041,-17.186968771691976
0.050505050505050504,-17.79291356872174
0.0606060606060606,-18.398239889113853
0.07070707070707072,-18.999708152176183
0.08080808080808081,-19.58792013710218
0.09090909090909091,-20.15966482462367
0.10101010101010101,-20.721617336317404
0.1111111111111111,-21.264867828828976
0.1212121212121212,-21.786219201646475
0.13131313131313133,-22.28259706683842
0.14141414141414144,-22.75106122643987
0.15151515151515152,-23.18882182974282
0.16161616161616163,-23.59283950286849
0.17171717171717174,-23.959695943504375
0.18181818181818182,-24.289214114291866
0.1919191919191919,-24.579250240337515
0.20202020202020202,-24.827917309318764
0.2121212121212121,-25.03360065493518
0.2222222222222222,-25.194968479375436
0.23232323232323232,-25.3109789371452
0.2424242424242424,-25.380884869437914
0.25252525252525254,-25.40423684505158
0.26262626262626265,-25.38088486943788
0.27272727272727276,-25.310978937145247
0.2828282828282829,-25.194968479375405
0.29292929292929293,-25.033600654935146
0.30303030303030304,-24.827917309318746
0.31313131313131315,-24.57925024033755
0.32323232323232326,-24.289214114291998
0.33333333333333337,-23.959695943504332
0.3434343434343435,-23.592839502868515
0.3535353535353536,-23.188821829742775
0.36363636363636365,-22.751061226439877
0.3737373737373737,-22.282597066838502
0.3838383838383838,-21.786219201646503
0.3939393939393939,-21.264867828829004
0.40404040404040403,-20.721617336317433
0.41414141414141414,-20.15966482462361
0.4242424242424242,-19.58792013710218
0.4343434343434343,-18.999708152176172
0.4444444444444444,-18.398239889113857
0.45454545454545453,-17.792913568721673
0.46464646464646464,-17.18696877169192
0.47474747474747475,-16.583473615935635
0.4848484848484848,-15.985286039410823
0.4949494949494949,-15.395021498376984
0.5050505050505051,-14.815027895703214
0.5151515151515152,-14.241624576782511
0.5252525252525253,-13.68161862616755
0.5353535353535354,-13.127803667337142
0.5454545454545455,-12.593996501630485
0.5555555555555556,-12.082785064772013
0.5656565656565657,-11.594709815100234
0.5757575757575758,-11.141203545032177
0.5858585858585859,-10.740422595200904
0.595959595959596,-10.356431009790947
0.6060606060606061,-10.040368581282937
0.6161616161616162,-9.74948534812601
0.6262626262626263,-9.456386842511622
0.6363636363636365,-9.165517758536376
0.6464646464646465,-8.873119870512998
0.6565656565656566,-8.58413041025853
0.6666666666666667,-8.326563174713932
0.6767676767676768,-8.061151123149843
0.686868686868687,-7.791341462336812
0.696969696969697,-7.54959443961941
0.7070707070707072,-7.347903572854503
0.7171717171717172,-7.17979737102299
0.7272727272727273,-7.033160932499586
0.7373737373737373,-6.92645460180807
0.7474747474747474,-6.861533808269339
0.7575757575757576,-6.839730665240143
0.7676767676767676,-6.861533808269327
0.7777777777777777,-6.926454601808061
0.7878787878787878,-7.033160932499596
0.7979797979797979,-7.1797973710229845
0.8080808080808081,-7.347903572854482
0.8181818181818181,-7.549594439619401
0.8282828282828283,-7.791341462336791
0.8383838383838383,-8.061151123149878
0.8484848484848484,-8.326563174713913
0.8585858585858586,-8.584130410258558
0.8686868686868686,-8.873119870512971
0.8787878787878788,-9.16551775853643
0.8888888888888888,-9.456386842511622
0.898989898989899,-9.749485348126
0.9090909090909091,-10.04036858128294
0.9191919191919191,-10.356431009790946
0.9292929292929293,-10.740422595200869
0.9393939393939393,-11.141203545032258
0.9494949494949495,-11.594709815100243
0.9595959595959596,-12.082785064772075
0.9696969696969696,-12.59399650163048
0.9797979797979798,-13.127803667337123
0.9898989898989898,-13.681618626167625
0.9999999999999999,-14.241624576782483


==> anc/fig4/subpl_1_series_46.csv <==
x,y
0.0,-14.813247529655937
0.010101010101010102,-15.395021498376948
0.020202020202020204,-15.985286039410813
0.0303030303030303,-16.583473615935606
0.04040404040404041,-17.186968771691934
0.050505050505050504,-17.792311325333902
0.0606060606060606,-18.39516562016263
0.07070707070707072,-18.99299610563491
0.08080808080808081,-19.58232113073055
0.09090909090909091,-20.14709962739107
0.10101010101010101,-20.689459288878005
0.1111111111111111,-21.21219331185966
0.1212121212121212,-21.732753011648285
0.13131313131313133,-22.230804655188727
0.14141414141414144,-22.70136566144051
0.15151515151515152,-23.141515857220437
0.16161616161616163,-23.54851493832804
0.17171717171717174,-23.91982433596559
0.18181818181818182,-24.25312576215104
0.1919191919191919,-24.54633681048857
0.20202020202020202,-24.79762404032833
0.2121212121212121,-25.00541402949356
0.2222222222222222,-25.168402927763523
0.23232323232323232,-25.28556500741783
0.2424242424242424,-25.356160460035504
0.25252525252525254,-25.379742155785955
0.26262626262626265,-25.356160460035575
0.27272727272727276,-25.285565007417908
0.2828282828282829,-25.168402927763566
0.29292929292929293,-25.00541402949363
0.30303030303030304,-24.79762404032835
0.31313131313131315,-24.546336810488505
0.32323232323232326,-24.25312576215107
0.33333333333333337,-23.919824335965533
0.3434343434343435,-23.548514938328
0.3535353535353536,-23.141515857220433
0.36363636363636365,-22.701365661440562
0.3737373737373737,-22.23080465518868
0.3838383838383838,-21.732753011648267
0.3939393939393939,-21.21219331185966
0.40404040404040403,-20.689459288878066
0.41414141414141414,-20.147099627391036
0.4242424242424242,-19.58232113073057
0.4343434343434343,-18.99299610563499
0.4444444444444444,-18.395165620162583
0.45454545454545453,-17.792311325333944
0.46464646464646464,-17.18696877169191
0.47474747474747475,-16.583473615935592
0.4848484848484848,-15.98528603941082
0.4949494949494949,-15.395021498376954
0.5050505050505051,-14.813247529655929
0.5151515151515152,-14.236703279230065
0.5252525252525253,-13.654726595224997
0.5353535353535354,-13.111172480451833
0.5454545454545455,-12.580906878896434
0.5555555555555556,-12.065868750134753
0.5656565656565657,-11.570334625772105
0.5757575757575758,-11.110999143864495
0.5858585858585859,-10.729302417638246
0.595959595959596,-10.35643100979094
0.6060606060606061,-10.04036858128292
0.6161616161616162,-9.749485348125994
0.6262626262626263,-9.433904617948858
0.6363636363636365,-9.161315021145906
0.6464646464646465,-8.873119870512973
0.6565656565656566,-8.584130410258512
0.6666666666666667,-8.269229465895325
0.6767676767676768,-7.957138964549518
0.686868686868687,-7.696604058524565
0.696969696969697,-7.484281125555031
0.7070707070707072,-7.291039064315013
0.7171717171717172,-7.116725070286839
0.7272727272727273,-6.972250752569769
0.7373737373737373,-6.864960679111906
0.7474747474747474,-6.798903513563259
0.7575757575757576,-6.7765811531504765
0.7676767676767676,-6.798903513563251
0.7777777777777777,-6.864960679111894
0.7878787878787878,-6.972250752569775
0.7979797979797979,-7.116725070286835
0.8080808080808081,-7.291039064315014
0.8181818181818181,-7.484281125555046
0.8282828282828283,-7.696604058524571
0.8383838383838383,-7.957138964549509
0.8484848484848484,-8.269229465895304
0.8585858585858586,-8.584130410258526
0.8686868686868686,-8.873119870512967
0.8787878787878788,-9.161315021145892
0.8888888888888888,-9.433904617948826
0.898989898989899,-9.749485348125962
0.9090909090909091,-10.040368581282936
0.9191919191919191,-10.356431009790946
0.9292929292929293,-10.729302417638213
0.9393939393939393,-11.110999143864497
0.9494949494949495,-11.570334625772109
0.9595959595959596,-12.065868750134822
0.9696969696969696,-12.58090687889644
0.9797979797979798,-13.111172480451845
0.9898989898989898,-13.654726595225016
0.9999999999999999,-14.236703279230044


==> anc/fig4/subpl_1_series_47.csv <==
x,y
0.0,-14.780279888904
0.010101010101010102,-15.360168620918355
0.020202020202020204,-15.94908625253099
0.0303030303030303,-16.544784757870033
0.04040404040404041,-17.144733884869048
0.050505050505050504,-17.746161913899847
0.0606060606060606,-18.34609397231835
0.07070707070707072,-18.941392764594767
0.08080808080808081,-19.52880199991817
0.09090909090909091,-20.104991292639937
0.10101010101010101,-20.666600959771596
0.1111111111111111,-21.21028526874116
0.1212121212121212,-21.71252541520179
0.13131313131313133,-22.187739195346968
0.14141414141414144,-22.643373647724516
0.15151515151515152,-23.076313595258863
0.16161616161616163,-23.475989703773255
0.17171717171717174,-23.840051405157066
0.18181818181818182,-24.166366291898516
0.1919191919191919,-24.453028438264315
0.20202020202020202,-24.698369806055382
0.2121212121212121,-24.900973879644322
0.2222222222222222,-25.059689780809844
0.23232323232323232,-25.17364336571963
0.2424242424242424,-25.242238282148534
0.25252525252525254,-25.26513869175883
0.26262626262626265,-25.242238282148595
0.27272727272727276,-25.173643365719656
0.2828282828282829,-25.05968978080982
0.29292929292929293,-24.900973879644297
0.30303030303030304,-24.698369806055418
0.31313131313131315,-24.453028438264326
0.32323232323232326,-24.166366291898477
0.33333333333333337,-23.84005140515703
0.3434343434343435,-23.4759897037732
0.3535353535353536,-23.076313595258867
0.36363636363636365,-22.643373647724484
0.3737373737373737,-22.18773919534695
0.3838383838383838,-21.712525415201707
0.3939393939393939,-21.2102852687411
0.40404040404040403,-20.666600959771632
0.41414141414141414,-20.104991292639927
0.4242424242424242,-19.52880199991815
0.4343434343434343,-18.941392764594823
0.4444444444444444,-18.346093972318215
0.45454545454545453,-17.746161913899794
0.46464646464646464,-17.144733884869037
0.47474747474747475,-16.54478475786997
0.4848484848484848,-15.949086252530975
0.4949494949494949,-15.3601686209183
0.5050505050505051,-14.780279888903896
0.5151515151515152,-14.211324304879385
0.5252525252525253,-13.649062142821192
0.5353535353535354,-13.090940344961071
0.5454545454545455,-12.557189365558523
0.5555555555555556,-12.045806410130783
0.5656565656565657,-11.558016436233684
0.5757575757575758,-11.100772696837009
0.5858585858585859,-10.669977343154068
0.595959595959596,-10.338192554702596
0.6060606060606061,-10.026372769408074
0.6161616161616162,-9.73615961024018
0.6262626262626263,-9.433155862504064
0.6363636363636365,-9.157539309885742
0.6464646464646465,-8.859685414678962
0.6565656565656566,-8.571732734839623
0.6666666666666667,-8.26922946589531
0.6767676767676768,-7.957138964549508
0.686868686868687,-7.672130372219201
0.696969696969697,-7.417904256218626
0.7070707070707072,-7.196641884819333
0.7171717171717172,-7.00996767896628
0.7272727272727273,-6.859713334931636
0.7373737373737373,-6.760080149522347
0.7474747474747474,-6.709742838603512
0.7575757575757576,-6.692898225194854
0.7676767676767676,-6.70974283860352
0.7777777777777777,-6.760080149522336
0.7878787878787878,-6.859713334931635
0.7979797979797979,-7.00996767896628
0.8080808080808081,-7.196641884819323
0.8181818181818181,-7.417904256218642
0.8282828282828283,-7.6721303722192244
0.8383838383838383,-7.957138964549508
0.8484848484848484,-8.269229465895299
0.8585858585858586,-8.571732734839626
0.8686868686868686,-8.85968541467894
0.8787878787878788,-9.157539309885758
0.8888888888888888,-9.433155862504103
0.898989898989899,-9.73615961024016
0.9090909090909091,-10.026372769408049
0.9191919191919191,-10.33819255470264
0.9292929292929293,-10.669977343154038
0.9393939393939393,-11.100772696837012
0.9494949494949495,-11.558016436233713
0.9595959595959596,-12.045806410130776
0.9696969696969696,-12.557189365558527
0.9797979797979798,-13.090940344961094
0.9898989898989898,-13.649062142821178
0.9999999999999999,-14.211324304879353


==> anc/fig4/subpl_1_series_48.csv <==
x,y
0.0,-14.768509530671126
0.010101010101010102,-15.348616636379274
0.020202020202020204,-15.937159180727416
0.0303030303030303,-16.531975494379445
0.04040404040404041,-17.13056277362673
0.050505050505050504,-17.73014827592985
0.0606060606060606,-18.327739141224622
0.07070707070707072,-18.920168682299945
0.08080808080808081,-19.504144302823597
0.09090909090909091,-20.07629831242765
0.10101010101010101,-20.633241505716494
0.1111111111111111,-21.171618227581487
0.1212121212121212,-21.688159967034082
0.13131313131313133,-22.179732778139996
0.14141414141414144,-22.643373647724445
0.15151515151515152,-23.076313595258824
0.16161616161616163,-23.475989703773216
0.17171717171717174,-23.840051405157052
0.18181818181818182,-24.1663662918985
0.1919191919191919,-24.4530284382643
0.20202020202020202,-24.69836980605537
0.2121212121212121,-24.900973879644294
0.2222222222222222,-25.059689780809805
0.23232323232323232,-25.173643365719606
0.2424242424242424,-25.24223828214852
0.25252525252525254,-25.26513869175879
0.26262626262626265,-25.24223828214856
0.27272727272727276,-25.17364336571962
0.2828282828282829,-25.059689780809816
0.29292929292929293,-24.90097387964428
0.30303030303030304,-24.698369806055364
0.31313131313131315,-24.45302843826431
0.32323232323232326,-24.166366291898424
0.33333333333333337,-23.84005140515703
0.3434343434343435,-23.475989703773195
0.3535353535353536,-23.076313595258814
0.36363636363636365,-22.64337364772445
0.3737373737373737,-22.179732778139986
0.3838383838383838,-21.688159967034156
0.3939393939393939,-21.171618227581522
0.40404040404040403,-20.63324150571657
0.41414141414141414,-20.076298312427618
0.4242424242424242,-19.504144302823637
0.4343434343434343,-18.920168682299934
0.4444444444444444,-18.327739141224615
0.45454545454545453,-17.730148275929803
0.46464646464646464,-17.13056277362676
0.47474747474747475,-16.53197549437946
0.4848484848484848,-15.937159180727438
0.4949494949494949,-15.348616636379312
0.5050505050505051,-14.768509530671107
0.5151515151515152,-14.198506147988033
0.5252525252525253,-13.639393320597819
0.5353535353535354,-13.090940344961055
0.5454545454545455,-12.557189365558514
0.5555555555555556,-12.045806410130776
0.5656565656565657,-11.558016436233682
0.5757575757575758,-11.096408651061783
0.5858585858585859,-10.669218747448385
0.595959595959596,-10.336200463870405
0.6060606060606061,-10.026372769408015
0.6161616161616162,-9.736159610240145
0.6262626262626263,-9.432340272911471
0.6363636363636365,-9.157539309885712
0.6464646464646465,-8.837424409858778
0.6565656565656566,-8.511271952417435
0.6666666666666667,-8.203696736653853
0.6767676767676768,-7.935187923498678
0.686868686868687,-7.6721303722191925
0.696969696969697,-7.417904256218622
0.7070707070707072,-7.196641884819316
0.7171717171717172,-7.009967678966239
0.7272727272727273,-6.859713334931622
0.7373737373737373,-6.760080149522293
0.7474747474747474,-6.7097428386034945
0.7575757575757576,-6.692898225194842
0.7676767676767676,-6.709742838603513
0.7777777777777777,-6.760080149522315
0.7878787878787878,-6.859713334931616
0.7979797979797979,-7.009967678966243
0.8080808080808081,-7.196641884819308
0.8181818181818181,-7.417904256218637
0.8282828282828283,-7.672130372219199
0.8383838383838383,-7.935187923498681
0.8484848484848484,-8.20369673665384
0.8585858585858586,-8.511271952417445
0.8686868686868686,-8.837424409858787
0.8787878787878788,-9.157539309885737
0.8888888888888888,-9.432340272911453
0.898989898989899,-9.736159610240117
0.9090909090909091,-10.026372769408026
0.9191919191919191,-10.336200463870409
0.9292929292929293,-10.669218747448355
0.9393939393939393,-11.096408651061815
0.9494949494949495,-11.558016436233705
0.9595959595959596,-12.045806410130732
0.9696969696969696,-12.557189365558525
0.9797979797979798,-13.090940344961094
0.9898989898989898,-13.639393320597817
0.9999999999999999,-14.198506147987969


==> anc/fig4/subpl_1_series_49.csv <==
x,y
0.0,-14.768509530671123
0.010101010101010102,-15.348616636379269
0.020202020202020204,-15.937159180727399
0.0303030303030303,-16.531975494379374
0.04040404040404041,-17.130562773626654
0.050505050505050504,-17.7301482759298
0.0606060606060606,-18.327739141224605
0.07070707070707072,-18.92016868229991
0.08080808080808081,-19.504144302823594
0.09090909090909091,-20.076298312427614
0.10101010101010101,-20.633241505716477
0.1111111111111111,-21.17161822758146
0.1212121212121212,-21.68815996703406
0.13131313131313133,-22.17973277813997
0.14141414141414144,-22.635206852919822
0.15151515151515152,-23.05241592792849
0.16161616161616163,-23.439573745697654
0.17171717171717174,-23.80585064891163
0.18181818181818182,-24.134659129489958
0.1919191919191919,-24.423969667976657
0.20202020202020202,-24.671987439203246
0.2121212121212121,-24.877159893739115
0.2222222222222222,-25.0381816920228
0.23232323232323232,-25.153999687280955
0.2424242424242424,-25.22382453274181
0.25252525252525254,-25.2471570268072
0.26262626262626265,-25.223824532741713
0.27272727272727276,-25.153999687280905
0.2828282828282829,-25.038181692022846
0.29292929292929293,-24.87715989373909
0.30303030303030304,-24.67198743920333
0.31313131313131315,-24.42396966797663
0.32323232323232326,-24.134659129489958
0.33333333333333337,-23.805850648911655
0.3434343434343435,-23.439573745697647
0.3535353535353536,-23.052415927928465
0.36363636363636365,-22.635206852919836
0.3737373737373737,-22.179732778139975
0.3838383838383838,-21.688159967034096
0.3939393939393939,-21.171618227581423
0.40404040404040403,-20.633241505716548
0.41414141414141414,-20.076298312427596
0.4242424242424242,-19.504144302823573
0.4343434343434343,-18.920168682299895
0.4444444444444444,-18.327739141224587
0.45454545454545453,-17.73014827592979
0.46464646464646464,-17.130562773626707
0.47474747474747475,-16.531975494379402
0.4848484848484848,-15.937159180727427
0.4949494949494949,-15.348616636379267
0.5050505050505051,-14.768509530671073
0.5151515151515152,-14.198506147987954
0.5252525252525253,-13.639393320597813
0.5353535353535354,-13.078584279147288
0.5454545454545455,-12.546625304958464
0.5555555555555556,-12.027224590700765
0.5656565656565657,-11.542569180849721
0.5757575757575758,-11.096408651061783
0.5858585858585859,-10.669218747448337
0.595959595959596,-10.3362004638704
0.6060606060606061,-10.018711162180923
0.6161616161616162,-9.717399244152709
0.6262626262626263,-9.429494948752682
0.6363636363636365,-9.135864405526531
0.6464646464646465,-8.83742440985876
0.6565656565656566,-8.507887448296371
0.6666666666666667,-8.158984569617177
0.6767676767676768,-7.846552864773844
0.686868686868687,-7.5703335248914945
0.696969696969697,-7.328170740796669
0.7070707070707072,-7.117622717410007
0.7171717171717172,-6.958447913236171
0.7272727272727273,-6.8433153741846615
0.7373737373737373,-6.748465028581224
0.7474747474747474,-6.679554174017383
0.7575757575757576,-6.656134136819289
0.7676767676767676,-6.679554174017392
0.7777777777777777,-6.748465028581219
0.7878787878787878,-6.8433153741846455
0.7979797979797979,-6.958447913236191
0.8080808080808081,-7.117622717410011
0.8181818181818181,-7.328170740796654
0.8282828282828283,-7.570333524891503
0.8383838383838383,-7.846552864773865
0.8484848484848484,-8.158984569617193
0.8585858585858586,-8.507887448296344
0.8686868686868686,-8.837424409858768
0.8787878787878788,-9.135864405526563
0.8888888888888888,-9.429494948752692
0.898989898989899,-9.71739924415274
0.9090909090909091,-10.018711162180871
0.9191919191919191,-10.336200463870393
0.9292929292929293,-10.669218747448346
0.9393939393939393,-11.096408651061756
0.9494949494949495,-11.542569180849762
0.9595959595959596,-12.027224590700786
0.9696969696969696,-12.546625304958443
0.9797979797979798,-13.078584279147307
0.9898989898989898,-13.63939332059781
0.9999999999999999,-14.198506147987954


==> anc/fig4/subpl_1_series_5.csv <==
x,y
0.0,-17.012458257999395
0.010101010101010102,-17.557491029945457
0.020202020202020204,-18.111687217821505
0.0303030303030303,-18.673366744458683
0.04040404040404041,-19.240611608634072
0.050505050505050504,-19.811301934930547
0.0606060606060606,-20.383151327896833
0.07070707070707072,-20.9537287837306
0.08080808080808081,-21.520454789135496
0.09090909090909091,-22.080565831009192
0.10101010101010101,-22.63105191361536
0.1111111111111111,-23.208687984032323
0.1212121212121212,-23.763931669716747
0.13131313131313133,-24.293227739057304
0.14141414141414144,-24.793297796361394
0.15151515151515152,-25.261031583420074
0.16161616161616163,-25.693514321863343
0.17171717171717174,-26.088049752026894
0.18181818181818182,-26.44217925999483
0.1919191919191919,-26.753697499897253
0.20202020202020202,-27.020664938367442
0.2121212121212121,-27.241417839160196
0.2222222222222222,-27.414576450402045
0.23232323232323232,-27.5390525595329
0.2424242424242424,-27.61405779601676
0.25252525252525254,-27.63911317173365
0.26262626262626265,-27.614057796016763
0.27272727272727276,-27.539052559532898
0.2828282828282829,-27.414576450401967
0.29292929292929293,-27.241417839160196
0.30303030303030304,-27.02066493836756
0.31313131313131315,-26.753697499897314
0.32323232323232326,-26.44217925999484
0.33333333333333337,-26.088049752026997
0.3434343434343435,-25.69351432186344
0.3535353535353536,-25.261031583420095
0.36363636363636365,-24.793297796361394
0.3737373737373737,-24.293227739057354
0.3838383838383838,-23.763931669716744
0.3939393939393939,-23.208687984032316
0.40404040404040403,-22.63105191361532
0.41414141414141414,-22.08056583100916
0.4242424242424242,-21.520454789135425
0.4343434343434343,-20.953728783730618
0.4444444444444444,-20.383151327896822
0.45454545454545453,-19.811301934930533
0.46464646464646464,-19.24061160863409
0.47474747474747475,-18.673366744458665
0.4848484848484848,-18.111687217821473
0.4949494949494949,-17.557491029945414
0.5050505050505051,-17.012458257999384
0.5151515151515152,-16.478003878495457
0.5252525252525253,-15.955265060667825
0.5353535353535354,-15.445105032696363
0.5454545454545455,-14.948132963591274
0.5555555555555556,-14.464737517589695
0.5656565656565657,-13.995130769742781
0.5757575757575758,-13.539398899508091
0.5858585858585859,-13.097556323031398
0.595959595959596,-12.669600471911544
0.6060606060606061,-12.255565070284913
0.6161616161616162,-11.855570333486536
0.6262626262626263,-11.469868892037637
0.6363636363636365,-11.09888636876226
0.6464646464646465,-10.74325539013783
0.6565656565656566,-10.403841439840159
0.6666666666666667,-10.081758494334062
0.6767676767676768,-9.778372098650378
0.686868686868687,-9.49528799831364
0.696969696969697,-9.234326744339718
0.7070707070707072,-8.997491375043241
0.7171717171717172,-8.786953998600461
0.7272727272727273,-8.605148485791338
0.7373737373737373,-8.455319291558752
0.7474747474747474,-8.344378222275884
0.7575757575757576,-8.29668216842499
0.7676767676767676,-8.344378222275893
0.7777777777777777,-8.455319291558732
0.7878787878787878,-8.605148485791359
0.7979797979797979,-8.786953998600463
0.8080808080808081,-8.99749137504325
0.8181818181818181,-9.234326744339713
0.8282828282828283,-9.495287998313634
0.8383838383838383,-9.778372098650367
0.8484848484848484,-10.081758494334059
0.8585858585858586,-10.403841439840154
0.8686868686868686,-10.743255390137833
0.8787878787878788,-11.098886368762253
0.8888888888888888,-11.469868892037637
0.898989898989899,-11.855570333486524
0.9090909090909091,-12.255565070284916
0.9191919191919191,-12.669600471911556
0.9292929292929293,-13.097556323031394
0.9393939393939393,-13.539398899508098
0.9494949494949495,-13.995130769742795
0.9595959595959596,-14.464737517589679
0.9696969696969696,-14.948132963591295
0.9797979797979798,-15.445105032696377
0.9898989898989898,-15.955265060667825
0.9999999999999999,-16.478003878495425


==> anc/fig4/subpl_1_series_50.csv <==
x,y
0.0,-14.748983202980245
0.010101010101010102,-15.328259162888278
0.020202020202020204,-15.915674414883156
0.0303030303030303,-16.508966328340794
0.04040404040404041,-17.105643564971373
0.050505050505050504,-17.70300544242678
0.0606060606060606,-18.298169298213228
0.07070707070707072,-18.888104408547044
0.08080808080808081,-19.46967036940126
0.09090909090909091,-20.03965783790509
0.10101010101010101,-20.594829766435222
0.1111111111111111,-21.131961612578507
0.1212121212121212,-21.647879398232973
0.13131313131313133,-22.139494863432088
0.14141414141414144,-22.603837277461107
0.15151515151515152,-23.03808171225041
0.16161616161616163,-23.43957374569764
0.17171717171717174,-23.805850648911623
0.18181818181818182,-24.13465912948991
0.1919191919191919,-24.423969667976625
0.20202020202020202,-24.671987439203214
0.2121212121212121,-24.87715989373911
0.2222222222222222,-25.038181692022796
0.23232323232323232,-25.15399968728091
0.2424242424242424,-25.22382453274169
0.25252525252525254,-25.247157026807187
0.26262626262626265,-25.223824532741705
0.27272727272727276,-25.153999687280898
0.2828282828282829,-25.038181692022775
0.29292929292929293,-24.877159893739066
0.30303030303030304,-24.67198743920317
0.31313131313131315,-24.42396966797653
0.32323232323232326,-24.134659129489936
0.33333333333333337,-23.80585064891163
0.3434343434343435,-23.439573745697643
0.3535353535353536,-23.03808171225044
0.36363636363636365,-22.603837277461054
0.3737373737373737,-22.139494863432
0.3838383838383838,-21.647879398233
0.3939393939393939,-21.131961612578504
0.40404040404040403,-20.59482976643518
0.41414141414141414,-20.039657837905075
0.4242424242424242,-19.469670369401282
0.4343434343434343,-18.888104408547036
0.4444444444444444,-18.298169298213228
0.45454545454545453,-17.70300544242682
0.46464646464646464,-17.105643564971373
0.47474747474747475,-16.508966328340797
0.4848484848484848,-15.915674414883155
0.4949494949494949,-15.32825916288837
0.5050505050505051,-14.74898320298027
0.5151515151515152,-14.179867142336153
0.5252525252525253,-13.622659221135498
0.5353535353535354,-13.078584279147286
0.5454545454545455,-12.546625304958457
0.5555555555555556,-12.027224590700747
0.5656565656565657,-11.527401003930997
0.5757575757575758,-11.05705578596205
0.5858585858585859,-10.653390012075723
0.595959595959596,-10.329651807050018
0.6060606060606061,-10.018711162180876
0.6161616161616162,-9.717399244152702
0.6262626262626263,-9.429494948752671
0.6363636363636365,-9.128446349192568
0.6464646464646465,-8.832520255480759
0.6565656565656566,-8.501307952850683
0.6666666666666667,-8.154006957171074
0.6767676767676768,-7.825214779275487
0.686868686868687,-7.5279569306854075
0.696969696969697,-7.279058112486875
0.7070707070707072,-7.1041172902491985
0.7171717171717172,-6.958447913236169
0.7272727272727273,-6.843315374184619
0.7373737373737373,-6.748465028581209
0.7474747474747474,-6.67955417401737
0.7575757575757576,-6.656134136819276
0.7676767676767676,-6.6795541740173805
0.7777777777777777,-6.748465028581218
0.7878787878787878,-6.843315374184633
0.7979797979797979,-6.958447913236175
0.8080808080808081,-7.10411729024921
0.8181818181818181,-7.279058112486874
0.8282828282828283,-7.527956930685419
0.8383838383838383,-7.825214779275479
0.8484848484848484,-8.154006957171084
0.8585858585858586,-8.501307952850706
0.8686868686868686,-8.832520255480718
0.8787878787878788,-9.128446349192542
0.8888888888888888,-9.42949494875267
0.898989898989899,-9.717399244152702
0.9090909090909091,-10.018711162180864
0.9191919191919191,-10.32965180705008
0.9292929292929293,-10.653390012075747
0.9393939393939393,-11.057055785962062
0.9494949494949495,-11.527401003930981
0.9595959595959596,-12.027224590700746
0.9696969696969696,-12.546625304958392
0.9797979797979798,-13.078584279147302
0.9898989898989898,-13.622659221135493
0.9999999999999999,-14.179867142336102


==> anc/fig4/subpl_1_series_51.csv <==
x,y
0.0,-16.95595739233652
0.010101010101010102,-17.467240345943743
0.020202020202020204,-17.986800270494317
0.0303030303030303,-18.51304625558631
0.04040404040404041,-19.0441674682733
0.050505050505050504,-19.578150220786316
0.0606060606060606,-20.112802254495783
0.07070707070707072,-20.645781802814536
0.08080808080808081,-21.1746291413651
0.09090909090909091,-21.69679896085118
0.10101010101010101,-22.209692355707304
0.1111111111111111,-22.710685612914368
0.1212121212121212,-23.197145913454385
0.13131313131313133,-23.666409736789625
0.14141414141414144,-24.11569013514837
0.15151515151515152,-24.54191381539613
0.16161616161616163,-24.941593057149014
0.17171717171717174,-25.310899429299123
0.18181818181818182,-25.64596208021969
0.1919191919191919,-25.94320633348467
0.20202020202020202,-26.19956032705822
0.2121212121212121,-26.412513112930718
0.2222222222222222,-26.580091592996098
0.23232323232323232,-26.70081484220718
0.2424242424242424,-26.77365316042709
0.25252525252525254,-26.79799947632994
0.26262626262626265,-26.77365316042714
0.27272727272727276,-26.70081484220711
0.2828282828282829,-26.580091592996066
0.29292929292929293,-26.412513112930732
0.30303030303030304,-26.199560327058244
0.31313131313131315,-25.943206333484714
0.32323232323232326,-25.64596208021973
0.33333333333333337,-25.310899429299145
0.3434343434343435,-24.94159305714903
0.3535353535353536,-24.541913815396224
0.36363636363636365,-24.115690135148334
0.3737373737373737,-23.66640973678967
0.3838383838383838,-23.1971459134545
0.3939393939393939,-22.710685612914354
0.40404040404040403,-22.209692355707297
0.41414141414141414,-21.696798960851144
0.4242424242424242,-21.17462914136509
0.4343434343434343,-20.64578180281453
0.4444444444444444,-20.112802254495804
0.45454545454545453,-19.578150220786362
0.46464646464646464,-19.04416746827339
0.47474747474747475,-18.513046255586328
0.4848484848484848,-17.986800270494243
0.4949494949494949,-17.46724034594373
0.5050505050505051,-16.955957392336533
0.5151515151515152,-16.454314586152893
0.5252525252525253,-15.963450060536722
0.5353535353535354,-15.484290352524472
0.5454545454545455,-15.017573875803524
0.5555555555555556,-14.5638828770419
0.5656565656565657,-14.123681807433448
0.5757575757575758,-13.69735983112806
0.5858585858585859,-13.285275255897064
0.595959595959596,-12.887799912426948
0.6060606060606061,-12.505361807813742
0.6161616161616162,-12.138484622911134
0.6262626262626263,-11.787822725775957
0.6363636363636365,-11.454190287552716
0.6464646464646465,-11.138582813701731
0.6565656565656566,-10.842189001155448
0.6666666666666667,-10.56639042961652
0.6767676767676768,-10.312746400447825
0.686868686868687,-10.08296152281355
0.696969696969697,-9.878834691055536
0.7070707070707072,-9.702190051120224
0.7171717171717172,-9.554793270603
0.7272727272727273,-9.438259348888279
0.7373737373737373,-9.353960459973806
0.7474747474747474,-9.302943104383884
0.7575757575757576,-9.285862896372423
0.7676767676767676,-9.302943104383909
0.7777777777777777,-9.353960459973804
0.7878787878787878,-9.438259348888268
0.7979797979797979,-9.554793270603012
0.8080808080808081,-9.702190051120223
0.8181818181818181,-9.878834691055518
0.8282828282828283,-10.082961522813552
0.8383838383838383,-10.312746400447788
0.8484848484848484,-10.56639042961652
0.8585858585858586,-10.842189001155438
0.8686868686868686,-11.138582813701747
0.8787878787878788,-11.454190287552727
0.8888888888888888,-11.787822725775943
0.898989898989899,-12.13848462291114
0.9090909090909091,-12.505361807813724
0.9191919191919191,-12.887799912426953
0.9292929292929293,-13.285275255897083
0.9393939393939393,-13.697359831128068
0.9494949494949495,-14.12368180743345
0.9595959595959596,-14.563882877041912
0.9696969696969696,-15.017573875803556
0.9797979797979798,-15.484290352524509
0.9898989898989898,-15.963450060536664
0.9999999999999999,-16.4543145861529


==> anc/fig4/subpl_1_series_52.csv <==
x,y
0.0,-16.95372591009974
0.010101010101010102,-17.464888963303178
0.020202020202020204,-17.98415459076477
0.0303030303030303,-18.509899310268192
0.04040404040404041,-19.040262990323644
0.050505050505050504,-19.573166259060816
0.0606060606060606,-20.106335671098048
0.07070707070707072,-20.637333724518843
0.08080808080808081,-21.163590293996386
0.09090909090909091,-21.682431739026427
0.10101010101010101,-22.191103926406093
0.1111111111111111,-22.68678601198675
0.1212121212121212,-23.166593813471465
0.13131313131313133,-23.627575827908817
0.14141414141414144,-24.06671106266839
0.15151515151515152,-24.48092258791041
0.16161616161616163,-24.86711851824172
0.17171717171717174,-25.222260445820357
0.18181818181818182,-25.543444049633955
0.1919191919191919,-25.8279688961468
0.20202020202020202,-26.07338137629739
0.2121212121212121,-26.277494144367193
0.2222222222222222,-26.438405114812028
0.23232323232323232,-26.554539205589702
0.2424242424242424,-26.624711069882366
0.25252525252525254,-26.64818477418881
0.26262626262626265,-26.624711069882398
0.27272727272727276,-26.554539205589663
0.2828282828282829,-26.438405114812024
0.29292929292929293,-26.27749414436719
0.30303030303030304,-26.07338137629738
0.31313131313131315,-25.827968896146785
0.32323232323232326,-25.543444049633997
0.33333333333333337,-25.22226044582035
0.3434343434343435,-24.867118518241686
0.3535353535353536,-24.480922587910403
0.36363636363636365,-24.066711062668364
0.3737373737373737,-23.62757582790885
0.3838383838383838,-23.166593813471483
0.3939393939393939,-22.68678601198673
0.40404040404040403,-22.191103926406097
0.41414141414141414,-21.682431739026455
0.4242424242424242,-21.16359029399639
0.4343434343434343,-20.637333724518825
0.4444444444444444,-20.106335671098055
0.45454545454545453,-19.573166259060816
0.46464646464646464,-19.040262990323672
0.47474747474747475,-18.5098993102682
0.4848484848484848,-17.984154590764728
0.4949494949494949,-17.46488896330318
0.5050505050505051,-16.95372591009973
0.5151515151515152,-16.452044768995666
0.5252525252525253,-15.96098435986263
0.5353535353535354,-15.481457893829042
0.5454545454545455,-15.014178326653195
0.5555555555555556,-14.55969251041339
0.5656565656565657,-14.118421985829366
0.5757575757575758,-13.690708071632123
0.5858585858585859,-13.276859004207203
0.595959595959596,-12.877197162890711
0.6060606060606061,-12.492104762375881
0.6161616161616162,-12.122066686297023
0.6262626262626263,-11.767709280802018
0.6363636363636365,-11.42983386198949
0.6464646464646465,-11.10944339246808
0.6565656565656566,-10.807760271640884
0.6666666666666667,-10.526232544899424
0.6767676767676768,-10.266525237403076
0.686868686868687,-10.03049323297541
0.696969696969697,-9.820132518275848
0.7070707070707072,-9.637508084402999
0.7171717171717172,-9.484659552670292
0.7272727272727273,-9.363489503820798
0.7373737373737373,-9.275643812658553
0.7474747474747474,-9.222396821136815
0.7575757575757576,-9.20455567065163
0.7676767676767676,-9.222396821136817
0.7777777777777777,-9.275643812658574
0.7878787878787878,-9.363489503820778
0.7979797979797979,-9.48465955267029
0.8080808080808081,-9.637508084402992
0.8181818181818181,-9.820132518275843
0.8282828282828283,-10.030493232975408
0.8383838383838383,-10.266525237403082
0.8484848484848484,-10.526232544899425
0.8585858585858586,-10.8077602716409
0.8686868686868686,-11.109443392468071
0.8787878787878788,-11.429833861989497
0.8888888888888888,-11.767709280802018
0.898989898989899,-12.12206668629702
0.9090909090909091,-12.492104762375876
0.9191919191919191,-12.87719716289072
0.9292929292929293,-13.276859004207209
0.9393939393939393,-13.690708071632127
0.9494949494949495,-14.118421985829354
0.9595959595959596,-14.5596925104134
0.9696969696969696,-15.0141783266532
0.9797979797979798,-15.481457893829033
0.9898989898989898,-15.96098435986264
0.9999999999999999,-16.452044768995663


==> anc/fig4/subpl_1_series_53.csv <==
x,y
0.0,-16.953725910099703
0.010101010101010102,-17.46488896330312
0.020202020202020204,-17.984154590764717
0.0303030303030303,-18.509899310268167
0.04040404040404041,-19.040262990323633
0.050505050505050504,-19.573166259060812
0.0606060606060606,-20.10633567109804
0.07070707070707072,-20.637333724518808
0.08080808080808081,-21.163590293996375
0.09090909090909091,-21.682431739026374
0.10101010101010101,-22.191103926406054
0.1111111111111111,-22.686786011986708
0.1212121212121212,-23.16659381347143
0.13131313131313133,-23.627575827908807
0.14141414141414144,-24.066711062668332
0.15151515151515152,-24.480922587910406
0.16161616161616163,-24.86711851824171
0.17171717171717174,-25.222260445820304
0.18181818181818182,-25.543444049633926
0.1919191919191919,-25.82796889614678
0.20202020202020202,-26.07338137629736
0.2121212121212121,-26.277494144367175
0.2222222222222222,-26.438405114811896
0.23232323232323232,-26.554539205589673
0.2424242424242424,-26.624711069882363
0.25252525252525254,-26.648184774188778
0.26262626262626265,-26.624711069882345
0.27272727272727276,-26.55453920558962
0.2828282828282829,-26.438405114811946
0.29292929292929293,-26.27749414436717
0.30303030303030304,-26.073381376297373
0.31313131313131315,-25.82796889614678
0.32323232323232326,-25.543444049633955
0.33333333333333337,-25.222260445820304
0.3434343434343435,-24.867118518241664
0.3535353535353536,-24.48092258791038
0.36363636363636365,-24.066711062668347
0.3737373737373737,-23.62757582790883
0.3838383838383838,-23.16659381347147
0.3939393939393939,-22.68678601198671
0.40404040404040403,-22.191103926406065
0.41414141414141414,-21.682431739026416
0.4242424242424242,-21.163590293996382
0.4343434343434343,-20.637333724518808
0.4444444444444444,-20.10633567109805
0.45454545454545453,-19.573166259060816
0.46464646464646464,-19.04026299032366
0.47474747474747475,-18.509899310268185
0.4848484848484848,-17.98415459076471
0.4949494949494949,-17.464888963303178
0.5050505050505051,-16.95372591009972
0.5151515151515152,-16.45204476899565
0.5252525252525253,-15.960984359862627
0.5353535353535354,-15.481457893829027
0.5454545454545455,-15.014178326653173
0.5555555555555556,-14.559692510413315
0.5656565656565657,-14.11842198582932
0.5757575757575758,-13.69070807163212
0.5858585858585859,-13.276859004207148
0.595959595959596,-12.877197162890697
0.6060606060606061,-12.492104762375845
0.6161616161616162,-12.122066686296986
0.6262626262626263,-11.767709280801997
0.6363636363636365,-11.429833861989486
0.6464646464646465,-11.109443392468055
0.6565656565656566,-10.807760271640879
0.6666666666666667,-10.526232544899376
0.6767676767676768,-10.266525237403044
0.686868686868687,-10.030493232975376
0.696969696969697,-9.82013251827581
0.7070707070707072,-9.63750808440297
0.7171717171717172,-9.484659552670255
0.7272727272727273,-9.363489503820745
0.7373737373737373,-9.275643812658505
0.7474747474747474,-9.222396821136801
0.7575757575757576,-9.204555670651622
0.7676767676767676,-9.222396821136815
0.7777777777777777,-9.27564381265855
0.7878787878787878,-9.363489503820752
0.7979797979797979,-9.484659552670287
0.8080808080808081,-9.63750808440297
0.8181818181818181,-9.82013251827584
0.8282828282828283,-10.030493232975369
0.8383838383838383,-10.266525237403064
0.8484848484848484,-10.526232544899383
0.8585858585858586,-10.807760271640854
0.8686868686868686,-11.109443392468059
0.8787878787878788,-11.429833861989454
0.8888888888888888,-11.76770928080198
0.898989898989899,-12.122066686297012
0.9090909090909091,-12.49210476237587
0.9191919191919191,-12.877197162890708
0.9292929292929293,-13.276859004207207
0.9393939393939393,-13.690708071632097
0.9494949494949495,-14.118421985829304
0.9595959595959596,-14.559692510413369
0.9696969696969696,-15.014178326653168
0.9797979797979798,-15.481457893829017
0.9898989898989898,-15.960984359862605
0.9999999999999999,-16.452044768995655


==> anc/fig4/subpl_1_series_54.csv <==
x,y
0.0,-16.94926390052528
0.010101010101010102,-17.46018686589753
0.020202020202020204,-17.97886362837843
0.0303030303030303,-18.503605476673656
0.04040404040404041,-19.032453695401276
0.050505050505050504,-19.56319803022491
0.0606060606060606,-20.093404894520283
0.07070707070707072,-20.620452931289275
0.08080808080808081,-21.141573271774664
0.09090909090909091,-21.653891868323075
0.10101010101010101,-22.154471551732296
0.1111111111111111,-22.640351878361336
0.1212121212121212,-23.108585306909738
0.13131313131313133,-23.556268735071896
0.14141414141414144,-23.98056994340368
0.15151515151515152,-24.37874910363271
0.16161616161616163,-24.748176302266668
0.17171717171717174,-25.086347047575398
0.18181818181818182,-25.413928755755414
0.1919191919191919,-25.717335888306234
0.20202020202020202,-25.976858352968755
0.2121212121212121,-26.1909735104764
0.2222222222222222,-26.358528808633903
0.23232323232323232,-26.478716865043115
0.2424242424242424,-26.55101969694243
0.25252525252525254,-26.575151118285742
0.26262626262626265,-26.551019696942458
0.27272727272727276,-26.478716865043097
0.2828282828282829,-26.35852880863388
0.29292929292929293,-26.1909735104764
0.30303030303030304,-25.976858352968765
0.31313131313131315,-25.717335888306238
0.32323232323232326,-25.413928755755435
0.33333333333333337,-25.086347047575405
0.3434343434343435,-24.748176302266707
0.3535353535353536,-24.378749103632707
0.36363636363636365,-23.980569943403715
0.3737373737373737,-23.5562687350719
0.3838383838383838,-23.108585306909724
0.3939393939393939,-22.640351878361304
0.40404040404040403,-22.154471551732318
0.41414141414141414,-21.65389186832304
0.4242424242424242,-21.14157327177464
0.4343434343434343,-20.620452931289282
0.4444444444444444,-20.09340489452029
0.45454545454545453,-19.563198030224893
0.46464646464646464,-19.03245369540131
0.47474747474747475,-18.50360547667359
0.4848484848484848,-17.978863628378466
0.4949494949494949,-17.460186865897533
0.5050505050505051,-16.949263900525303
0.5151515151515152,-16.447506504882494
0.5252525252525253,-15.956055033492277
0.5353535353535354,-15.475796319989955
0.5454545454545455,-15.00739289938598
0.5555555555555556,-14.551321723561916
0.5656565656565657,-14.107920061985912
0.5757575757575758,-13.677436140334992
0.5858585858585859,-13.260082221265806
0.595959595959596,-12.856088170591413
0.6060606060606061,-12.465753949033923
0.6161616161616162,-12.08949979670268
0.6262626262626263,-11.727913025819207
0.6363636363636365,-11.38179022458529
0.6464646464646465,-11.052173248718663
0.6565656565656566,-10.740376623263138
0.6666666666666667,-10.448002946242978
0.6767676767676768,-10.176941738808416
0.686868686868687,-9.929346255413243
0.696969696969697,-9.707582592264812
0.7070707070707072,-9.514146707638156
0.7171717171717172,-9.351548317668316
0.7272727272727273,-9.222166197675506
0.7373737373737373,-9.128086425643868
0.7474747474747474,-9.070941739463537
0.7575757575757576,-9.051774088551323
0.7676767676767676,-9.070941739463526
0.7777777777777777,-9.128086425643863
0.7878787878787878,-9.222166197675516
0.7979797979797979,-9.351548317668325
0.8080808080808081,-9.514146707638155
0.8181818181818181,-9.707582592264806
0.8282828282828283,-9.929346255413243
0.8383838383838383,-10.176941738808411
0.8484848484848484,-10.44800294624296
0.8585858585858586,-10.740376623263147
0.8686868686868686,-11.052173248718645
0.8787878787878788,-11.3817902245853
0.8888888888888888,-11.727913025819216
0.898989898989899,-12.089499796702695
0.9090909090909091,-12.465753949033934
0.9191919191919191,-12.85608817059139
0.9292929292929293,-13.260082221265797
0.9393939393939393,-13.67743614033502
0.9494949494949495,-14.107920061985904
0.9595959595959596,-14.551321723561902
0.9696969696969696,-15.007392899385966
0.9797979797979798,-15.475796319989938
0.9898989898989898,-15.956055033492301
0.9999999999999999,-16.44750650488251


==> anc/fig4/subpl_1_series_55.csv <==
x,y
0.0,-16.949263900525256
0.010101010101010102,-17.460186865897484
0.020202020202020204,-17.978863628378413
0.0303030303030303,-18.503605476673606
0.04040404040404041,-19.03245369540125
0.050505050505050504,-19.563198030224864
0.0606060606060606,-20.093404894520248
0.07070707070707072,-20.62045293128924
0.08080808080808081,-21.141573271774657
0.09090909090909091,-21.65389186832305
0.10101010101010101,-22.154471551732275
0.1111111111111111,-22.64035187836132
0.1212121212121212,-23.108585306909728
0.13131313131313133,-23.55626873507185
0.14141414141414144,-23.980569943403662
0.15151515151515152,-24.378749103632696
0.16161616161616163,-24.748176302266657
0.17171717171717174,-25.08634704757538
0.18181818181818182,-25.41392875575539
0.1919191919191919,-25.717335888306195
0.20202020202020202,-25.976858352968737
0.2121212121212121,-26.190973510476343
0.2222222222222222,-26.35852880863389
0.23232323232323232,-26.478716865043094
0.2424242424242424,-26.551019696942422
0.25252525252525254,-26.575151118285692
0.26262626262626265,-26.55101969694241
0.27272727272727276,-26.478716865043076
0.2828282828282829,-26.35852880863385
0.29292929292929293,-26.190973510476393
0.30303030303030304,-25.976858352968748
0.31313131313131315,-25.71733588830623
0.32323232323232326,-25.41392875575539
0.33333333333333337,-25.086347047575398
0.3434343434343435,-24.74817630226669
0.3535353535353536,-24.378749103632693
0.36363636363636365,-23.980569943403676
0.3737373737373737,-23.556268735071853
0.3838383838383838,-23.108585306909696
0.3939393939393939,-22.640351878361294
0.40404040404040403,-22.154471551732282
0.41414141414141414,-21.653891868323026
0.4242424242424242,-21.14157327177462
0.4343434343434343,-20.62045293128926
0.4444444444444444,-20.093404894520262
0.45454545454545453,-19.563198030224882
0.46464646464646464,-19.032453695401262
0.47474747474747475,-18.503605476673567
0.4848484848484848,-17.978863628378438
0.4949494949494949,-17.460186865897533
0.5050505050505051,-16.949263900525253
0.5151515151515152,-16.447506504882476
0.5252525252525253,-15.956055033492271
0.5353535353535354,-15.475796319989946
0.5454545454545455,-15.007392899385973
0.5555555555555556,-14.5513217235619
0.5656565656565657,-14.10792006198591
0.5757575757575758,-13.677436140334958
0.5858585858585859,-13.260082221265792
0.595959595959596,-12.85608817059138
0.6060606060606061,-12.465753949033871
0.6161616161616162,-12.089499796702626
0.6262626262626263,-11.727913025819186
0.6363636363636365,-11.38179022458526
0.6464646464646465,-11.05217324871863
0.6565656565656566,-10.740376623263085
0.6666666666666667,-10.448002946242894
0.6767676767676768,-10.17694173880839
0.686868686868687,-9.929346255413229
0.696969696969697,-9.707582592264773
0.7070707070707072,-9.514146707638146
0.7171717171717172,-9.351548317668314
0.7272727272727273,-9.222166197675504
0.7373737373737373,-9.128086425643867
0.7474747474747474,-9.070941739463528
0.7575757575757576,-9.0517740885513
0.7676767676767676,-9.070941739463525
0.7777777777777777,-9.128086425643861
0.7878787878787878,-9.222166197675481
0.7979797979797979,-9.351548317668318
0.8080808080808081,-9.5141467076381
0.8181818181818181,-9.707582592264783
0.8282828282828283,-9.929346255413211
0.8383838383838383,-10.17694173880841
0.8484848484848484,-10.44800294624291
0.8585858585858586,-10.740376623263115
0.8686868686868686,-11.052173248718619
0.8787878787878788,-11.381790224585256
0.8888888888888888,-11.727913025819168
0.898989898989899,-12.089499796702661
0.9090909090909091,-12.465753949033923
0.9191919191919191,-12.856088170591386
0.9292929292929293,-13.260082221265794
0.9393939393939393,-13.677436140335
0.9494949494949495,-14.107920061985899
0.9595959595959596,-14.551321723561893
0.9696969696969696,-15.007392899385941
0.9797979797979798,-15.475796319989932
0.9898989898989898,-15.956055033492254
0.9999999999999999,-16.44750650488249


==> anc/fig4/subpl_1_series_56.csv <==
x,y
0.0,-16.947033144614245
0.010101010101010102,-17.45783584393549
0.020202020202020204,-17.97621784155063
0.0303030303030303,-18.50045760864875
0.04040404040404041,-19.028546715111617
0.050505050505050504,-19.558208562729085
0.0606060606060606,-20.086927601214054
0.07070707070707072,-20.61198669438613
0.08080808080808081,-21.130510030508262
0.09090909090909091,-21.639509016945
0.10101010101010101,-22.13592889513234
0.1111111111111111,-22.616694260059585
0.1212121212121212,-23.07875217364606
0.13131313131313133,-23.519112050016005
0.14141414141414144,-23.934881920059006
0.15151515151515152,-24.32330104211398
0.16161616161616163,-24.683291618285054
0.17171717171717174,-25.068515214995926
0.18181818181818182,-25.390898839434037
0.1919191919191919,-25.659632705419924
0.20202020202020202,-25.903283680120694
0.2121212121212121,-26.106401775781922
0.2222222222222222,-26.265433197171216
0.23232323232323232,-26.37961334416592
0.2424242424242424,-26.44836234151457
0.25252525252525254,-26.47131944228845
0.26262626262626265,-26.448362341514553
0.27272727272727276,-26.37961334416601
0.2828282828282829,-26.265433197171273
0.29292929292929293,-26.106401775781933
0.30303030303030304,-25.903283680120687
0.31313131313131315,-25.659632705419902
0.32323232323232326,-25.390898839433962
0.33333333333333337,-25.06851521499594
0.3434343434343435,-24.683291618285025
0.3535353535353536,-24.323301042113997
0.36363636363636365,-23.934881920058988
0.3737373737373737,-23.519112050016002
0.3838383838383838,-23.0787521736461
0.3939393939393939,-22.61669426005964
0.40404040404040403,-22.135928895132306
0.41414141414141414,-21.639509016944995
0.4242424242424242,-21.13051003050823
0.4343434343434343,-20.611986694386246
0.4444444444444444,-20.086927601214047
0.45454545454545453,-19.558208562729057
0.46464646464646464,-19.02854671511164
0.47474747474747475,-18.500457608648777
0.4848484848484848,-17.976217841550675
0.4949494949494949,-17.457835843935545
0.5050505050505051,-16.947033144614235
0.5151515151515152,-16.445237847734763
0.5252525252525253,-15.953591171375951
0.5353535353535354,-15.472966888932431
0.5454545454545455,-15.004002539159602
0.5555555555555556,-14.547140496626541
0.5656565656565657,-14.10267653190309
0.5757575757575758,-13.670813370449967
0.5858585858585859,-13.251716930859297
0.595959595959596,-12.845573278700977
0.6060606060606061,-12.45264473728329
0.6161616161616162,-12.073323918407493
0.6262626262626263,-11.708184561000946
0.6363636363636365,-11.358027905779602
0.6464646464646465,-11.02392283221459
0.6565656565656566,-10.707237123394574
0.6666666666666667,-10.409656057787762
0.6767676767676768,-10.133183228310841
0.686868686868687,-9.880117417920308
0.696969696969697,-9.652999102312853
0.7070707070707072,-9.454521459262311
0.7171717171717172,-9.28740433406242
0.7272727272727273,-9.154235654173416
0.7373737373737373,-9.057292578023612
0.7474747474747474,-8.998362351255876
0.7575757575757576,-8.97858781708318
0.7676767676767676,-8.998362351255851
0.7777777777777777,-9.057292578023596
0.7878787878787878,-9.154235654173405
0.7979797979797979,-9.287404334062424
0.8080808080808081,-9.454521459262326
0.8181818181818181,-9.652999102312833
0.8282828282828283,-9.88011741792028
0.8383838383838383,-10.1331832283108
0.8484848484848484,-10.409656057787759
0.8585858585858586,-10.707237123394556
0.8686868686868686,-11.023922832214648
0.8787878787878788,-11.35802790577959
0.8888888888888888,-11.708184561000955
0.898989898989899,-12.073323918407471
0.9090909090909091,-12.452644737283276
0.9191919191919191,-12.845573278700938
0.9292929292929293,-13.251716930859251
0.9393939393939393,-13.670813370449954
0.9494949494949495,-14.102676531903134
0.9595959595959596,-14.547140496626549
0.9696969696969696,-15.004002539159575
0.9797979797979798,-15.472966888932353
0.9898989898989898,-15.953591171375935
0.9999999999999999,-16.445237847734813


==> anc/fig4/subpl_1_series_57.csv <==
x,y
0.0,-15.614208314741571
0.010101010101010102,-16.212507178370643
0.020202020202020204,-16.821165233315114
0.0303030303030303,-17.43779283046435
0.04040404040404041,-18.059693724408568
0.050505050505050504,-18.683885213140165
0.0606060606060606,-19.30712707062353
0.07070707070707072,-19.925956304994518
0.08080808080808081,-20.536724441015778
0.09090909090909091,-21.135634382559786
0.10101010101010101,-21.71877561745495
0.1111111111111111,-22.282161059703693
0.1212121212121212,-22.821778553309947
0.13131313131313133,-23.333685360348092
0.14141414141414144,-23.814181926662226
0.15151515151515152,-24.26073184107349
0.16161616161616163,-24.683291618285022
0.17171717171717174,-25.06851521499592
0.18181818181818182,-25.390898839433973
0.1919191919191919,-25.659632705419888
0.20202020202020202,-25.890543606537317
0.2121212121212121,-26.081862360670723
0.2222222222222222,-26.23210869111926
0.23232323232323232,-26.340147916848547
0.2424242424242424,-26.405228137621727
0.25252525252525254,-26.426959000873048
0.26262626262626265,-26.405228137621762
0.27272727272727276,-26.34014791684854
0.2828282828282829,-26.232108691119183
0.29292929292929293,-26.08186236067071
0.30303030303030304,-25.89054360653731
0.31313131313131315,-25.659632705419856
0.32323232323232326,-25.390898839433948
0.33333333333333337,-25.06851521499592
0.3434343434343435,-24.68329161828499
0.3535353535353536,-24.260731841073504
0.36363636363636365,-23.814181926662336
0.3737373737373737,-23.33368536034799
0.3838383838383838,-22.821778553310057
0.3939393939393939,-22.282161059703782
0.40404040404040403,-21.718775617454927
0.41414141414141414,-21.13563438255988
0.4242424242424242,-20.53672444101571
0.4343434343434343,-19.925956304994628
0.4444444444444444,-19.307127070623483
0.45454545454545453,-18.683885213140204
0.46464646464646464,-18.059693724408557
0.47474747474747475,-17.437792830464332
0.4848484848484848,-16.821165233315185
0.4949494949494949,-16.212507178370622
0.5050505050505051,-15.614208314741557
0.5151515151515152,-15.02834257114752
0.5252525252525253,-14.456671291579688
0.5353535353535354,-13.900658845077906
0.5454545454545455,-13.361500049951607
0.5555555555555556,-12.840158241234631
0.5656565656565657,-12.337412839672865
0.5757575757575758,-11.853915994532588
0.5858585858585859,-11.390259391773178
0.595959595959596,-10.947054705611155
0.6060606060606061,-10.525034063024075
0.6161616161616162,-10.125177846416841
0.6262626262626263,-9.748866140653492
0.6363636363636365,-9.39799792431541
0.6464646464646465,-9.074889160678232
0.6565656565656566,-8.781656110191637
0.6666666666666667,-8.5192105887526
0.6767676767676768,-8.286869340821687
0.686868686868687,-8.083128440569359
0.696969696969697,-7.906676056218102
0.7070707070707072,-7.756824690105168
0.7171717171717172,-7.6334628233613975
0.7272727272727273,-7.536847447118554
0.7373737373737373,-7.467397154594067
0.7474747474747474,-7.4255278486360865
0.7575757575757576,-7.411535877304565
0.7676767676767676,-7.425527848636092
0.7777777777777777,-7.467397154594055
0.7878787878787878,-7.536847447118548
0.7979797979797979,-7.633462823361395
0.8080808080808081,-7.756824690105173
0.8181818181818181,-7.906676056218144
0.8282828282828283,-8.08312844056936
0.8383838383838383,-8.286869340821692
0.8484848484848484,-8.519210588752587
0.8585858585858586,-8.781656110191628
0.8686868686868686,-9.074889160678252
0.8787878787878788,-9.39799792431539
0.8888888888888888,-9.748866140653488
0.898989898989899,-10.125177846416822
0.9090909090909091,-10.525034063024107
0.9191919191919191,-10.947054705611148
0.9292929292929293,-11.390259391773194
0.9393939393939393,-11.85391599453261
0.9494949494949495,-12.337412839672874
0.9595959595959596,-12.84015824123461
0.9696969696969696,-13.36150004995162
0.9797979797979798,-13.900658845077857
0.9898989898989898,-14.456671291579712
0.9999999999999999,-15.028342571147558


==> anc/fig4/subpl_1_series_58.csv <==
x,y
0.0,-15.596677786172801
0.010101010101010102,-16.194882845300917
0.020202020202020204,-16.802928180019254
0.0303030303030303,-17.418480611590383
0.04040404040404041,-18.038923373264954
0.050505050505050504,-18.661380280625977
0.0606060606060606,-19.282749730955047
0.07070707070707072,-19.89974623809683
0.08080808080808081,-20.50894690166622
0.09090909090909091,-21.106840226764636
0.10101010101010101,-21.689874987123467
0.1111111111111111,-22.25450726625396
0.1212121212121212,-22.797244325994765
0.13131313131313133,-23.31468447630731
0.14141414141414144,-23.80355263753633
0.15151515151515152,-24.260731841073458
0.16161616161616163,-24.681769135902826
0.17171717171717174,-25.03872335373225
0.18181818181818182,-25.368457086826382
0.1919191919191919,-25.65697781918284
0.20202020202020202,-25.890543606537303
0.2121212121212121,-26.081862360670645
0.2222222222222222,-26.23210869111915
0.23232323232323232,-26.340147916848515
0.2424242424242424,-26.4052281376217
0.25252525252525254,-26.426959000873033
0.26262626262626265,-26.405228137621744
0.27272727272727276,-26.340147916848466
0.2828282828282829,-26.232108691119155
0.29292929292929293,-26.081862360670687
0.30303030303030304,-25.890543606537307
0.31313131313131315,-25.6569778191828
0.32323232323232326,-25.368457086826368
0.33333333333333337,-25.038723353732323
0.3434343434343435,-24.681769135902837
0.3535353535353536,-24.260731841073454
0.36363636363636365,-23.803552637536317
0.3737373737373737,-23.314684476307267
0.3838383838383838,-22.79724432599475
0.3939393939393939,-22.254507266253924
0.40404040404040403,-21.68987498712347
0.41414141414141414,-21.106840226764614
0.4242424242424242,-20.50894690166617
0.4343434343434343,-19.899746238096803
0.4444444444444444,-19.282749730955036
0.45454545454545453,-18.661380280625977
0.46464646464646464,-18.038923373264947
0.47474747474747475,-17.41848061159039
0.4848484848484848,-16.802928180019244
0.4949494949494949,-16.194882845300977
0.5050505050505051,-15.596677786172808
0.5151515151515152,-15.010349906931555
0.5252525252525253,-14.437639390924296
0.5353535353535354,-13.8800012322284
0.5454545454545455,-13.338627528385045
0.5555555555555556,-12.81447859995876
0.5656565656565657,-12.308320655794239
0.5757575757575758,-11.820767823895855
0.5858585858585859,-11.352326986205973
0.595959595959596,-10.903445217762425
0.6060606060606061,-10.474562670147773
0.6161616161616162,-10.066182309639656
0.6262626262626263,-9.679000054317424
0.6363636363636365,-9.314301098983043
0.6464646464646465,-8.975911370304127
0.6565656565656566,-8.677509640914089
0.6666666666666667,-8.424990279495097
0.6767676767676768,-8.203851376468753
0.686868686868687,-8.008387002704605
0.696969696969697,-7.837373757507736
0.7070707070707072,-7.690885345364917
0.7171717171717172,-7.569501067113588
0.7272727272727273,-7.473986527959512
0.7373737373737373,-7.405107146330773
0.7474747474747474,-7.3634995399911825
0.7575757575757576,-7.349581851283685
0.7676767676767676,-7.363499539991209
0.7777777777777777,-7.40510714633076
0.7878787878787878,-7.4739865279595135
0.7979797979797979,-7.569501067113608
0.8080808080808081,-7.69088534536491
0.8181818181818181,-7.837373757507746
0.8282828282828283,-8.008387002704586
0.8383838383838383,-8.203851376468743
0.8484848484848484,-8.424990279495091
0.8585858585858586,-8.677509640914082
0.8686868686868686,-8.975911370304122
0.8787878787878788,-9.314301098983023
0.8888888888888888,-9.679000054317452
0.898989898989899,-10.06618230963967
0.9090909090909091,-10.474562670147765
0.9191919191919191,-10.903445217762437
0.9292929292929293,-11.352326986205986
0.9393939393939393,-11.820767823895833
0.9494949494949495,-12.308320655794256
0.9595959595959596,-12.814478599958754
0.9696969696969696,-13.338627528385077
0.9797979797979798,-13.880001232228425
0.9898989898989898,-14.437639390924254
0.9999999999999999,-15.010349906931568


==> anc/fig4/subpl_1_series_59.csv <==
x,y
0.0,-15.596677786172798
0.010101010101010102,-16.194882845300885
0.020202020202020204,-16.802928180019173
0.0303030303030303,-17.418480611590336
0.04040404040404041,-18.038923373264947
0.050505050505050504,-18.66138028062596
0.0606060606060606,-19.28274973095503
0.07070707070707072,-19.89974623809683
0.08080808080808081,-20.50894690166618
0.09090909090909091,-21.106840226764596
0.10101010101010101,-21.68987498712345
0.1111111111111111,-22.25450726625392
0.1212121212121212,-22.797244325994683
0.13131313131313133,-23.31468447630724
0.14141414141414144,-23.80355263753631
0.15151515151515152,-24.260062685059445
0.16161616161616163,-24.668833713673926
0.17171717171717174,-25.00787283744807
0.18181818181818182,-25.299410434960734
0.1919191919191919,-25.554416860950038
0.20202020202020202,-25.790178953553976
0.2121212121212121,-26.000850212163748
0.2222222222222222,-26.16604026110927
0.23232323232323232,-26.284750487618
0.2424242424242424,-26.35626422474069
0.25252525252525254,-26.3801501370465
0.26262626262626265,-26.356264224740656
0.27272727272727276,-26.28475048761801
0.2828282828282829,-26.166040261109284
0.29292929292929293,-26.0008502121637
0.30303030303030304,-25.79017895355396
0.31313131313131315,-25.554416860950056
0.32323232323232326,-25.299410434960656
0.33333333333333337,-25.007872837448115
0.3434343434343435,-24.66883371367382
0.3535353535353536,-24.26006268505956
0.36363636363636365,-23.803552637536292
0.3737373737373737,-23.314684476307235
0.3838383838383838,-22.797244325994747
0.3939393939393939,-22.25450726625392
0.40404040404040403,-21.689874987123392
0.41414141414141414,-21.10684022676459
0.4242424242424242,-20.508946901666164
0.4343434343434343,-19.899746238096785
0.4444444444444444,-19.282749730954983
0.45454545454545453,-18.661380280625906
0.46464646464646464,-18.038923373264947
0.47474747474747475,-17.41848061159037
0.4848484848484848,-16.8029281800192
0.4949494949494949,-16.19488284530091
0.5050505050505051,-15.596677786172775
0.5151515151515152,-15.010349906931545
0.5252525252525253,-14.437639390924275
0.5353535353535354,-13.88000123222837
0.5454545454545455,-13.338627528385029
0.5555555555555556,-12.814478599958747
0.5656565656565657,-12.30832065579422
0.5757575757575758,-11.820767823895833
0.5858585858585859,-11.352326986205965
0.595959595959596,-10.903445217762393
0.6060606060606061,-10.474562670147739
0.6161616161616162,-10.066182309639643
0.6262626262626263,-9.679000054317413
0.6363636363636365,-9.314301098983002
0.6464646464646465,-8.975911370304107
0.6565656565656566,-8.677509640914064
0.6666666666666667,-8.424990279495093
0.6767676767676768,-8.203851376468714
0.686868686868687,-8.008387002704593
0.696969696969697,-7.837373757507718
0.7070707070707072,-7.69088534536491
0.7171717171717172,-7.569501067113574
0.7272727272727273,-7.47398652795949
0.7373737373737373,-7.405107146330764
0.7474747474747474,-7.363499539991172
0.7575757575757576,-7.34958185128367
0.7676767676767676,-7.363499539991176
0.7777777777777777,-7.405107146330758
0.7878787878787878,-7.4739865279594895
0.7979797979797979,-7.569501067113578
0.8080808080808081,-7.690885345364904
0.8181818181818181,-7.837373757507722
0.8282828282828283,-8.008387002704584
0.8383838383838383,-8.203851376468704
0.8484848484848484,-8.424990279495088
0.8585858585858586,-8.677509640914058
0.8686868686868686,-8.97591137030411
0.8787878787878788,-9.314301098982975
0.8888888888888888,-9.679000054317436
0.898989898989899,-10.066182309639643
0.9090909090909091,-10.47456267014776
0.9191919191919191,-10.903445217762414
0.9292929292929293,-11.352326986205952
0.9393939393939393,-11.820767823895824
0.9494949494949495,-12.308320655794235
0.9595959595959596,-12.814478599958754
0.9696969696969696,-13.338627528385073
0.9797979797979798,-13.880001232228414
0.9898989898989898,-14.437639390924218
0.9999999999999999,-15.010349906931545


==> anc/fig4/subpl_1_series_6.csv <==
x,y
0.0,-17.012458257999352
0.010101010101010102,-17.5574910299454
0.020202020202020204,-18.111687217821476
0.0303030303030303,-18.67336674445864
0.04040404040404041,-19.240611608634055
0.050505050505050504,-19.811301934930505
0.0606060606060606,-20.38315132789679
0.07070707070707072,-20.95372878373059
0.08080808080808081,-21.520454789135446
0.09090909090909091,-22.080565831009178
0.10101010101010101,-22.63105191361531
0.1111111111111111,-23.20868798403232
0.1212121212121212,-23.76393166971671
0.13131313131313133,-24.293227739057265
0.14141414141414144,-24.79329779636136
0.15151515151515152,-25.261031583419992
0.16161616161616163,-25.69351432186331
0.17171717171717174,-26.08804975202688
0.18181818181818182,-26.442179259994802
0.1919191919191919,-26.753697499897225
0.20202020202020202,-27.02066493836739
0.2121212121212121,-27.241417839160146
0.2222222222222222,-27.414576450401956
0.23232323232323232,-27.53905255953284
0.2424242424242424,-27.614057796016716
0.25252525252525254,-27.639113171733555
0.26262626262626265,-27.61405779601675
0.27272727272727276,-27.539052559532884
0.2828282828282829,-27.41457645040195
0.29292929292929293,-27.241417839160185
0.30303030303030304,-27.020664938367425
0.31313131313131315,-26.753697499897275
0.32323232323232326,-26.442179259994795
0.33333333333333337,-26.088049752026926
0.3434343434343435,-25.693514321863347
0.3535353535353536,-25.26103158342003
0.36363636363636365,-24.793297796361344
0.3737373737373737,-24.293227739057293
0.3838383838383838,-23.76393166971671
0.3939393939393939,-23.208687984032313
0.40404040404040403,-22.63105191361527
0.41414141414141414,-22.080565831009125
0.4242424242424242,-21.520454789135417
0.4343434343434343,-20.953728783730572
0.4444444444444444,-20.38315132789679
0.45454545454545453,-19.811301934930448
0.46464646464646464,-19.240611608634055
0.47474747474747475,-18.673366744458658
0.4848484848484848,-18.11168721782147
0.4949494949494949,-17.5574910299454
0.5050505050505051,-17.012458257999338
0.5151515151515152,-16.47800387849543
0.5252525252525253,-15.9552650606678
0.5353535353535354,-15.445105032696338
0.5454545454545455,-14.948132963591261
0.5555555555555556,-14.464737517589674
0.5656565656565657,-13.995130769742778
0.5757575757575758,-13.53939889950809
0.5858585858585859,-13.097556323031373
0.595959595959596,-12.669600471911522
0.6060606060606061,-12.255565070284911
0.6161616161616162,-11.855570333486513
0.6262626262626263,-11.46986889203763
0.6363636363636365,-11.098886368762246
0.6464646464646465,-10.743255390137808
0.6565656565656566,-10.403841439840146
0.6666666666666667,-10.081758494334057
0.6767676767676768,-9.778372098650374
0.686868686868687,-9.495287998313621
0.696969696969697,-9.23432674433969
0.7070707070707072,-8.997491375043197
0.7171717171717172,-8.786953998600415
0.7272727272727273,-8.605148485791336
0.7373737373737373,-8.455319291558702
0.7474747474747474,-8.344378222275877
0.7575757575757576,-8.296682168424951
0.7676767676767676,-8.344378222275887
0.7777777777777777,-8.455319291558729
0.7878787878787878,-8.60514848579134
0.7979797979797979,-8.786953998600437
0.8080808080808081,-8.997491375043246
0.8181818181818181,-9.234326744339707
0.8282828282828283,-9.495287998313616
0.8383838383838383,-9.778372098650365
0.8484848484848484,-10.081758494334057
0.8585858585858586,-10.403841439840148
0.8686868686868686,-10.743255390137818
0.8787878787878788,-11.09888636876224
0.8888888888888888,-11.469868892037633
0.898989898989899,-11.855570333486511
0.9090909090909091,-12.255565070284907
0.9191919191919191,-12.669600471911536
0.9292929292929293,-13.097556323031387
0.9393939393939393,-13.539398899508077
0.9494949494949495,-13.995130769742786
0.9595959595959596,-14.464737517589668
0.9696969696969696,-14.948132963591272
0.9797979797979798,-15.44510503269637
0.9898989898989898,-15.955265060667802
0.9999999999999999,-16.478003878495414


==> anc/fig4/subpl_1_series_60.csv <==
x,y
0.0,-15.55375608425845
0.010101010101010102,-16.151457310612905
0.020202020202020204,-16.75757148445713
0.0303030303030303,-17.36981944710219
0.04040404040404041,-17.985657678744104
0.050505050505050504,-18.602302109294037
0.0606060606060606,-19.21676143838731
0.07070707070707072,-19.82587763774461
0.08080808080808081,-20.42637103939048
0.09090909090909091,-21.01488746831023
0.10101010101010101,-21.588045188826452
0.1111111111111111,-22.142479900179225
0.1212121212121212,-22.674886537592283
0.13131313131313133,-23.18205712983636
0.14141414141414144,-23.66091438160028
0.15151515151515152,-24.108540965975624
0.16161616161616163,-24.52220472813156
0.17171717171717174,-24.899380128529586
0.18181818181818182,-25.237766311852283
0.1919191919191919,-25.535302196175003
0.20202020202020202,-25.773130326113055
0.2121212121212121,-25.984266209387044
0.2222222222222222,-26.1500419852624
0.23232323232323232,-26.269361063623162
0.2424242424242424,-26.34135291788482
0.25252525252525254,-26.365422842705467
0.26262626262626265,-26.34135291788476
0.27272727272727276,-26.26936106362317
0.2828282828282829,-26.150041985262387
0.29292929292929293,-25.984266209387016
0.30303030303030304,-25.773130326113026
0.31313131313131315,-25.535302196175
0.32323232323232326,-25.237766311852265
0.33333333333333337,-24.89938012852955
0.3434343434343435,-24.522204728131598
0.3535353535353536,-24.108540965975664
0.36363636363636365,-23.660914381600286
0.3737373737373737,-23.182057129836423
0.3838383838383838,-22.674886537592275
0.3939393939393939,-22.142479900179236
0.40404040404040403,-21.588045188826477
0.41414141414141414,-21.014887468310302
0.4242424242424242,-20.426371039390503
0.4343434343434343,-19.825877637744583
0.4444444444444444,-19.216761438387316
0.45454545454545453,-18.60230210929395
0.46464646464646464,-17.985657678744058
0.47474747474747475,-17.36981944710218
0.4848484848484848,-16.75757148445718
0.4949494949494949,-16.151457310612916
0.5050505050505051,-15.553756084258444
0.5151515151515152,-14.966470026159048
0.5252525252525253,-14.39132393899026
0.5353535353535354,-13.829776710655528
0.5454545454545455,-13.283043790572258
0.5555555555555556,-12.7521290055527
0.5656565656565657,-12.237863905111757
0.5757575757575758,-11.740953261029082
0.5858585858585859,-11.262026678467654
0.595959595959596,-10.801699311167525
0.6060606060606061,-10.3606520053142
0.6161616161616162,-9.941991769418895
0.6262626262626263,-9.56689678760423
0.6363636363636365,-9.226555714600789
0.6464646464646465,-8.917146333383561
0.6565656565656566,-8.63727507391706
0.6666666666666667,-8.394730280962344
0.6767676767676768,-8.176697208540917
0.686868686868687,-7.982275143420173
0.696969696969697,-7.811519161333163
0.7070707070707072,-7.66498978578121
0.7171717171717172,-7.5434854940993405
0.7272727272727273,-7.447865481257322
0.7373737373737373,-7.37892179793498
0.7474747474747474,-7.337285277594059
0.7575757575757576,-7.323360113022644
0.7676767676767676,-7.337285277594038
0.7777777777777777,-7.378921797934992
0.7878787878787878,-7.447865481257331
0.7979797979797979,-7.543485494099342
0.8080808080808081,-7.6649897857812155
0.8181818181818181,-7.811519161333162
0.8282828282828283,-7.982275143420191
0.8383838383838383,-8.176697208540936
0.8484848484848484,-8.394730280962358
0.8585858585858586,-8.637275073917065
0.8686868686868686,-8.917146333383553
0.8787878787878788,-9.226555714600797
0.8888888888888888,-9.56689678760427
0.898989898989899,-9.94199176941888
0.9090909090909091,-10.360652005314213
0.9191919191919191,-10.801699311167539
0.9292929292929293,-11.262026678467675
0.9393939393939393,-11.740953261029066
0.9494949494949495,-12.237863905111752
0.9595959595959596,-12.752129005552703
0.9696969696969696,-13.283043790572272
0.9797979797979798,-13.829776710655551
0.9898989898989898,-14.391323938990261
0.9999999999999999,-14.966470026159042


==> anc/fig4/subpl_1_series_61.csv <==
x,y
0.0,-15.547021792654576
0.010101010101010102,-16.14472326826476
0.020202020202020204,-16.750631048461326
0.0303030303030303,-17.362484390562912
0.04040404040404041,-17.977762483414747
0.050505050505050504,-18.593707551060287
0.0606060606060606,-19.207357312361776
0.07070707070707072,-19.815584468196334
0.08080808080808081,-20.4151406906293
0.09090909090909091,-21.002702678604603
0.10101010101010101,-21.57491815981368
0.1111111111111111,-22.12845016702119
0.1212121212121212,-22.660018407142076
0.13131313131313133,-23.16643699907237
0.14141414141414144,-23.644648233314005
0.15151515151515152,-24.091752276776408
0.16161616161616163,-24.505032896284412
0.17171717171717174,-24.88197928982772
0.18181818181818182,-25.22030396555631
0.1919191919191919,-25.517956242620404
0.20202020202020202,-25.77313032611302
0.2121212121212121,-25.984266209386984
0.2222222222222222,-26.150041985262394
0.23232323232323232,-26.269361063623144
0.2424242424242424,-26.341352917884763
0.25252525252525254,-26.36542284270546
0.26262626262626265,-26.341352917884745
0.27272727272727276,-26.269361063623137
0.2828282828282829,-26.15004198526236
0.29292929292929293,-25.984266209386977
0.30303030303030304,-25.77313032611301
0.31313131313131315,-25.517956242620365
0.32323232323232326,-25.220303965556347
0.33333333333333337,-24.881979289827775
0.3434343434343435,-24.505032896284447
0.3535353535353536,-24.091752276776386
0.36363636363636365,-23.644648233314033
0.3737373737373737,-23.166436999072378
0.3838383838383838,-22.66001840714208
0.3939393939393939,-22.12845016702119
0.40404040404040403,-21.574918159813627
0.41414141414141414,-21.002702678604564
0.4242424242424242,-20.415140690629304
0.4343434343434343,-19.815584468196313
0.4444444444444444,-19.207357312361804
0.45454545454545453,-18.593707551060266
0.46464646464646464,-17.977762483414768
0.47474747474747475,-17.36248439056295
0.4848484848484848,-16.750631048461326
0.4949494949494949,-16.144723268264713
0.5050505050505051,-15.547021792654558
0.5151515151515152,-14.959515389350166
0.5252525252525253,-14.383921285708535
0.5353535353535354,-13.821698351203377
0.5454545454545455,-13.274072922486264
0.5555555555555556,-12.742077278931077
0.5656565656565657,-12.226602244371572
0.5757575757575758,-11.728469949880987
0.5858585858585859,-11.248545429850667
0.595959595959596,-10.787942107011856
0.6060606060606061,-10.349166254145844
0.6161616161616162,-9.941991769418875
0.6262626262626263,-9.566896787604223
0.6363636363636365,-9.226555714600787
0.6464646464646465,-8.917146333383556
0.6565656565656566,-8.63727507391704
0.6666666666666667,-8.394730280962337
0.6767676767676768,-8.176697208540908
0.686868686868687,-7.9822751434201695
0.696969696969697,-7.811519161333146
0.7070707070707072,-7.664989785781203
0.7171717171717172,-7.543485494099328
0.7272727272727273,-7.447865481257319
0.7373737373737373,-7.37892179793495
0.7474747474747474,-7.337285277594043
0.7575757575757576,-7.323360113022642
0.7676767676767676,-7.337285277594035
0.7777777777777777,-7.378921797934966
0.7878787878787878,-7.447865481257329
0.7979797979797979,-7.543485494099336
0.8080808080808081,-7.664989785781211
0.8181818181818181,-7.811519161333146
0.8282828282828283,-7.9822751434201535
0.8383838383838383,-8.176697208540933
0.8484848484848484,-8.394730280962326
0.8585858585858586,-8.637275073917046
0.8686868686868686,-8.917146333383547
0.8787878787878788,-9.226555714600792
0.8888888888888888,-9.566896787604215
0.898989898989899,-9.941991769418879
0.9090909090909091,-10.349166254145851
0.9191919191919191,-10.787942107011839
0.9292929292929293,-11.24854542985065
0.9393939393939393,-11.728469949880989
0.9494949494949495,-12.226602244371582
0.9595959595959596,-12.742077278931102
0.9696969696969696,-13.274072922486239
0.9797979797979798,-13.821698351203372
0.9898989898989898,-14.38392128570851
0.9999999999999999,-14.959515389350162


==> anc/fig4/subpl_1_series_62.csv <==
x,y
0.0,-15.547021792654554
0.010101010101010102,-16.144723268264674
0.020202020202020204,-16.750631048461287
0.0303030303030303,-17.3624843905629
0.04040404040404041,-17.977762483414722
0.050505050505050504,-18.593707551060277
0.0606060606060606,-19.207357312361776
0.07070707070707072,-19.815584468196285
0.08080808080808081,-20.415140690629297
0.09090909090909091,-21.002702678604525
0.10101010101010101,-21.574918159813624
0.1111111111111111,-22.128450167021164
0.1212121212121212,-22.66001840714205
0.13131313131313133,-23.166436999072346
0.14141414141414144,-23.644648233313998
0.15151515151515152,-24.09175227677636
0.16161616161616163,-24.505032896284412
0.17171717171717174,-24.8819792898277
0.18181818181818182,-25.220303965556266
0.1919191919191919,-25.51795624262037
0.20202020202020202,-25.77119311773839
0.2121212121212121,-25.948350289273137
0.2222222222222222,-26.084896053275415
0.23232323232323232,-26.18044620662042
0.2424242424242424,-26.235767797601284
0.25252525252525254,-26.253490676510214
0.26262626262626265,-26.235767797601184
0.27272727272727276,-26.180446206620417
0.2828282828282829,-26.084896053275422
0.29292929292929293,-25.948350289273144
0.30303030303030304,-25.771193117738413
0.31313131313131315,-25.517956242620333
0.32323232323232326,-25.220303965556287
0.33333333333333337,-24.88197928982771
0.3434343434343435,-24.50503289628441
0.3535353535353536,-24.09175227677636
0.36363636363636365,-23.644648233314008
0.3737373737373737,-23.166436999072364
0.3838383838383838,-22.660018407142047
0.3939393939393939,-22.128450167021143
0.40404040404040403,-21.57491815981358
0.41414141414141414,-21.002702678604514
0.4242424242424242,-20.415140690629247
0.4343434343434343,-19.815584468196253
0.4444444444444444,-19.20735731236177
0.45454545454545453,-18.59370755106025
0.46464646464646464,-17.977762483414743
0.47474747474747475,-17.36248439056292
0.4848484848484848,-16.750631048461305
0.4949494949494949,-16.144723268264702
0.5050505050505051,-15.547021792654544
0.5151515151515152,-14.959515389350132
0.5252525252525253,-14.383921285708508
0.5353535353535354,-13.821698351203338
0.5454545454545455,-13.274072922486248
0.5555555555555556,-12.742077278931063
0.5656565656565657,-12.226602244371565
0.5757575757575758,-11.728469949880976
0.5858585858585859,-11.248545429850665
0.595959595959596,-10.787942107011839
0.6060606060606061,-10.349166254145839
0.6161616161616162,-9.9397616426493
0.6262626262626263,-9.551353083166806
0.6363636363636365,-9.209297526530538
0.6464646464646465,-8.90698042265079
0.6565656565656566,-8.62196129614711
0.6666666666666667,-8.374643192273977
0.6767676767676768,-8.158259776014948
0.686868686868687,-7.964603304406612
0.696969696969697,-7.794152327635878
0.7070707070707072,-7.647702076933185
0.7171717171717172,-7.526182481335279
0.7272727272727273,-7.430522225258243
0.7373737373737373,-7.361544214550998
0.7474747474747474,-7.319887869372735
0.7575757575757576,-7.30595654976276
0.7676767676767676,-7.319887869372751
0.7777777777777777,-7.361544214551013
0.7878787878787878,-7.43052222525825
0.7979797979797979,-7.526182481335288
0.8080808080808081,-7.6477020769331805
0.8181818181818181,-7.794152327635865
0.8282828282828283,-7.96460330440659
0.8383838383838383,-8.158259776014969
0.8484848484848484,-8.374643192273954
0.8585858585858586,-8.62196129614708
0.8686868686868686,-8.9069804226508
0.8787878787878788,-9.209297526530525
0.8888888888888888,-9.551353083166813
0.898989898989899,-9.939761642649314
0.9090909090909091,-10.349166254145844
0.9191919191919191,-10.787942107011832
0.9292929292929293,-11.24854542985063
0.9393939393939393,-11.728469949880973
0.9494949494949495,-12.226602244371549
0.9595959595959596,-12.742077278931076
0.9696969696969696,-13.274072922486232
0.9797979797979798,-13.821698351203354
0.9898989898989898,-14.383921285708496
0.9999999999999999,-14.95951538935016


==> anc/fig4/subpl_1_series_63.csv <==
x,y
0.0,-15.54129802111869
0.010101010101010102,-16.13868674320514
0.020202020202020204,-16.743985259210444
0.0303030303030303,-17.35487761753951
0.04040404040404041,-17.968770011258712
0.050505050505050504,-18.58281020698648
0.0606060606060606,-19.193917603610014
0.07070707070707072,-19.798821986286374
0.08080808080808081,-20.39410941014485
0.09090909090909091,-20.976274453352037
0.10101010101010101,-21.541779088935826
0.1111111111111111,-22.08711902407079
0.1212121212121212,-22.60889747115217
0.13131313131313133,-23.103902819373804
0.14141414141414144,-23.56918076189389
0.15151515151515152,-24.002086376066785
0.16161616161616163,-24.40030312030669
0.17171717171717174,-24.76182636750847
0.18181818181818182,-25.08492331414559
0.1919191919191919,-25.36904504629326
0.20202020202020202,-25.616939030057765
0.2121212121212121,-25.821549381741885
0.2222222222222222,-25.981789165012803
0.23232323232323232,-26.096828391008493
0.2424242424242424,-26.17154177309946
0.25252525252525254,-26.197547028015773
0.26262626262626265,-26.17154177309942
0.27272727272727276,-26.09682839100858
0.2828282828282829,-25.981789165012785
0.29292929292929293,-25.821549381741885
0.30303030303030304,-25.616939030057814
0.31313131313131315,-25.369045046293248
0.32323232323232326,-25.084923314145588
0.33333333333333337,-24.761826367508434
0.3434343434343435,-24.400303120306738
0.3535353535353536,-24.002086376066757
0.36363636363636365,-23.569180761893858
0.3737373737373737,-23.103902819373822
0.3838383838383838,-22.6088974711522
0.3939393939393939,-22.08711902407081
0.40404040404040403,-21.54177908893585
0.41414141414141414,-20.97627445335201
0.4242424242424242,-20.394109410144903
0.4343434343434343,-19.798821986286413
0.4444444444444444,-19.193917603610004
0.45454545454545453,-18.582810206986522
0.46464646464646464,-17.968770011258716
0.47474747474747475,-17.354877617539536
0.4848484848484848,-16.74398525921044
0.4949494949494949,-16.138686743205103
0.5050505050505051,-15.541298021118699
0.5151515151515152,-14.953850264819042
0.5252525252525253,-14.37809699423587
0.5353535353535354,-13.815536494573827
0.5454545454545455,-13.26745087349545
0.5555555555555556,-12.734964222614193
0.5656565656565657,-12.219125335180495
0.5757575757575758,-11.721026646364617
0.5858585858585859,-11.24198201563081
0.595959595959596,-10.783799039992754
0.6060606060606061,-10.348484111298536
0.6161616161616162,-9.9338404238198
0.6262626262626263,-9.551353083166799
0.6363636363636365,-9.209297526530511
0.6464646464646465,-8.906980422650786
0.6565656565656566,-8.62196129614708
0.6666666666666667,-8.332117903421258
0.6767676767676768,-8.060711829689156
0.686868686868687,-7.813602871895158
0.696969696969697,-7.593293072195458
0.7070707070707072,-7.401740054348158
0.7171717171717172,-7.240932033246132
0.7272727272727273,-7.113049767680314
0.7373737373737373,-7.020124296546007
0.7474747474747474,-6.963700480881226
0.7575757575757576,-6.9447757454740255
0.7676767676767676,-6.963700480881232
0.7777777777777777,-7.020124296546015
0.7878787878787878,-7.1130497676803275
0.7979797979797979,-7.240932033246154
0.8080808080808081,-7.401740054348159
0.8181818181818181,-7.593293072195453
0.8282828282828283,-7.813602871895157
0.8383838383838383,-8.060711829689138
0.8484848484848484,-8.332117903421272
0.8585858585858586,-8.621961296147065
0.8686868686868686,-8.906980422650795
0.8787878787878788,-9.209297526530525
0.8888888888888888,-9.5513530831668
0.898989898989899,-9.933840423819792
0.9090909090909091,-10.34848411129852
0.9191919191919191,-10.783799039992763
0.9292929292929293,-11.241982015630807
0.9393939393939393,-11.721026646364665
0.9494949494949495,-12.219125335180491
0.9595959595959596,-12.734964222614211
0.9696969696969696,-13.267450873495456
0.9797979797979798,-13.815536494573854
0.9898989898989898,-14.37809699423588
0.9999999999999999,-14.953850264819021


==> anc/fig4/subpl_1_series_64.csv <==
x,y
0.0,-15.541298021118676
0.010101010101010102,-16.13868674320508
0.020202020202020204,-16.74398525921037
0.0303030303030303,-17.354877617539465
0.04040404040404041,-17.96877001125866
0.050505050505050504,-18.582810206986466
0.0606060606060606,-19.19391760360999
0.07070707070707072,-19.798821986286335
0.08080808080808081,-20.39410941014484
0.09090909090909091,-20.976274453352026
0.10101010101010101,-21.541779088935794
0.1111111111111111,-22.08711902407079
0.1212121212121212,-22.60889747115215
0.13131313131313133,-23.103902819373786
0.14141414141414144,-23.569180761893854
0.15151515151515152,-24.002086376066757
0.16161616161616163,-24.400303120306678
0.17171717171717174,-24.761826367508377
0.18181818181818182,-25.084923314145573
0.1919191919191919,-25.369045046293227
0.20202020202020202,-25.616939030057697
0.2121212121212121,-25.82154938174182
0.2222222222222222,-25.98178916501278
0.23232323232323232,-26.09682839100847
0.2424242424242424,-26.166083033691145
0.25252525252525254,-26.189206255061787
0.26262626262626265,-26.16608303369113
0.27272727272727276,-26.09682839100849
0.2828282828282829,-25.98178916501278
0.29292929292929293,-25.821549381741853
0.30303030303030304,-25.616939030057797
0.31313131313131315,-25.369045046293223
0.32323232323232326,-25.084923314145573
0.33333333333333337,-24.761826367508394
0.3434343434343435,-24.400303120306663
0.3535353535353536,-24.00208637606671
0.36363636363636365,-23.569180761893847
0.3737373737373737,-23.103902819373797
0.3838383838383838,-22.608897471152194
0.3939393939393939,-22.08711902407075
0.40404040404040403,-21.541779088935773
0.41414141414141414,-20.97627445335197
0.4242424242424242,-20.39410941014484
0.4343434343434343,-19.798821986286345
0.4444444444444444,-19.193917603609982
0.45454545454545453,-18.582810206986437
0.46464646464646464,-17.96877001125869
0.47474747474747475,-17.35487761753949
0.4848484848484848,-16.743985259210362
0.4949494949494949,-16.138686743205074
0.5050505050505051,-15.541298021118678
0.5151515151515152,-14.953850264819014
0.5252525252525253,-14.37809699423587
0.5353535353535354,-13.815536494573788
0.5454545454545455,-13.26745087349543
0.5555555555555556,-12.734964222614188
0.5656565656565657,-12.21912533518045
0.5757575757575758,-11.721026646364606
0.5858585858585859,-11.241982015630787
0.595959595959596,-10.783799039992745
0.6060606060606061,-10.348484111298513
0.6161616161616162,-9.933840423819769
0.6262626262626263,-9.540376983677804
0.6363636363636365,-9.166601405311626
0.6464646464646465,-8.876969023410192
0.6565656565656566,-8.61385380665611
0.6666666666666667,-8.332117903421246
0.6767676767676768,-8.060711829689133
0.686868686868687,-7.813602871895141
0.696969696969697,-7.593293072195455
0.7070707070707072,-7.4017400543481555
0.7171717171717172,-7.24093203324613
0.7272727272727273,-7.113049767680306
0.7373737373737373,-7.020124296545998
0.7474747474747474,-6.963700480881224
0.7575757575757576,-6.944775745474025
0.7676767676767676,-6.963700480881222
0.7777777777777777,-7.020124296546004
0.7878787878787878,-7.1130497676803195
0.7979797979797979,-7.240932033246133
0.8080808080808081,-7.401740054348157
0.8181818181818181,-7.593293072195451
0.8282828282828283,-7.813602871895139
0.8383838383838383,-8.060711829689131
0.8484848484848484,-8.33211790342125
0.8585858585858586,-8.613853806656103
0.8686868686868686,-8.87696902341018
0.8787878787878788,-9.166601405311637
0.8888888888888888,-9.5403769836778
0.898989898989899,-9.933840423819786
0.9090909090909091,-10.348484111298507
0.9191919191919191,-10.783799039992738
0.9292929292929293,-11.241982015630796
0.9393939393939393,-11.721026646364631
0.9494949494949495,-12.219125335180442
0.9595959595959596,-12.734964222614192
0.9696969696969696,-13.267450873495434
0.9797979797979798,-13.815536494573847
0.9898989898989898,-14.378096994235856
0.9999999999999999,-14.953850264819


==> anc/fig4/subpl_1_series_65.csv <==
x,y
0.0,-15.515488002554617
0.010101010101010102,-16.112763767651522
0.020202020202020204,-16.71722600873123
0.0303030303030303,-17.326647918156524
0.04040404040404041,-17.93855949072082
0.050505050505050504,-18.55026751988671
0.0606060606060606,-19.158884712380214
0.07070707070707072,-19.761365725475898
0.08080808080808081,-20.35454778328794
0.09090909090909091,-20.935193654959427
0.10101010101010101,-21.50003512006815
0.1111111111111111,-22.045815519877646
0.1212121212121212,-22.56933050796131
0.13131313131313133,-23.06746658589989
0.14141414141414144,-23.53723735574509
0.15151515151515152,-23.97581754920558
0.16161616161616163,-24.380574711177925
0.17171717171717174,-24.749097881613395
0.18181818181818182,-25.07922185976264
0.1919191919191919,-25.368088676683534
0.20202020202020202,-25.610012072749516
0.2121212121212121,-25.809563245827572
0.2222222222222222,-25.973829569025042
0.23232323232323232,-26.09588458409675
0.2424242424242424,-26.166083033691102
0.25252525252525254,-26.189206255061713
0.26262626262626265,-26.166083033691073
0.27272727272727276,-26.095884584096762
0.2828282828282829,-25.973829569025092
0.29292929292929293,-25.80956324582757
0.30303030303030304,-25.610012072749498
0.31313131313131315,-25.368088676683584
0.32323232323232326,-25.07922185976264
0.33333333333333337,-24.749097881613352
0.3434343434343435,-24.38057471117798
0.3535353535353536,-23.97581754920555
0.36363636363636365,-23.537237355745095
0.3737373737373737,-23.06746658589987
0.3838383838383838,-22.569330507961315
0.3939393939393939,-22.045815519877653
0.40404040404040403,-21.500035120068166
0.41414141414141414,-20.93519365495937
0.4242424242424242,-20.354547783287977
0.4343434343434343,-19.761365725475933
0.4444444444444444,-19.1588847123802
0.45454545454545453,-18.550267519886688
0.46464646464646464,-17.938559490720774
0.47474747474747475,-17.32664791815657
0.4848484848484848,-16.71722600873122
0.4949494949494949,-16.112763767651536
0.5050505050505051,-15.51548800255461
0.5151515151515152,-14.927373213527147
0.5252525252525253,-14.35014450155452
0.5353535353535354,-13.785292946444471
0.5454545454545455,-13.234103446135931
0.5555555555555556,-12.697695198742894
0.5656565656565657,-12.177076630228907
0.5757575757575758,-11.673221349874613
0.5858585858585859,-11.187183721228811
0.595959595959596,-10.720299180470175
0.6060606060606061,-10.274538021892438
0.6161616161616162,-9.852763611590996
0.6262626262626263,-9.487321499829063
0.6363636363636365,-9.165030445499223
0.6464646464646465,-8.818873501431643
0.6565656565656566,-8.507117929524782
0.6666666666666667,-8.225164970630441
0.6767676767676768,-7.975224367362679
0.686868686868687,-7.762273827455919
0.696969696969697,-7.567136211593878
0.7070707070707072,-7.3893757437341225
0.7171717171717172,-7.2304779411722775
0.7272727272727273,-7.093448817815258
0.7373737373737373,-6.985276195843565
0.7474747474747474,-6.918244349447873
0.7575757575757576,-6.89654465130773
0.7676767676767676,-6.918244349447894
0.7777777777777777,-6.985276195843599
0.7878787878787878,-7.093448817815256
0.7979797979797979,-7.230477941172293
0.8080808080808081,-7.389375743734119
0.8181818181818181,-7.5671362115938425
0.8282828282828283,-7.76227382745588
0.8383838383838383,-7.97522436736266
0.8484848484848484,-8.225164970630402
0.8585858585858586,-8.507117929524826
0.8686868686868686,-8.818873501431636
0.8787878787878788,-9.16503044549928
0.8888888888888888,-9.487321499829042
0.898989898989899,-9.852763611591019
0.9090909090909091,-10.274538021892383
0.9191919191919191,-10.72029918047019
0.9292929292929293,-11.187183721228822
0.9393939393939393,-11.673221349874607
0.9494949494949495,-12.177076630228912
0.9595959595959596,-12.697695198742883
0.9696969696969696,-13.234103446135935
0.9797979797979798,-13.785292946444486
0.9898989898989898,-14.350144501554523
0.9999999999999999,-14.927373213527146


==> anc/fig4/subpl_1_series_66.csv <==
x,y
0.0,-15.51548800255461
0.010101010101010102,-16.112763767651487
0.020202020202020204,-16.717226008731224
0.0303030303030303,-17.326647918156485
0.04040404040404041,-17.938559490720728
0.050505050505050504,-18.550267519886702
0.0606060606060606,-19.158884712380203
0.07070707070707072,-19.761365725475855
0.08080808080808081,-20.354547783287938
0.09090909090909091,-20.93519365495939
0.10101010101010101,-21.500035120068137
0.1111111111111111,-22.045815519877628
0.1212121212121212,-22.56933050796127
0.13131313131313133,-23.067466585899833
0.14141414141414144,-23.53723735574507
0.15151515151515152,-23.975817549205495
0.16161616161616163,-24.380574711177886
0.17171717171717174,-24.749097881613363
0.18181818181818182,-25.079221859762608
0.1919191919191919,-25.368088676683524
0.20202020202020202,-25.610012072749413
0.2121212121212121,-25.80956324582756
0.2222222222222222,-25.965792796993387
0.23232323232323232,-26.077942269206503
0.2424242424242424,-26.14545744217544
0.25252525252525254,-26.168000364069435
0.26262626262626265,-26.145457442175413
0.27272727272727276,-26.077942269206474
0.2828282828282829,-25.965792796993405
0.29292929292929293,-25.80956324582755
0.30303030303030304,-25.610012072749488
0.31313131313131315,-25.368088676683577
0.32323232323232326,-25.079221859762626
0.33333333333333337,-24.74909788161334
0.3434343434343435,-24.38057471117788
0.3535353535353536,-23.975817549205505
0.36363636363636365,-23.53723735574507
0.3737373737373737,-23.06746658589982
0.3838383838383838,-22.569330507961215
0.3939393939393939,-22.045815519877618
0.40404040404040403,-21.500035120068134
0.41414141414141414,-20.93519365495935
0.4242424242424242,-20.354547783287952
0.4343434343434343,-19.761365725475894
0.4444444444444444,-19.15888471238015
0.45454545454545453,-18.550267519886635
0.46464646464646464,-17.938559490720724
0.47474747474747475,-17.326647918156482
0.4848484848484848,-16.71722600873119
0.4949494949494949,-16.112763767651508
0.5050505050505051,-15.515488002554592
0.5151515151515152,-14.927373213527083
0.5252525252525253,-14.350144501554492
0.5353535353535354,-13.785292946444457
0.5454545454545455,-13.234103446135913
0.5555555555555556,-12.697695198742869
0.5656565656565657,-12.177076630228903
0.5757575757575758,-11.673221349874563
0.5858585858585859,-11.187183721228788
0.595959595959596,-10.72029918047016
0.6060606060606061,-10.274538021892392
0.6161616161616162,-9.852763611590989
0.6262626262626263,-9.45672697946241
0.6363636363636365,-9.082991751458701
0.6464646464646465,-8.73614844135999
0.6565656565656566,-8.444749327156794
0.6666666666666667,-8.198023101538636
0.6767676767676768,-7.960742899746631
0.686868686868687,-7.7356365106310685
0.696969696969697,-7.541288125159329
0.7070707070707072,-7.365032299490478
0.7171717171717172,-7.208549242144455
0.7272727272727273,-7.074257292647359
0.7373737373737373,-6.966442095731612
0.7474747474747474,-6.893129035338605
0.7575757575757576,-6.866308441051742
0.7676767676767676,-6.893129035338602
0.7777777777777777,-6.966442095731619
0.7878787878787878,-7.074257292647355
0.7979797979797979,-7.208549242144464
0.8080808080808081,-7.365032299490464
0.8181818181818181,-7.541288125159315
0.8282828282828283,-7.735636510631053
0.8383838383838383,-7.960742899746659
0.8484848484848484,-8.19802310153867
0.8585858585858586,-8.444749327156808
0.8686868686868686,-8.736148441359985
0.8787878787878788,-9.082991751458719
0.8888888888888888,-9.45672697946242
0.898989898989899,-9.852763611590989
0.9090909090909091,-10.274538021892365
0.9191919191919191,-10.720299180470152
0.9292929292929293,-11.187183721228795
0.9393939393939393,-11.673221349874572
0.9494949494949495,-12.177076630228877
0.9595959595959596,-12.697695198742874
0.9696969696969696,-13.234103446135892
0.9797979797979798,-13.785292946444477
0.9898989898989898,-14.350144501554498
0.9999999999999999,-14.927373213527098


==> anc/fig4/subpl_1_series_67.csv <==
x,y
0.0,-15.500166573038113
0.010101010101010102,-16.09754259584364
0.020202020202020204,-16.701614306689898
0.0303030303030303,-17.31020907525671
0.04040404040404041,-17.92091683177137
0.050505050505050504,-18.53111112777421
0.0606060606060606,-19.137978533337915
0.07070707070707072,-19.73855434324118
0.08080808080808081,-20.32976243601607
0.09090909090909091,-20.908457234096172
0.10101010101010101,-21.471465997801907
0.1111111111111111,-22.01563007939249
0.1212121212121212,-22.537844197898263
0.13131313131313133,-23.035093219524505
0.14141414141414144,-23.504486310315023
0.15151515151515152,-23.94328864656751
0.16161616161616163,-24.34895108826478
0.17171717171717174,-24.719138230409087
0.18181818181818182,-25.05175472871216
0.1919191919191919,-25.34496797032179
0.20202020202020202,-25.597220405933438
0.2121212121212121,-25.807214289406414
0.2222222222222222,-25.96579279699338
0.23232323232323232,-26.07794226920648
0.2424242424242424,-26.14545744217537
0.25252525252525254,-26.168000364069425
0.26262626262626265,-26.14545744217538
0.27272727272727276,-26.077942269206414
0.2828282828282829,-25.96579279699338
0.29292929292929293,-25.807214289406417
0.30303030303030304,-25.597220405933484
0.31313131313131315,-25.344967970321743
0.32323232323232326,-25.051754728712158
0.33333333333333337,-24.71913823040911
0.3434343434343435,-24.348951088264723
0.3535353535353536,-23.94328864656743
0.36363636363636365,-23.504486310315052
0.3737373737373737,-23.035093219524487
0.3838383838383838,-22.537844197898266
0.3939393939393939,-22.015630079392505
0.40404040404040403,-21.47146599780188
0.41414141414141414,-20.90845723409619
0.4242424242424242,-20.32976243601602
0.4343434343434343,-19.73855434324111
0.4444444444444444,-19.13797853333788
0.45454545454545453,-18.53111112777419
0.46464646464646464,-17.920916831771347
0.47474747474747475,-17.310209075256715
0.4848484848484848,-16.70161430668986
0.4949494949494949,-16.097542595843603
0.5050505050505051,-15.500166573038104
0.5151515151515152,-14.91141036194226
0.5252525252525253,-14.33294960926391
0.5353535353535354,-13.76622312929163
0.5454545454545455,-13.212456385967467
0.5555555555555556,-12.672697890801748
0.5656565656565657,-12.147875067650434
0.5757575757575758,-11.638907081901083
0.5858585858585859,-11.147163838962147
0.595959595959596,-10.677800370392477
0.6060606060606061,-10.242069911302316
0.6161616161616162,-9.844739121158975
0.6262626262626263,-9.456726979462402
0.6363636363636365,-9.082991751458675
0.6464646464646465,-8.72933440560015
0.6565656565656566,-8.416178619507917
0.6666666666666667,-8.173937468966917
0.6767676767676768,-7.946836119473425
0.686868686868687,-7.735636510631044
0.696969696969697,-7.54128812515931
0.7070707070707072,-7.365032299490461
0.7171717171717172,-7.208549242144451
0.7272727272727273,-7.074257292647342
0.7373737373737373,-6.9664420957316056
0.7474747474747474,-6.893129035338601
0.7575757575757576,-6.866308441051742
0.7676767676767676,-6.893129035338598
0.7777777777777777,-6.966442095731613
0.7878787878787878,-7.074257292647336
0.7979797979797979,-7.208549242144452
0.8080808080808081,-7.365032299490458
0.8181818181818181,-7.54128812515931
0.8282828282828283,-7.735636510631038
0.8383838383838383,-7.946836119473429
0.8484848484848484,-8.173937468966937
0.8585858585858586,-8.416178619507894
0.8686868686868686,-8.729334405600149
0.8787878787878788,-9.082991751458678
0.8888888888888888,-9.456726979462383
0.898989898989899,-9.844739121158957
0.9090909090909091,-10.242069911302272
0.9191919191919191,-10.677800370392504
0.9292929292929293,-11.147163838962172
0.9393939393939393,-11.638907081901083
0.9494949494949495,-12.147875067650434
0.9595959595959596,-12.672697890801714
0.9696969696969696,-13.212456385967517
0.9797979797979798,-13.766223129291633
0.9898989898989898,-14.332949609263821
0.9999999999999999,-14.911410361942265


==> anc/fig4/subpl_1_series_68.csv <==
x,y
0.0,-15.487834477741146
0.010101010101010102,-16.08490446996671
0.020202020202020204,-16.68826367028852
0.0303030303030303,-17.29573573867435
0.04040404040404041,-17.90491794591861
0.050505050505050504,-18.51320112971384
0.0606060606060606,-19.1177989504056
0.07070707070707072,-19.71578384298369
0.08080808080808081,-20.304127102202088
0.09090909090909091,-20.879740746908126
0.10101010101010101,-21.439519155014523
0.1111111111111111,-21.980378869680738
0.1212121212121212,-22.4992953713627
0.13131313131313133,-22.993335924818062
0.14141414141414144,-23.459687805277827
0.15151515151515152,-23.89568127618834
0.16161616161616163,-24.298806669440875
0.17171717171717174,-24.666724923062834
0.18181818181818182,-24.9972712275122
0.1919191919191919,-25.288452552809424
0.20202020202020202,-25.538442580762087
0.2121212121212121,-25.745582308653965
0.2222222222222222,-25.90839885274785
0.23232323232323232,-26.025651317848105
0.2424242424242424,-26.096395666120976
0.25252525252525254,-26.12004352850677
0.26262626262626265,-26.096395666120927
0.27272727272727276,-26.025651317848173
0.2828282828282829,-25.908398852747826
0.29292929292929293,-25.74558230865389
0.30303030303030304,-25.538442580762084
0.31313131313131315,-25.288452552809428
0.32323232323232326,-24.99727122751211
0.33333333333333337,-24.66672492306285
0.3434343434343435,-24.298806669440925
0.3535353535353536,-23.895681276188423
0.36363636363636365,-23.45968780527782
0.3737373737373737,-22.993335924818087
0.3838383838383838,-22.499295371362695
0.3939393939393939,-21.980378869680678
0.40404040404040403,-21.439519155014533
0.41414141414141414,-20.879740746908123
0.4242424242424242,-20.30412710220207
0.4343434343434343,-19.715783842983637
0.4444444444444444,-19.11779895040561
0.45454545454545453,-18.51320112971383
0.46464646464646464,-17.90491794591861
0.47474747474747475,-17.295735738674338
0.4848484848484848,-16.68826367028848
0.4949494949494949,-16.08490446996671
0.5050505050505051,-15.487834477741124
0.5151515151515152,-14.89899551715488
0.5252525252525253,-14.32010114478309
0.5353535353535354,-13.752660413450174
0.5454545454545455,-13.198024414202328
0.5555555555555556,-12.657466333385434
0.5656565656565657,-12.132316440299032
0.5757575757575758,-11.624175908708473
0.5858585858585859,-11.13502064399868
0.595959595959596,-10.664673467937149
0.6060606060606061,-10.208929306244194
0.6161616161616162,-9.770613410429219
0.6262626262626263,-9.391818977934735
0.6363636363636365,-9.053587522579486
0.6464646464646465,-8.729334405600143
0.6565656565656566,-8.416178619507884
0.6666666666666667,-8.173937468966896
0.6767676767676768,-7.946836119473413
0.686868686868687,-7.723989113744753
0.696969696969697,-7.509767626343338
0.7070707070707072,-7.322579846521118
0.7171717171717172,-7.164908064186411
0.7272727272727273,-7.037720701289984
0.7373737373737373,-6.939472175631176
0.7474747474747474,-6.867889563319514
0.7575757575757576,-6.838294007602604
0.7676767676767676,-6.867889563319548
0.7777777777777777,-6.939472175631236
0.7878787878787878,-7.037720701289993
0.7979797979797979,-7.164908064186434
0.8080808080808081,-7.322579846521113
0.8181818181818181,-7.509767626343275
0.8282828282828283,-7.7239891137447945
0.8383838383838383,-7.946836119473412
0.8484848484848484,-8.173937468966928
0.8585858585858586,-8.416178619507892
0.8686868686868686,-8.729334405600136
0.8787878787878788,-9.053587522579486
0.8888888888888888,-9.391818977934768
0.898989898989899,-9.77061341042924
0.9090909090909091,-10.208929306244151
0.9191919191919191,-10.664673467937163
0.9292929292929293,-11.135020643998688
0.9393939393939393,-11.624175908708448
0.9494949494949495,-12.132316440298984
0.9595959595959596,-12.657466333385438
0.9696969696969696,-13.198024414202319
0.9797979797979798,-13.752660413450153
0.9898989898989898,-14.320101144783065
0.9999999999999999,-14.898995517154898


==> anc/fig4/subpl_1_series_69.csv <==
x,y
0.0,-15.472518950196127
0.010101010101010102,-16.069273615876266
0.020202020202020204,-16.671842542185786
0.0303030303030303,-17.27805826911458
0.04040404040404041,-17.885537278282584
0.050505050505050504,-18.49169644873544
0.0606060606060606,-19.09377829797054
0.07070707070707072,-19.688979996041795
0.08080808080808081,-20.274330152913365
0.09090909090909091,-20.84674293885759
0.10101010101010101,-21.403155581881826
0.1111111111111111,-21.940519334365742
0.1212121212121212,-22.45583404017584
0.13131313131313133,-22.94617960826646
0.14141414141414144,-23.40874420812002
0.15151515151515152,-23.840849316279805
0.16161616161616163,-24.239971975818644
0.17171717171717174,-24.603764761213856
0.18181818181818182,-24.930073945684875
0.1919191919191919,-25.21695623620546
0.20202020202020202,-25.462694202136102
0.2121212121212121,-25.66581025773338
0.2222222222222222,-25.825078875149455
0.23232323232323232,-25.939536679806203
0.2424242424242424,-26.008490207422096
0.25252525252525254,-26.031521293213274
0.26262626262626265,-26.008490207422117
0.27272727272727276,-25.93953667980618
0.2828282828282829,-25.82507887514944
0.29292929292929293,-25.665810257733316
0.30303030303030304,-25.462694202136078
0.31313131313131315,-25.216956236205494
0.32323232323232326,-24.930073945684907
0.33333333333333337,-24.603764761213938
0.3434343434343435,-24.239971975818616
0.3535353535353536,-23.84084931627982
0.36363636363636365,-23.408744208120027
0.3737373737373737,-22.946179608266483
0.3838383838383838,-22.455834040175866
0.3939393939393939,-21.940519334365685
0.40404040404040403,-21.403155581881858
0.41414141414141414,-20.846742938857606
0.4242424242424242,-20.27433015291335
0.4343434343434343,-19.688979996041798
0.4444444444444444,-19.093778297970555
0.45454545454545453,-18.491696448735443
0.46464646464646464,-17.885537278282598
0.47474747474747475,-17.278058269114535
0.4848484848484848,-16.671842542185804
0.4949494949494949,-16.06927361587631
0.5050505050505051,-15.47251895019611
0.5151515151515152,-14.883524297723245
0.5252525252525253,-14.304020789256516
0.5353535353535354,-13.73554691024763
0.5454545454545455,-13.179488594432495
0.5555555555555556,-12.637143444079454
0.5656565656565657,-12.109820902021102
0.5757575757575758,-11.598999899487547
0.5858585858585859,-11.106571283991808
0.595959595959596,-10.635132330774034
0.6060606060606061,-10.187903745649441
0.6161616161616162,-9.766801378615751
0.6262626262626263,-9.36891433050527
0.6363636363636365,-8.990337826973288
0.6464646464646465,-8.686829343163623
0.6565656565656566,-8.411729651470344
0.6666666666666667,-8.142954872917839
0.6767676767676768,-7.909529994358616
0.686868686868687,-7.692827070413472
0.696969696969697,-7.493052228469885
0.7070707070707072,-7.311438690950532
0.7171717171717172,-7.1499022110586665
0.7272727272727273,-7.011491066995643
0.7373737373737373,-6.901455791979321
0.7474747474747474,-6.828410935932897
0.7575757575757576,-6.802458259924843
0.7676767676767676,-6.828410935932901
0.7777777777777777,-6.901455791979328
0.7878787878787878,-7.011491066995641
0.7979797979797979,-7.149902211058658
0.8080808080808081,-7.311438690950532
0.8181818181818181,-7.493052228469885
0.8282828282828283,-7.692827070413467
0.8383838383838383,-7.909529994358612
0.8484848484848484,-8.14295487291786
0.8585858585858586,-8.411729651470312
0.8686868686868686,-8.686829343163645
0.8787878787878788,-8.990337826973294
0.8888888888888888,-9.368914330505245
0.898989898989899,-9.766801378615718
0.9090909090909091,-10.187903745649447
0.9191919191919191,-10.63513233077401
0.9292929292929293,-11.106571283991817
0.9393939393939393,-11.598999899487572
0.9494949494949495,-12.109820902021086
0.9595959595959596,-12.63714344407942
0.9696969696969696,-13.179488594432494
0.9797979797979798,-13.735546910247633
0.9898989898989898,-14.304020789256498
0.9999999999999999,-14.883524297723243


==> anc/fig4/subpl_1_series_7.csv <==
x,y
0.0,-17.007655616485057
0.010101010101010102,-17.55202344992201
0.020202020202020204,-18.105039642773182
0.0303030303030303,-18.664829020158958
0.04040404040404041,-19.229194650592273
0.050505050505050504,-19.795643617430514
0.0606060606060606,-20.361424842412312
0.07070707070707072,-20.923575969508573
0.08080808080808081,-21.478975936853836
0.09090909090909091,-22.034115297923538
0.10101010101010101,-22.630911233564643
0.1111111111111111,-23.168580686800077
0.1212121212121212,-23.689443300248023
0.13131313131313133,-24.193451042550468
0.14141414141414144,-24.673758898207787
0.15151515151515152,-25.12281478165969
0.16161616161616163,-25.53787573655144
0.17171717171717174,-25.916365012508297
0.18181818181818182,-26.255918139304722
0.1919191919191919,-26.554410982062603
0.20202020202020202,-26.809977803020466
0.2121212121212121,-27.02102408189748
0.2222222222222222,-27.18623787781676
0.23232323232323232,-27.304607310179946
0.2424242424242424,-27.375482047576142
0.25252525252525254,-27.39890219624248
0.26262626262626265,-27.375482047576174
0.27272727272727276,-27.304607310179996
0.2828282828282829,-27.18623787781674
0.29292929292929293,-27.021024081897462
0.30303030303030304,-26.80997780302049
0.31313131313131315,-26.55441098206269
0.32323232323232326,-26.25591813930474
0.33333333333333337,-25.916365012508372
0.3434343434343435,-25.53787573655139
0.3535353535353536,-25.122814781659674
0.36363636363636365,-24.673758898207694
0.3737373737373737,-24.193451042550457
0.3838383838383838,-23.68944330024802
0.3939393939393939,-23.168580686800073
0.40404040404040403,-22.630911233564735
0.41414141414141414,-22.03411529792364
0.4242424242424242,-21.4789759368538
0.4343434343434343,-20.923575969508665
0.4444444444444444,-20.3614248424123
0.45454545454545453,-19.795643617430525
0.46464646464646464,-19.229194650592298
0.47474747474747475,-18.664829020158916
0.4848484848484848,-18.105039642773217
0.4949494949494949,-17.552023449921993
0.5050505050505051,-17.00765561648503
0.5151515151515152,-16.473478008300123
0.5252525252525253,-15.950702854484188
0.5353535353535354,-15.440231347040509
0.5454545454545455,-14.942685654761156
0.5555555555555556,-14.458451911701005
0.5656565656565657,-13.987731222357061
0.5757575757575758,-13.530595631782083
0.5858585858585859,-13.08704626145507
0.595959595959596,-12.657071273788413
0.6060606060606061,-12.240701843998778
0.6161616161616162,-11.838064746164548
0.6262626262626263,-11.449430391952397
0.6363636363636365,-11.075255126834477
0.6464646464646465,-10.716216263717454
0.6565656565656566,-10.37323774394513
0.6666666666666667,-10.047503561079813
0.6767676767676768,-9.740455372579456
0.686868686868687,-9.453770403848436
0.696969696969697,-9.189316280370553
0.7070707070707072,-8.94908126014253
0.7171717171717172,-8.735081663212632
0.7272727272727273,-8.549252702617396
0.7373737373737373,-8.393333285816714
0.7474747474747474,-8.268758162058134
0.7575757575757576,-8.185290785603422
0.7676767676767676,-8.268758162058132
0.7777777777777777,-8.393333285816693
0.7878787878787878,-8.549252702617434
0.7979797979797979,-8.735081663212652
0.8080808080808081,-8.949081260142545
0.8181818181818181,-9.189316280370551
0.8282828282828283,-9.45377040384843
0.8383838383838383,-9.740455372579476
0.8484848484848484,-10.047503561079804
0.8585858585858586,-10.373237743945142
0.8686868686868686,-10.71621626371742
0.8787878787878788,-11.075255126834502
0.8888888888888888,-11.449430391952424
0.898989898989899,-11.838064746164546
0.9090909090909091,-12.240701843998803
0.9191919191919191,-12.657071273788386
0.9292929292929293,-13.087046261455075
0.9393939393939393,-13.53059563178206
0.9494949494949495,-13.98773122235706
0.9595959595959596,-14.458451911701
0.9696969696969696,-14.94268565476113
0.9797979797979798,-15.44023134704055
0.9898989898989898,-15.950702854484247
0.9999999999999999,-16.473478008300187


==> anc/fig4/subpl_1_series_70.csv <==
x,y
0.0,-15.47251895019611
0.010101010101010102,-16.069273615876238
0.020202020202020204,-16.67184254218576
0.0303030303030303,-17.278058269114567
0.04040404040404041,-17.88553727828256
0.050505050505050504,-18.491696448735404
0.0606060606060606,-19.093778297970506
0.07070707070707072,-19.688882869528936
0.08080808080808081,-20.27400413407736
0.09090909090909091,-20.846068938870506
0.10101010101010101,-21.40197684145312
0.1111111111111111,-21.938639532904332
0.1212121212121212,-22.453018920758606
0.13131313131313133,-22.942163237645303
0.14141414141414144,-23.40324072341992
0.15151515151515152,-23.833570478415
0.16161616161616163,-24.230650023590112
0.17171717171717174,-24.592178996726815
0.18181818181818182,-24.91607837042964
0.1919191919191919,-25.200504710890065
0.20202020202020202,-25.44385936066813
0.2121212121212121,-25.644792963367777
0.2222222222222222,-25.80220628238853
0.23232323232323232,-25.915248605566223
0.2424242424242424,-25.983315067595374
0.25252525252525254,-26.00604399994777
0.26262626262626265,-25.983315067595424
0.27272727272727276,-25.91524860556625
0.2828282828282829,-25.80220628238854
0.29292929292929293,-25.644792963367784
0.30303030303030304,-25.443859360668103
0.31313131313131315,-25.200504710890073
0.32323232323232326,-24.916078370429624
0.33333333333333337,-24.592178996726794
0.3434343434343435,-24.2306500235901
0.3535353535353536,-23.833570478414995
0.36363636363636365,-23.403240723419895
0.3737373737373737,-22.942163237645325
0.3838383838383838,-22.45301892075861
0.3939393939393939,-21.938639532904322
0.40404040404040403,-21.401976841453102
0.41414141414141414,-20.846068938870456
0.4242424242424242,-20.27400413407738
0.4343434343434343,-19.688882869528967
0.4444444444444444,-19.093778297970463
0.45454545454545453,-18.49169644873539
0.46464646464646464,-17.885537278282555
0.47474747474747475,-17.27805826911453
0.4848484848484848,-16.67184254218576
0.4949494949494949,-16.069273615876217
0.5050505050505051,-15.472518950196104
0.5151515151515152,-14.883524297723236
0.5252525252525253,-14.304020789256498
0.5353535353535354,-13.735546910247608
0.5454545454545455,-13.179488594432494
0.5555555555555556,-12.637143444079419
0.5656565656565657,-12.109820902021083
0.5757575757575758,-11.598999899487547
0.5858585858585859,-11.106571283991794
0.595959595959596,-10.635132330773995
0.6060606060606061,-10.18790374564944
0.6161616161616162,-9.766801378615705
0.6262626262626263,-9.368914330505234
0.6363636363636365,-8.990337826973267
0.6464646464646465,-8.672950069564832
0.6565656565656566,-8.405202428970393
0.6666666666666667,-8.142954872917832
0.6767676767676768,-7.909529994358606
0.686868686868687,-7.692827070413459
0.696969696969697,-7.493052228469873
0.7070707070707072,-7.311438690950531
0.7171717171717172,-7.149902211058662
0.7272727272727273,-7.01149106699564
0.7373737373737373,-6.901455791979311
0.7474747474747474,-6.828410935932889
0.7575757575757576,-6.802458259924836
0.7676767676767676,-6.828410935932887
0.7777777777777777,-6.9014557919793065
0.7878787878787878,-7.01149106699563
0.7979797979797979,-7.149902211058653
0.8080808080808081,-7.31143869095053
0.8181818181818181,-7.49305222846988
0.8282828282828283,-7.692827070413462
0.8383838383838383,-7.909529994358609
0.8484848484848484,-8.142954872917835
0.8585858585858586,-8.405202428970412
0.8686868686868686,-8.672950069564836
0.8787878787878788,-8.990337826973292
0.8888888888888888,-9.368914330505234
0.898989898989899,-9.766801378615709
0.9090909090909091,-10.187903745649445
0.9191919191919191,-10.635132330774
0.9292929292929293,-11.10657128399179
0.9393939393939393,-11.598999899487554
0.9494949494949495,-12.109820902021077
0.9595959595959596,-12.637143444079415
0.9696969696969696,-13.179488594432467
0.9797979797979798,-13.735546910247585
0.9898989898989898,-14.304020789256498
0.9999999999999999,-14.883524297723232


==> anc/fig4/subpl_1_series_71.csv <==
x,y
0.0,-15.472182393235355
0.010101010101010102,-16.068993848640957
0.020202020202020204,-16.671599086043493
0.0303030303030303,-17.277843360829007
0.04040404040404041,-17.885355033528985
0.050505050505050504,-18.491564664693946
0.0606060606060606,-19.093732168451144
0.07070707070707072,-19.688882869528914
0.08080808080808081,-20.274004134077348
0.09090909090909091,-20.84606893887046
0.10101010101010101,-21.401976841453045
0.1111111111111111,-21.938639532904304
0.1212121212121212,-22.45301892075858
0.13131313131313133,-22.94216323764529
0.14141414141414144,-23.40324072341991
0.15151515151515152,-23.83357047841499
0.16161616161616163,-24.230650023590073
0.17171717171717174,-24.59217899672677
0.18181818181818182,-24.91607837042959
0.1919191919191919,-25.20050471089006
0.20202020202020202,-25.44385936066811
0.2121212121212121,-25.644792963367756
0.2222222222222222,-25.802206282388525
0.23232323232323232,-25.915248605566184
0.2424242424242424,-25.983315067595367
0.25252525252525254,-26.006043999947753
0.26262626262626265,-25.98331506759535
0.27272727272727276,-25.915248605566195
0.2828282828282829,-25.80220628238851
0.29292929292929293,-25.644792963367756
0.30303030303030304,-25.443859360668082
0.31313131313131315,-25.200504710890026
0.32323232323232326,-24.916078370429595
0.33333333333333337,-24.592178996726787
0.3434343434343435,-24.230650023590066
0.3535353535353536,-23.83357047841498
0.36363636363636365,-23.403240723419888
0.3737373737373737,-22.942163237645293
0.3838383838383838,-22.453018920758602
0.3939393939393939,-21.93863953290429
0.40404040404040403,-21.401976841453024
0.41414141414141414,-20.846068938870452
0.4242424242424242,-20.27400413407737
0.4343434343434343,-19.68888286952895
0.4444444444444444,-19.093732168451222
0.45454545454545453,-18.491564664693925
0.46464646464646464,-17.88535503352901
0.47474747474747475,-17.277843360829014
0.4848484848484848,-16.671599086043503
0.4949494949494949,-16.068993848641007
0.5050505050505051,-15.472182393235332
0.5151515151515152,-14.883093129174526
0.5252525252525253,-14.303429293681894
0.5353535353535354,-13.734680913643937
0.5454545454545455,-13.17814701300674
0.5555555555555556,-12.634966768442146
0.5656565656565657,-12.10615717524562
0.5757575757575758,-11.59265195707781
0.5858585858585859,-11.095330438683495
0.595959595959596,-10.618186268302102
0.6060606060606061,-10.173191190271394
0.6161616161616162,-9.763093254634363
0.6262626262626263,-9.352780919353958
0.6363636363636365,-8.961311294496866
0.6464646464646465,-8.672950069564829
0.6565656565656566,-8.405202428970359
0.6666666666666667,-8.118416385127704
0.6767676767676768,-7.8693304232093295
0.686868686868687,-7.646530447108329
0.696969696969697,-7.443476879886354
0.7070707070707072,-7.261780978533027
0.7171717171717172,-7.101510512096353
0.7272727272727273,-6.965575017549928
0.7373737373737373,-6.858533166543626
0.7474747474747474,-6.787662906271086
0.7575757575757576,-6.762351973352123
0.7676767676767676,-6.787662906271089
0.7777777777777777,-6.858533166543637
0.7878787878787878,-6.965575017549922
0.7979797979797979,-7.101510512096361
0.8080808080808081,-7.261780978533021
0.8181818181818181,-7.443476879886368
0.8282828282828283,-7.646530447108328
0.8383838383838383,-7.8693304232093295
0.8484848484848484,-8.118416385127682
0.8585858585858586,-8.405202428970398
0.8686868686868686,-8.672950069564834
0.8787878787878788,-8.961311294496863
0.8888888888888888,-9.352780919353947
0.898989898989899,-9.763093254634386
0.9090909090909091,-10.173191190271417
0.9191919191919191,-10.618186268302097
0.9292929292929293,-11.095330438683536
0.9393939393939393,-11.59265195707781
0.9494949494949495,-12.10615717524562
0.9595959595959596,-12.634966768442137
0.9696969696969696,-13.17814701300679
0.9797979797979798,-13.734680913643958
0.9898989898989898,-14.303429293681852
0.9999999999999999,-14.883093129174547


==> anc/fig4/subpl_1_series_72.csv <==
x,y
0.0,-15.471477926758805
0.010101010101010102,-16.068247967425116
0.020202020202020204,-16.670758859785874
0.0303030303030303,-17.27684604354246
0.04040404040404041,-17.884123927155976
0.050505050505050504,-18.490005403504433
0.0606060606060606,-19.091729785971737
0.07070707070707072,-19.68639708682441
0.08080808080808081,-20.271006395380592
0.09090909090909091,-20.842496210744617
0.10101010101010101,-21.397784878520106
0.1111111111111111,-21.933809684436557
0.1212121212121212,-22.447563584328336
0.13131313131313133,-22.936128933735063
0.14141414141414144,-23.396707883398978
0.15151515151515152,-23.826649317709478
0.16161616161616163,-24.22347234183369
0.17171717171717174,-24.58488639436613
0.18181818181818182,-24.90880810627617
0.1919191919191919,-25.19337507081562
0.20202020202020202,-25.43695674767436
0.2121212121212121,-25.638162795540453
0.2222222222222222,-25.795849192785845
0.23232323232323232,-25.909122543540082
0.2424242424242424,-25.97734296040079
0.25252525252525254,-26.000125864495466
0.26262626262626265,-25.977342960400815
0.27272727272727276,-25.90912254354014
0.2828282828282829,-25.795849192785802
0.29292929292929293,-25.638162795540524
0.30303030303030304,-25.436956747674355
0.31313131313131315,-25.19337507081561
0.32323232323232326,-24.908808106276176
0.33333333333333337,-24.584886394366155
0.3434343434343435,-24.223472341833688
0.3535353535353536,-23.826649317709478
0.36363636363636365,-23.396707883399007
0.3737373737373737,-22.936128933735056
0.3838383838383838,-22.447563584328325
0.3939393939393939,-21.933809684436547
0.40404040404040403,-21.397784878520113
0.41414141414141414,-20.84249621074464
0.4242424242424242,-20.271006395380603
0.4343434343434343,-19.68639708682441
0.4444444444444444,-19.0917297859717
0.45454545454545453,-18.490005403504455
0.46464646464646464,-17.884123927155954
0.47474747474747475,-17.276846043542456
0.4848484848484848,-16.670758859785874
0.4949494949494949,-16.068247967425105
0.5050505050505051,-15.47147792675879
0.5151515151515152,-14.882382812837157
0.5252525252525253,-14.302667818256245
0.5353535353535354,-13.733822195448024
0.5454545454545455,-13.17714325613013
0.5555555555555556,-12.633771015355777
0.5656565656565657,-12.104733806866722
0.5757575757575758,-11.591007679202864
0.5858585858585859,-11.093598832710475
0.595959595959596,-10.615024160151814
0.6060606060606061,-10.152814321108812
0.6161616161616162,-9.71352520726362
0.6262626262626263,-9.300089414562034
0.6363636363636365,-8.957462664174516
0.6464646464646465,-8.648134225616518
0.6565656565656566,-8.37810592765265
0.6666666666666667,-8.10736758025249
0.6767676767676768,-7.869330423209325
0.686868686868687,-7.646530447108327
0.696969696969697,-7.440055158533229
0.7070707070707072,-7.254843344492002
0.7171717171717172,-7.091842260123953
0.7272727272727273,-6.951763348497839
0.7373737373737373,-6.8377300099369105
0.7474747474747474,-6.756193686293694
0.7575757575757576,-6.7238209515958856
0.7676767676767676,-6.756193686293691
0.7777777777777777,-6.837730009936892
0.7878787878787878,-6.951763348497832
0.7979797979797979,-7.091842260123952
0.8080808080808081,-7.2548433444920075
0.8181818181818181,-7.440055158533215
0.8282828282828283,-7.646530447108312
0.8383838383838383,-7.869330423209318
0.8484848484848484,-8.107367580252495
0.8585858585858586,-8.378105927652658
0.8686868686868686,-8.64813422561656
0.8787878787878788,-8.957462664174543
0.8888888888888888,-9.300089414562056
0.898989898989899,-9.71352520726363
0.9090909090909091,-10.15281432110878
0.9191919191919191,-10.615024160151805
0.9292929292929293,-11.093598832710482
0.9393939393939393,-11.591007679202878
0.9494949494949495,-12.10473380686672
0.9595959595959596,-12.633771015355775
0.9696969696969696,-13.177143256130147
0.9797979797979798,-13.73382219544798
0.9898989898989898,-14.302667818256243
0.9999999999999999,-14.882382812837168


==> anc/fig4/subpl_1_series_73.csv <==
x,y
0.0,-15.471477926758785
0.010101010101010102,-16.068247967425087
0.020202020202020204,-16.670758859785863
0.0303030303030303,-17.276846043542438
0.04040404040404041,-17.88412392715594
0.050505050505050504,-18.490005403504377
0.0606060606060606,-19.091729785971687
0.07070707070707072,-19.6863970868244
0.08080808080808081,-20.271006395380585
0.09090909090909091,-20.842496210744613
0.10101010101010101,-21.397784878520064
0.1111111111111111,-21.933809684436532
0.1212121212121212,-22.447563584328297
0.13131313131313133,-22.936128933735038
0.14141414141414144,-23.396707883398946
0.15151515151515152,-23.826649317709407
0.16161616161616163,-24.223472341833617
0.17171717171717174,-24.584886394366105
0.18181818181818182,-24.908808106276137
0.1919191919191919,-25.1933750708156
0.20202020202020202,-25.436956747674298
0.2121212121212121,-25.63816279554038
0.2222222222222222,-25.795849192785766
0.23232323232323232,-25.909122543540064
0.2424242424242424,-25.977342960400776
0.25252525252525254,-26.00012586449545
0.26262626262626265,-25.977342960400804
0.27272727272727276,-25.909122543540086
0.2828282828282829,-25.7958491927858
0.29292929292929293,-25.63816279554045
0.30303030303030304,-25.436956747674316
0.31313131313131315,-25.193375070815566
0.32323232323232326,-24.908808106276112
0.33333333333333337,-24.58488639436614
0.3434343434343435,-24.22347234183366
0.3535353535353536,-23.826649317709418
0.36363636363636365,-23.396707883398985
0.3737373737373737,-22.936128933735
0.3838383838383838,-22.44756358432831
0.3939393939393939,-21.933809684436532
0.40404040404040403,-21.397784878520067
0.41414141414141414,-20.84249621074461
0.4242424242424242,-20.27100639538055
0.4343434343434343,-19.686397086824336
0.4444444444444444,-19.09172978597169
0.45454545454545453,-18.490005403504444
0.46464646464646464,-17.884123927155937
0.47474747474747475,-17.27684604354244
0.4848484848484848,-16.67075885978584
0.4949494949494949,-16.06824796742505
0.5050505050505051,-15.471477926758789
0.5151515151515152,-14.88238281283714
0.5252525252525253,-14.30266781825624
0.5353535353535354,-13.733822195448
0.5454545454545455,-13.17714325613012
0.5555555555555556,-12.633771015355771
0.5656565656565657,-12.104733806866717
0.5757575757575758,-11.59100767920285
0.5858585858585859,-11.093598832710473
0.595959595959596,-10.613674978396485
0.6060606060606061,-10.152814321108792
0.6161616161616162,-9.71352520726359
0.6262626262626263,-9.300089414562015
0.6363636363636365,-8.944119536227523
0.6464646464646465,-8.648134225616516
0.6565656565656566,-8.378105927652642
0.6666666666666667,-8.107367580252484
0.6767676767676768,-7.863661111942459
0.686868686868687,-7.644588812280965
0.696969696969697,-7.440055158533206
0.7070707070707072,-7.254843344491996
0.7171717171717172,-7.09184226012395
0.7272727272727273,-6.951763348497837
0.7373737373737373,-6.837730009936896
0.7474747474747474,-6.7561936862936856
0.7575757575757576,-6.723820951595881
0.7676767676767676,-6.756193686293686
0.7777777777777777,-6.837730009936889
0.7878787878787878,-6.951763348497831
0.7979797979797979,-7.091842260123946
0.8080808080808081,-7.254843344491998
0.8181818181818181,-7.44005515853321
0.8282828282828283,-7.644588812280968
0.8383838383838383,-7.863661111942472
0.8484848484848484,-8.107367580252488
0.8585858585858586,-8.378105927652655
0.8686868686868686,-8.64813422561652
0.8787878787878788,-8.944119536227506
0.8888888888888888,-9.300089414561999
0.898989898989899,-9.713525207263626
0.9090909090909091,-10.15281432110878
0.9191919191919191,-10.613674978396492
0.9292929292929293,-11.093598832710475
0.9393939393939393,-11.59100767920287
0.9494949494949495,-12.10473380686671
0.9595959595959596,-12.633771015355759
0.9696969696969696,-13.177143256130114
0.9797979797979798,-13.733822195447976
0.9898989898989898,-14.302667818256223
0.9999999999999999,-14.882382812837163


==> anc/fig4/subpl_1_series_74.csv <==
x,y
0.0,-15.466872457674866
0.010101010101010102,-16.063280767814746
0.020202020202020204,-16.665072079104274
0.0303030303030303,-17.26999519663165
0.04040404040404041,-17.875548158515045
0.050505050505050504,-18.478998876474726
0.0606060606060606,-19.07741911556448
0.07070707070707072,-19.66773015074176
0.08080808080808081,-20.246758192750363
0.09090909090909091,-20.815095925780742
0.10101010101010101,-21.368449728163647
0.1111111111111111,-21.902696221585185
0.1212121212121212,-22.41487798923297
0.13131313131313133,-22.90211319932091
0.14141414141414144,-23.36162483453691
0.15151515151515152,-23.790767243434654
0.16161616161616163,-24.187050045150322
0.17171717171717174,-24.54815948626148
0.18181818181818182,-24.871977365836127
0.1919191919191919,-25.156597632882203
0.20202020202020202,-25.400340740301854
0.2121212121212121,-25.601765826265858
0.2222222222222222,-25.75968079368133
0.23232323232323232,-25.87315036804277
0.2424242424242424,-25.941502224730772
0.25252525252525254,-25.96433127950582
0.26262626262626265,-25.941502224730772
0.27272727272727276,-25.87315036804271
0.2828282828282829,-25.75968079368132
0.29292929292929293,-25.60176582626587
0.30303030303030304,-25.400340740301832
0.31313131313131315,-25.156597632882207
0.32323232323232326,-24.871977365836145
0.33333333333333337,-24.54815948626149
0.3434343434343435,-24.18705004515028
0.3535353535353536,-23.790767243434615
0.36363636363636365,-23.361624834536947
0.3737373737373737,-22.90211319932088
0.3838383838383838,-22.414877989233002
0.3939393939393939,-21.9026962215852
0.40404040404040403,-21.368449728163615
0.41414141414141414,-20.815095925780724
0.4242424242424242,-20.246758192750278
0.4343434343434343,-19.667730150741743
0.4444444444444444,-19.077419115564417
0.45454545454545453,-18.478998876474684
0.46464646464646464,-17.875548158515027
0.47474747474747475,-17.26999519663169
0.4848484848484848,-16.665072079104316
0.4949494949494949,-16.063280767814785
0.5050505050505051,-15.466872457674853
0.5151515151515152,-14.877841857565803
0.5252525252525253,-14.297938037769441
0.5353535353535354,-13.728693961693242
0.5454545454545455,-13.171478374544693
0.5555555555555556,-12.627577729502558
0.5656565656565657,-12.098325097223851
0.5757575757575758,-11.585313077065498
0.5858585858585859,-11.090766129687188
0.595959595959596,-10.613674978396466
0.6060606060606061,-10.152533924190747
0.6161616161616162,-9.70880829293641
0.6262626262626263,-9.285776837455593
0.6363636363636365,-8.944119536227513
0.6464646464646465,-8.631123165831852
0.6565656565656566,-8.359810925986185
0.6666666666666667,-8.106153794991569
0.6767676767676768,-7.86340486638502
0.686868686868687,-7.641746362883949
0.696969696969697,-7.438650997721136
0.7070707070707072,-7.251167610388108
0.7171717171717172,-7.0812598884094635
0.7272727272727273,-6.93436065549401
0.7373737373737373,-6.819609954018971
0.7474747474747474,-6.741404316887454
0.7575757575757576,-6.712624994932084
0.7676767676767676,-6.741404316887443
0.7777777777777777,-6.819609954018947
0.7878787878787878,-6.934360655494006
0.7979797979797979,-7.081259888409461
0.8080808080808081,-7.251167610388107
0.8181818181818181,-7.4386509977211395
0.8282828282828283,-7.64174636288395
0.8383838383838383,-7.863404866385011
0.8484848484848484,-8.106153794991569
0.8585858585858586,-8.359810925986194
0.8686868686868686,-8.631123165831863
0.8787878787878788,-8.944119536227488
0.8888888888888888,-9.285776837455582
0.898989898989899,-9.708808292936432
0.9090909090909091,-10.152533924190784
0.9191919191919191,-10.613674978396483
0.9292929292929293,-11.090766129687188
0.9393939393939393,-11.585313077065521
0.9494949494949495,-12.098325097223873
0.9595959595959596,-12.627577729502555
0.9696969696969696,-13.171478374544735
0.9797979797979798,-13.72869396169326
0.9898989898989898,-14.297938037769457
0.9999999999999999,-14.877841857565805


==> anc/fig4/subpl_1_series_75.csv <==
x,y
0.0,-15.457124427338156
0.010101010101010102,-16.053599954438248
0.020202020202020204,-16.65542574353473
0.0303030303030303,-17.260455994796217
0.04040404040404041,-17.86634497541322
0.050505050505050504,-18.470562148016135
0.0606060606060606,-19.07041547165452
0.07070707070707072,-19.663080896567465
0.08080808080808081,-20.24563601167912
0.09090909090909091,-20.811297054569845
0.10101010101010101,-21.358174335373228
0.1111111111111111,-21.884315773567256
0.1212121212121212,-22.39249544620837
0.13131313131313133,-22.87860230823051
0.14141414141414144,-23.337069570962544
0.15151515151515152,-23.765254362935686
0.16161616161616163,-24.160667166981803
0.17171717171717174,-24.5209943176081
0.18181818181818182,-24.844117710241523
0.1919191919191919,-25.128131813494477
0.20202020202020202,-25.37135812378816
0.2121212121212121,-25.572357229736593
0.2222222222222222,-25.729938662857446
0.23232323232323232,-25.843168703751388
0.2424242424242424,-25.911376292572893
0.25252525252525254,-25.934157163851044
0.26262626262626265,-25.911376292572847
0.27272727272727276,-25.843168703751445
0.2828282828282829,-25.72993866285738
0.29292929292929293,-25.572357229736568
0.30303030303030304,-25.371358123788223
0.31313131313131315,-25.128131813494452
0.32323232323232326,-24.84411771024152
0.33333333333333337,-24.520994317608046
0.3434343434343435,-24.16066716698183
0.3535353535353536,-23.76525436293571
0.36363636363636365,-23.337069570962516
0.3737373737373737,-22.878602308230587
0.3838383838383838,-22.39249544620837
0.3939393939393939,-21.884315773567256
0.40404040404040403,-21.358174335373285
0.41414141414141414,-20.81129705456979
0.4242424242424242,-20.24563601167909
0.4343434343434343,-19.663080896567447
0.4444444444444444,-19.07041547165449
0.45454545454545453,-18.47056214801613
0.46464646464646464,-17.86634497541321
0.47474747474747475,-17.26045599479622
0.4848484848484848,-16.65542574353474
0.4949494949494949,-16.053599954438237
0.5050505050505051,-15.457124427338147
0.5151515151515152,-14.867939799846024
0.5252525252525253,-14.287787530267133
0.5353535353535354,-13.718227835714957
0.5454545454545455,-13.160669390407962
0.5555555555555556,-12.616408334636978
0.5656565656565657,-12.08666779361556
0.5757575757575758,-11.572613468329655
0.5858585858585859,-11.07529868072663
0.595959595959596,-10.595524474778168
0.6060606060606061,-10.13381031464933
0.6161616161616162,-9.690801194476181
0.6262626262626263,-9.268165090415296
0.6363636363636365,-8.920178620034035
0.6464646464646465,-8.631123165831843
0.6565656565656566,-8.359810925986183
0.6666666666666667,-8.106153794991565
0.6767676767676768,-7.863404866385004
0.686868686868687,-7.641746362883943
0.696969696969697,-7.4386509977211315
0.7070707070707072,-7.251167610388099
0.7171717171717172,-7.0812598884094475
0.7272727272727273,-6.9319314314381675
0.7373737373737373,-6.805340792253871
0.7474747474747474,-6.7055290619445005
0.7575757575757576,-6.655451503095469
0.7676767676767676,-6.705529061944522
0.7777777777777777,-6.805340792253867
0.7878787878787878,-6.931931431438151
0.7979797979797979,-7.081259888409448
0.8080808080808081,-7.251167610388096
0.8181818181818181,-7.4386509977211235
0.8282828282828283,-7.641746362883942
0.8383838383838383,-7.863404866385003
0.8484848484848484,-8.10615379499156
0.8585858585858586,-8.35981092598618
0.8686868686868686,-8.631123165831852
0.8787878787878788,-8.920178620034013
0.8888888888888888,-9.268165090415293
0.898989898989899,-9.690801194476188
0.9090909090909091,-10.133810314649352
0.9191919191919191,-10.595524474778191
0.9292929292929293,-11.075298680726632
0.9393939393939393,-11.572613468329656
0.9494949494949495,-12.08666779361557
0.9595959595959596,-12.616408334637006
0.9696969696969696,-13.160669390407968
0.9797979797979798,-13.718227835715
0.9898989898989898,-14.287787530267128
0.9999999999999999,-14.867939799846015


==> anc/fig4/subpl_1_series_76.csv <==
x,y
0.0,-15.44694964438173
0.010101010101010102,-16.043287231299647
0.020202020202020204,-16.64469464601144
0.0303030303030303,-17.2490504281996
0.04040404040404041,-17.854043020577333
0.050505050505050504,-18.457183609710626
0.0606060606060606,-19.055826046792582
0.07070707070707072,-19.647192699460142
0.08080808080808081,-20.22840481791814
0.09090909090909091,-20.796515901202746
0.10101010101010101,-21.34854660528525
0.1111111111111111,-21.88151990387745
0.1212121212121212,-22.386801123692983
0.13131313131313133,-22.862905165791
0.14141414141414144,-23.310120110791306
0.15151515151515152,-23.72616018394341
0.16161616161616163,-24.108953558522664
0.17171717171717174,-24.456628958901366
0.18181818181818182,-24.76750347885438
0.1919191919191919,-25.040075491539092
0.20202020202020202,-25.27302361601659
0.2121212121212121,-25.468911375122293
0.2222222222222222,-25.62366046646073
0.23232323232323232,-25.73482554601224
0.2424242424242424,-25.801777230738786
0.25252525252525254,-25.824136627832576
0.26262626262626265,-25.801777230738796
0.27272727272727276,-25.73482554601222
0.2828282828282829,-25.623660466460823
0.29292929292929293,-25.468911375122328
0.30303030303030304,-25.27302361601657
0.31313131313131315,-25.040075491539195
0.32323232323232326,-24.767503478854373
0.33333333333333337,-24.456628958901295
0.3434343434343435,-24.108953558522646
0.3535353535353536,-23.726160183943403
0.36363636363636365,-23.31012011079136
0.3737373737373737,-22.862905165791048
0.3838383838383838,-22.38680112369308
0.3939393939393939,-21.881519903877404
0.40404040404040403,-21.348546605285296
0.41414141414141414,-20.796515901202664
0.4242424242424242,-20.228404817918147
0.4343434343434343,-19.647192699460135
0.4444444444444444,-19.055826046792593
0.45454545454545453,-18.4571836097106
0.46464646464646464,-17.854043020577294
0.47474747474747475,-17.249050428199652
0.4848484848484848,-16.644694646011448
0.4949494949494949,-16.043287231299693
0.5050505050505051,-15.446949644381716
0.5151515151515152,-14.857608214089312
0.5252525252525253,-14.27699710771771
0.5353535353535354,-13.706668942270845
0.5454545454545455,-13.148012163825545
0.5555555555555556,-12.602273975716878
0.5656565656565657,-12.070587648313731
0.5757575757575758,-11.554004014270731
0.5858585858585859,-11.053529632801443
0.595959595959596,-10.570179588677528
0.6060606060606061,-10.10506969306148
0.6161616161616162,-9.659686787893396
0.6262626262626263,-9.239954021508197
0.6363636363636365,-8.920178620034033
0.6464646464646465,-8.627315277314121
0.6565656565656566,-8.352654170529611
0.6666666666666667,-8.09971850201606
0.6767676767676768,-7.858827560737503
0.686868686868687,-7.635123615100153
0.696969696969697,-7.430260912647913
0.7070707070707072,-7.243752735105622
0.7171717171717172,-7.0773769993694255
0.7272727272727273,-6.931931431438151
0.7373737373737373,-6.805340792253863
0.7474747474747474,-6.705529061944493
0.7575757575757576,-6.653082319882411
0.7676767676767676,-6.705529061944494
0.7777777777777777,-6.8053407922538565
0.7878787878787878,-6.931931431438146
0.7979797979797979,-7.077376999369448
0.8080808080808081,-7.243752735105611
0.8181818181818181,-7.4302609126479195
0.8282828282828283,-7.6351236151001105
0.8383838383838383,-7.858827560737483
0.8484848484848484,-8.099718502016058
0.8585858585858586,-8.352654170529618
0.8686868686868686,-8.627315277314132
0.8787878787878788,-8.920178620034
0.8888888888888888,-9.239954021508249
0.898989898989899,-9.659686787893387
0.9090909090909091,-10.10506969306152
0.9191919191919191,-10.570179588677519
0.9292929292929293,-11.053529632801446
0.9393939393939393,-11.55400401427076
0.9494949494949495,-12.070587648313747
0.9595959595959596,-12.602273975716866
0.9696969696969696,-13.148012163825518
0.9797979797979798,-13.70666894227088
0.9898989898989898,-14.276997107717705
0.9999999999999999,-14.85760821408931


==> anc/fig4/subpl_1_series_77.csv <==
x,y
0.0,-15.429278114171668
0.010101010101010102,-16.025542903498817
0.020202020202020204,-16.62622276602494
0.0303030303030303,-17.229216035000306
0.04040404040404041,-17.83222837326267
0.050505050505050504,-18.432788039088152
0.0606060606060606,-19.028268869202098
0.07070707070707072,-19.615919250376475
0.08080808080808081,-20.192895213357595
0.09090909090909091,-20.756295832799285
0.10101010101010101,-21.303199314267975
0.1111111111111111,-21.83069843663453
0.1212121212121212,-22.335934338342053
0.13131313131313133,-22.81612794464544
0.14141414141414144,-23.26860860249342
0.15151515151515152,-23.69083970861311
0.16161616161616163,-24.08044128427993
0.17171717171717174,-24.435209572985034
0.18181818181818182,-24.753133822119388
0.1919191919191919,-25.03241046326589
0.20202020202020202,-25.271454932410535
0.2121212121212121,-25.468911375122264
0.2222222222222222,-25.623660466460674
0.23232323232323232,-25.7348255460122
0.2424242424242424,-25.801777230738768
0.25252525252525254,-25.824136627832505
0.26262626262626265,-25.801777230738757
0.27272727272727276,-25.734825546012182
0.2828282828282829,-25.623660466460734
0.29292929292929293,-25.468911375122318
0.30303030303030304,-25.271454932410528
0.31313131313131315,-25.032410463265798
0.32323232323232326,-24.753133822119405
0.33333333333333337,-24.435209572984963
0.3434343434343435,-24.080441284279953
0.3535353535353536,-23.690839708613094
0.36363636363636365,-23.268608602493412
0.3737373737373737,-22.81612794464544
0.3838383838383838,-22.33593433834209
0.3939393939393939,-21.830698436634588
0.40404040404040403,-21.303199314267978
0.41414141414141414,-20.75629583279931
0.4242424242424242,-20.19289521335761
0.4343434343434343,-19.615919250376475
0.4444444444444444,-19.028268869202094
0.45454545454545453,-18.432788039088145
0.46464646464646464,-17.83222837326263
0.47474747474747475,-17.2292160350003
0.4848484848484848,-16.626222766024885
0.4949494949494949,-16.025542903498813
0.5050505050505051,-15.42927811417169
0.5151515151515152,-14.839331246335151
0.5252525252525253,-14.25741023249285
0.5353535353535354,-13.685042476527354
0.5454545454545455,-13.12359978761178
0.5555555555555556,-12.574333870115126
0.5656565656565657,-12.038422823020525
0.5757575757575758,-11.517030039225107
0.5858585858585859,-11.01137744766741
0.595959595959596,-10.522831689324306
0.6060606060606061,-10.052994586160908
0.6161616161616162,-9.60395172555098
0.6262626262626263,-9.238079276476896
0.6363636363636365,-8.918509896900591
0.6464646464646465,-8.626407694019173
0.6565656565656566,-8.342088373301664
0.6666666666666667,-8.08721176093208
0.6767676767676768,-7.849310158977226
0.686868686868687,-7.627576207064145
0.696969696969697,-7.422339938953543
0.7070707070707072,-7.234716283303847
0.7171717171717172,-7.0658977462710375
0.7272727272727273,-6.917205529181292
0.7373737373737373,-6.790478579277965
0.7474747474747474,-6.691503168295884
0.7575757575757576,-6.653082319882409
0.7676767676767676,-6.691503168295918
0.7777777777777777,-6.790478579277951
0.7878787878787878,-6.9172055291813095
0.7979797979797979,-7.065897746271046
0.8080808080808081,-7.234716283303833
0.8181818181818181,-7.422339938953549
0.8282828282828283,-7.627576207064164
0.8383838383838383,-7.849310158977227
0.8484848484848484,-8.087211760932078
0.8585858585858586,-8.342088373301705
0.8686868686868686,-8.626407694019171
0.8787878787878788,-8.918509896900611
0.8888888888888888,-9.2380792764769
0.898989898989899,-9.603951725550953
0.9090909090909091,-10.052994586160896
0.9191919191919191,-10.522831689324287
0.9292929292929293,-11.011377447667458
0.9393939393939393,-11.517030039225125
0.9494949494949495,-12.038422823020532
0.9595959595959596,-12.574333870115128
0.9696969696969696,-13.12359978761177
0.9797979797979798,-13.685042476527332
0.9898989898989898,-14.257410232492832
0.9999999999999999,-14.839331246335169


==> anc/fig4/subpl_1_series_78.csv <==
x,y
0.0,-15.42927811417166
0.010101010101010102,-16.025542903498767
0.020202020202020204,-16.626222766024917
0.0303030303030303,-17.229216035000263
0.04040404040404041,-17.832228373262616
0.050505050505050504,-18.432788039088074
0.0606060606060606,-19.02826886920204
0.07070707070707072,-19.61591925037644
0.08080808080808081,-20.192895213357495
0.09090909090909091,-20.756295832799267
0.10101010101010101,-21.303199314267925
0.1111111111111111,-21.8306984366345
0.1212121212121212,-22.335934338342046
0.13131313131313133,-22.816127944645388
0.14141414141414144,-23.26860860249337
0.15151515151515152,-23.69083970861309
0.16161616161616163,-24.080441284279928
0.17171717171717174,-24.43520957298498
0.18181818181818182,-24.753133822119388
0.1919191919191919,-25.032410463265766
0.20202020202020202,-25.27145493241048
0.2121212121212121,-25.465210682813147
0.2222222222222222,-25.615690766721457
0.23232323232323232,-25.723717327184296
0.2424242424242424,-25.788750884011943
0.25252525252525254,-25.81046514001764
0.26262626262626265,-25.78875088401189
0.27272727272727276,-25.723717327184197
0.2828282828282829,-25.615690766721464
0.29292929292929293,-25.465210682813204
0.30303030303030304,-25.27145493241051
0.31313131313131315,-25.032410463265766
0.32323232323232326,-24.75313382211934
0.33333333333333337,-24.43520957298496
0.3434343434343435,-24.080441284279946
0.3535353535353536,-23.690839708613044
0.36363636363636365,-23.26860860249341
0.3737373737373737,-22.816127944645363
0.3838383838383838,-22.335934338342067
0.3939393939393939,-21.83069843663452
0.40404040404040403,-21.303199314267943
0.41414141414141414,-20.756295832799193
0.4242424242424242,-20.19289521335757
0.4343434343434343,-19.615919250376418
0.4444444444444444,-19.028268869202044
0.45454545454545453,-18.432788039088145
0.46464646464646464,-17.832228373262605
0.47474747474747475,-17.22921603500029
0.4848484848484848,-16.626222766024867
0.4949494949494949,-16.025542903498778
0.5050505050505051,-15.42927811417169
0.5151515151515152,-14.839331246335135
0.5252525252525253,-14.257410232492802
0.5353535353535354,-13.685042476527343
0.5454545454545455,-13.123599787611754
0.5555555555555556,-12.574333870115106
0.5656565656565657,-12.038422823020525
0.5757575757575758,-11.517030039225103
0.5858585858585859,-11.011377447667387
0.595959595959596,-10.522831689324303
0.6060606060606061,-10.05299458616089
0.6161616161616162,-9.60395172555093
0.6262626262626263,-9.227539848769474
0.6363636363636365,-8.918509896900582
0.6464646464646465,-8.626407694019141
0.6565656565656566,-8.339937652309894
0.6666666666666667,-8.08652222119976
0.6767676767676768,-7.834870349117996
0.686868686868687,-7.608346493373663
0.696969696969697,-7.398179011992581
0.7070707070707072,-7.205919206712744
0.7171717171717172,-7.033521147604575
0.7272727272727273,-6.883602052705555
0.7373737373737373,-6.7601163046604995
0.7474747474747474,-6.675908683587825
0.7575757575757576,-6.650312599218904
0.7676767676767676,-6.675908683587821
0.7777777777777777,-6.760116304660506
0.7878787878787878,-6.883602052705555
0.7979797979797979,-7.033521147604592
0.8080808080808081,-7.20591920671276
0.8181818181818181,-7.398179011992562
0.8282828282828283,-7.608346493373701
0.8383838383838383,-7.834870349118001
0.8484848484848484,-8.086522221199735
0.8585858585858586,-8.339937652309883
0.8686868686868686,-8.626407694019166
0.8787878787878788,-8.918509896900584
0.8888888888888888,-9.227539848769496
0.898989898989899,-9.603951725550944
0.9090909090909091,-10.052994586160873
0.9191919191919191,-10.52283168932428
0.9292929292929293,-11.0113774476674
0.9393939393939393,-11.517030039225117
0.9494949494949495,-12.038422823020506
0.9595959595959596,-12.574333870115108
0.9696969696969696,-13.123599787611747
0.9797979797979798,-13.685042476527313
0.9898989898989898,-14.2574102324928
0.9999999999999999,-14.83933124633516


==> anc/fig4/subpl_1_series_79.csv <==
x,y
0.0,-15.398601571742834
0.010101010101010102,-15.994426294946043
0.020202020202020204,-16.593570613285205
0.0303030303030303,-17.193939563973636
0.04040404040404041,-17.793303015869792
0.050505050505050504,-18.389812821797708
0.0606060606060606,-18.98051767524097
0.07070707070707072,-19.562770853554166
0.08080808080808081,-20.133839729583425
0.09090909090909091,-20.69093815840217
0.10101010101010101,-21.23125987374246
0.1111111111111111,-21.752011678503056
0.1212121212121212,-22.25044544873066
0.13131313131313133,-22.723888213982693
0.14141414141414144,-23.169769806561945
0.15151515151515152,-23.58564777563838
0.16161616161616163,-23.96922943480665
0.17171717171717174,-24.318391051743262
0.18181818181818182,-24.631194295791065
0.1919191919191919,-24.905900133220463
0.20202020202020202,-25.140980401278195
0.2121212121212121,-25.335127303715925
0.2222222222222222,-25.487261057653534
0.23232323232323232,-25.596535891741972
0.2424242424242424,-25.662344556561376
0.25252525252525254,-25.684321466895128
0.26262626262626265,-25.662344556561386
0.27272727272727276,-25.596535891741937
0.2828282828282829,-25.487261057653516
0.29292929292929293,-25.335127303715907
0.30303030303030304,-25.140980401278178
0.31313131313131315,-24.90590013322045
0.32323232323232326,-24.631194295791094
0.33333333333333337,-24.318391051743305
0.3434343434343435,-23.96922943480665
0.3535353535353536,-23.585647775638385
0.36363636363636365,-23.16976980656203
0.3737373737373737,-22.723888213982736
0.3838383838383838,-22.250445448730684
0.3939393939393939,-21.752011678502964
0.40404040404040403,-21.23125987374243
0.41414141414141414,-20.690938158402187
0.4242424242424242,-20.133839729583347
0.4343434343434343,-19.562770853554184
0.4444444444444444,-18.98051767524095
0.45454545454545453,-18.389812821797708
0.46464646464646464,-17.793303015869775
0.47474747474747475,-17.193939563973657
0.4848484848484848,-16.593570613285234
0.4949494949494949,-15.994426294946074
0.5050505050505051,-15.39860157174285
0.5151515151515152,-14.807996854149616
0.5252525252525253,-14.224327088606415
0.5353535353535354,-13.649146629874863
0.5454545454545455,-13.083894462864643
0.5555555555555556,-12.529969593923667
0.5656565656565657,-11.988859489849773
0.5757575757575758,-11.462376758793951
0.5858585858585859,-10.953135303404308
0.595959595959596,-10.465511863675026
0.6060606060606061,-10.006886477482533
0.6161616161616162,-9.584959803992628
0.6262626262626263,-9.227539848769457
0.6363636363636365,-8.89782075908031
0.6464646464646465,-8.609302389689867
0.6565656565656566,-8.339937652309887
0.6666666666666667,-8.076502626512035
0.6767676767676768,-7.829572889352418
0.686868686868687,-7.577822771612646
0.696969696969697,-7.364194774042276
0.7070707070707072,-7.169622736256652
0.7171717171717172,-6.995548425892325
0.7272727272727273,-6.844157095938431
0.7373737373737373,-6.736419223845145
0.7474747474747474,-6.668569378614107
0.7575757575757576,-6.615056390831438
0.7676767676767676,-6.668569378614097
0.7777777777777777,-6.7364192238451235
0.7878787878787878,-6.8441570959384235
0.7979797979797979,-6.995548425892316
0.8080808080808081,-7.1696227362566605
0.8181818181818181,-7.364194774042263
0.8282828282828283,-7.577822771612638
0.8383838383838383,-7.829572889352417
0.8484848484848484,-8.076502626512045
0.8585858585858586,-8.33993765230988
0.8686868686868686,-8.609302389689832
0.8787878787878788,-8.897820759080322
0.8888888888888888,-9.227539848769482
0.898989898989899,-9.584959803992634
0.9090909090909091,-10.00688647748251
0.9191919191919191,-10.465511863675033
0.9292929292929293,-10.95313530340432
0.9393939393939393,-11.46237675879396
0.9494949494949495,-11.988859489849784
0.9595959595959596,-12.529969593923655
0.9696969696969696,-13.083894462864624
0.9797979797979798,-13.649146629874869
0.9898989898989898,-14.224327088606415
0.9999999999999999,-14.80799685414965


==> anc/fig4/subpl_1_series_8.csv <==
x,y
0.0,-16.39729356255443
0.010101010101010102,-17.013340916949037
0.020202020202020204,-17.639069189623058
0.0303030303030303,-18.27188119766868
0.04040404040404041,-18.90871081349585
0.050505050505050504,-19.545979513081242
0.0606060606060606,-20.17958718859763
0.07070707070707072,-20.805054705157378
0.08080808080808081,-21.42187173096426
0.09090909090909091,-22.034115297923513
0.10101010101010101,-22.63091123356459
0.1111111111111111,-23.168580686800063
0.1212121212121212,-23.689443300247987
0.13131313131313133,-24.189602544572494
0.14141414141414144,-24.664903941630556
0.15151515151515152,-25.111363459128164
0.16161616161616163,-25.525371293712027
0.17171717171717174,-25.903759276525584
0.18181818181818182,-26.24378518106489
0.1919191919191919,-26.543093668532737
0.20202020202020202,-26.799681897792674
0.2121212121212121,-27.011876056369847
0.2222222222222222,-27.17831714194895
0.23232323232323232,-27.297952958974744
0.2424242424242424,-27.371072143517345
0.25252525252525254,-27.395935517420067
0.26262626262626265,-27.371072143517342
0.27272727272727276,-27.297952958974754
0.2828282828282829,-27.17831714194889
0.29292929292929293,-27.01187605636986
0.30303030303030304,-26.799681897792635
0.31313131313131315,-26.543093668532766
0.32323232323232326,-26.243785181064894
0.33333333333333337,-25.903759276525516
0.3434343434343435,-25.525371293711988
0.3535353535353536,-25.11136345912812
0.36363636363636365,-24.664903941630598
0.3737373737373737,-24.189602544572534
0.3838383838383838,-23.689443300247987
0.3939393939393939,-23.168580686800034
0.40404040404040403,-22.630911233564618
0.41414141414141414,-22.03411529792353
0.4242424242424242,-21.42187173096429
0.4343434343434343,-20.805054705157392
0.4444444444444444,-20.17958718859757
0.45454545454545453,-19.54597951308125
0.46464646464646464,-18.90871081349582
0.47474747474747475,-18.271881197668705
0.4848484848484848,-17.639069189623026
0.4949494949494949,-17.013340916948973
0.5050505050505051,-16.39729356255441
0.5151515151515152,-15.79309840829154
0.5252525252525253,-15.20254092435534
0.5353535353535354,-14.627061806382095
0.5454545454545455,-14.06780196951446
0.5555555555555556,-13.52565264548139
0.5656565656565657,-13.00131049589442
0.5757575757575758,-12.495337326113583
0.5858585858585859,-12.008224638081348
0.595959595959596,-11.540465247677858
0.6060606060606061,-11.092638730645048
0.6161616161616162,-10.665528238103871
0.6262626262626263,-10.260314347897161
0.6363636363636365,-9.878970468513828
0.6464646464646465,-9.525193468572368
0.6565656565656566,-9.2064030054931
0.6666666666666667,-8.934503409346167
0.6767676767676768,-8.715744295954192
0.686868686868687,-8.543231269444025
0.696969696969697,-8.408597309780836
0.7070707070707072,-8.307339363985689
0.7171717171717172,-8.237131855490993
0.7272727272727273,-8.195910292556942
0.7373737373737373,-8.180034832174634
0.7474747474747474,-8.181436456864859
0.7575757575757576,-8.17657091605008
0.7676767676767676,-8.18143645686488
0.7777777777777777,-8.180034832174593
0.7878787878787878,-8.195910292556986
0.7979797979797979,-8.237131855490972
0.8080808080808081,-8.307339363985708
0.8181818181818181,-8.408597309780857
0.8282828282828283,-8.543231269444028
0.8383838383838383,-8.715744295954178
0.8484848484848484,-8.934503409346167
0.8585858585858586,-9.206403005493073
0.8686868686868686,-9.525193468572388
0.8787878787878788,-9.878970468513847
0.8888888888888888,-10.26031434789713
0.898989898989899,-10.665528238103882
0.9090909090909091,-11.092638730645042
0.9191919191919191,-11.540465247677833
0.9292929292929293,-12.008224638081327
0.9393939393939393,-12.495337326113589
0.9494949494949495,-13.001310495894437
0.9595959595959596,-13.525652645481403
0.9696969696969696,-14.06780196951446
0.9797979797979798,-14.627061806382118
0.9898989898989898,-15.202540924355361
0.9999999999999999,-15.793098408291547


==> anc/fig4/subpl_1_series_80.csv <==
x,y
0.0,-15.39860157174283
0.010101010101010102,-15.994426294946038
0.020202020202020204,-16.593570613285163
0.0303030303030303,-17.19393956397362
0.04040404040404041,-17.793303015869753
0.050505050505050504,-18.389812821797683
0.0606060606060606,-18.98051767524092
0.07070707070707072,-19.562770853554134
0.08080808080808081,-20.133839729583357
0.09090909090909091,-20.690938158402165
0.10101010101010101,-21.231259873742452
0.1111111111111111,-21.75201167850298
0.1212121212121212,-22.250445448730616
0.13131313131313133,-22.723888213982665
0.14141414141414144,-23.16976980656194
0.15151515151515152,-23.585647775638353
0.16161616161616163,-23.969229434806643
0.17171717171717174,-24.318391051743227
0.18181818181818182,-24.631194295791058
0.1919191919191919,-24.90590013322041
0.20202020202020202,-25.14098040127816
0.2121212121212121,-25.335127303715904
0.2222222222222222,-25.48726105765349
0.23232323232323232,-25.596535891741915
0.2424242424242424,-25.662344556561315
0.25252525252525254,-25.68432146689511
0.26262626262626265,-25.662344556561344
0.27272727272727276,-25.596535891741926
0.2828282828282829,-25.487261057653477
0.29292929292929293,-25.3351273037159
0.30303030303030304,-25.140980401278167
0.31313131313131315,-24.9059001332204
0.32323232323232326,-24.631194295791044
0.33333333333333337,-24.318391051743294
0.3434343434343435,-23.969229434806614
0.3535353535353536,-23.58564777563835
0.36363636363636365,-23.169769806561952
0.3737373737373737,-22.723888213982722
0.3838383838383838,-22.25044544873065
0.3939393939393939,-21.75201167850293
0.40404040404040403,-21.231259873742413
0.41414141414141414,-20.69093815840217
0.4242424242424242,-20.133839729583332
0.4343434343434343,-19.562770853554138
0.4444444444444444,-18.980517675240947
0.45454545454545453,-18.389812821797697
0.46464646464646464,-17.793303015869746
0.47474747474747475,-17.193939563973636
0.4848484848484848,-16.593570613285166
0.4949494949494949,-15.994426294946056
0.5050505050505051,-15.398601571742825
0.5151515151515152,-14.807996854149572
0.5252525252525253,-14.22432708860641
0.5353535353535354,-13.649146629874862
0.5454545454545455,-13.083894462864624
0.5555555555555556,-12.529969593923662
0.5656565656565657,-11.98885948984974
0.5757575757575758,-11.462376758793926
0.5858585858585859,-10.953135303404283
0.595959595959596,-10.465511863674998
0.6060606060606061,-10.00688647748251
0.6161616161616162,-9.584959803992604
0.6262626262626263,-9.20680172138459
0.6363636363636365,-8.89658013587308
0.6464646464646465,-8.60409392440343
0.6565656565656566,-8.33833457806724
0.6666666666666667,-8.067868578727863
0.6767676767676768,-7.810588061254518
0.686868686868687,-7.577822771612637
0.696969696969697,-7.364194774042273
0.7070707070707072,-7.169622736256633
0.7171717171717172,-6.995548425892319
0.7272727272727273,-6.844157095938426
0.7373737373737373,-6.718812126107955
0.7474747474747474,-6.627101945977401
0.7575757575757576,-6.601032915320528
0.7676767676767676,-6.627101945977409
0.7777777777777777,-6.718812126107935
0.7878787878787878,-6.844157095938413
0.7979797979797979,-6.995548425892313
0.8080808080808081,-7.169622736256651
0.8181818181818181,-7.36419477404226
0.8282828282828283,-7.577822771612636
0.8383838383838383,-7.810588061254491
0.8484848484848484,-8.067868578727875
0.8585858585858586,-8.338334578067249
0.8686868686868686,-8.604093924403422
0.8787878787878788,-8.896580135873085
0.8888888888888888,-9.206801721384593
0.898989898989899,-9.584959803992609
0.9090909090909091,-10.00688647748249
0.9191919191919191,-10.465511863675033
0.9292929292929293,-10.95313530340428
0.9393939393939393,-11.462376758793944
0.9494949494949495,-11.98885948984977
0.9595959595959596,-12.529969593923655
0.9696969696969696,-13.083894462864611
0.9797979797979798,-13.649146629874854
0.9898989898989898,-14.224327088606412
0.9999999999999999,-14.807996854149609


==> anc/fig4/subpl_1_series_81.csv <==
x,y
0.0,-15.397586388906836
0.010101010101010102,-15.993522351845545
0.020202020202020204,-16.592850051941333
0.0303030303030303,-17.193519107947655
0.04040404040404041,-17.793247778878726
0.050505050505050504,-18.389034957882604
0.0606060606060606,-18.97869083444529
0.07070707070707072,-19.559487676545924
0.08080808080808081,-20.128618204316783
0.09090909090909091,-20.68323666362614
0.10101010101010101,-21.220500704903756
0.1111111111111111,-21.737611732100834
0.1212121212121212,-22.231851592881572
0.13131313131313133,-22.700613956631233
0.14141414141414144,-23.143395791795182
0.15151515151515152,-23.557538248773362
0.16161616161616163,-23.93951036555837
0.17171717171717174,-24.287209031703053
0.18181818181818182,-24.598710633339053
0.1919191919191919,-24.872285487879743
0.20202020202020202,-25.10641029937957
0.2121212121212121,-25.299778741378688
0.2222222222222222,-25.451310259996195
0.23232323232323232,-25.560157174662276
0.2424242424242424,-25.62571013851184
0.25252525252525254,-25.647602005663213
0.26262626262626265,-25.625710138511902
0.27272727272727276,-25.560157174662244
0.2828282828282829,-25.45131025999618
0.29292929292929293,-25.299778741378677
0.30303030303030304,-25.10641029937956
0.31313131313131315,-24.872285487879772
0.32323232323232326,-24.598710633339067
0.33333333333333337,-24.287209031703
0.3434343434343435,-23.93951036555835
0.3535353535353536,-23.557538248773373
0.36363636363636365,-23.143395791795232
0.3737373737373737,-22.700613956631265
0.3838383838383838,-22.231851592881554
0.3939393939393939,-21.7376117321008
0.40404040404040403,-21.22050070490372
0.41414141414141414,-20.683236663626165
0.4242424242424242,-20.128618204316783
0.4343434343434343,-19.559487676545967
0.4444444444444444,-18.97869083444529
0.45454545454545453,-18.38903495788263
0.46464646464646464,-17.793247778878715
0.47474747474747475,-17.193519107947647
0.4848484848484848,-16.5928500519413
0.4949494949494949,-15.993522351845504
0.5050505050505051,-15.39758638890687
0.5151515151515152,-14.80691082249966
0.5252525252525253,-14.223186015426652
0.5353535353535354,-13.647937292757858
0.5454545454545455,-13.082549003409087
0.5555555555555556,-12.528301148012078
0.5656565656565657,-11.986422390345368
0.5757575757575758,-11.458167852774075
0.5858585858585859,-10.944939558669697
0.595959595959596,-10.448483880047936
0.6060606060606061,-9.971225100456321
0.6161616161616162,-9.535501068253051
0.6262626262626263,-9.206801721384585
0.6363636363636365,-8.89658013587307
0.6464646464646465,-8.601450094898631
0.6565656565656566,-8.332259984837671
0.6666666666666667,-8.067868578727847
0.6767676767676768,-7.8105880612544905
0.686868686868687,-7.577188661709015
0.696969696969697,-7.3498534085849
0.7070707070707072,-7.148598250597083
0.7171717171717172,-6.97554699552859
0.7272727272727273,-6.836629456700763
0.7373737373737373,-6.718812126107933
0.7474747474747474,-6.627101945977393
0.7575757575757576,-6.601032915320515
0.7676767676767676,-6.627101945977401
0.7777777777777777,-6.718812126107931
0.7878787878787878,-6.836629456700756
0.7979797979797979,-6.975546995528569
0.8080808080808081,-7.14859825059707
0.8181818181818181,-7.349853408584888
0.8282828282828283,-7.577188661708993
0.8383838383838383,-7.810588061254488
0.8484848484848484,-8.067868578727857
0.8585858585858586,-8.332259984837679
0.8686868686868686,-8.601450094898649
0.8787878787878788,-8.896580135873084
0.8888888888888888,-9.206801721384585
0.898989898989899,-9.53550106825307
0.9090909090909091,-9.971225100456312
0.9191919191919191,-10.448483880047931
0.9292929292929293,-10.944939558669686
0.9393939393939393,-11.458167852774059
0.9494949494949495,-11.986422390345377
0.9595959595959596,-12.528301148012075
0.9696969696969696,-13.082549003409119
0.9797979797979798,-13.647937292757852
0.9898989898989898,-14.22318601542666
0.9999999999999999,-14.806910822499677


==> anc/fig4/subpl_1_series_82.csv <==
x,y
0.0,-15.397586388906824
0.010101010101010102,-15.993522351845504
0.020202020202020204,-16.592850051941326
0.0303030303030303,-17.19351910794763
0.04040404040404041,-17.79324777887872
0.050505050505050504,-18.389034957882558
0.0606060606060606,-18.97869083444528
0.07070707070707072,-19.559487676545896
0.08080808080808081,-20.128618204316776
0.09090909090909091,-20.683236663626076
0.10101010101010101,-21.220500704903685
0.1111111111111111,-21.737611732100746
0.1212121212121212,-22.23185159288152
0.13131313131313133,-22.700613956631194
0.14141414141414144,-23.141429475033952
0.15151515151515152,-23.551984720024276
0.16161616161616163,-23.930135724676624
0.17171717171717174,-24.273917491400102
0.18181818181818182,-24.58155096577054
0.1919191919191919,-24.851448746101713
0.20202020202020202,-25.082220362944483
0.2121212121212121,-25.272677495576737
0.2222222222222222,-25.421839119767306
0.23232323232323232,-25.528936352990424
0.2424242424242424,-25.593416671147537
0.25252525252525254,-25.614947177630498
0.26262626262626265,-25.59341667114754
0.27272727272727276,-25.52893635299044
0.2828282828282829,-25.421839119767313
0.29292929292929293,-25.272677495576747
0.30303030303030304,-25.08222036294449
0.31313131313131315,-24.851448746101752
0.32323232323232326,-24.581550965770454
0.33333333333333337,-24.273917491400113
0.3434343434343435,-23.93013572467659
0.3535353535353536,-23.551984720024276
0.36363636363636365,-23.141429475033927
0.3737373737373737,-22.700613956631184
0.3838383838383838,-22.23185159288149
0.3939393939393939,-21.737611732100795
0.40404040404040403,-21.220500704903714
0.41414141414141414,-20.683236663626147
0.4242424242424242,-20.128618204316766
0.4343434343434343,-19.55948767654594
0.4444444444444444,-18.978690834445224
0.45454545454545453,-18.389034957882615
0.46464646464646464,-17.793247778878715
0.47474747474747475,-17.193519107947626
0.4848484848484848,-16.592850051941298
0.4949494949494949,-15.993522351845497
0.5050505050505051,-15.397586388906825
0.5151515151515152,-14.806910822499633
0.5252525252525253,-14.223186015426647
0.5353535353535354,-13.647937292757833
0.5454545454545455,-13.082549003409069
0.5555555555555556,-12.528301148012073
0.5656565656565657,-11.98642239034535
0.5757575757575758,-11.458167852774041
0.5858585858585859,-10.944939558669686
0.595959595959596,-10.448483880047888
0.6060606060606061,-9.971225100456302
0.6161616161616162,-9.525035546745112
0.6262626262626263,-9.202348892749514
0.6363636363636365,-8.889805489712527
0.6464646464646465,-8.598694983230152
0.6565656565656566,-8.304701043994212
0.6666666666666667,-8.03329160737057
0.6767676767676768,-7.782588223666354
0.686868686868687,-7.55047372541071
0.696969696969697,-7.335294036805605
0.7070707070707072,-7.1383469457708895
0.7171717171717172,-6.961314709942272
0.7272727272727273,-6.806453053280291
0.7373737373737373,-6.6774974309201065
0.7474747474747474,-6.602819662295139
0.7575757575757576,-6.591123556042447
0.7676767676767676,-6.60281966229514
0.7777777777777777,-6.67749743092009
0.7878787878787878,-6.806453053280278
0.7979797979797979,-6.961314709942263
0.8080808080808081,-7.138346945770895
0.8181818181818181,-7.335294036805597
0.8282828282828283,-7.550473725410724
0.8383838383838383,-7.782588223666337
0.8484848484848484,-8.033291607370563
0.8585858585858586,-8.304701043994204
0.8686868686868686,-8.598694983230146
0.8787878787878788,-8.889805489712542
0.8888888888888888,-9.202348892749532
0.898989898989899,-9.525035546745125
0.9090909090909091,-9.971225100456302
0.9191919191919191,-10.44848388004793
0.9292929292929293,-10.944939558669669
0.9393939393939393,-11.45816785277404
0.9494949494949495,-11.986422390345341
0.9595959595959596,-12.528301148012053
0.9696969696969696,-13.082549003409108
0.9797979797979798,-13.647937292757831
0.9898989898989898,-14.223186015426652
0.9999999999999999,-14.806910822499665


==> anc/fig4/subpl_1_series_83.csv <==
x,y
0.0,-15.389737246033315
0.010101010101010102,-15.9856407340786
0.020202020202020204,-16.58465400602738
0.0303030303030303,-17.18473989932326
0.04040404040404041,-17.78368598407526
0.050505050505050504,-18.379119685819422
0.0606060606060606,-18.968530179332287
0.07070707070707072,-19.54929539016681
0.08080808080808081,-20.11871236952875
0.09090909090909091,-20.67402941306147
0.10101010101010101,-21.212478528428697
0.1111111111111111,-21.7313071584891
0.1212121212121212,-22.227808378976476
0.13131313131313133,-22.69934907049006
0.14141414141414144,-23.141429475033917
0.15151515151515152,-23.551984720024233
0.16161616161616163,-23.930135724676493
0.17171717171717174,-24.273917491400052
0.18181818181818182,-24.581550965770465
0.1919191919191919,-24.8514487461017
0.20202020202020202,-25.082220362944444
0.2121212121212121,-25.27267749557665
0.2222222222222222,-25.421839119767228
0.23232323232323232,-25.528936352990378
0.2424242424242424,-25.59341667114751
0.25252525252525254,-25.614947177630448
0.26262626262626265,-25.59341667114751
0.27272727272727276,-25.528936352990424
0.2828282828282829,-25.421839119767228
0.29292929292929293,-25.272677495576726
0.30303030303030304,-25.082220362944412
0.31313131313131315,-24.851448746101717
0.32323232323232326,-24.58155096577043
0.33333333333333337,-24.273917491400084
0.3434343434343435,-23.930135724676543
0.3535353535353536,-23.55198472002421
0.36363636363636365,-23.141429475033924
0.3737373737373737,-22.699349070490168
0.3838383838383838,-22.227808378976416
0.3939393939393939,-21.731307158489077
0.40404040404040403,-21.212478528428754
0.41414141414141414,-20.674029413061454
0.4242424242424242,-20.11871236952883
0.4343434343434343,-19.549295390166847
0.4444444444444444,-18.968530179332227
0.45454545454545453,-18.37911968581945
0.46464646464646464,-17.78368598407527
0.47474747474747475,-17.184739899323255
0.4848484848484848,-16.584654006027403
0.4949494949494949,-15.985640734078551
0.5050505050505051,-15.389737246033352
0.5151515151515152,-14.798798493462293
0.5252525252525253,-14.214499471005555
0.5353535353535354,-13.63834728423497
0.5454545454545455,-13.071703441199787
0.5555555555555556,-12.515817136929822
0.5656565656565657,-11.97187204671892
0.5757575757575758,-11.441054669353127
0.5858585858585859,-10.924670155001923
0.595959595959596,-10.424399796546359
0.6060606060606061,-9.943153288767464
0.6161616161616162,-9.525035546745102
0.6262626262626263,-9.202348892749507
0.6363636363636365,-8.885906539429364
0.6464646464646465,-8.598694983230134
0.6565656565656566,-8.304701043994202
0.6666666666666667,-8.033291607370566
0.6767676767676768,-7.7648948041787875
0.686868686868687,-7.528909746640136
0.696969696969697,-7.31473886708167
0.7070707070707072,-7.119678434382635
0.7171717171717172,-6.945821197093834
0.7272727272727273,-6.796086002951357
0.7373737373737373,-6.675948447484191
0.7474747474747474,-6.6028196622951345
0.7575757575757576,-6.591123556042436
0.7676767676767676,-6.602819662295128
0.7777777777777777,-6.675948447484182
0.7878787878787878,-6.796086002951358
0.7979797979797979,-6.945821197093835
0.8080808080808081,-7.11967843438263
0.8181818181818181,-7.314738867081669
0.8282828282828283,-7.528909746640145
0.8383838383838383,-7.764894804178779
0.8484848484848484,-8.033291607370563
0.8585858585858586,-8.304701043994202
0.8686868686868686,-8.598694983230141
0.8787878787878788,-8.88590653942936
0.8888888888888888,-9.20234889274953
0.898989898989899,-9.52503554674512
0.9090909090909091,-9.943153288767489
0.9191919191919191,-10.42439979654638
0.9292929292929293,-10.92467015500193
0.9393939393939393,-11.441054669353115
0.9494949494949495,-11.971872046718943
0.9595959595959596,-12.515817136929847
0.9696969696969696,-13.071703441199752
0.9797979797979798,-13.638347284235007
0.9898989898989898,-14.214499471005592
0.9999999999999999,-14.798798493462334


==> anc/fig4/subpl_1_series_84.csv <==
x,y
0.0,-15.3491089148282
0.010101010101010102,-15.944577532088342
0.020202020202020204,-16.541879853897193
0.0303030303030303,-17.139045676321338
0.04040404040404041,-17.733955253287785
0.050505050505050504,-18.324350536844662
0.0606060606060606,-18.907852224302307
0.07070707070707072,-19.481981464123844
0.08080808080808081,-20.044184979679766
0.09090909090909091,-20.591862382516965
0.10101010101010101,-21.122394549197242
0.1111111111111111,-21.633172099788748
0.1212121212121212,-22.12162320996762
0.13131313131313133,-22.58524018441777
0.14141414141414144,-23.021604396711435
0.15151515151515152,-23.428409348796418
0.16161616161616163,-23.80348171787666
0.17171717171717174,-24.14480034139129
0.18181818181818182,-24.450513146519754
0.1919191919191919,-24.718952064799407
0.20202020202020202,-24.94864599057596
0.2121212121212121,-25.13833184884296
0.2222222222222222,-25.286963837306168
0.23232323232323232,-25.393720901948413
0.2424242424242424,-25.45801249686918
0.25252525252525254,-25.47948266896501
0.26262626262626265,-25.45801249686924
0.27272727272727276,-25.393720901948374
0.2828282828282829,-25.28696383730612
0.29292929292929293,-25.138331848842977
0.30303030303030304,-24.948645990576004
0.31313131313131315,-24.718952064799453
0.32323232323232326,-24.450513146519746
0.33333333333333337,-24.144800341391335
0.3434343434343435,-23.803481717876593
0.3535353535353536,-23.42840934879643
0.36363636363636365,-23.021604396711442
0.3737373737373737,-22.5852401844178
0.3838383838383838,-22.12162320996761
0.3939393939393939,-21.63317209978879
0.40404040404040403,-21.122394549197235
0.41414141414141414,-20.591862382516965
0.4242424242424242,-20.044184979679763
0.4343434343434343,-19.481981464123866
0.4444444444444444,-18.907852224302303
0.45454545454545453,-18.324350536844626
0.46464646464646464,-17.733955253287753
0.47474747474747475,-17.13904567632133
0.4848484848484848,-16.54187985389717
0.4949494949494949,-15.944577532088339
0.5050505050505051,-15.349108914828195
0.5151515151515152,-14.757290186711423
0.5252525252525253,-14.170786496984539
0.5353535353535354,-13.591122840971313
0.5454545454545455,-13.019703107035056
0.5555555555555556,-12.45783765155322
0.5656565656565657,-11.906780516805954
0.5757575757575758,-11.367780097728684
0.5858585858585859,-10.842157216863438
0.595959595959596,-10.331478146752467
0.6060606060606061,-9.8443224469064
0.6161616161616162,-9.51800321296757
0.6262626262626263,-9.184686281561623
0.6363636363636365,-8.884527578843018
0.6464646464646465,-8.582696476685213
0.6565656565656566,-8.295529395980852
0.6666666666666667,-8.030817425082958
0.6767676767676768,-7.764894804178783
0.686868686868687,-7.528909746640134
0.696969696969697,-7.3147388670816635
0.7070707070707072,-7.119678434382625
0.7171717171717172,-6.945821197093834
0.7272727272727273,-6.796086002951355
0.7373737373737373,-6.675948447484178
0.7474747474747474,-6.586113396345379
0.7575757575757576,-6.5909991534492525
0.7676767676767676,-6.586113396345361
0.7777777777777777,-6.675948447484172
0.7878787878787878,-6.796086002951335
0.7979797979797979,-6.945821197093833
0.8080808080808081,-7.119678434382621
0.8181818181818181,-7.314738867081664
0.8282828282828283,-7.528909746640138
0.8383838383838383,-7.764894804178777
0.8484848484848484,-8.030817425082962
0.8585858585858586,-8.295529395980834
0.8686868686868686,-8.582696476685177
0.8787878787878788,-8.884527578842999
0.8888888888888888,-9.184686281561605
0.898989898989899,-9.51800321296757
0.9090909090909091,-9.8443224469064
0.9191919191919191,-10.33147814675245
0.9292929292929293,-10.842157216863418
0.9393939393939393,-11.36778009772871
0.9494949494949495,-11.906780516805949
0.9595959595959596,-12.45783765155323
0.9696969696969696,-13.019703107035044
0.9797979797979798,-13.59112284097134
0.9898989898989898,-14.170786496984537
0.9999999999999999,-14.757290186711373


==> anc/fig4/subpl_1_series_85.csv <==
x,y
0.0,-15.349108914828154
0.010101010101010102,-15.944577532088312
0.020202020202020204,-16.541879853897125
0.0303030303030303,-17.139045676321295
0.04040404040404041,-17.733955253287753
0.050505050505050504,-18.32435053684462
0.0606060606060606,-18.907852224302275
0.07070707070707072,-19.481981464123837
0.08080808080808081,-20.044184979679734
0.09090909090909091,-20.591862382516933
0.10101010101010101,-21.122394549197228
0.1111111111111111,-21.63317209978874
0.1212121212121212,-22.121623209967527
0.13131313131313133,-22.58524018441775
0.14141414141414144,-23.021604396711403
0.15151515151515152,-23.428409348796347
0.16161616161616163,-23.80348171787662
0.17171717171717174,-24.144800341391257
0.18181818181818182,-24.450513146519704
0.1919191919191919,-24.718952064799353
0.20202020202020202,-24.948645990575912
0.2121212121212121,-25.13833184884294
0.2222222222222222,-25.286963837306153
0.23232323232323232,-25.39372090194838
0.2424242424242424,-25.45801249686914
0.25252525252525254,-25.47948266896495
0.26262626262626265,-25.458012496869202
0.27272727272727276,-25.39372090194834
0.2828282828282829,-25.286963837306036
0.29292929292929293,-25.1383318488429
0.30303030303030304,-24.94864599057597
0.31313131313131315,-24.718952064799407
0.32323232323232326,-24.450513146519697
0.33333333333333337,-24.144800341391253
0.3434343434343435,-23.803481717876576
0.3535353535353536,-23.42840934879642
0.36363636363636365,-23.021604396711396
0.3737373737373737,-22.585240184417714
0.3838383838383838,-22.12162320996759
0.3939393939393939,-21.63317209978878
0.40404040404040403,-21.122394549197224
0.41414141414141414,-20.591862382516958
0.4242424242424242,-20.04418497967971
0.4343434343434343,-19.481981464123827
0.4444444444444444,-18.90785222430229
0.45454545454545453,-18.324350536844598
0.46464646464646464,-17.73395525328773
0.47474747474747475,-17.13904567632127
0.4848484848484848,-16.541879853897136
0.4949494949494949,-15.944577532088314
0.5050505050505051,-15.349108914828156
0.5151515151515152,-14.757290186711364
0.5252525252525253,-14.170786496984517
0.5353535353535354,-13.591122840971305
0.5454545454545455,-13.019703107035049
0.5555555555555556,-12.457837651553191
0.5656565656565657,-11.906780516805954
0.5757575757575758,-11.367780097728652
0.5858585858585859,-10.842157216863422
0.595959595959596,-10.33147814675246
0.6060606060606061,-9.839136014475592
0.6161616161616162,-9.518003212967548
0.6262626262626263,-9.184686281561598
0.6363636363636365,-8.884527578843004
0.6464646464646465,-8.569428047979198
0.6565656565656566,-8.280229710371955
0.6666666666666667,-8.015654961774347
0.6767676767676768,-7.763976839372185
0.686868686868687,-7.526122481122011
0.696969696969697,-7.30512336504036
0.7070707070707072,-7.105769539505986
0.7171717171717172,-6.930362106489915
0.7272727272727273,-6.777288099545812
0.7373737373737373,-6.649935938460495
0.7474747474747474,-6.58092767755979
0.7575757575757576,-6.578532645291107
0.7676767676767676,-6.580927677559778
0.7777777777777777,-6.649935938460486
0.7878787878787878,-6.7772880995458165
0.7979797979797979,-6.9303621064899295
0.8080808080808081,-7.105769539505972
0.8181818181818181,-7.305123365040354
0.8282828282828283,-7.526122481122017
0.8383838383838383,-7.7639768393721615
0.8484848484848484,-8.015654961774366
0.8585858585858586,-8.280229710371936
0.8686868686868686,-8.569428047979196
0.8787878787878788,-8.88452757884299
0.8888888888888888,-9.184686281561603
0.898989898989899,-9.518003212967532
0.9090909090909091,-9.83913601447561
0.9191919191919191,-10.331478146752428
0.9292929292929293,-10.842157216863415
0.9393939393939393,-11.367780097728666
0.9494949494949495,-11.906780516805943
0.9595959595959596,-12.457837651553204
0.9696969696969696,-13.019703107035044
0.9797979797979798,-13.591122840971332
0.9898989898989898,-14.170786496984515
0.9999999999999999,-14.75729018671135


==> anc/fig4/subpl_1_series_86.csv <==
x,y
0.0,-15.330225122130692
0.010101010101010102,-15.925432746592476
0.020202020202020204,-16.521834834320355
0.0303030303030303,-17.117473816389257
0.04040404040404041,-17.71024948339077
0.050505050505050504,-18.29792957327222
0.0606060606060606,-18.878166835877668
0.07070707070707072,-19.44852124715164
0.08080808080808081,-20.006485929729962
0.09090909090909091,-20.549515301442106
0.10101010101010101,-21.07505404678071
0.1111111111111111,-21.58056568972065
0.1212121212121212,-22.063559817098408
0.13131313131313133,-22.5216173190708
0.14141414141414144,-22.95241332632233
0.15151515151515152,-23.353737785477673
0.16161616161616163,-23.723513793484017
0.17171717171717174,-24.059813900478687
0.18181818181818182,-24.360874602181045
0.1919191919191919,-24.625109203367145
0.20202020202020202,-24.851119171972385
0.2121212121212121,-25.03770404142346
0.2222222222222222,-25.183869870178327
0.23232323232323232,-25.288836236702775
0.2424242424242424,-25.352041733941878
0.25252525252525254,-25.37314792571292
0.26262626262626265,-25.352041733941864
0.27272727272727276,-25.288836236702664
0.2828282828282829,-25.183869870178263
0.29292929292929293,-25.03770404142348
0.30303030303030304,-24.851119171972396
0.31313131313131315,-24.625109203367117
0.32323232323232326,-24.360874602181113
0.33333333333333337,-24.05981390047866
0.3434343434343435,-23.723513793484106
0.3535353535353536,-23.353737785477648
0.36363636363636365,-22.95241332632236
0.3737373737373737,-22.521617319070874
0.3838383838383838,-22.06355981709847
0.3939393939393939,-21.580565689720757
0.40404040404040403,-21.075054046780775
0.41414141414141414,-20.54951530144206
0.4242424242424242,-20.006485929729934
0.4343434343434343,-19.44852124715167
0.4444444444444444,-18.878166835877707
0.45454545454545453,-18.297929573272302
0.46464646464646464,-17.710249483390683
0.47474747474747475,-17.117473816389282
0.4848484848484848,-16.52183483432032
0.4949494949494949,-15.925432746592515
0.5050505050505051,-15.330225122130596
0.5151515151515152,-14.738023969302247
0.5252525252525253,-14.150501634831919
0.5353535353535354,-13.569206960433123
0.5454545454545455,-12.995594282675615
0.5555555555555556,-12.43107130870222
0.5656565656565657,-11.877082207565813
0.5757575757575758,-11.335276273991482
0.5858585858585859,-10.807943979997761
0.595959595959596,-10.299507232078641
0.6060606060606061,-9.839136014475576
0.6161616161616162,-9.50730063077882
0.6262626262626263,-9.183586103735541
0.6363636363636365,-8.883324579783753
0.6464646464646465,-8.569428047979182
0.6565656565656566,-8.280010676358792
0.6666666666666667,-8.008154937169099
0.6767676767676768,-7.760502322588265
0.686868686868687,-7.519837320534969
0.696969696969697,-7.300256423635932
0.7070707070707072,-7.10005238682198
0.7171717171717172,-6.9202504398440325
0.7272727272727273,-6.763977853025078
0.7373737373737373,-6.649935938460476
0.7474747474747474,-6.578477080135765
0.7575757575757576,-6.544045704330107
0.7676767676767676,-6.5784770801357615
0.7777777777777777,-6.649935938460477
0.7878787878787878,-6.763977853025074
0.7979797979797979,-6.920250439844039
0.8080808080808081,-7.100052386821978
0.8181818181818181,-7.30025642363593
0.8282828282828283,-7.519837320534985
0.8383838383838383,-7.760502322588267
0.8484848484848484,-8.008154937169083
0.8585858585858586,-8.280010676358803
0.8686868686868686,-8.569428047979184
0.8787878787878788,-8.883324579783752
0.8888888888888888,-9.183586103735538
0.898989898989899,-9.507300630778843
0.9090909090909091,-9.839136014475576
0.9191919191919191,-10.299507232078701
0.9292929292929293,-10.80794397999777
0.9393939393939393,-11.335276273991456
0.9494949494949495,-11.877082207565763
0.9595959595959596,-12.431071308702215
0.9696969696969696,-12.995594282675574
0.9797979797979798,-13.569206960433194
0.9898989898989898,-14.150501634831963
0.9999999999999999,-14.738023969302246


==> anc/fig4/subpl_1_series_87.csv <==
x,y
0.0,-13.643025035981477
0.010101010101010102,-14.088034144191136
0.020202020202020204,-14.542586725243725
0.0303030303030303,-15.005922558934964
0.04040404040404041,-15.477305450101774
0.050505050505050504,-15.955989964268033
0.0606060606060606,-16.441069508650525
0.07070707070707072,-16.93117750293897
0.08080808080808081,-17.424135036610743
0.09090909090909091,-17.916779233974726
0.10101010101010101,-18.405142571333588
0.1111111111111111,-18.88486825734912
0.1212121212121212,-19.351592516431978
0.13131313131313133,-19.802472014207428
0.14141414141414144,-20.234765635153327
0.15151515151515152,-20.6431711727764
0.16161616161616163,-21.024196349436245
0.17171717171717174,-21.374548319985692
0.18181818181818182,-21.691169999055326
0.1919191919191919,-21.971289421982124
0.20202020202020202,-22.212465078575697
0.2121212121212121,-22.41261740839087
0.2222222222222222,-22.5700450474234
0.23232323232323232,-22.683429534726145
0.2424242424242424,-22.751833556996658
0.25252525252525254,-22.77469699250538
0.26262626262626265,-22.751833556996676
0.27272727272727276,-22.683429534726216
0.2828282828282829,-22.57004504742337
0.29292929292929293,-22.41261740839081
0.30303030303030304,-22.212465078575626
0.31313131313131315,-21.971289421982174
0.32323232323232326,-21.691169999055383
0.33333333333333337,-21.374548319985742
0.3434343434343435,-21.02419634943614
0.3535353535353536,-20.64317117277641
0.36363636363636365,-20.23476563515334
0.3737373737373737,-19.80247201420745
0.3838383838383838,-19.351592516431996
0.3939393939393939,-18.884868257349265
0.40404040404040403,-18.405142571333727
0.41414141414141414,-17.916779233974815
0.4242424242424242,-17.4241350366108
0.4343434343434343,-16.931177502939097
0.4444444444444444,-16.441069508650582
0.45454545454545453,-15.955989964268001
0.46464646464646464,-15.477305450101705
0.47474747474747475,-15.00592255893495
0.4848484848484848,-14.542586725243765
0.4949494949494949,-14.088034144191134
0.5050505050505051,-13.643025035981498
0.5151515151515152,-13.208316788238115
0.5252525252525253,-12.784620162426368
0.5353535353535354,-12.37256118027964
0.5454545454545455,-11.972657418148525
0.5555555555555556,-11.585309832688399
0.5656565656565657,-11.210807554032618
0.5757575757575758,-10.84934155289412
0.5858585858585859,-10.501022229441146
0.595959595959596,-10.165888462515603
0.6060606060606061,-9.835140628514704
0.6161616161616162,-9.507300630778806
0.6262626262626263,-9.183586103735525
0.6363636363636365,-8.878410998300305
0.6464646464646465,-8.559104568653119
0.6565656565656566,-8.28001067635878
0.6666666666666667,-8.008154937169081
0.6767676767676768,-7.760502322588263
0.686868686868687,-7.519837320534961
0.696969696969697,-7.300256423635918
0.7070707070707072,-7.100052386821976
0.7171717171717172,-6.920250439844023
0.7272727272727273,-6.763977853025077
0.7373737373737373,-6.646956187499029
0.7474747474747474,-6.578477080135755
0.7575757575757576,-6.544045704330096
0.7676767676767676,-6.578477080135761
0.7777777777777777,-6.646956187499052
0.7878787878787878,-6.76397785302507
0.7979797979797979,-6.9202504398440245
0.8080808080808081,-7.100052386821977
0.8181818181818181,-7.300256423635928
0.8282828282828283,-7.519837320534976
0.8383838383838383,-7.7605023225882634
0.8484848484848484,-8.00815493716908
0.8585858585858586,-8.2800106763588
0.8686868686868686,-8.55910456865312
0.8787878787878788,-8.878410998300327
0.8888888888888888,-9.183586103735532
0.898989898989899,-9.507300630778799
0.9090909090909091,-9.835140628514694
0.9191919191919191,-10.165888462515548
0.9292929292929293,-10.501022229441194
0.9393939393939393,-10.8493415528941
0.9494949494949495,-11.210807554032575
0.9595959595959596,-11.585309832688393
0.9696969696969696,-11.972657418148547
0.9797979797979798,-12.372561180279634
0.9898989898989898,-12.78462016242634
0.9999999999999999,-13.208316788238204


==> anc/fig4/subpl_1_series_88.csv <==
x,y
0.0,-13.641573743248001
0.010101010101010102,-14.086491854534726
0.020202020202020204,-14.540839918078218
0.0303030303030303,-15.003839719417483
0.04040404040404041,-15.47473600092422
0.050505050505050504,-15.952778182225972
0.0606060606060606,-16.43709653080786
0.07070707070707072,-16.926437938494683
0.08080808080808081,-17.41882373316269
0.09090909090909091,-17.91133046452205
0.10101010101010101,-18.400190653243627
0.1111111111111111,-18.8811711773557
0.1212121212121212,-19.34997459322271
0.13131313131313133,-19.802472014207424
0.14141414141414144,-20.23476563515321
0.15151515151515152,-20.64317117277634
0.16161616161616163,-21.02419634943617
0.17171717171717174,-21.37454831998566
0.18181818181818182,-21.691169999055273
0.1919191919191919,-21.971289421982117
0.20202020202020202,-22.212465078575622
0.2121212121212121,-22.41261740839077
0.2222222222222222,-22.570045047423328
0.23232323232323232,-22.683429534726134
0.2424242424242424,-22.751833556996647
0.25252525252525254,-22.77469699250536
0.26262626262626265,-22.751833556996676
0.27272727272727276,-22.683429534726184
0.2828282828282829,-22.57004504742336
0.29292929292929293,-22.412617408390755
0.30303030303030304,-22.212465078575615
0.31313131313131315,-21.971289421982117
0.32323232323232326,-21.691169999055322
0.33333333333333337,-21.374548319985657
0.3434343434343435,-21.024196349436135
0.3535353535353536,-20.64317117277635
0.36363636363636365,-20.23476563515325
0.3737373737373737,-19.802472014207446
0.3838383838383838,-19.3499745932227
0.3939393939393939,-18.881171177355657
0.40404040404040403,-18.400190653243712
0.41414141414141414,-17.91133046452208
0.4242424242424242,-17.418823733162736
0.4343434343434343,-16.926437938494644
0.4444444444444444,-16.437096530807892
0.45454545454545453,-15.952778182225954
0.46464646464646464,-15.474736000924228
0.47474747474747475,-15.003839719417483
0.4848484848484848,-14.540839918078216
0.4949494949494949,-14.08649185453471
0.5050505050505051,-13.641573743248012
0.5151515151515152,-13.206853732678868
0.5252525252525253,-12.783044281099306
0.5353535353535354,-12.37076404806267
0.5454545454545455,-11.97051489246984
0.5555555555555556,-11.582674676295172
0.5656565656565657,-11.207503348951509
0.5757575757575758,-10.845158797921464
0.5858585858585859,-10.495719256301847
0.595959595959596,-10.159208979045669
0.6060606060606061,-9.835140628514688
0.6161616161616162,-9.496873140078227
0.6262626262626263,-9.18339221107023
0.6363636363636365,-8.863028406024817
0.6464646464646465,-8.559104568653117
0.6565656565656566,-8.271110863674094
0.6666666666666667,-8.003366482507861
0.6767676767676768,-7.748650385952878
0.686868686868687,-7.4999035117089825
0.696969696969697,-7.267896141131115
0.7070707070707072,-7.064255641501465
0.7171717171717172,-6.891926433727942
0.7272727272727273,-6.751385392873021
0.7373737373737373,-6.628239232000405
0.7474747474747474,-6.537184873174072
0.7575757575757576,-6.527104226736452
0.7676767676767676,-6.537184873174042
0.7777777777777777,-6.628239232000414
0.7878787878787878,-6.751385392873002
0.7979797979797979,-6.891926433727935
0.8080808080808081,-7.064255641501465
0.8181818181818181,-7.2678961411311
0.8282828282828283,-7.499903511709004
0.8383838383838383,-7.748650385952885
0.8484848484848484,-8.003366482507852
0.8585858585858586,-8.271110863674114
0.8686868686868686,-8.559104568653096
0.8787878787878788,-8.863028406024819
0.8888888888888888,-9.183392211070244
0.898989898989899,-9.496873140078211
0.9090909090909091,-9.835140628514676
0.9191919191919191,-10.159208979045653
0.9292929292929293,-10.495719256301845
0.9393939393939393,-10.845158797921467
0.9494949494949495,-11.207503348951498
0.9595959595959596,-11.582674676295175
0.9696969696969696,-11.970514892469833
0.9797979797979798,-12.370764048062648
0.9898989898989898,-12.78304428109933
0.9999999999999999,-13.206853732678885


==> anc/fig4/subpl_1_series_89.csv <==
x,y
0.0,-13.64157374324797
0.010101010101010102,-14.086491854534701
0.020202020202020204,-14.540839918078213
0.0303030303030303,-15.003839719417481
0.04040404040404041,-15.474736000924176
0.050505050505050504,-15.952778182225961
0.0606060606060606,-16.437096530807807
0.07070707070707072,-16.926437938494637
0.08080808080808081,-17.418823733162675
0.09090909090909091,-17.91133046452202
0.10101010101010101,-18.40019065324362
0.1111111111111111,-18.881171177355668
0.1212121212121212,-19.34997459322268
0.13131313131313133,-19.80115297664845
0.14141414141414144,-20.229654293354706
0.15151515151515152,-20.633472157260066
0.16161616161616163,-21.009248723091744
0.17171717171717174,-21.353897810459497
0.18181818181818182,-21.664619799849007
0.1919191919191919,-21.938920720406454
0.20202020202020202,-22.174630609837003
0.2121212121212121,-22.36991820315699
0.2222222222222222,-22.523300186478068
0.23232323232323232,-22.63364322400613
0.2424242424242424,-22.700156965250095
0.25252525252525254,-22.722378783170036
0.26262626262626265,-22.70015696524998
0.27272727272727276,-22.633643224006082
0.2828282828282829,-22.523300186478036
0.29292929292929293,-22.36991820315701
0.30303030303030304,-22.174630609837052
0.31313131313131315,-21.93892072040661
0.32323232323232326,-21.664619799849095
0.33333333333333337,-21.353897810459458
0.3434343434343435,-21.00924872309172
0.3535353535353536,-20.633472157259877
0.36363636363636365,-20.22965429335471
0.3737373737373737,-19.801152976648556
0.3838383838383838,-19.349974593222676
0.3939393939393939,-18.88117117735562
0.40404040404040403,-18.400190653243698
0.41414141414141414,-17.911330464521956
0.4242424242424242,-17.418823733162668
0.4343434343434343,-16.926437938494644
0.4444444444444444,-16.437096530807807
0.45454545454545453,-15.952778182225954
0.46464646464646464,-15.47473600092422
0.47474747474747475,-15.003839719417469
0.4848484848484848,-14.54083991807821
0.4949494949494949,-14.086491854534698
0.5050505050505051,-13.641573743247998
0.5151515151515152,-13.20685373267886
0.5252525252525253,-12.783044281099299
0.5353535353535354,-12.370764048062613
0.5454545454545455,-11.970514892469804
0.5555555555555556,-11.582674676295172
0.5656565656565657,-11.207503348951507
0.5757575757575758,-10.84515879792144
0.5858585858585859,-10.495719256301827
0.595959595959596,-10.159208979045657
0.6060606060606061,-9.822137244700999
0.6161616161616162,-9.495438210720057
0.6262626262626263,-9.176815470185327
0.6363636363636365,-8.857874555768339
0.6464646464646465,-8.557281724105568
0.6565656565656566,-8.271110863674075
0.6666666666666667,-8.003366482507854
0.6767676767676768,-7.748650385952875
0.686868686868687,-7.499903511708973
0.696969696969697,-7.2678961411311
0.7070707070707072,-7.0642556415014575
0.7171717171717172,-6.891926433727931
0.7272727272727273,-6.751385392873001
0.7373737373737373,-6.628239232000404
0.7474747474747474,-6.534445305978749
0.7575757575757576,-6.527104226736441
0.7676767676767676,-6.53444530597876
0.7777777777777777,-6.628239232000407
0.7878787878787878,-6.751385392872987
0.7979797979797979,-6.891926433727931
0.8080808080808081,-7.064255641501464
0.8181818181818181,-7.267896141131097
0.8282828282828283,-7.499903511708975
0.8383838383838383,-7.748650385952873
0.8484848484848484,-8.00336648250785
0.8585858585858586,-8.2711108636741
0.8686868686868686,-8.557281724105533
0.8787878787878788,-8.857874555768337
0.8888888888888888,-9.176815470185323
0.898989898989899,-9.495438210720062
0.9090909090909091,-9.822137244700958
0.9191919191919191,-10.159208979045648
0.9292929292929293,-10.495719256301792
0.9393939393939393,-10.845158797921465
0.9494949494949495,-11.207503348951498
0.9595959595959596,-11.582674676295172
0.9696969696969696,-11.970514892469826
0.9797979797979798,-12.370764048062638
0.9898989898989898,-12.783044281099285
0.9999999999999999,-13.206853732678855


==> anc/fig4/subpl_1_series_9.csv <==
x,y
0.0,-16.376910194958178
0.010101010101010102,-16.993317488858217
0.020202020202020204,-17.619089972731015
0.0303030303030303,-18.251919472591958
0.04040404040404041,-18.889197974935584
0.050505050505050504,-19.528043333246067
0.0606060606060606,-20.16533594706326
0.07070707070707072,-20.79776364372896
0.08080808080808081,-21.421871730964238
0.09090909090909091,-22.024399930735154
0.10101010101010101,-22.59298746752823
0.1111111111111111,-23.150371596588187
0.1212121212121212,-23.68472314425393
0.13131313131313133,-24.189602544572438
0.14141414141414144,-24.66490394163052
0.15151515151515152,-25.111363459128125
0.16161616161616163,-25.525371293711945
0.17171717171717174,-25.903759276525506
0.18181818181818182,-26.243785181064847
0.1919191919191919,-26.5430936685327
0.20202020202020202,-26.799681897792613
0.2121212121212121,-27.011876056369832
0.2222222222222222,-27.178317141948884
0.23232323232323232,-27.297952958974665
0.2424242424242424,-27.37003387719564
0.25252525252525254,-27.39411072870586
0.26262626262626265,-27.370033877195606
0.27272727272727276,-27.297952958974726
0.2828282828282829,-27.17831714194887
0.29292929292929293,-27.011876056369836
0.30303030303030304,-26.799681897792617
0.31313131313131315,-26.543093668532734
0.32323232323232326,-26.243785181064826
0.33333333333333337,-25.90375927652549
0.3434343434343435,-25.525371293711938
0.3535353535353536,-25.111363459128118
0.36363636363636365,-24.66490394163054
0.3737373737373737,-24.189602544572473
0.3838383838383838,-23.68472314425394
0.3939393939393939,-23.150371596588105
0.40404040404040403,-22.592987467528324
0.41414141414141414,-22.024399930735125
0.4242424242424242,-21.421871730964284
0.4343434343434343,-20.797763643728963
0.4444444444444444,-20.165335947063333
0.45454545454545453,-19.528043333246174
0.46464646464646464,-18.889197974935648
0.47474747474747475,-18.25191947259203
0.4848484848484848,-17.619089972731068
0.4949494949494949,-16.99331748885822
0.5050505050505051,-16.376910194958143
0.5151515151515152,-15.771863806141466
0.5252525252525253,-15.179863184117403
0.5353535353535354,-14.602298171189485
0.5454545454545455,-14.04029259314901
0.5555555555555556,-13.494744623411636
0.5656565656565657,-12.966376497091414
0.5757575757575758,-12.45579214249416
0.5858585858585859,-11.963543058301532
0.595959595959596,-11.490206723647043
0.6060606060606061,-11.036490931047284
0.6161616161616162,-10.603400621869548
0.6262626262626263,-10.192569051100719
0.6363636363636365,-9.807043034850976
0.6464646464646465,-9.453183376232165
0.6565656565656566,-9.143002321098882
0.6666666666666667,-8.887063211410359
0.6767676767676768,-8.681021649786054
0.686868686868687,-8.514966717905079
0.696969696969697,-8.383072016744146
0.7070707070707072,-8.282824314317168
0.7171717171717172,-8.213040706754617
0.7272727272727273,-8.172491924465128
0.7373737373737373,-8.158354334318778
0.7474747474747474,-8.162981595274454
0.7575757575757576,-8.176570916050064
0.7676767676767676,-8.162981595274442
0.7777777777777777,-8.158354334318787
0.7878787878787878,-8.172491924465142
0.7979797979797979,-8.213040706754567
0.8080808080808081,-8.28282431431713
0.8181818181818181,-8.383072016744123
0.8282828282828283,-8.514966717905086
0.8383838383838383,-8.681021649786024
0.8484848484848484,-8.887063211410343
0.8585858585858586,-9.143002321098873
0.8686868686868686,-9.453183376232166
0.8787878787878788,-9.807043034850956
0.8888888888888888,-10.192569051100683
0.898989898989899,-10.603400621869536
0.9090909090909091,-11.036490931047277
0.9191919191919191,-11.490206723647026
0.9292929292929293,-11.963543058301557
0.9393939393939393,-12.455792142494184
0.9494949494949495,-12.966376497091408
0.9595959595959596,-13.494744623411593
0.9696969696969696,-14.040292593149022
0.9797979797979798,-14.602298171189469
0.9898989898989898,-15.179863184117405
0.9999999999999999,-15.771863806141457


==> anc/fig4/subpl_1_series_90.csv <==
x,y
0.0,-13.63813122797867
0.010101010101010102,-14.0828147886386
0.020202020202020204,-14.536658789816855
0.0303030303030303,-14.99883099058196
0.04040404040404041,-15.46850567854664
0.050505050505050504,-15.944858894354184
0.0606060606060606,-16.426970502604746
0.07070707070707072,-16.913588123082867
0.08080808080808081,-17.40277811766908
0.09090909090909091,-17.89163761095715
0.10101010101010101,-18.376331355264732
0.1111111111111111,-18.852510787401005
0.1212121212121212,-19.31582457656211
0.13131313131313133,-19.76221932383638
0.14141414141414144,-20.187996235051664
0.15151515151515152,-20.589743902902693
0.16161616161616163,-20.964255234406714
0.17171717171717174,-21.308483415062472
0.18181818181818182,-21.61955046208631
0.1919191919191919,-21.894794471667
0.20202020202020202,-22.1318297122972
0.2121212121212121,-22.328597823806025
0.2222222222222222,-22.483400649202327
0.23232323232323232,-22.594915791922535
0.2424242424242424,-22.662200740281122
0.25252525252525254,-22.684691597439105
0.26262626262626265,-22.662200740281126
0.27272727272727276,-22.59491579192251
0.2828282828282829,-22.483400649202245
0.29292929292929293,-22.32859782380602
0.30303030303030304,-22.131829712297154
0.31313131313131315,-21.894794471667037
0.32323232323232326,-21.61955046208632
0.33333333333333337,-21.308483415062422
0.3434343434343435,-20.964255234406632
0.3535353535353536,-20.589743902902654
0.36363636363636365,-20.187996235051646
0.3737373737373737,-19.76221932383638
0.3838383838383838,-19.31582457656221
0.3939393939393939,-18.85251078740105
0.40404040404040403,-18.37633135526476
0.41414141414141414,-17.891637610957126
0.4242424242424242,-17.402778117669158
0.4343434343434343,-16.91358812308289
0.4444444444444444,-16.426970502604753
0.45454545454545453,-15.94485889435414
0.46464646464646464,-15.468505678546665
0.47474747474747475,-14.998830990582006
0.4848484848484848,-14.536658789816851
0.4949494949494949,-14.082814788638627
0.5050505050505051,-13.63813122797867
0.5151515151515152,-13.203409553112362
0.5252525252525253,-12.779375576674498
0.5353535353535354,-12.366644866078875
0.5454545454545455,-11.965704713699848
0.5555555555555556,-11.576912623199156
0.5656565656565657,-11.200508147879821
0.5757575757575758,-10.836633869064912
0.5858585858585859,-10.485361404413164
0.595959595959596,-10.146718803907357
0.6060606060606061,-9.820715072025862
0.6161616161616162,-9.495438210720032
0.6262626262626263,-9.176742416104116
0.6363636363636365,-8.85787455576832
0.6464646464646465,-8.542002645102071
0.6565656565656566,-8.249529018086204
0.6666666666666667,-7.972739508363429
0.6767676767676768,-7.717882505845015
0.686868686868687,-7.478902272316369
0.696969696969697,-7.256975770401978
0.7070707070707072,-7.053696701220866
0.7171717171717172,-6.870926472547308
0.7272727272727273,-6.710903046545374
0.7373737373737373,-6.57767021123044
0.7474747474747474,-6.534445305978733
0.7575757575757576,-6.520176742321077
0.7676767676767676,-6.534445305978749
0.7777777777777777,-6.577670211230437
0.7878787878787878,-6.710903046545371
0.7979797979797979,-6.870926472547306
0.8080808080808081,-7.053696701220879
0.8181818181818181,-7.256975770401975
0.8282828282828283,-7.478902272316381
0.8383838383838383,-7.717882505845021
0.8484848484848484,-7.972739508363439
0.8585858585858586,-8.249529018086202
0.8686868686868686,-8.542002645102093
0.8787878787878788,-8.85787455576833
0.8888888888888888,-9.176742416104128
0.898989898989899,-9.495438210720033
0.9090909090909091,-9.820715072025878
0.9191919191919191,-10.146718803907357
0.9292929292929293,-10.485361404413142
0.9393939393939393,-10.836633869064922
0.9494949494949495,-11.200508147879837
0.9595959595959596,-11.57691262319914
0.9696969696969696,-11.965704713699829
0.9797979797979798,-12.366644866078863
0.9898989898989898,-12.779375576674505
0.9999999999999999,-13.203409553112397


==> anc/fig4/subpl_1_series_91.csv <==
x,y
0.0,-13.638131227978668
0.010101010101010102,-14.082814788638554
0.020202020202020204,-14.536658789816846
0.0303030303030303,-14.998830990581945
0.04040404040404041,-15.468505678546634
0.050505050505050504,-15.944858894354146
0.0606060606060606,-16.426970502604636
0.07070707070707072,-16.913588123082828
0.08080808080808081,-17.402778117669044
0.09090909090909091,-17.89163761095709
0.10101010101010101,-18.376331355264643
0.1111111111111111,-18.85251078740099
0.1212121212121212,-19.315824576562033
0.13131313131313133,-19.762219323836263
0.14141414141414144,-20.187996235051628
0.15151515151515152,-20.589743902902683
0.16161616161616163,-20.964255234406604
0.17171717171717174,-21.308483415062394
0.18181818181818182,-21.619550462086252
0.1919191919191919,-21.89479447166694
0.20202020202020202,-22.13182971229715
0.2121212121212121,-22.328597823805996
0.2222222222222222,-22.483400649202256
0.23232323232323232,-22.5949157919225
0.2424242424242424,-22.662200740281058
0.25252525252525254,-22.68469159743908
0.26262626262626265,-22.662200740281104
0.27272727272727276,-22.59491579192249
0.2828282828282829,-22.4834006492022
0.29292929292929293,-22.32859782380593
0.30303030303030304,-22.131829712297094
0.31313131313131315,-21.89479447166696
0.32323232323232326,-21.61955046208626
0.33333333333333337,-21.308483415062362
0.3434343434343435,-20.96425523440663
0.3535353535353536,-20.589743902902615
0.36363636363636365,-20.187996235051614
0.3737373737373737,-19.76221932383637
0.3838383838383838,-19.31582457656206
0.3939393939393939,-18.852510787401016
0.40404040404040403,-18.376331355264693
0.41414141414141414,-17.891637610957094
0.4242424242424242,-17.40277811766907
0.4343434343434343,-16.913588123082835
0.4444444444444444,-16.426970502604636
0.45454545454545453,-15.944858894354118
0.46464646464646464,-15.46850567854662
0.47474747474747475,-14.99883099058197
0.4848484848484848,-14.5366587898168
0.4949494949494949,-14.082814788638599
0.5050505050505051,-13.638131227978667
0.5151515151515152,-13.203409553112353
0.5252525252525253,-12.77937557667447
0.5353535353535354,-12.366644866078843
0.5454545454545455,-11.965704713699832
0.5555555555555556,-11.57691262319915
0.5656565656565657,-11.200508147879818
0.5757575757575758,-10.836633869064904
0.5858585858585859,-10.48536140441315
0.595959595959596,-10.146718803907346
0.6060606060606061,-9.820715072025857
0.6161616161616162,-9.4832209112496
0.6262626262626263,-9.176742416104116
0.6363636363636365,-8.846444855125096
0.6464646464646465,-8.540499339513321
0.6565656565656566,-8.249529018086196
0.6666666666666667,-7.972739508363424
0.6767676767676768,-7.717882505845009
0.686868686868687,-7.47890227231636
0.696969696969697,-7.256975770401976
0.7070707070707072,-7.053696701220862
0.7171717171717172,-6.870926472547284
0.7272727272727273,-6.7109030465453605
0.7373737373737373,-6.577670211230425
0.7474747474747474,-6.531937820458226
0.7575757575757576,-6.520176742321062
0.7676767676767676,-6.531937820458217
0.7777777777777777,-6.577670211230424
0.7878787878787878,-6.710903046545361
0.7979797979797979,-6.870926472547293
0.8080808080808081,-7.053696701220868
0.8181818181818181,-7.2569757704019695
0.8282828282828283,-7.478902272316366
0.8383838383838383,-7.7178825058450125
0.8484848484848484,-7.972739508363432
0.8585858585858586,-8.24952901808618
0.8686868686868686,-8.540499339513318
0.8787878787878788,-8.846444855125114
0.8888888888888888,-9.176742416104124
0.898989898989899,-9.4832209112496
0.9090909090909091,-9.820715072025871
0.9191919191919191,-10.14671880390734
0.9292929292929293,-10.48536140441312
0.9393939393939393,-10.836633869064901
0.9494949494949495,-11.200508147879791
0.9595959595959596,-11.57691262319913
0.9696969696969696,-11.965704713699823
0.9797979797979798,-12.366644866078861
0.9898989898989898,-12.77937557667446
0.9999999999999999,-13.203409553112325


==> anc/fig4/subpl_1_series_92.csv <==
x,y
0.0,-13.635702137897646
0.010101010101010102,-14.08013285582691
0.020202020202020204,-14.53370405311609
0.0303030303030303,-14.995382591423281
0.04040404040404041,-15.464297777518212
0.050505050505050504,-15.939562070521452
0.0606060606060606,-16.420172423502844
0.07070707070707072,-16.904769743100747
0.08080808080808081,-17.39127749151423
0.09090909090909091,-17.87659879850522
0.10101010101010101,-18.356658038517722
0.1111111111111111,-18.8268528198746
0.1212121212121212,-19.282603760442296
0.13131313131313133,-19.71968850290596
0.14141414141414144,-20.134334435215614
0.15151515151515152,-20.529613022632333
0.16161616161616163,-20.906453376205363
0.17171717171717174,-21.2539593263516
0.18181818181818182,-21.5689758278399
0.1919191919191919,-21.848622934431596
0.20202020202020202,-22.090216995964468
0.2121212121212121,-22.291335595093525
0.2222222222222222,-22.449923545272632
0.23232323232323232,-22.564361468014695
0.2424242424242424,-22.633489188681168
0.25252525252525254,-22.656609383336676
0.26262626262626265,-22.63348918868112
0.27272727272727276,-22.56436146801466
0.2828282828282829,-22.449923545272696
0.29292929292929293,-22.29133559509339
0.30303030303030304,-22.090216995964376
0.31313131313131315,-21.848622934431717
0.32323232323232326,-21.568975827839864
0.33333333333333337,-21.25395932635153
0.3434343434343435,-20.90645337620537
0.3535353535353536,-20.529613022632248
0.36363636363636365,-20.13433443521569
0.3737373737373737,-19.71968850290592
0.3838383838383838,-19.282603760442314
0.3939393939393939,-18.82685281987465
0.40404040404040403,-18.356658038517732
0.41414141414141414,-17.876598798505256
0.4242424242424242,-17.391277491514217
0.4343434343434343,-16.904769743100744
0.4444444444444444,-16.420172423502883
0.45454545454545453,-15.9395620705215
0.46464646464646464,-15.464297777518174
0.47474747474747475,-14.995382591423276
0.4848484848484848,-14.533704053116095
0.4949494949494949,-14.080132855826923
0.5050505050505051,-13.635702137897592
0.5151515151515152,-13.201164587338937
0.5252525252525253,-12.777124047444193
0.5353535353535354,-12.364205338364943
0.5454545454545455,-11.96292084820787
0.5555555555555556,-11.57374169900365
0.5656565656565657,-11.196772220108599
0.5757575757575758,-10.83211127878615
0.5858585858585859,-10.479762607993836
0.595959595959596,-10.139651114388098
0.6060606060606061,-9.811503786671668
0.6161616161616162,-9.481260830831607
0.6262626262626263,-9.174067199169333
0.6363636363636365,-8.837554559668549
0.6464646464646465,-8.540499339513305
0.6565656565656566,-8.24389576842337
0.6666666666666667,-7.948741650907407
0.6767676767676768,-7.686504415486391
0.686868686868687,-7.445488744394997
0.696969696969697,-7.221462930638362
0.7070707070707072,-7.016087765571356
0.7171717171717172,-6.831093748113243
0.7272727272727273,-6.668329583445995
0.7373737373737373,-6.559107403858167
0.7474747474747474,-6.531937820458211
0.7575757575757576,-6.506207168905315
0.7676767676767676,-6.531937820458216
0.7777777777777777,-6.559107403858158
0.7878787878787878,-6.66832958344602
0.7979797979797979,-6.8310937481132745
0.8080808080808081,-7.0160877655713625
0.8181818181818181,-7.221462930638349
0.8282828282828283,-7.445488744394999
0.8383838383838383,-7.6865044154863815
0.8484848484848484,-7.948741650907406
0.8585858585858586,-8.243895768423368
0.8686868686868686,-8.54049933951331
0.8787878787878788,-8.837554559668549
0.8888888888888888,-9.174067199169341
0.898989898989899,-9.481260830831609
0.9090909090909091,-9.811503786671683
0.9191919191919191,-10.139651114388123
0.9292929292929293,-10.479762607993832
0.9393939393939393,-10.832111278786137
0.9494949494949495,-11.19677222010859
0.9595959595959596,-11.573741699003651
0.9696969696969696,-11.962920848207867
0.9797979797979798,-12.364205338364895
0.9898989898989898,-12.777124047444234
0.9999999999999999,-13.201164587338951


==> anc/fig4/subpl_1_series_93.csv <==
x,y
0.0,-13.635527438135867
0.010101010101010102,-14.079967759880311
0.020202020202020204,-14.53307613536128
0.0303030303030303,-14.994061127815426
0.04040404040404041,-15.46190608813729
0.050505050505050504,-15.935543849024631
0.0606060606060606,-16.413791173583355
0.07070707070707072,-16.895191493702388
0.08080808080808081,-17.377794071388163
0.09090909090909091,-17.858989709059976
0.10101010101010101,-18.33555847225526
0.1111111111111111,-18.803968113008718
0.1212121212121212,-19.260777989007504
0.13131313131313133,-19.702862498854238
0.14141414141414144,-20.127066725937336
0.15151515151515152,-20.523191953164197
0.16161616161616163,-20.883281799511085
0.17171717171717174,-21.21195244035162
0.18181818181818182,-21.506853318566307
0.1919191919191919,-21.765920850108795
0.20202020202020202,-21.99938415646118
0.2121212121212121,-22.193469444878808
0.2222222222222222,-22.34619127550389
0.23232323232323232,-22.456193403457423
0.2424242424242424,-22.522550378360275
0.25252525252525254,-22.544727588057512
0.26262626262626265,-22.522550378360325
0.27272727272727276,-22.456193403457405
0.2828282828282829,-22.346191275503777
0.29292929292929293,-22.19346944487889
0.30303030303030304,-21.99938415646121
0.31313131313131315,-21.76592085010885
0.32323232323232326,-21.506853318566336
0.33333333333333337,-21.21195244035165
0.3434343434343435,-20.883281799511074
0.3535353535353536,-20.523191953164222
0.36363636363636365,-20.12706672593735
0.3737373737373737,-19.70286249885423
0.3838383838383838,-19.260777989007455
0.3939393939393939,-18.80396811300866
0.40404040404040403,-18.335558472255258
0.41414141414141414,-17.858989709059966
0.4242424242424242,-17.377794071388287
0.4343434343434343,-16.895191493702274
0.4444444444444444,-16.41379117358333
0.45454545454545453,-15.935543849024649
0.46464646464646464,-15.461906088137294
0.47474747474747475,-14.994061127815392
0.4848484848484848,-14.533076135361295
0.4949494949494949,-14.079967759880383
0.5050505050505051,-13.635527438135862
0.5151515151515152,-13.200875049958668
0.5252525252525253,-12.77691197447846
0.5353535353535354,-12.364094443802951
0.5454545454545455,-11.962920848207856
0.5555555555555556,-11.573741699003639
0.5656565656565657,-11.196772220108581
0.5757575757575758,-10.832111278786133
0.5858585858585859,-10.47976260799382
0.595959595959596,-10.139651114388094
0.6060606060606061,-9.811503786671654
0.6161616161616162,-9.4812608308316
0.6262626262626263,-9.168399336873387
0.6363636363636365,-8.837554559668543
0.6464646464646465,-8.537316032695268
0.6565656565656566,-8.243895768423359
0.6666666666666667,-7.9487416509074045
0.6767676767676768,-7.6591102350405285
0.686868686868687,-7.394935208782894
0.696969696969697,-7.159983261595621
0.7070707070707072,-6.956733454664942
0.7171717171717172,-6.787372038981148
0.7272727272727273,-6.654013065224169
0.7373737373737373,-6.559107403858153
0.7474747474747474,-6.509771084543898
0.7575757575757576,-6.496453615245333
0.7676767676767676,-6.50977108454389
0.7777777777777777,-6.559107403858157
0.7878787878787878,-6.654013065224158
0.7979797979797979,-6.787372038981134
0.8080808080808081,-6.956733454664934
0.8181818181818181,-7.159983261595627
0.8282828282828283,-7.394935208782897
0.8383838383838383,-7.659110235040526
0.8484848484848484,-7.948741650907389
0.8585858585858586,-8.243895768423364
0.8686868686868686,-8.537316032695255
0.8787878787878788,-8.837554559668527
0.8888888888888888,-9.168399336873389
0.898989898989899,-9.481260830831603
0.9090909090909091,-9.811503786671667
0.9191919191919191,-10.139651114388114
0.9292929292929293,-10.479762607993825
0.9393939393939393,-10.832111278786124
0.9494949494949495,-11.196772220108576
0.9595959595959596,-11.573741699003646
0.9696969696969696,-11.962920848207853
0.9797979797979798,-12.364094443802967
0.9898989898989898,-12.776911974478471
0.9999999999999999,-13.200875049958668


==> anc/fig4/subpl_1_series_94.csv <==
x,y
0.0,-13.635334899275966
0.010101010101010102,-14.079502776711347
0.020202020202020204,-14.532473569704212
0.0303030303030303,-14.993257862803736
0.04040404040404041,-15.46080908225049
0.050505050505050504,-15.934020137287972
0.0606060606060606,-16.4116535572798
0.07070707070707072,-16.892178108184627
0.08080808080808081,-17.373538668122972
0.09090909090909091,-17.852974934620384
0.10101010101010101,-18.327034447806692
0.1111111111111111,-18.791808307766132
0.1212121212121212,-19.243254010623467
0.13131313131313133,-19.67744649874227
0.14141414141414144,-20.0907057177251
0.15151515151515152,-20.479639774011645
0.16161616161616163,-20.849427943347422
0.17171717171717174,-21.18846701209759
0.18181818181818182,-21.494656666561248
0.1919191919191919,-21.765730929932975
0.20202020202020202,-21.987373823228296
0.2121212121212121,-22.169718119515768
0.2222222222222222,-22.311768440894383
0.23232323232323232,-22.418833929212564
0.2424242424242424,-22.484423346634955
0.25252525252525254,-22.50634734829762
0.26262626262626265,-22.48442334663501
0.27272727272727276,-22.41883392921247
0.2828282828282829,-22.311768440894372
0.29292929292929293,-22.169718119515746
0.30303030303030304,-21.98737382322828
0.31313131313131315,-21.76573092993303
0.32323232323232326,-21.494656666561376
0.33333333333333337,-21.1884670120975
0.3434343434343435,-20.84942794334726
0.3535353535353536,-20.47963977401169
0.36363636363636365,-20.090705717725086
0.3737373737373737,-19.677446498742217
0.3838383838383838,-19.243254010623442
0.3939393939393939,-18.791808307766168
0.40404040404040403,-18.32703444780674
0.41414141414141414,-17.852974934620313
0.4242424242424242,-17.37353866812292
0.4343434343434343,-16.892178108184634
0.4444444444444444,-16.41165355727984
0.45454545454545453,-15.93402013728795
0.46464646464646464,-15.460809082250526
0.47474747474747475,-14.993257862803716
0.4848484848484848,-14.532473569704216
0.4949494949494949,-14.079502776711312
0.5050505050505051,-13.635334899275966
0.5151515151515152,-13.200875049958665
0.5252525252525253,-12.776911974478447
0.5353535353535354,-12.364094443802943
0.5454545454545455,-11.96287388084048
0.5555555555555556,-11.573432828665469
0.5656565656565657,-11.19603094677942
0.5757575757575758,-10.830680723810845
0.5858585858585859,-10.477289296193884
0.595959595959596,-10.135700551343499
0.6060606060606061,-9.8055159211505
0.6161616161616162,-9.480322286805842
0.6262626262626263,-9.151555592724156
0.6363636363636365,-8.832401815716537
0.6464646464646465,-8.537316032695253
0.6565656565656566,-8.21354350386468
0.6666666666666667,-7.9429679682423
0.6767676767676768,-7.6591102350405125
0.686868686868687,-7.394935208782882
0.696969696969697,-7.1599832615956025
0.7070707070707072,-6.956733454664935
0.7171717171717172,-6.787372038981125
0.7272727272727273,-6.654013065224155
0.7373737373737373,-6.5539962996113665
0.7474747474747474,-6.506894916396537
0.7575757575757576,-6.496453615245333
0.7676767676767676,-6.506894916396534
0.7777777777777777,-6.553996299611356
0.7878787878787878,-6.65401306522414
0.7979797979797979,-6.787372038981106
0.8080808080808081,-6.95673345466493
0.8181818181818181,-7.159983261595618
0.8282828282828283,-7.39493520878289
0.8383838383838383,-7.659110235040526
0.8484848484848484,-7.942967968242297
0.8585858585858586,-8.213543503864674
0.8686868686868686,-8.537316032695237
0.8787878787878788,-8.832401815716532
0.8888888888888888,-9.151555592724147
0.898989898989899,-9.480322286805833
0.9090909090909091,-9.805515921150462
0.9191919191919191,-10.135700551343506
0.9292929292929293,-10.477289296193915
0.9393939393939393,-10.830680723810877
0.9494949494949495,-11.19603094677941
0.9595959595959596,-11.573432828665457
0.9696969696969696,-11.962873880840489
0.9797979797979798,-12.364094443802955
0.9898989898989898,-12.776911974478452
0.9999999999999999,-13.20087504995865


==> anc/fig4/subpl_1_series_95.csv <==
x,y
0.0,-13.635334899275957
0.010101010101010102,-14.079502776711307
0.020202020202020204,-14.532473569704182
0.0303030303030303,-14.9932578628037
0.04040404040404041,-15.460809082250474
0.050505050505050504,-15.93402013728793
0.0606060606060606,-16.411653557279774
0.07070707070707072,-16.892178108184588
0.08080808080808081,-17.373538668122862
0.09090909090909091,-17.85297493462029
0.10101010101010101,-18.327034447806675
0.1111111111111111,-18.791808307766114
0.1212121212121212,-19.24325401062338
0.13131313131313133,-19.677446498742224
0.14141414141414144,-20.090705717725047
0.15151515151515152,-20.479639774011645
0.16161616161616163,-20.841164096842945
0.17171717171717174,-21.17256100606581
0.18181818181818182,-21.471711047839484
0.1919191919191919,-21.73738373845541
0.20202020202020202,-21.967603607918996
0.2121212121212121,-22.159250370521498
0.2222222222222222,-22.310130149442635
0.23232323232323232,-22.418833929212497
0.2424242424242424,-22.48442334663491
0.25252525252525254,-22.506347348297517
0.26262626262626265,-22.4844233466349
0.27272727272727276,-22.418833929212404
0.2828282828282829,-22.31013014944267
0.29292929292929293,-22.159250370521487
0.30303030303030304,-21.967603607918985
0.31313131313131315,-21.7373837384555
0.32323232323232326,-21.471711047839534
0.33333333333333337,-21.172561006065866
0.3434343434343435,-20.841164096842935
0.3535353535353536,-20.47963977401164
0.36363636363636365,-20.090705717725037
0.3737373737373737,-19.67744649874209
0.3838383838383838,-19.243254010623385
0.3939393939393939,-18.791808307766143
0.40404040404040403,-18.327034447806735
0.41414141414141414,-17.852974934620278
0.4242424242424242,-17.373538668122894
0.4343434343434343,-16.892178108184595
0.4444444444444444,-16.411653557279777
0.45454545454545453,-15.934020137287932
0.46464646464646464,-15.460809082250522
0.47474747474747475,-14.993257862803658
0.4848484848484848,-14.532473569704175
0.4949494949494949,-14.079502776711289
0.5050505050505051,-13.635334899275962
0.5151515151515152,-13.200696400339863
0.5252525252525253,-12.776353620607967
0.5353535353535354,-12.363084070895178
0.5454545454545455,-11.96132697573066
0.5555555555555556,-11.571376492287012
0.5656565656565657,-11.193396852321593
0.5757575757575758,-10.827447630861245
0.5858585858585859,-10.473514668565427
0.595959595959596,-10.131542444575466
0.6060606060606061,-9.801463430235048
0.6161616161616162,-9.479345063902896
0.6262626262626263,-9.151555592724128
0.6363636363636365,-8.832401815716523
0.6464646464646465,-8.515072310987579
0.6565656565656566,-8.201974648545692
0.6666666666666667,-7.886283608252018
0.6767676767676768,-7.590907254520119
0.686868686868687,-7.320801998898303
0.696969696969697,-7.079475910062062
0.7070707070707072,-6.870309921309878
0.7171717171717172,-6.697064312724747
0.7272727272727273,-6.566027574452297
0.7373737373737373,-6.528744211078286
0.7474747474747474,-6.506894916396534
0.7575757575757576,-6.488749236020835
0.7676767676767676,-6.506894916396514
0.7777777777777777,-6.528744211078246
0.7878787878787878,-6.566027574452295
0.7979797979797979,-6.697064312724745
0.8080808080808081,-6.870309921309892
0.8181818181818181,-7.079475910062054
0.8282828282828283,-7.320801998898295
0.8383838383838383,-7.590907254520117
0.8484848484848484,-7.8862836082520165
0.8585858585858586,-8.201974648545685
0.8686868686868686,-8.5150723109876
0.8787878787878788,-8.832401815716526
0.8888888888888888,-9.151555592724142
0.898989898989899,-9.4793450639029
0.9090909090909091,-9.801463430235076
0.9191919191919191,-10.131542444575464
0.9292929292929293,-10.473514668565398
0.9393939393939393,-10.827447630861245
0.9494949494949495,-11.193396852321577
0.9595959595959596,-11.57137649228699
0.9696969696969696,-11.961326975730646
0.9797979797979798,-12.363084070895164
0.9898989898989898,-12.776353620607953
0.9999999999999999,-13.200696400339902


==> anc/fig4/subpl_1_series_96.csv <==
x,y
0.0,-13.633603900655611
0.010101010101010102,-14.077680118769171
0.020202020202020204,-14.53042027765734
0.0303030303030303,-14.990810589786976
0.04040404040404041,-15.457768296394361
0.050505050505050504,-15.930141609228254
0.0606060606060606,-16.40664606464223
0.07070707070707072,-16.885711289207794
0.08080808080808081,-17.365265572207512
0.09090909090909091,-17.842572483711333
0.10101010101010101,-18.31425877004967
0.1111111111111111,-18.77655145603544
0.1212121212121212,-19.225581781530142
0.13131313131313133,-19.657599948789404
0.14141414141414144,-20.080863866168617
0.15151515151515152,-20.47962573738251
0.16161616161616163,-20.841164096842917
0.17171717171717174,-21.17256100606576
0.18181818181818182,-21.471711047839403
0.1919191919191919,-21.72690820273482
0.20202020202020202,-21.967603607918956
0.2121212121212121,-22.159250370521416
0.2222222222222222,-22.31013014944263
0.23232323232323232,-22.41271932322619
0.2424242424242424,-22.472390689247106
0.25252525252525254,-22.49184835970698
0.26262626262626265,-22.472390689247298
0.27272727272727276,-22.412719323226128
0.2828282828282829,-22.310130149442607
0.29292929292929293,-22.159250370521423
0.30303030303030304,-21.96760360791895
0.31313131313131315,-21.737383738455435
0.32323232323232326,-21.471711047839463
0.33333333333333337,-21.172561006065827
0.3434343434343435,-20.841164096842842
0.3535353535353536,-20.479625737382378
0.36363636363636365,-20.080863866168603
0.3737373737373737,-19.65759994878939
0.3838383838383838,-19.225581781530177
0.3939393939393939,-18.77655145603535
0.40404040404040403,-18.314258770049666
0.41414141414141414,-17.84257248371132
0.4242424242424242,-17.36526557220754
0.4343434343434343,-16.885711289207833
0.4444444444444444,-16.406646064642253
0.45454545454545453,-15.930141609228214
0.46464646464646464,-15.457768296394377
0.47474747474747475,-14.99081058978699
0.4848484848484848,-14.530420277657342
0.4949494949494949,-14.077680118769102
0.5050505050505051,-13.63360390065558
0.5151515151515152,-13.199107897826156
0.5252525252525253,-12.774978523618785
0.5353535353535354,-12.361849140676986
0.5454545454545455,-11.960190866148004
0.5555555555555556,-11.570317803641922
0.5656565656565657,-11.19240532057387
0.5757575757575758,-10.826519426259836
0.5858585858585859,-10.47265391745581
0.595959595959596,-10.130765051610094
0.6060606060606061,-9.800754026946024
0.6161616161616162,-9.478797413246276
0.6262626262626263,-9.147704028415868
0.6363636363636365,-8.826091981551194
0.6464646464646465,-8.515072310987575
0.6565656565656566,-8.201913563572738
0.6666666666666667,-7.886283608251994
0.6767676767676768,-7.590907254520104
0.686868686868687,-7.32080199889829
0.696969696969697,-7.07947591006205
0.7070707070707072,-6.870309921309863
0.7171717171717172,-6.697064312724726
0.7272727272727273,-6.56602757445229
0.7373737373737373,-6.5170988264810985
0.7474747474747474,-6.483995168492008
0.7575757575757576,-6.472289634086009
0.7676767676767676,-6.4839951684920125
0.7777777777777777,-6.517098826481092
0.7878787878787878,-6.566027574452293
0.7979797979797979,-6.697064312724731
0.8080808080808081,-6.870309921309883
0.8181818181818181,-7.079475910062047
0.8282828282828283,-7.3208019988982915
0.8383838383838383,-7.590907254520112
0.8484848484848484,-7.886283608252014
0.8585858585858586,-8.20191356357275
0.8686868686868686,-8.515072310987582
0.8787878787878788,-8.826091981551183
0.8888888888888888,-9.147704028415863
0.898989898989899,-9.47879741324629
0.9090909090909091,-9.800754026946025
0.9191919191919191,-10.130765051610089
0.9292929292929293,-10.472653917455807
0.9393939393939393,-10.826519426259802
0.9494949494949495,-11.192405320573888
0.9595959595959596,-11.570317803641897
0.9696969696969696,-11.96019086614801
0.9797979797979798,-12.361849140676973
0.9898989898989898,-12.77497852361876
0.9999999999999999,-13.199107897826162


==> anc/fig4/subpl_1_series_97.csv <==
x,y
0.0,-13.633603900655581
0.010101010101010102,-14.07768011876913
0.020202020202020204,-14.530420277657328
0.0303030303030303,-14.99081058978694
0.04040404040404041,-15.457768296394347
0.050505050505050504,-15.930141609228151
0.0606060606060606,-16.40664606464221
0.07070707070707072,-16.88571128920778
0.08080808080808081,-17.36526557220749
0.09090909090909091,-17.842572483711326
0.10101010101010101,-18.31425877004963
0.1111111111111111,-18.776551456035282
0.1212121212121212,-19.225581781530106
0.13131313131313133,-19.657599948789397
0.14141414141414144,-20.069060144042606
0.15151515151515152,-20.456629442021637
0.16161616161616163,-20.817191396120393
0.17171717171717174,-21.155936578691694
0.18181818181818182,-21.46029774291321
0.1919191919191919,-21.70917729043282
0.20202020202020202,-21.953631380996395
0.2121212121212121,-22.140006634167012
0.2222222222222222,-22.28522369222554
0.23232323232323232,-22.388324394811217
0.2424242424242424,-22.45261042305208
0.25252525252525254,-22.475786743882114
0.26262626262626265,-22.452610423052082
0.27272727272727276,-22.38832439481127
0.2828282828282829,-22.285223692225614
0.29292929292929293,-22.140006634166994
0.30303030303030304,-21.953631380996466
0.31313131313131315,-21.72690820273479
0.32323232323232326,-21.46029774291331
0.33333333333333337,-21.155936578691755
0.3434343434343435,-20.81719139612036
0.3535353535353536,-20.456629442021573
0.36363636363636365,-20.06906014404268
0.3737373737373737,-19.657599948789354
0.3838383838383838,-19.225581781530167
0.3939393939393939,-18.776551456035328
0.40404040404040403,-18.314258770049648
0.41414141414141414,-17.842572483711315
0.4242424242424242,-17.36526557220751
0.4343434343434343,-16.885711289207787
0.4444444444444444,-16.4066460646422
0.45454545454545453,-15.930141609228174
0.46464646464646464,-15.457768296394327
0.47474747474747475,-14.99081058978696
0.4848484848484848,-14.530420277657301
0.4949494949494949,-14.077680118769095
0.5050505050505051,-13.633603900655551
0.5151515151515152,-13.199107897826126
0.5252525252525253,-12.774978523618742
0.5353535353535354,-12.361849140676965
0.5454545454545455,-11.960190866148
0.5555555555555556,-11.57031780364188
0.5656565656565657,-11.19240532057387
0.5757575757575758,-10.826519426259798
0.5858585858585859,-10.472653917455808
0.595959595959596,-10.13076505161008
0.6060606060606061,-9.800754026946013
0.6161616161616162,-9.462831748536003
0.6262626262626263,-9.131599385960165
0.6363636363636365,-8.820821277217473
0.6464646464646465,-8.497173119721683
0.6565656565656566,-8.201913563572733
0.6666666666666667,-7.876022444520725
0.6767676767676768,-7.574905044196946
0.686868686868687,-7.3022702476470505
0.696969696969697,-7.060816550795283
0.7070707070707072,-6.853170357547883
0.7171717171717172,-6.682465831985389
0.7272727272727273,-6.554959653370688
0.7373737373737373,-6.517098826481097
0.7474747474747474,-6.483995168492003
0.7575757575757576,-6.472289634085997
0.7676767676767676,-6.483995168492011
0.7777777777777777,-6.517098826481089
0.7878787878787878,-6.554959653370686
0.7979797979797979,-6.682465831985409
0.8080808080808081,-6.8531703575478895
0.8181818181818181,-7.060816550795277
0.8282828282828283,-7.302270247647046
0.8383838383838383,-7.5749050441969406
0.8484848484848484,-7.876022444520736
0.8585858585858586,-8.201913563572734
0.8686868686868686,-8.49717311972168
0.8787878787878788,-8.820821277217467
0.8888888888888888,-9.131599385960174
0.898989898989899,-9.462831748535999
0.9090909090909091,-9.80075402694601
0.9191919191919191,-10.130765051610089
0.9292929292929293,-10.4726539174558
0.9393939393939393,-10.8265194262598
0.9494949494949495,-11.192405320573886
0.9595959595959596,-11.570317803641892
0.9696969696969696,-11.960190866147999
0.9797979797979798,-12.361849140676961
0.9898989898989898,-12.774978523618744
0.9999999999999999,-13.199107897826133


==> anc/fig4/subpl_1_series_98.csv <==
x,y
0.0,-13.63249477985489
0.010101010101010102,-14.076502399365499
0.020202020202020204,-14.529094514032204
0.0303030303030303,-14.989242726004111
0.04040404040404041,-15.455846014003786
0.050505050505050504,-15.927733375793732
0.0606060606060606,-16.403604939589968
0.07070707070707072,-16.881884674682297
0.08080808080808081,-17.360509869646304
0.09090909090909091,-17.836769146608088
0.10101010101010101,-18.307326738458894
0.1111111111111111,-18.768451859583102
0.1212121212121212,-19.2163186756282
0.13131313131313133,-19.654825959092182
0.14141414141414144,-20.06906014404258
0.15151515151515152,-20.456629442021605
0.16161616161616163,-20.817191396120382
0.17171717171717174,-21.155936578691662
0.18181818181818182,-21.460297742913195
0.1919191919191919,-21.701477197625902
0.20202020202020202,-21.953631380996367
0.2121212121212121,-22.14000663416693
0.2222222222222222,-22.285223692225482
0.23232323232323232,-22.38832439481121
0.2424242424242424,-22.44908469106247
0.25252525252525254,-22.471298709403577
0.26262626262626265,-22.44908469106255
0.27272727272727276,-22.388324394811214
0.2828282828282829,-22.28522369222556
0.29292929292929293,-22.140006634166973
0.30303030303030304,-21.953631380996406
0.31313131313131315,-21.726908202734727
0.32323232323232326,-21.4602977429132
0.33333333333333337,-21.155936578691623
0.3434343434343435,-20.817191396120354
0.3535353535353536,-20.456629442021523
0.36363636363636365,-20.06906014404262
0.3737373737373737,-19.65482595909217
0.3838383838383838,-19.21631867562831
0.3939393939393939,-18.768451859583116
0.40404040404040403,-18.30732673845889
0.41414141414141414,-17.83676914660815
0.4242424242424242,-17.36050986964637
0.4343434343434343,-16.881884674682247
0.4444444444444444,-16.40360493959008
0.45454545454545453,-15.927733375793613
0.46464646464646464,-15.455846014003805
0.47474747474747475,-14.98924272600409
0.4848484848484848,-14.5290945140322
0.4949494949494949,-14.076502399365507
0.5050505050505051,-13.632494779854877
0.5151515151515152,-13.197998149055467
0.5252525252525253,-12.773805651565777
0.5353535353535354,-12.360556151903477
0.5454545454545455,-11.958728242131414
0.5555555555555556,-11.56864872529147
0.5656565656565657,-11.190512410380547
0.5757575757575758,-10.824408491415774
0.5858585858585859,-10.470347227878202
0.595959595959596,-10.12827625234696
0.6060606060606061,-9.79805611652044
0.6161616161616162,-9.462831748535995
0.6262626262626263,-9.131599385960143
0.6363636363636365,-8.82082127721746
0.6464646464646465,-8.48877025770848
0.6565656565656566,-8.131172091508255
0.6666666666666667,-7.797940275902412
0.6767676767676768,-7.491994196224459
0.686868686868687,-7.215721703544945
0.696969696969697,-6.971464375112325
0.7070707070707072,-6.76198952750139
0.7171717171717172,-6.5933903655220805
0.7272727272727273,-6.541409189555195
0.7373737373737373,-6.496726601565984
0.7474747474747474,-6.483145079045886
0.7575757575757576,-6.471249004618996
0.7676767676767676,-6.483145079045891
0.7777777777777777,-6.496726601565966
0.7878787878787878,-6.5414091895551625
0.7979797979797979,-6.593390365522097
0.8080808080808081,-6.761989527501375
0.8181818181818181,-6.971464375112343
0.8282828282828283,-7.215721703544944
0.8383838383838383,-7.491994196224444
0.8484848484848484,-7.797940275902413
0.8585858585858586,-8.13117209150827
0.8686868686868686,-8.488770257708481
0.8787878787878788,-8.820821277217442
0.8888888888888888,-9.13159938596016
0.898989898989899,-9.462831748535983
0.9090909090909091,-9.798056116520456
0.9191919191919191,-10.12827625234695
0.9292929292929293,-10.470347227878209
0.9393939393939393,-10.824408491415744
0.9494949494949495,-11.190512410380592
0.9595959595959596,-11.568648725291492
0.9696969696969696,-11.958728242131393
0.9797979797979798,-12.360556151903465
0.9898989898989898,-12.773805651565809
0.9999999999999999,-13.197998149055453


==> anc/fig4/subpl_1_series_99.csv <==
x,y
0.0,-13.62856860949083
0.010101010101010102,-14.071811795732149
0.020202020202020204,-14.523170352656138
0.0303030303030303,-14.981414531575467
0.04040404040404041,-15.44518228423371
0.050505050505050504,-15.913002994550277
0.0606060606060606,-16.383302641789413
0.07070707070707072,-16.85437112893443
0.08080808080808081,-17.324282609147193
0.09090909090909091,-17.79079167809734
0.10101010101010101,-18.2512687237813
0.1111111111111111,-18.73111249901872
0.1212121212121212,-19.203817427367987
0.13131313131313133,-19.647232568272386
0.14141414141414144,-20.057741649996455
0.15151515151515152,-20.446980054104657
0.16161616161616163,-20.817186020291125
0.17171717171717174,-21.14783672038809
0.18181818181818182,-21.4459487134651
0.1919191919191919,-21.67871266709766
0.20202020202020202,-21.935478328455446
0.2121212121212121,-22.123106494384253
0.2222222222222222,-22.274157530117
0.23232323232323232,-22.384713077441706
0.2424242424242424,-22.448707538385946
0.25252525252525254,-22.46763780806028
0.26262626262626265,-22.448707538385975
0.27272727272727276,-22.384713077441656
0.2828282828282829,-22.274157530116977
0.29292929292929293,-22.123106494384242
0.30303030303030304,-21.935478328455485
0.31313131313131315,-21.709177290432873
0.32323232323232326,-21.44594871346502
0.33333333333333337,-21.147836720388046
0.3434343434343435,-20.81718602029113
0.3535353535353536,-20.446980054104653
0.36363636363636365,-20.057741649996444
0.3737373737373737,-19.647232568272457
0.3838383838383838,-19.203817427367984
0.3939393939393939,-18.731112499018817
0.40404040404040403,-18.251268723781287
0.41414141414141414,-17.79079167809745
0.4242424242424242,-17.324282609147065
0.4343434343434343,-16.854371128934428
0.4444444444444444,-16.383302641789342
0.45454545454545453,-15.91300299455021
0.46464646464646464,-15.445182284233697
0.47474747474747475,-14.981414531575478
0.4848484848484848,-14.52317035265616
0.4949494949494949,-14.071811795732184
0.5050505050505051,-13.628568609490824
0.5151515151515152,-13.194512297015747
0.5252525252525253,-12.77053794023818
0.5353535353535354,-12.357358181866708
0.5454545454545455,-11.95550988600327
0.5555555555555556,-11.565371736543153
0.5656565656565657,-11.18718999901392
0.5757575757575758,-10.821109436811742
0.5858585858585859,-10.467206493332602
0.595959595959596,-10.125521711099282
0.6060606060606061,-9.796085195104855
0.6161616161616162,-9.454780025813392
0.6262626262626263,-9.131144404841443
0.6363636363636365,-8.808015488711863
0.6464646464646465,-8.465874789869362
0.6565656565656566,-8.110572568399792
0.6666666666666667,-7.777026179600201
0.6767676767676768,-7.469584963061641
0.686868686868687,-7.191180690544539
0.696969696969697,-6.946317830847411
0.7070707070707072,-6.741200441418115
0.7171717171717172,-6.574265075805807
0.7272727272727273,-6.504411004691306
0.7373737373737373,-6.47933953287975
0.7474747474747474,-6.483145079045876
0.7575757575757576,-6.4712490046189854
0.7676767676767676,-6.48314507904589
0.7777777777777777,-6.479339532879768
0.7878787878787878,-6.5044110046913115
0.7979797979797979,-6.574265075805822
0.8080808080808081,-6.741200441418117
0.8181818181818181,-6.946317830847417
0.8282828282828283,-7.1911806905445275
0.8383838383838383,-7.469584963061653
0.8484848484848484,-7.777026179600195
0.8585858585858586,-8.110572568399816
0.8686868686868686,-8.465874789869352
0.8787878787878788,-8.808015488711847
0.8888888888888888,-9.13114440484149
0.898989898989899,-9.454780025813374
0.9090909090909091,-9.796085195104864
0.9191919191919191,-10.125521711099298
0.9292929292929293,-10.467206493332604
0.9393939393939393,-10.821109436811714
0.9494949494949495,-11.187189999013922
0.9595959595959596,-11.565371736543158
0.9696969696969696,-11.955509886003265
0.9797979797979798,-12.357358181866708
0.9898989898989898,-12.77053794023821
0.9999999999999999,-13.19451229701567


==> anc/fig4/subpl_2_series_1.csv <==
x,y
0.0,-21.066549121267677
0.010101010101010102,-21.66921129665339
0.020202020202020204,-22.277532863483128
0.0303030303030303,-22.889786347584096
0.04040404040404041,-23.503943561094314
0.050505050505050504,-24.117692043279973
0.0606060606060606,-24.728462106992374
0.07070707070707072,-25.333462545544087
0.08080808080808081,-25.92972269501731
0.09090909090909091,-26.514138464049502
0.10101010101010101,-27.083520099904057
0.1111111111111111,-27.634639785731817
0.1212121212121212,-28.164277578320473
0.13131313131313133,-28.669264625649575
0.14141414141414144,-29.1465229958698
0.15151515151515152,-29.59310177304658
0.16161616161616163,-30.006209319006103
0.17171717171717174,-30.383241767964837
0.18181818181818182,-30.72180792258808
0.1919191919191919,-31.019750771294635
0.20202020202020202,-31.275165861445295
0.2121212121212121,-31.48641675401462
0.2222222222222222,-31.652147762145155
0.23232323232323232,-31.77129414559829
0.2424242424242424,-31.843089900074983
0.25252525252525254,-31.867073247318892
0.26262626262626265,-31.84308990007496
0.27272727272727276,-31.771294145598212
0.2828282828282829,-31.65214776214514
0.29292929292929293,-31.48641675401458
0.30303030303030304,-31.275165861445235
0.31313131313131315,-31.019750771294607
0.32323232323232326,-30.72180792258813
0.33333333333333337,-30.383241767964808
0.3434343434343435,-30.006209319006146
0.3535353535353536,-29.593101773046513
0.36363636363636365,-29.14652299586983
0.3737373737373737,-28.669264625649557
0.3838383838383838,-28.164277578320448
0.3939393939393939,-27.634639785731785
0.40404040404040403,-27.083520099904074
0.41414141414141414,-26.51413846404943
0.4242424242424242,-25.92972269501726
0.4343434343434343,-25.333462545543995
0.4444444444444444,-24.728462106992385
0.45454545454545453,-24.11769204327998
0.46464646464646464,-23.503943561094314
0.47474747474747475,-22.88978634758405
0.4848484848484848,-22.27753286348306
0.4949494949494949,-21.669211296653344
0.5050505050505051,-21.06654912126768
0.5151515151515152,-20.470968586708864
0.5252525252525253,-19.883594652367254
0.5353535353535354,-19.305275012598344
0.5454545454545455,-18.73661106348094
0.5555555555555556,-18.17799807873311
0.5656565656565657,-17.62967257148351
0.5757575757575758,-17.09176484987268
0.5858585858585859,-16.564355105832504
0.595959595959596,-16.047531959387825
0.6060606060606061,-15.541453173151242
0.6161616161616162,-15.046409253120869
0.6262626262626263,-14.5628919414598
0.6363636363636365,-14.091671382763488
0.6464646464646465,-13.633888359881686
0.6565656565656566,-13.191171923464903
0.6666666666666667,-12.765798200536903
0.6767676767676768,-12.360911398496611
0.686868686868687,-11.980823210696173
0.696969696969697,-11.631357900676507
0.7070707070707072,-11.320038551910002
0.7171717171717172,-11.05557067410104
0.7272727272727273,-10.84600363160197
0.7373737373737373,-10.696220281311172
0.7474747474747474,-10.607156639077548
0.7575757575757576,-10.57770184051176
0.7676767676767676,-10.607156639077562
0.7777777777777777,-10.696220281311158
0.7878787878787878,-10.846003631601997
0.7979797979797979,-11.055570674101016
0.8080808080808081,-11.320038551910057
0.8181818181818181,-11.631357900676518
0.8282828282828283,-11.980823210696165
0.8383838383838383,-12.36091139849661
0.8484848484848484,-12.765798200536882
0.8585858585858586,-13.191171923464907
0.8686868686868686,-13.63388835988166
0.8787878787878788,-14.091671382763455
0.8888888888888888,-14.562891941459817
0.898989898989899,-15.046409253120888
0.9090909090909091,-15.541453173151233
0.9191919191919191,-16.047531959387857
0.9292929292929293,-16.564355105832494
0.9393939393939393,-17.091764849872636
0.9494949494949495,-17.62967257148353
0.9595959595959596,-18.17799807873313
0.9696969696969696,-18.736611063480932
0.9797979797979798,-19.305275012598354
0.9898989898989898,-19.883594652367282
0.9999999999999999,-20.47096858670884


==> anc/fig4/subpl_2_series_10.csv <==
x,y
0.0,-16.369225457345213
0.010101010101010102,-16.970900203656374
0.020202020202020204,-17.57934945854068
0.0303030303030303,-18.192614825521765
0.04040404040404041,-18.80871172357085
0.050505050505050504,-19.425471315456548
0.0606060606060606,-20.04043663008419
0.07070707070707072,-20.650823025981936
0.08080808080808081,-21.253544949019076
0.09090909090909091,-21.84528982512052
0.10101010101010101,-22.422610307256413
0.1111111111111111,-22.9820122230411
0.1212121212121212,-23.52002781995133
0.13131313131313133,-24.033273208627723
0.14141414141414144,-24.5184929502272
0.15151515151515152,-24.934106590204838
0.16161616161616163,-25.286930973207536
0.17171717171717174,-25.607512796059318
0.18181818181818182,-25.930081400489197
0.1919191919191919,-26.224289113226266
0.20202020202020202,-26.475747338951344
0.2121212121212121,-26.682374988182186
0.2222222222222222,-26.83145748937854
0.23232323232323232,-26.953500388582015
0.2424242424242424,-27.02742093854552
0.25252525252525254,-27.05219086163386
0.26262626262626265,-27.027420938545482
0.27272727272727276,-26.95350038858205
0.2828282828282829,-26.8314574893785
0.29292929292929293,-26.682374988182183
0.30303030303030304,-26.475747338951315
0.31313131313131315,-26.2242891132262
0.32323232323232326,-25.930081400489243
0.33333333333333337,-25.607512796059364
0.3434343434343435,-25.28693097320751
0.3535353535353536,-24.934106590204944
0.36363636363636365,-24.518492950227184
0.3737373737373737,-24.033273208627772
0.3838383838383838,-23.52002781995131
0.3939393939393939,-22.982012223041103
0.40404040404040403,-22.4226103072564
0.41414141414141414,-21.845289825120584
0.4242424242424242,-21.253544949019034
0.4343434343434343,-20.650823025981953
0.4444444444444444,-20.04043663008422
0.45454545454545453,-19.425471315456544
0.46464646464646464,-18.808711723570894
0.47474747474747475,-18.19261482552174
0.4848484848484848,-17.57934945854072
0.4949494949494949,-16.970900203656356
0.5050505050505051,-16.369225457345202
0.5151515151515152,-15.776515412618256
0.5252525252525253,-15.195984699031392
0.5353535353535354,-14.63770938366145
0.5454545454545455,-14.15546577793729
0.5555555555555556,-13.751589114752033
0.5656565656565657,-13.37480722626247
0.5757575757575758,-13.013186252659318
0.5858585858585859,-12.663108930709118
0.595959595959596,-12.323073924210272
0.6060606060606061,-11.99242578884013
0.6161616161616162,-11.670942917308055
0.6262626262626263,-11.358675826632435
0.6363636363636365,-11.055879044306339
0.6464646464646465,-10.762982909376655
0.6565656565656566,-10.480583733920843
0.6666666666666667,-10.20944282893841
0.6767676767676768,-9.950490190883622
0.686868686868687,-9.697521654724174
0.696969696969697,-9.451915725447078
0.7070707070707072,-9.235713186618787
0.7171717171717172,-9.036389705243657
0.7272727272727273,-8.855535469683717
0.7373737373737373,-8.71534852743298
0.7474747474747474,-8.609373422184685
0.7575757575757576,-8.551938773601274
0.7676767676767676,-8.609373422184698
0.7777777777777777,-8.715348527432988
0.7878787878787878,-8.855535469683726
0.7979797979797979,-9.03638970524365
0.8080808080808081,-9.235713186618822
0.8181818181818181,-9.451915725447085
0.8282828282828283,-9.69752165472416
0.8383838383838383,-9.950490190883635
0.8484848484848484,-10.209442828938407
0.8585858585858586,-10.48058373392084
0.8686868686868686,-10.762982909376642
0.8787878787878788,-11.055879044306378
0.8888888888888888,-11.358675826632416
0.898989898989899,-11.670942917308027
0.9090909090909091,-11.992425788840123
0.9191919191919191,-12.323073924210277
0.9292929292929293,-12.663108930709118
0.9393939393939393,-13.013186252659327
0.9494949494949495,-13.37480722626243
0.9595959595959596,-13.751589114752038
0.9696969696969696,-14.1554657779373
0.9797979797979798,-14.637709383661443
0.9898989898989898,-15.19598469903133
0.9999999999999999,-15.77651541261825


==> anc/fig4/subpl_2_series_100.csv <==
x,y
0.0,-14.091769857310936
0.010101010101010102,-14.499109619776556
0.020202020202020204,-14.910960880105721
0.0303030303030303,-15.326323437599774
0.04040404040404041,-15.744070976289281
0.050505050505050504,-16.162981990211467
0.0606060606060606,-16.58178932893641
0.07070707070707072,-16.999267368088976
0.08080808080808081,-17.414419082111824
0.09090909090909091,-17.830317041485593
0.10101010101010101,-18.261645398032158
0.1111111111111111,-18.68961770679312
0.1212121212121212,-19.09936178911494
0.13131313131313133,-19.466535605971128
0.14141414141414144,-19.84302435494223
0.15151515151515152,-20.206063898074397
0.16161616161616163,-20.533756700011846
0.17171717171717174,-20.838181173011407
0.18181818181818182,-21.11207481419326
0.1919191919191919,-21.353182143671113
0.20202020202020202,-21.559145824518836
0.2121212121212121,-21.72762952215196
0.2222222222222222,-21.871576065729272
0.23232323232323232,-21.97703850427946
0.2424242424242424,-22.040744620831173
0.25252525252525254,-22.062048945212815
0.26262626262626265,-22.040744620831113
0.27272727272727276,-21.977038504279367
0.2828282828282829,-21.871576065729283
0.29292929292929293,-21.727629522152025
0.30303030303030304,-21.55914582451883
0.31313131313131315,-21.35318214367117
0.32323232323232326,-21.11207481419332
0.33333333333333337,-20.838181173011392
0.3434343434343435,-20.533756700011804
0.3535353535353536,-20.206063898074284
0.36363636363636365,-19.843024354942248
0.3737373737373737,-19.466535605971234
0.3838383838383838,-19.09936178911494
0.3939393939393939,-18.689617706793136
0.40404040404040403,-18.26164539803217
0.41414141414141414,-17.830317041485518
0.4242424242424242,-17.414419082111827
0.4343434343434343,-16.99926736808896
0.4444444444444444,-16.5817893289364
0.45454545454545453,-16.162981990211485
0.46464646464646464,-15.744070976289297
0.47474747474747475,-15.326323437599743
0.4848484848484848,-14.910960880105685
0.4949494949494949,-14.499109619776588
0.5050505050505051,-14.091769857310954
0.5151515151515152,-13.68983445394722
0.5252525252525253,-13.293997894669477
0.5353535353535354,-12.904856401709171
0.5454545454545455,-12.522795777230499
0.5555555555555556,-12.148068797757698
0.5656565656565657,-11.780686712170393
0.5757575757575758,-11.419990482713933
0.5858585858585859,-11.049946872003327
0.595959595959596,-10.599497296959028
0.6060606060606061,-10.138638033062454
0.6161616161616162,-9.766971102560458
0.6262626262626263,-9.323154806536946
0.6363636363636365,-8.933566244487187
0.6464646464646465,-8.56650676486862
0.6565656565656566,-8.298278109614316
0.6666666666666667,-8.030994517813902
0.6767676767676768,-7.674398409689342
0.686868686868687,-7.3689987050842465
0.696969696969697,-7.17425044971048
0.7070707070707072,-6.980422602051172
0.7171717171717172,-6.803266186756553
0.7272727272727273,-6.652665106330274
0.7373737373737373,-6.521277546196743
0.7474747474747474,-6.492921002726851
0.7575757575757576,-6.51656862784561
0.7676767676767676,-6.492921002726857
0.7777777777777777,-6.521277546196747
0.7878787878787878,-6.652665106330284
0.7979797979797979,-6.803266186756553
0.8080808080808081,-6.980422602051167
0.8181818181818181,-7.174250449710496
0.8282828282828283,-7.368998705084238
0.8383838383838383,-7.67439840968935
0.8484848484848484,-8.03099451781391
0.8585858585858586,-8.298278109614333
0.8686868686868686,-8.566506764868626
0.8787878787878788,-8.933566244487224
0.8888888888888888,-9.323154806536943
0.898989898989899,-9.766971102560452
0.9090909090909091,-10.138638033062454
0.9191919191919191,-10.599497296959028
0.9292929292929293,-11.04994687200335
0.9393939393939393,-11.41999048271393
0.9494949494949495,-11.780686712170388
0.9595959595959596,-12.148068797757706
0.9696969696969696,-12.522795777230495
0.9797979797979798,-12.904856401709182
0.9898989898989898,-13.293997894669465
0.9999999999999999,-13.68983445394722


==> anc/fig4/subpl_2_series_101.csv <==
x,y
0.0,-16.95595739233652
0.010101010101010102,-17.467240345943743
0.020202020202020204,-17.986800270494317
0.0303030303030303,-18.51304625558631
0.04040404040404041,-19.0441674682733
0.050505050505050504,-19.578150220786316
0.0606060606060606,-20.112802254495783
0.07070707070707072,-20.645781802814536
0.08080808080808081,-21.1746291413651
0.09090909090909091,-21.69679896085118
0.10101010101010101,-22.209692355707304
0.1111111111111111,-22.710685612914368
0.1212121212121212,-23.197145913454385
0.13131313131313133,-23.666409736789625
0.14141414141414144,-24.11569013514837
0.15151515151515152,-24.54191381539613
0.16161616161616163,-24.941593057149014
0.17171717171717174,-25.310899429299123
0.18181818181818182,-25.64596208021969
0.1919191919191919,-25.94320633348467
0.20202020202020202,-26.19956032705822
0.2121212121212121,-26.412513112930718
0.2222222222222222,-26.580091592996098
0.23232323232323232,-26.70081484220718
0.2424242424242424,-26.77365316042709
0.25252525252525254,-26.79799947632994
0.26262626262626265,-26.77365316042714
0.27272727272727276,-26.70081484220711
0.2828282828282829,-26.580091592996066
0.29292929292929293,-26.412513112930732
0.30303030303030304,-26.199560327058244
0.31313131313131315,-25.943206333484714
0.32323232323232326,-25.64596208021973
0.33333333333333337,-25.310899429299145
0.3434343434343435,-24.94159305714903
0.3535353535353536,-24.541913815396224
0.36363636363636365,-24.115690135148334
0.3737373737373737,-23.66640973678967
0.3838383838383838,-23.1971459134545
0.3939393939393939,-22.710685612914354
0.40404040404040403,-22.209692355707297
0.41414141414141414,-21.696798960851144
0.4242424242424242,-21.17462914136509
0.4343434343434343,-20.64578180281453
0.4444444444444444,-20.112802254495804
0.45454545454545453,-19.578150220786362
0.46464646464646464,-19.04416746827339
0.47474747474747475,-18.513046255586328
0.4848484848484848,-17.986800270494243
0.4949494949494949,-17.46724034594373
0.5050505050505051,-16.955957392336533
0.5151515151515152,-16.454314586152893
0.5252525252525253,-15.963450060536722
0.5353535353535354,-15.484290352524472
0.5454545454545455,-15.017573875803524
0.5555555555555556,-14.5638828770419
0.5656565656565657,-14.123681807433448
0.5757575757575758,-13.69735983112806
0.5858585858585859,-13.285275255897064
0.595959595959596,-12.887799912426948
0.6060606060606061,-12.505361807813742
0.6161616161616162,-12.138484622911134
0.6262626262626263,-11.787822725775957
0.6363636363636365,-11.454190287552716
0.6464646464646465,-11.138582813701731
0.6565656565656566,-10.842189001155448
0.6666666666666667,-10.56639042961652
0.6767676767676768,-10.312746400447825
0.686868686868687,-10.08296152281355
0.696969696969697,-9.878834691055536
0.7070707070707072,-9.702190051120224
0.7171717171717172,-9.554793270603
0.7272727272727273,-9.438259348888279
0.7373737373737373,-9.353960459973806
0.7474747474747474,-9.302943104383884
0.7575757575757576,-9.285862896372423
0.7676767676767676,-9.302943104383909
0.7777777777777777,-9.353960459973804
0.7878787878787878,-9.438259348888268
0.7979797979797979,-9.554793270603012
0.8080808080808081,-9.702190051120223
0.8181818181818181,-9.878834691055518
0.8282828282828283,-10.082961522813552
0.8383838383838383,-10.312746400447788
0.8484848484848484,-10.56639042961652
0.8585858585858586,-10.842189001155438
0.8686868686868686,-11.138582813701747
0.8787878787878788,-11.454190287552727
0.8888888888888888,-11.787822725775943
0.898989898989899,-12.13848462291114
0.9090909090909091,-12.505361807813724
0.9191919191919191,-12.887799912426953
0.9292929292929293,-13.285275255897083
0.9393939393939393,-13.697359831128068
0.9494949494949495,-14.12368180743345
0.9595959595959596,-14.563882877041912
0.9696969696969696,-15.017573875803556
0.9797979797979798,-15.484290352524509
0.9898989898989898,-15.963450060536664
0.9999999999999999,-16.4543145861529


==> anc/fig4/subpl_2_series_11.csv <==
x,y
0.0,-16.348663156399272
0.010101010101010102,-16.948751601789187
0.020202020202020204,-17.554120038376567
0.0303030303030303,-18.162695714997696
0.04040404040404041,-18.772368627927925
0.050505050505050504,-19.38093361563352
0.0606060606060606,-19.986046468796403
0.07070707070707072,-20.585195577757798
0.08080808080808081,-21.175689224426556
0.09090909090909091,-21.754658379917036
0.10101010101010101,-22.319074992537644
0.1111111111111111,-22.86578536642752
0.1212121212121212,-23.391556815587162
0.13131313131313133,-23.893133784153616
0.14141414141414144,-24.36729833554599
0.15151515151515152,-24.810930360890236
0.16161616161616163,-25.22106490087859
0.17171717171717174,-25.59494643789661
0.18181818181818182,-25.893739644185047
0.1919191919191919,-26.191461059030047
0.20202020202020202,-26.448785051703478
0.2121212121212121,-26.66269048368007
0.2222222222222222,-26.82123116629911
0.23232323232323232,-26.920572527431283
0.2424242424242424,-26.980176199414487
0.25252525252525254,-27.000034783873225
0.26262626262626265,-26.980176199414483
0.27272727272727276,-26.920572527431272
0.2828282828282829,-26.821231166299093
0.29292929292929293,-26.662690483680105
0.30303030303030304,-26.448785051703492
0.31313131313131315,-26.191461059030054
0.32323232323232326,-25.893739644185043
0.33333333333333337,-25.59494643789654
0.3434343434343435,-25.221064900878574
0.3535353535353536,-24.81093036089026
0.36363636363636365,-24.367298335545946
0.3737373737373737,-23.89313378415359
0.3838383838383838,-23.391556815587172
0.3939393939393939,-22.86578536642764
0.40404040404040403,-22.3190749925376
0.41414141414141414,-21.75465837991701
0.4242424242424242,-21.17568922442659
0.4343434343434343,-20.585195577757766
0.4444444444444444,-19.986046468796385
0.45454545454545453,-19.380933615633484
0.46464646464646464,-18.77236862792794
0.47474747474747475,-18.16269571499767
0.4848484848484848,-17.5541200383766
0.4949494949494949,-16.94875160178917
0.5050505050505051,-16.348663156399258
0.5151515151515152,-15.755957114562454
0.5252525252525253,-15.195984699031285
0.5353535353535354,-14.636836779184186
0.5454545454545455,-14.08757817180966
0.5555555555555556,-13.665214801788485
0.5656565656565657,-13.308510443865767
0.5757575757575758,-12.959563521914196
0.5858585858585859,-12.618175394578731
0.595959595959596,-12.284407912347353
0.6060606060606061,-11.958439828595719
0.6161616161616162,-11.640535522813062
0.6262626262626263,-11.331044152902766
0.6363636363636365,-11.03040844902021
0.6464646464646465,-10.739176276738531
0.6565656565656566,-10.458012206852962
0.6666666666666667,-10.187707722021598
0.6767676767676768,-9.929189175266751
0.686868686868687,-9.683522755565578
0.696969696969697,-9.451915725447074
0.7070707070707072,-9.235713186618781
0.7171717171717172,-9.036389705243652
0.7272727272727273,-8.85553546968371
0.7373737373737373,-8.694837767308737
0.7474747474747474,-8.584327293695914
0.7575757575757576,-8.551938773601254
0.7676767676767676,-8.584327293695928
0.7777777777777777,-8.694837767308758
0.7878787878787878,-8.855535469683725
0.7979797979797979,-9.036389705243645
0.8080808080808081,-9.235713186618801
0.8181818181818181,-9.451915725447066
0.8282828282828283,-9.683522755565571
0.8383838383838383,-9.929189175266727
0.8484848484848484,-10.187707722021601
0.8585858585858586,-10.458012206852974
0.8686868686868686,-10.739176276738524
0.8787878787878788,-11.030408449020205
0.8888888888888888,-11.331044152902763
0.898989898989899,-11.640535522813085
0.9090909090909091,-11.958439828595747
0.9191919191919191,-12.284407912347332
0.9292929292929293,-12.61817539457874
0.9393939393939393,-12.959563521914191
0.9494949494949495,-13.308510443865726
0.9595959595959596,-13.66521480178847
0.9696969696969696,-14.087578171809634
0.9797979797979798,-14.636836779184181
0.9898989898989898,-15.195984699031305
0.9999999999999999,-15.755957114562424


==> anc/fig4/subpl_2_series_12.csv <==
x,y
0.0,-16.339158939265626
0.010101010101010102,-16.939531650419678
0.020202020202020204,-17.544595860855726
0.0303030303030303,-18.152317839645004
0.04040404040404041,-18.76059809042163
0.050505050505050504,-19.367231483366968
0.0606060606060606,-19.969881785025738
0.07070707070707072,-20.566070545189266
0.08080808080808081,-21.15317875200806
0.09090909090909091,-21.728458854965986
0.10101010101010101,-22.289054806859813
0.1111111111111111,-22.832028632644654
0.1212121212121212,-23.354393075003834
0.13131313131313133,-23.853150128881552
0.14141414141414144,-24.32533426525544
0.15151515151515152,-24.76805742459127
0.16161616161616163,-25.178551604600734
0.17171717171717174,-25.554204764827634
0.18181818181818182,-25.892586532096246
0.1919191919191919,-26.19146105903003
0.20202020202020202,-26.448785051703474
0.2121212121212121,-26.662690483680002
0.2222222222222222,-26.821231166299086
0.23232323232323232,-26.920572527431258
0.2424242424242424,-26.98017619941442
0.25252525252525254,-27.000034783873158
0.26262626262626265,-26.980176199414426
0.27272727272727276,-26.920572527431254
0.2828282828282829,-26.821231166299068
0.29292929292929293,-26.662690483680063
0.30303030303030304,-26.448785051703485
0.31313131313131315,-26.19146105903002
0.32323232323232326,-25.892586532096274
0.33333333333333337,-25.55420476482761
0.3434343434343435,-25.178551604600777
0.3535353535353536,-24.76805742459125
0.36363636363636365,-24.325334265255442
0.3737373737373737,-23.853150128881552
0.3838383838383838,-23.35439307500382
0.3939393939393939,-22.83202863264459
0.40404040404040403,-22.289054806859816
0.41414141414141414,-21.72845885496601
0.4242424242424242,-21.153178752008092
0.4343434343434343,-20.566070545189216
0.4444444444444444,-19.969881785025688
0.45454545454545453,-19.367231483367053
0.46464646464646464,-18.76059809042163
0.47474747474747475,-18.152317839645022
0.4848484848484848,-17.54459586085573
0.4949494949494949,-16.93953165041969
0.5050505050505051,-16.339158939265637
0.5151515151515152,-15.745497495510316
0.5252525252525253,-15.172829581134115
0.5353535353535354,-14.601608143770214
0.5454545454545455,-14.044725925787432
0.5555555555555556,-13.665214801788446
0.5656565656565657,-13.308510443865748
0.5757575757575758,-12.959563521914173
0.5858585858585859,-12.618175394578724
0.595959595959596,-12.284407912347305
0.6060606060606061,-11.958439828595715
0.6161616161616162,-11.640535522813032
0.6262626262626263,-11.331044152902747
0.6363636363636365,-11.030408449020209
0.6464646464646465,-10.739176276738506
0.6565656565656566,-10.458012206852944
0.6666666666666667,-10.187707722021583
0.6767676767676768,-9.929189175266721
0.686868686868687,-9.683522755565551
0.696969696969697,-9.383584674578804
0.7070707070707072,-9.092803310294176
0.7171717171717172,-8.865800908517064
0.7272727272727273,-8.762385858298806
0.7373737373737373,-8.694837767308735
0.7474747474747474,-8.556062481154253
0.7575757575757576,-8.441641873745105
0.7676767676767676,-8.556062481154266
0.7777777777777777,-8.694837767308734
0.7878787878787878,-8.762385858298776
0.7979797979797979,-8.865800908517087
0.8080808080808081,-9.092803310294128
0.8181818181818181,-9.383584674578799
0.8282828282828283,-9.683522755565546
0.8383838383838383,-9.929189175266725
0.8484848484848484,-10.187707722021571
0.8585858585858586,-10.458012206852949
0.8686868686868686,-10.739176276738513
0.8787878787878788,-11.030408449020204
0.8888888888888888,-11.331044152902754
0.898989898989899,-11.640535522813071
0.9090909090909091,-11.958439828595736
0.9191919191919191,-12.284407912347294
0.9292929292929293,-12.618175394578694
0.9393939393939393,-12.959563521914184
0.9494949494949495,-13.308510443865726
0.9595959595959596,-13.665214801788434
0.9696969696969696,-14.044725925787455
0.9797979797979798,-14.601608143770273
0.9898989898989898,-15.1728295811341
0.9999999999999999,-15.745497495510312


==> anc/fig4/subpl_2_series_13.csv <==
x,y
0.0,-16.339158939265616
0.010101010101010102,-16.9395316504196
0.020202020202020204,-17.54459586085569
0.0303030303030303,-18.152317839644994
0.04040404040404041,-18.760598090421585
0.050505050505050504,-19.367231483366943
0.0606060606060606,-19.969881785025677
0.07070707070707072,-20.566070545189252
0.08080808080808081,-21.15317875200802
0.09090909090909091,-21.72845885496595
0.10101010101010101,-22.28905480685979
0.1111111111111111,-22.832028632644615
0.1212121212121212,-23.35439307500376
0.13131313131313133,-23.85315012888153
0.14141414141414144,-24.325334265255385
0.15151515151515152,-24.768057424591266
0.16161616161616163,-25.17855160460072
0.17171717171717174,-25.554204764827592
0.18181818181818182,-25.892586532096203
0.1919191919191919,-26.143700796857384
0.20202020202020202,-26.377189401073274
0.2121212121212121,-26.583097788747946
0.2222222222222222,-26.744558003951294
0.23232323232323232,-26.86059009792222
0.2424242424242424,-26.93049126370332
0.25252525252525254,-26.953838693023066
0.26262626262626265,-26.930491263703264
0.27272727272727276,-26.86059009792214
0.2828282828282829,-26.744558003951344
0.29292929292929293,-26.58309778874794
0.30303030303030304,-26.37718940107317
0.31313131313131315,-26.143700796857374
0.32323232323232326,-25.892586532096235
0.33333333333333337,-25.554204764827592
0.3434343434343435,-25.178551604600656
0.3535353535353536,-24.768057424591245
0.36363636363636365,-24.325334265255442
0.3737373737373737,-23.853150128881534
0.3838383838383838,-23.354393075003735
0.3939393939393939,-22.832028632644562
0.40404040404040403,-22.289054806859784
0.41414141414141414,-21.728458854965904
0.4242424242424242,-21.153178752008042
0.4343434343434343,-20.5660705451892
0.4444444444444444,-19.969881785025684
0.45454545454545453,-19.367231483366975
0.46464646464646464,-18.760598090421613
0.47474747474747475,-18.152317839644965
0.4848484848484848,-17.544595860855683
0.4949494949494949,-16.93953165041967
0.5050505050505051,-16.339158939265612
0.5151515151515152,-15.745497495510289
0.5252525252525253,-15.160610029655667
0.5353535353535354,-14.586649651687972
0.5454545454545455,-14.033875312901245
0.5555555555555556,-13.555865160522442
0.5656565656565657,-13.04581236470656
0.5757575757575758,-12.563250492590033
0.5858585858585859,-12.117948835005688
0.595959595959596,-11.76827388822853
0.6060606060606061,-11.431757992790569
0.6161616161616162,-11.10521356767902
0.6262626262626263,-10.788536140081654
0.6363636363636365,-10.481956849409341
0.6464646464646465,-10.18596447976373
0.6565656565656566,-9.901282261569753
0.6666666666666667,-9.628865654957071
0.6767676767676768,-9.427279036998794
0.686868686868687,-9.271088981753492
0.696969696969697,-9.125227398274191
0.7070707070707072,-8.989954122000361
0.7171717171717172,-8.828447987764008
0.7272727272727273,-8.754012292318974
0.7373737373737373,-8.665880384559687
0.7474747474747474,-8.556062481154253
0.7575757575757576,-8.44164187374509
0.7676767676767676,-8.556062481154228
0.7777777777777777,-8.665880384559694
0.7878787878787878,-8.754012292318961
0.7979797979797979,-8.828447987763967
0.8080808080808081,-8.989954122000366
0.8181818181818181,-9.125227398274205
0.8282828282828283,-9.271088981753525
0.8383838383838383,-9.427279036998799
0.8484848484848484,-9.628865654957062
0.8585858585858586,-9.901282261569744
0.8686868686868686,-10.185964479763717
0.8787878787878788,-10.481956849409357
0.8888888888888888,-10.78853614008163
0.898989898989899,-11.10521356767902
0.9090909090909091,-11.431757992790567
0.9191919191919191,-11.768273888228586
0.9292929292929293,-12.117948835005684
0.9393939393939393,-12.563250492590068
0.9494949494949495,-13.045812364706606
0.9595959595959596,-13.555865160522451
0.9696969696969696,-14.033875312901259
0.9797979797979798,-14.586649651688026
0.9898989898989898,-15.160610029655665
0.9999999999999999,-15.745497495510303


==> anc/fig4/subpl_2_series_14.csv <==
x,y
0.0,-16.326879345184615
0.010101010101010102,-16.928497703178067
0.020202020202020204,-17.534127067626166
0.0303030303030303,-18.14193883971327
0.04040404040404041,-18.749987733995393
0.050505050505050504,-19.356186042169885
0.0606060606060606,-19.958276457231
0.07070707070707072,-20.55380793017211
0.08080808080808081,-21.140123221155488
0.09090909090909091,-21.714367832963696
0.10101010101010101,-22.27352532497155
0.1111111111111111,-22.814475305439412
0.1212121212121212,-23.334063194455354
0.13131313131313133,-23.829169419782136
0.14141414141414144,-24.296769485239604
0.15151515151515152,-24.73398166869487
0.16161616161616163,-25.13810299405068
0.17171717171717174,-25.50663582774985
0.18181818181818182,-25.837307621871748
0.1919191919191919,-26.128085828857284
0.20202020202020202,-26.377189401073142
0.2121212121212121,-26.583097788747885
0.2222222222222222,-26.74455800395127
0.23232323232323232,-26.860590097922124
0.2424242424242424,-26.930491263703228
0.25252525252525254,-26.953838693023027
0.26262626262626265,-26.93049126370325
0.27272727272727276,-26.860590097922124
0.2828282828282829,-26.744558003951283
0.29292929292929293,-26.58309778874793
0.30303030303030304,-26.377189401073075
0.31313131313131315,-26.128085828857294
0.32323232323232326,-25.837307621871776
0.33333333333333337,-25.50663582774991
0.3434343434343435,-25.138102994050683
0.3535353535353536,-24.73398166869493
0.36363636363636365,-24.2967694852396
0.3737373737373737,-23.829169419782147
0.3838383838383838,-23.33406319445533
0.3939393939393939,-22.814475305439363
0.40404040404040403,-22.27352532497155
0.41414141414141414,-21.714367832963717
0.4242424242424242,-21.140123221155427
0.4343434343434343,-20.55380793017209
0.4444444444444444,-19.958276457230983
0.45454545454545453,-19.356186042169846
0.46464646464646464,-18.749987733995415
0.47474747474747475,-18.141938839713255
0.4848484848484848,-17.53412706762609
0.4949494949494949,-16.928497703178124
0.5050505050505051,-16.326879345184558
0.5151515151515152,-15.73201577281162
0.5252525252525253,-15.16061002965566
0.5353535353535354,-14.586649651687958
0.5454545454545455,-14.033875312901209
0.5555555555555556,-13.504588938804373
0.5656565656565657,-12.983325626917448
0.5757575757575758,-12.482509468578922
0.5858585858585859,-12.115440169714795
0.595959595959596,-11.768273888228524
0.6060606060606061,-11.431757992790565
0.6161616161616162,-11.105213567678978
0.6262626262626263,-10.788536140081614
0.6363636363636365,-10.481956849409332
0.6464646464646465,-10.185964479763728
0.6565656565656566,-9.901282261569738
0.6666666666666667,-9.628865654957027
0.6767676767676768,-9.369907923415917
0.686868686868687,-9.12584828816144
0.696969696969697,-8.898384386839004
0.7070707070707072,-8.689511532659473
0.7171717171717172,-8.69013556218368
0.7272727272727273,-8.625531135380868
0.7373737373737373,-8.665880384559685
0.7474747474747474,-8.491244605028141
0.7575757575757576,-8.440461503640792
0.7676767676767676,-8.491244605028157
0.7777777777777777,-8.665880384559662
0.7878787878787878,-8.625531135380847
0.7979797979797979,-8.690135562183691
0.8080808080808081,-8.68951153265948
0.8181818181818181,-8.89838438683903
0.8282828282828283,-9.125848288161443
0.8383838383838383,-9.369907923415925
0.8484848484848484,-9.628865654957039
0.8585858585858586,-9.90128226156973
0.8686868686868686,-10.185964479763706
0.8787878787878788,-10.481956849409325
0.8888888888888888,-10.78853614008161
0.898989898989899,-11.105213567679003
0.9090909090909091,-11.431757992790557
0.9191919191919191,-11.768273888228526
0.9292929292929293,-12.11544016971477
0.9393939393939393,-12.482509468578922
0.9494949494949495,-12.983325626917456
0.9595959595959596,-13.504588938804359
0.9696969696969696,-14.033875312901227
0.9797979797979798,-14.586649651687996
0.9898989898989898,-15.160610029655658
0.9999999999999999,-15.732015772811565


==> anc/fig4/subpl_2_series_15.csv <==
x,y
0.0,-16.326879345184537
0.010101010101010102,-16.92849770317805
0.020202020202020204,-17.5341270676261
0.0303030303030303,-18.141938839713234
0.04040404040404041,-18.74998773399535
0.050505050505050504,-19.356186042169863
0.0606060606060606,-19.95827645723096
0.07070707070707072,-20.55380793017206
0.08080808080808081,-21.14012322115543
0.09090909090909091,-21.714367832963635
0.10101010101010101,-22.273525324971498
0.1111111111111111,-22.814475305439373
0.1212121212121212,-23.33406319445527
0.13131313131313133,-23.829169419782115
0.14141414141414144,-24.296769485239594
0.15151515151515152,-24.733981668694838
0.16161616161616163,-25.138102994050662
0.17171717171717174,-25.506635827749797
0.18181818181818182,-25.837307621871734
0.1919191919191919,-26.128085828857238
0.20202020202020202,-26.355702032715975
0.2121212121212121,-26.52827805564342
0.2222222222222222,-26.671870326933664
0.23232323232323232,-26.79034149163041
0.2424242424242424,-26.861723879456715
0.25252525252525254,-26.885568045680888
0.26262626262626265,-26.861723879456658
0.27272727272727276,-26.790341491630333
0.2828282828282829,-26.67187032693369
0.29292929292929293,-26.52827805564341
0.30303030303030304,-26.35570203271587
0.31313131313131315,-26.128085828857145
0.32323232323232326,-25.837307621871748
0.33333333333333337,-25.506635827749864
0.3434343434343435,-25.138102994050634
0.3535353535353536,-24.733981668694888
0.36363636363636365,-24.29676948523957
0.3737373737373737,-23.829169419782094
0.3838383838383838,-23.33406319445526
0.3939393939393939,-22.814475305439327
0.40404040404040403,-22.273525324971462
0.41414141414141414,-21.714367832963642
0.4242424242424242,-21.140123221155427
0.4343434343434343,-20.553807930172017
0.4444444444444444,-19.958276457230962
0.45454545454545453,-19.35618604216981
0.46464646464646464,-18.74998773399538
0.47474747474747475,-18.14193883971322
0.4848484848484848,-17.534127067626006
0.4949494949494949,-16.928497703178063
0.5050505050505051,-16.326879345184523
0.5151515151515152,-15.731007787060452
0.5252525252525253,-15.142551059786332
0.5353535353535354,-14.563159586224812
0.5454545454545455,-14.031131696557761
0.5555555555555556,-13.502732910162637
0.5656565656565657,-12.9802315847612
0.5757575757575758,-12.475423834314725
0.5858585858585859,-12.115440169714777
0.595959595959596,-11.75286992848223
0.6060606060606061,-11.420336632504734
0.6161616161616162,-11.096512292759892
0.6262626262626263,-10.781776434706686
0.6363636363636365,-10.476627630058509
0.6464646464646465,-10.18170904833562
0.6565656565656566,-9.897832601824042
0.6666666666666667,-9.626000345834393
0.6767676767676768,-9.36990792341591
0.686868686868687,-9.12584828816141
0.696969696969697,-8.898384386838973
0.7070707070707072,-8.689511532659447
0.7171717171717172,-8.570094331870232
0.7272727272727273,-8.625531135380843
0.7373737373737373,-8.657586913899383
0.7474747474747474,-8.491244605028129
0.7575757575757576,-8.440461503640789
0.7676767676767676,-8.491244605028132
0.7777777777777777,-8.657586913899381
0.7878787878787878,-8.625531135380838
0.7979797979797979,-8.570094331870242
0.8080808080808081,-8.68951153265947
0.8181818181818181,-8.89838438683898
0.8282828282828283,-9.125848288161425
0.8383838383838383,-9.369907923415917
0.8484848484848484,-9.62600034583436
0.8585858585858586,-9.89783260182403
0.8686868686868686,-10.181709048335609
0.8787878787878788,-10.476627630058497
0.8888888888888888,-10.781776434706703
0.898989898989899,-11.096512292759877
0.9090909090909091,-11.420336632504757
0.9191919191919191,-11.752869928482252
0.9292929292929293,-12.11544016971477
0.9393939393939393,-12.475423834314762
0.9494949494949495,-12.980231584761256
0.9595959595959596,-13.502732910162708
0.9696969696969696,-14.031131696557756
0.9797979797979798,-14.563159586224808
0.9898989898989898,-15.14255105978634
0.9999999999999999,-15.731007787060413


==> anc/fig4/subpl_2_series_16.csv <==
x,y
0.0,-16.31980602056261
0.010101010101010102,-16.920815356774376
0.020202020202020204,-17.525285423055113
0.0303030303030303,-18.131266719536672
0.04040404040404041,-18.736667521754242
0.050505050505050504,-19.33924727212377
0.0606060606060606,-19.93661944194071
0.07070707070707072,-20.52626298887283
0.08080808080808081,-21.105541195838924
0.09090909090909091,-21.671726475359968
0.10101010101010101,-22.2220296282196
0.1111111111111111,-22.753632035799395
0.1212121212121212,-23.263719318111306
0.13131313131313133,-23.74951507734738
0.14141414141414144,-24.208313442435585
0.15151515151515152,-24.63750920712138
0.16161616161616163,-25.03462438485696
0.17171717171717174,-25.409367267618553
0.18181818181818182,-25.746359924677083
0.1919191919191919,-26.04283906451522
0.20202020202020202,-26.29693813720586
0.2121212121212121,-26.507056478416956
0.2222222222222222,-26.671870326933643
0.23232323232323232,-26.790341491630258
0.2424242424242424,-26.861723879456584
0.25252525252525254,-26.8855680456808
0.26262626262626265,-26.861723879456594
0.27272727272727276,-26.790341491630326
0.2828282828282829,-26.671870326933682
0.29292929292929293,-26.50705647841695
0.30303030303030304,-26.29693813720578
0.31313131313131315,-26.042839064515203
0.32323232323232326,-25.746359924677122
0.33333333333333337,-25.409367267618478
0.3434343434343435,-25.034624384856922
0.3535353535353536,-24.63750920712139
0.36363636363636365,-24.20831344243555
0.3737373737373737,-23.749515077347297
0.3838383838383838,-23.263719318111274
0.3939393939393939,-22.75363203579944
0.40404040404040403,-22.22202962821961
0.41414141414141414,-21.67172647535991
0.4242424242424242,-21.105541195838967
0.4343434343434343,-20.52626298887281
0.4444444444444444,-19.93661944194068
0.45454545454545453,-19.339247272123767
0.46464646464646464,-18.736667521754228
0.47474747474747475,-18.131266719536665
0.4848484848484848,-17.52528542305506
0.4949494949494949,-16.920815356774455
0.5050505050505051,-16.319806020562616
0.5151515151515152,-15.731007787060422
0.5252525252525253,-15.142551059786328
0.5353535353535354,-14.563159586224797
0.5454545454545455,-14.031131696557745
0.5555555555555556,-13.502732910162617
0.5656565656565657,-12.980231584761183
0.5757575757575758,-12.475423834314705
0.5858585858585859,-12.093826348795032
0.595959595959596,-11.735650372699622
0.6060606060606061,-11.402707815866373
0.6161616161616162,-11.078860914512083
0.6262626262626263,-10.764234172923409
0.6363636363636365,-10.459202287457027
0.6464646464646465,-10.16434195276382
0.6565656565656566,-9.88042645801219
0.6666666666666667,-9.608432020591826
0.6767676767676768,-9.367421468424931
0.686868686868687,-9.123522617911673
0.696969696969697,-8.895948717924695
0.7070707070707072,-8.686551245715203
0.7171717171717172,-8.570094331870228
0.7272727272727273,-8.593849477145334
0.7373737373737373,-8.39212391323073
0.7474747474747474,-8.351879308372972
0.7575757575757576,-8.375074745946998
0.7676767676767676,-8.351879308372954
0.7777777777777777,-8.392123913230687
0.7878787878787878,-8.593849477145318
0.7979797979797979,-8.570094331870227
0.8080808080808081,-8.686551245715215
0.8181818181818181,-8.895948717924698
0.8282828282828283,-9.123522617911688
0.8383838383838383,-9.367421468424924
0.8484848484848484,-9.608432020591808
0.8585858585858586,-9.88042645801218
0.8686868686868686,-10.164341952763788
0.8787878787878788,-10.459202287457043
0.8888888888888888,-10.76423417292337
0.898989898989899,-11.078860914512052
0.9090909090909091,-11.40270781586634
0.9191919191919191,-11.73565037269964
0.9292929292929293,-12.093826348795062
0.9393939393939393,-12.47542383431473
0.9494949494949495,-12.980231584761187
0.9595959595959596,-13.502732910162651
0.9696969696969696,-14.031131696557729
0.9797979797979798,-14.563159586224787
0.9898989898989898,-15.142551059786303
0.9999999999999999,-15.731007787060376


==> anc/fig4/subpl_2_series_17.csv <==
x,y
0.0,-16.3198060205626
0.010101010101010102,-16.920815356774355
0.020202020202020204,-17.525285423055042
0.0303030303030303,-18.13126671953659
0.04040404040404041,-18.736667521754214
0.050505050505050504,-19.339247272123757
0.0606060606060606,-19.93661944194068
0.07070707070707072,-20.526262988872773
0.08080808080808081,-21.105541195838907
0.09090909090909091,-21.671726475359915
0.10101010101010101,-22.222029628219563
0.1111111111111111,-22.753632035799342
0.1212121212121212,-23.263719318111274
0.13131313131313133,-23.749515077347297
0.14141414141414144,-24.20831344243549
0.15151515151515152,-24.63750920712136
0.16161616161616163,-25.034624384856905
0.17171717171717174,-25.409367267618443
0.18181818181818182,-25.74635992467704
0.1919191919191919,-26.042839064515206
0.20202020202020202,-26.29693813720572
0.2121212121212121,-26.507056478416924
0.2222222222222222,-26.66020271274357
0.23232323232323232,-26.75049714142348
0.2424242424242424,-26.812102637245786
0.25252525252525254,-26.83572171594025
0.26262626262626265,-26.812102637245786
0.27272727272727276,-26.750497141423402
0.2828282828282829,-26.660202712743505
0.29292929292929293,-26.507056478416924
0.30303030303030304,-26.296938137205686
0.31313131313131315,-26.0428390645152
0.32323232323232326,-25.746359924677115
0.33333333333333337,-25.40936726761842
0.3434343434343435,-25.03462438485688
0.3535353535353536,-24.637509207121354
0.36363636363636365,-24.20831344243545
0.3737373737373737,-23.749515077347258
0.3838383838383838,-23.263719318111267
0.3939393939393939,-22.753632035799345
0.40404040404040403,-22.22202962821951
0.41414141414141414,-21.671726475359907
0.4242424242424242,-21.10554119583893
0.4343434343434343,-20.526262988872784
0.4444444444444444,-19.936619441940675
0.45454545454545453,-19.339247272123664
0.46464646464646464,-18.736667521754182
0.47474747474747475,-18.131266719536626
0.4848484848484848,-17.525285423055056
0.4949494949494949,-16.920815356774362
0.5050505050505051,-16.319806020562584
0.5151515151515152,-15.724081092665198
0.5252525252525253,-15.135364011405631
0.5353535353535354,-14.555310457599044
0.5454545454545455,-14.025871366121406
0.5555555555555556,-13.480568146178754
0.5656565656565657,-12.952894449672142
0.5757575757575758,-12.474184651979481
0.5858585858585859,-12.078034957849358
0.595959595959596,-11.713500275901726
0.6060606060606061,-11.337810868829171
0.6161616161616162,-10.980179914174842
0.6262626262626263,-10.635923469890901
0.6363636363636365,-10.30321892474878
0.6464646464646465,-9.981569676601097
0.6565656565656566,-9.769868180795346
0.6666666666666667,-9.593606079190751
0.6767676767676768,-9.349545157833457
0.686868686868687,-9.105165670909466
0.696969696969697,-8.876901276585604
0.7070707070707072,-8.666550716673928
0.7171717171717172,-8.501739391868995
0.7272727272727273,-8.340679913934043
0.7373737373737373,-8.324967729212615
0.7474747474747474,-8.351879308372933
0.7575757575757576,-8.375074745946977
0.7676767676767676,-8.351879308372938
0.7777777777777777,-8.32496772921262
0.7878787878787878,-8.340679913934066
0.7979797979797979,-8.501739391868979
0.8080808080808081,-8.66655071667392
0.8181818181818181,-8.876901276585599
0.8282828282828283,-9.105165670909452
0.8383838383838383,-9.34954515783345
0.8484848484848484,-9.593606079190753
0.8585858585858586,-9.769868180795346
0.8686868686868686,-9.981569676601106
0.8787878787878788,-10.303218924748771
0.8888888888888888,-10.635923469890908
0.898989898989899,-10.980179914174885
0.9090909090909091,-11.33781086882919
0.9191919191919191,-11.713500275901772
0.9292929292929293,-12.07803495784932
0.9393939393939393,-12.474184651979508
0.9494949494949495,-12.952894449672185
0.9595959595959596,-13.480568146178749
0.9696969696969696,-14.025871366121443
0.9797979797979798,-14.555310457599035
0.9898989898989898,-15.135364011405638
0.9999999999999999,-15.724081092665182


==> anc/fig4/subpl_2_series_18.csv <==
x,y
0.0,-16.310077072928472
0.010101010101010102,-16.91144197302813
0.020202020202020204,-17.515644838803656
0.0303030303030303,-18.120788037143647
0.04040404040404041,-18.724792538974345
0.050505050505050504,-19.325410758301263
0.0606060606060606,-19.920245745158663
0.07070707070707072,-20.50677564190626
0.08080808080808081,-21.082382106922996
0.09090909090909091,-21.644381343358525
0.10101010101010101,-22.190056433143976
0.1111111111111111,-22.71668983683958
0.1212121212121212,-23.2215951375541
0.13131313131313133,-23.70214734260643
0.14141414141414144,-24.177654896052374
0.15151515151515152,-24.622552317731632
0.16161616161616163,-25.03397989781546
0.17171717171717174,-25.397329959348944
0.18181818181818182,-25.723461473840484
0.1919191919191919,-26.011026930881375
0.20202020202020202,-26.25820557612816
0.2121212121212121,-26.463337530417405
0.2222222222222222,-26.6249094349388
0.23232323232323232,-26.741554244811397
0.2424242424242424,-26.81210263724577
0.25252525252525254,-26.835721715940217
0.26262626262626265,-26.81210263724574
0.27272727272727276,-26.741554244811436
0.2828282828282829,-26.62490943493883
0.29292929292929293,-26.463337530417448
0.30303030303030304,-26.258205576128116
0.31313131313131315,-26.011026930881425
0.32323232323232326,-25.72346147384053
0.33333333333333337,-25.39732995934896
0.3434343434343435,-25.033979897815517
0.3535353535353536,-24.622552317731586
0.36363636363636365,-24.177654896052342
0.3737373737373737,-23.702147342606352
0.3838383838383838,-23.221595137554104
0.3939393939393939,-22.716689836839596
0.40404040404040403,-22.19005643314398
0.41414141414141414,-21.64438134335852
0.4242424242424242,-21.082382106922903
0.4343434343434343,-20.50677564190626
0.4444444444444444,-19.92024574515873
0.45454545454545453,-19.325410758301313
0.46464646464646464,-18.72479253897432
0.47474747474747475,-18.120788037143644
0.4848484848484848,-17.515644838803645
0.4949494949494949,-16.911441973028126
0.5050505050505051,-16.310077072928493
0.5151515151515152,-15.724081092665172
0.5252525252525253,-15.135364011405596
0.5353535353535354,-14.55531045759902
0.5454545454545455,-14.0258713661214
0.5555555555555556,-13.48056814617874
0.5656565656565657,-12.952894449672103
0.5757575757575758,-12.474184651979462
0.5858585858585859,-12.00305620340891
0.595959595959596,-11.558763983400812
0.6060606060606061,-11.138457882906287
0.6161616161616162,-10.73453182412097
0.6262626262626263,-10.35803061350131
0.6363636363636365,-10.151465681207723
0.6464646464646465,-9.95585571175211
0.6565656565656566,-9.671345856083809
0.6666666666666667,-9.37380860932571
0.6767676767676768,-9.091735808276624
0.686868686868687,-8.833871181944378
0.696969696969697,-8.673881811996052
0.7070707070707072,-8.656265030031989
0.7171717171717172,-8.501739391868975
0.7272727272727273,-8.340679913934027
0.7373737373737373,-8.301252312915693
0.7474747474747474,-8.344415616814906
0.7575757575757576,-8.374556509777609
0.7676767676767676,-8.34441561681494
0.7777777777777777,-8.30125231291567
0.7878787878787878,-8.340679913934025
0.7979797979797979,-8.501739391868949
0.8080808080808081,-8.656265030032001
0.8181818181818181,-8.67388181199604
0.8282828282828283,-8.83387118194441
0.8383838383838383,-9.09173580827662
0.8484848484848484,-9.373808609325687
0.8585858585858586,-9.671345856083795
0.8686868686868686,-9.955855711752116
0.8787878787878788,-10.151465681207721
0.8888888888888888,-10.358030613501294
0.898989898989899,-10.73453182412094
0.9090909090909091,-11.138457882906291
0.9191919191919191,-11.55876398340084
0.9292929292929293,-12.003056203408901
0.9393939393939393,-12.474184651979495
0.9494949494949495,-12.95289444967212
0.9595959595959596,-13.480568146178738
0.9696969696969696,-14.0258713661214
0.9797979797979798,-14.555310457599022
0.9898989898989898,-15.13536401140561
0.9999999999999999,-15.724081092665175


==> anc/fig4/subpl_2_series_19.csv <==
x,y
0.0,-16.30723996714927
0.010101010101010102,-16.90850929765132
0.020202020202020204,-17.512413702536232
0.0303030303030303,-18.117029244742106
0.04040404040404041,-18.720235477651332
0.050505050505050504,-19.319730097257157
0.0606060606060606,-19.913050750528466
0.07070707070707072,-20.49760246541133
0.08080808080808081,-21.07068906709796
0.09090909090909091,-21.629546943180813
0.10101010101010101,-22.17137965107813
0.1111111111111111,-22.693392098986834
0.1212121212121212,-23.198666646161254
0.13131313131313133,-23.702050405368965
0.14141414141414144,-24.17765489605236
0.15151515151515152,-24.62255231773151
0.16161616161616163,-25.03397989781544
0.17171717171717174,-25.397329959348937
0.18181818181818182,-25.72346147384048
0.1919191919191919,-26.011026930881354
0.20202020202020202,-26.258205576128145
0.2121212121212121,-26.46333753041734
0.2222222222222222,-26.62490943493876
0.23232323232323232,-26.741554244811354
0.2424242424242424,-26.798435947922155
0.25252525252525254,-26.803551487915033
0.26262626262626265,-26.798435947922115
0.27272727272727276,-26.741554244811375
0.2828282828282829,-26.6249094349388
0.29292929292929293,-26.46333753041737
0.30303030303030304,-26.258205576128116
0.31313131313131315,-26.011026930881386
0.32323232323232326,-25.72346147384047
0.33333333333333337,-25.39732995934892
0.3434343434343435,-25.03397989781545
0.3535353535353536,-24.622552317731504
0.36363636363636365,-24.17765489605229
0.3737373737373737,-23.702050405368958
0.3838383838383838,-23.19866664616122
0.3939393939393939,-22.693392098986767
0.40404040404040403,-22.17137965107817
0.41414141414141414,-21.629546943180866
0.4242424242424242,-21.07068906709799
0.4343434343434343,-20.497602465411475
0.4444444444444444,-19.91305075052843
0.45454545454545453,-19.31973009725711
0.46464646464646464,-18.7202354776513
0.47474747474747475,-18.117029244742103
0.4848484848484848,-17.51241370253617
0.4949494949494949,-16.908509297651346
0.5050505050505051,-16.307239967149318
0.5151515151515152,-15.713260656891041
0.5252525252525253,-15.122517907718963
0.5353535353535354,-14.539197961180076
0.5454545454545455,-13.993604920617017
0.5555555555555556,-13.437410627618135
0.5656565656565657,-12.895805087738374
0.5757575757575758,-12.444596990447279
0.5858585858585859,-11.986945761101628
0.595959595959596,-11.545414603155178
0.6060606060606061,-11.109928054594478
0.6161616161616162,-10.697339622861412
0.6262626262626263,-10.350844729141658
0.6363636363636365,-9.989328394463492
0.6464646464646465,-9.651398149365974
0.6565656565656566,-9.338568226253415
0.6666666666666667,-9.053486768818525
0.6767676767676768,-8.810085495791402
0.686868686868687,-8.675401983111833
0.696969696969697,-8.568953222727455
0.7070707070707072,-8.5506534525299
0.7171717171717172,-8.497362204958076
0.7272727272727273,-8.330557717365956
0.7373737373737373,-8.301252312915647
0.7474747474747474,-8.343630608383986
0.7575757575757576,-8.374556509777594
0.7676767676767676,-8.343630608383965
0.7777777777777777,-8.301252312915642
0.7878787878787878,-8.330557717365979
0.7979797979797979,-8.497362204958046
0.8080808080808081,-8.550653452529879
0.8181818181818181,-8.568953222727439
0.8282828282828283,-8.675401983111827
0.8383838383838383,-8.81008549579142
0.8484848484848484,-9.053486768818527
0.8585858585858586,-9.338568226253447
0.8686868686868686,-9.651398149365965
0.8787878787878788,-9.989328394463518
0.8888888888888888,-10.350844729141656
0.898989898989899,-10.697339622861394
0.9090909090909091,-11.109928054594459
0.9191919191919191,-11.545414603155185
0.9292929292929293,-11.986945761101616
0.9393939393939393,-12.444596990447284
0.9494949494949495,-12.895805087738413
0.9595959595959596,-13.437410627618181
0.9696969696969696,-13.99360492061708
0.9797979797979798,-14.539197961180063
0.9898989898989898,-15.122517907718965
0.9999999999999999,-15.713260656891036


==> anc/fig4/subpl_2_series_2.csv <==
x,y
0.0,-18.639748188170792
0.010101010101010102,-19.118403003400708
0.020202020202020204,-19.601680102002476
0.0303030303030303,-20.088325133206908
0.04040404040404041,-20.57687388260834
0.050505050505050504,-21.065655066508036
0.0606060606060606,-21.552800514464256
0.07070707070707072,-22.036261729166995
0.08080808080808081,-22.513831543282937
0.09090909090909091,-22.983169529951432
0.10101010101010101,-23.441829958565677
0.1111111111111111,-23.887291364165065
0.1212121212121212,-24.31698711617443
0.13131313131313133,-24.728336594610965
0.14141414141414144,-25.118776563256908
0.15151515151515152,-25.48579196285382
0.16161616161616163,-25.826944651120662
0.17171717171717174,-26.139897861403604
0.18181818181818182,-26.422434005394305
0.1919191919191919,-26.672464970871175
0.20202020202020202,-26.888038169103964
0.2121212121212121,-27.06734752112151
0.2222222222222222,-27.222706931154764
0.23232323232323232,-27.346643832040094
0.2424242424242424,-27.421335459889757
0.25252525252525254,-27.446287685795507
0.26262626262626265,-27.421335459889704
0.27272727272727276,-27.34664383203998
0.2828282828282829,-27.222706931154825
0.29292929292929293,-27.06734752112148
0.30303030303030304,-26.888038169104
0.31313131313131315,-26.672464970871133
0.32323232323232326,-26.42243400539432
0.33333333333333337,-26.13989786140357
0.3434343434343435,-25.826944651120627
0.3535353535353536,-25.485791962853853
0.36363636363636365,-25.118776563256883
0.3737373737373737,-24.728336594610983
0.3838383838383838,-24.31698711617438
0.3939393939393939,-23.887291364165087
0.40404040404040403,-23.441829958565677
0.41414141414141414,-22.983169529951397
0.4242424242424242,-22.513831543282947
0.4343434343434343,-22.03626172916698
0.4444444444444444,-21.552800514464277
0.45454545454545453,-21.065655066507986
0.46464646464646464,-20.576873882608307
0.47474747474747475,-20.088325133206872
0.4848484848484848,-19.60168010200245
0.4949494949494949,-19.11840300340069
0.5050505050505051,-18.639748188170806
0.5151515151515152,-18.166765308754112
0.5252525252525253,-17.700312479094713
0.5353535353535354,-17.241076923193624
0.5454545454545455,-16.789602153969284
0.5555555555555556,-16.346320430006788
0.5656565656565657,-15.911589137381592
0.5757575757575758,-15.485729832984383
0.5858585858585859,-15.069068928522059
0.595959595959596,-14.661979335108192
0.6060606060606061,-14.264922764930443
0.6161616161616162,-13.878492737432556
0.6262626262626263,-13.503458600096483
0.6363636363636365,-13.140810970670762
0.6464646464646465,-12.791808818567851
0.6565656565656566,-12.458027723755267
0.6666666666666667,-12.141407344172716
0.6767676767676768,-11.8442932977043
0.686868686868687,-11.569463999618472
0.696969696969697,-11.32012642352352
0.7070707070707072,-11.09985779241986
0.7171717171717172,-10.912467530831032
0.7272727272727273,-10.761763340920941
0.7373737373737373,-10.651232873565581
0.7474747474747474,-10.5836907939973
0.7575757575757576,-10.560965595659278
0.7676767676767676,-10.583690793997295
0.7777777777777777,-10.65123287356557
0.7878787878787878,-10.761763340920941
0.7979797979797979,-10.91246753083103
0.8080808080808081,-11.099857792419863
0.8181818181818181,-11.320126423523522
0.8282828282828283,-11.569463999618478
0.8383838383838383,-11.844293297704299
0.8484848484848484,-12.14140734417271
0.8585858585858586,-12.458027723755261
0.8686868686868686,-12.791808818567858
0.8787878787878788,-13.140810970670755
0.8888888888888888,-13.503458600096492
0.898989898989899,-13.878492737432557
0.9090909090909091,-14.264922764930454
0.9191919191919191,-14.6619793351082
0.9292929292929293,-15.069068928522055
0.9393939393939393,-15.485729832984394
0.9494949494949495,-15.911589137381599
0.9595959595959596,-16.346320430006784
0.9696969696969696,-16.78960215396929
0.9797979797979798,-17.241076923193624
0.9898989898989898,-17.700312479094734
0.9999999999999999,-18.166765308754087


==> anc/fig4/subpl_2_series_20.csv <==
x,y
0.0,-16.21043424161129
0.010101010101010102,-16.752773521849008
0.020202020202020204,-17.341541919038217
0.0303030303030303,-17.943737741028215
0.04040404040404041,-18.551671325152597
0.050505050505050504,-19.162617226627496
0.0606060606060606,-19.771447196332396
0.07070707070707072,-20.374933788877136
0.08080808080808081,-20.969837729730607
0.09090909090909091,-21.552913312528574
0.10101010101010101,-22.120906303462853
0.1111111111111111,-22.670565119106925
0.1212121212121212,-23.198666646161225
0.13131313131313133,-23.702050405368894
0.14141414141414144,-24.15581127841051
0.15151515151515152,-24.580167802068146
0.16161616161616163,-24.972937698085513
0.17171717171717174,-25.34263126683828
0.18181818181818182,-25.674931062522575
0.1919191919191919,-25.967115448872637
0.20202020202020202,-26.217407709614115
0.2121212121212121,-26.42428919904931
0.2222222222222222,-26.58650727076013
0.23232323232323232,-26.703081496821586
0.2424242424242424,-26.773308339771845
0.25252525252525254,-26.80355148791497
0.26262626262626265,-26.77330833977181
0.27272727272727276,-26.703081496821575
0.2828282828282829,-26.58650727076013
0.29292929292929293,-26.424289199049195
0.30303030303030304,-26.217407709614168
0.31313131313131315,-25.967115448872626
0.32323232323232326,-25.674931062522543
0.33333333333333337,-25.342631266838367
0.3434343434343435,-24.97293769808546
0.3535353535353536,-24.580167802068193
0.36363636363636365,-24.155811278410532
0.3737373737373737,-23.702050405368844
0.3838383838383838,-23.198666646161215
0.3939393939393939,-22.6705651191069
0.40404040404040403,-22.1209063034628
0.41414141414141414,-21.552913312528638
0.4242424242424242,-20.969837729730568
0.4343434343434343,-20.374933788877083
0.4444444444444444,-19.771447196332456
0.45454545454545453,-19.162617226627493
0.46464646464646464,-18.551671325152583
0.47474747474747475,-17.943737741028208
0.4848484848484848,-17.341541919038114
0.4949494949494949,-16.752773521848997
0.5050505050505051,-16.21043424161128
0.5151515151515152,-15.710327155894761
0.5252525252525253,-15.119294693225406
0.5353535353535354,-14.535490591701114
0.5454545454545455,-13.993604920616988
0.5555555555555556,-13.43741062761813
0.5656565656565657,-12.89580508773836
0.5757575757575758,-12.444596990447259
0.5858585858585859,-11.986760308709341
0.595959595959596,-11.519095735286726
0.6060606060606061,-11.072049318953932
0.6161616161616162,-10.646515751312714
0.6262626262626263,-10.304716123545802
0.6363636363636365,-9.941083012937844
0.6464646464646465,-9.602733937705402
0.6565656565656566,-9.294101263960554
0.6666666666666667,-9.020489096942192
0.6767676767676768,-8.789514395471398
0.686868686868687,-8.6280729523762
0.696969696969697,-8.568953222727433
0.7070707070707072,-8.550653452529877
0.7171717171717172,-8.476074489714172
0.7272727272727273,-8.319842973454477
0.7373737373737373,-8.292867783727239
0.7474747474747474,-8.343630608383968
0.7575757575757576,-8.357074737293171
0.7676767676767676,-8.343630608383947
0.7777777777777777,-8.292867783727258
0.7878787878787878,-8.31984297345447
0.7979797979797979,-8.476074489714184
0.8080808080808081,-8.550653452529835
0.8181818181818181,-8.568953222727433
0.8282828282828283,-8.628072952376195
0.8383838383838383,-8.78951439547138
0.8484848484848484,-9.020489096942176
0.8585858585858586,-9.294101263960574
0.8686868686868686,-9.602733937705365
0.8787878787878788,-9.941083012937863
0.8888888888888888,-10.304716123545795
0.898989898989899,-10.646515751312707
0.9090909090909091,-11.072049318953972
0.9191919191919191,-11.519095735286708
0.9292929292929293,-11.986760308709313
0.9393939393939393,-12.444596990447263
0.9494949494949495,-12.895805087738358
0.9595959595959596,-13.437410627618164
0.9696969696969696,-13.99360492061701
0.9797979797979798,-14.535490591701093
0.9898989898989898,-15.119294693225434
0.9999999999999999,-15.710327155894777


==> anc/fig4/subpl_2_series_21.csv <==
x,y
0.0,-16.147810723904335
0.010101010101010102,-16.736959732243168
0.020202020202020204,-17.335933667657155
0.0303030303030303,-17.941775046476344
0.04040404040404041,-18.551671325152554
0.050505050505050504,-19.162617226627493
0.0606060606060606,-19.771447196332325
0.07070707070707072,-20.374933788877044
0.08080808080808081,-20.969837729730575
0.09090909090909091,-21.552913312528567
0.10101010101010101,-22.120906303462704
0.1111111111111111,-22.670565119106886
0.1212121212121212,-23.19282332828983
0.13131313131313133,-23.666977231214144
0.14141414141414144,-24.126455529429613
0.15151515151515152,-24.566021458300263
0.16161616161616163,-24.972241007909528
0.17171717171717174,-25.332326023639645
0.18181818181818182,-25.663549431630617
0.1919191919191919,-25.9548960980294
0.20202020202020202,-26.204592247759507
0.2121212121212121,-26.411094625411575
0.2222222222222222,-26.57310530220338
0.23232323232323232,-26.689588148927477
0.2424242424242424,-26.765636292636145
0.25252525252525254,-26.79676440188125
0.26262626262626265,-26.765636292636064
0.27272727272727276,-26.689588148927573
0.2828282828282829,-26.573105302203473
0.29292929292929293,-26.41109462541146
0.30303030303030304,-26.204592247759482
0.31313131313131315,-25.954896098029405
0.32323232323232326,-25.66354943163066
0.33333333333333337,-25.332326023639677
0.3434343434343435,-24.972241007909474
0.3535353535353536,-24.56602145830023
0.36363636363636365,-24.12645552942963
0.3737373737373737,-23.666977231214137
0.3838383838383838,-23.19282332828982
0.3939393939393939,-22.67056511910687
0.40404040404040403,-22.12090630346276
0.41414141414141414,-21.5529133125286
0.4242424242424242,-20.969837729730564
0.4343434343434343,-20.37493378887699
0.4444444444444444,-19.77144719633242
0.45454545454545453,-19.16261722662744
0.46464646464646464,-18.55167132515258
0.47474747474747475,-17.94177504647635
0.4848484848484848,-17.335933667657116
0.4949494949494949,-16.73695973224315
0.5050505050505051,-16.147810723904325
0.5151515151515152,-15.573283621171115
0.5252525252525253,-15.027530524440008
0.5353535353535354,-14.533516917408438
0.5454545454545455,-13.985542648314729
0.5555555555555556,-13.42767638246573
0.5656565656565657,-12.883328463900671
0.5757575757575758,-12.442992312536886
0.5858585858585859,-11.986760308709302
0.595959595959596,-11.519095735286667
0.6060606060606061,-11.072049318953894
0.6161616161616162,-10.646515751312688
0.6262626262626263,-10.243718896005207
0.6363636363636365,-9.865667128827091
0.6464646464646465,-9.515925832178096
0.6565656565656566,-9.200241067149273
0.6666666666666667,-8.926310714928562
0.6767676767676768,-8.735342205054689
0.686868686868687,-8.628072952376174
0.696969696969697,-8.543972084397144
0.7070707070707072,-8.38956567288221
0.7171717171717172,-8.33923441992815
0.7272727272727273,-8.307562023504282
0.7373737373737373,-8.292867783727214
0.7474747474747474,-8.239758580498805
0.7575757575757576,-8.319502315754972
0.7676767676767676,-8.239758580498817
0.7777777777777777,-8.292867783727237
0.7878787878787878,-8.307562023504264
0.7979797979797979,-8.339234419928122
0.8080808080808081,-8.3895656728822
0.8181818181818181,-8.543972084397142
0.8282828282828283,-8.628072952376185
0.8383838383838383,-8.73534220505466
0.8484848484848484,-8.926310714928547
0.8585858585858586,-9.200241067149273
0.8686868686868686,-9.515925832178086
0.8787878787878788,-9.865667128827102
0.8888888888888888,-10.243718896005195
0.898989898989899,-10.646515751312696
0.9090909090909091,-11.072049318953937
0.9191919191919191,-11.519095735286685
0.9292929292929293,-11.986760308709295
0.9393939393939393,-12.442992312536889
0.9494949494949495,-12.883328463900694
0.9595959595959596,-13.427676382465755
0.9696969696969696,-13.985542648314738
0.9797979797979798,-14.533516917408377
0.9898989898989898,-15.02753052444002
0.9999999999999999,-15.573283621171054


==> anc/fig4/subpl_2_series_22.csv <==
x,y
0.0,-16.14781072390433
0.010101010101010102,-16.736959732243104
0.020202020202020204,-17.335933667657088
0.0303030303030303,-17.94177504647632
0.04040404040404041,-18.550320470908197
0.050505050505050504,-19.15743633048327
0.0606060606060606,-19.761866619248867
0.07070707070707072,-20.360532870724818
0.08080808080808081,-20.950377892578324
0.09090909090909091,-21.52828521396663
0.10101010101010101,-22.091054949833545
0.1111111111111111,-22.63544132329194
0.1212121212121212,-23.15821659384733
0.13131313131313133,-23.65623044163792
0.14141414141414144,-24.120319884757652
0.15151515151515152,-24.55841827748286
0.16161616161616163,-24.963216920512004
0.17171717171717174,-25.332003230009807
0.18181818181818182,-25.655427379857002
0.1919191919191919,-25.941470841155795
0.20202020202020202,-26.188606843151142
0.2121212121212121,-26.395533882196574
0.2222222222222222,-26.561186428032357
0.23232323232323232,-26.684743661878667
0.2424242424242424,-26.759786128595234
0.25252525252525254,-26.783237257011617
0.26262626262626265,-26.75978612859526
0.27272727272727276,-26.68474366187867
0.2828282828282829,-26.56118642803231
0.29292929292929293,-26.395533882196546
0.30303030303030304,-26.188606843151135
0.31313131313131315,-25.94147084115587
0.32323232323232326,-25.655427379856963
0.33333333333333337,-25.332003230009814
0.3434343434343435,-24.963216920511933
0.3535353535353536,-24.55841827748283
0.36363636363636365,-24.120319884757684
0.3737373737373737,-23.656230441637973
0.3838383838383838,-23.158216593847268
0.3939393939393939,-22.635441323291865
0.40404040404040403,-22.091054949833453
0.41414141414141414,-21.52828521396662
0.4242424242424242,-20.950377892578377
0.4343434343434343,-20.360532870724814
0.4444444444444444,-19.761866619248867
0.45454545454545453,-19.157436330483193
0.46464646464646464,-18.550320470908186
0.47474747474747475,-17.941775046476334
0.4848484848484848,-17.335933667657077
0.4949494949494949,-16.736959732243125
0.5050505050505051,-16.147810723904303
0.5151515151515152,-15.573283621171015
0.5252525252525253,-15.027530524440001
0.5353535353535354,-14.533516917408361
0.5454545454545455,-13.98554264831472
0.5555555555555556,-13.427676382465723
0.5656565656565657,-12.883328463900659
0.5757575757575758,-12.432061472099154
0.5858585858585859,-11.956799721223486
0.595959595959596,-11.490038986025839
0.6060606060606061,-11.044546215842884
0.6161616161616162,-10.620574038931707
0.6262626262626263,-10.243718896005186
0.6363636363636365,-9.865667128827045
0.6464646464646465,-9.515925832178066
0.6565656565656566,-9.200241067149266
0.6666666666666667,-8.92631071492854
0.6767676767676768,-8.735342205054662
0.686868686868687,-8.608205136453742
0.696969696969697,-8.476900660898455
0.7070707070707072,-8.341390080360323
0.7171717171717172,-8.289352643841895
0.7272727272727273,-8.28044070553527
0.7373737373737373,-8.188440000423078
0.7474747474747474,-8.23975858049879
0.7575757575757576,-8.319502315754956
0.7676767676767676,-8.239758580498798
0.7777777777777777,-8.188440000423054
0.7878787878787878,-8.280440705535273
0.7979797979797979,-8.28935264384189
0.8080808080808081,-8.341390080360263
0.8181818181818181,-8.476900660898457
0.8282828282828283,-8.608205136453748
0.8383838383838383,-8.735342205054648
0.8484848484848484,-8.926310714928546
0.8585858585858586,-9.200241067149268
0.8686868686868686,-9.515925832178068
0.8787878787878788,-9.865667128827047
0.8888888888888888,-10.24371889600515
0.898989898989899,-10.620574038931704
0.9090909090909091,-11.044546215842907
0.9191919191919191,-11.490038986025855
0.9292929292929293,-11.95679972122346
0.9393939393939393,-12.432061472099265
0.9494949494949495,-12.883328463900677
0.9595959595959596,-13.427676382465716
0.9696969696969696,-13.985542648314718
0.9797979797979798,-14.533516917408352
0.9898989898989898,-15.027530524439982
0.9999999999999999,-15.573283621171015


==> anc/fig4/subpl_2_series_23.csv <==
x,y
0.0,-16.144420595097024
0.010101010101010102,-16.73526534871459
0.020202020202020204,-17.33374455907998
0.0303030303030303,-17.937773403093377
0.04040404040404041,-18.54495139271423
0.050505050505050504,-19.152581641672146
0.0606060606060606,-19.757714405505034
0.07070707070707072,-20.357206296382465
0.08080808080808081,-20.94778632270911
0.09090909090909091,-21.526122647701108
0.10101010101010101,-22.08888507365703
0.1111111111111111,-22.632798668819536
0.1212121212121212,-23.15468549168417
0.13131313131313133,-23.65149417984269
0.14141414141414144,-24.113250813658553
0.15151515151515152,-24.529159835878932
0.16161616161616163,-24.912361824254205
0.17171717171717174,-25.260676548147835
0.18181818181818182,-25.585155559115602
0.1919191919191919,-25.872831381034842
0.20202020202020202,-26.119226051115128
0.2121212121212121,-26.322864944176096
0.2222222222222222,-26.482528931998296
0.23232323232323232,-26.597262170916533
0.2424242424242424,-26.666377914954104
0.25252525252525254,-26.689462541118008
0.26262626262626265,-26.666377914954136
0.27272727272727276,-26.597262170916515
0.2828282828282829,-26.482528931998296
0.29292929292929293,-26.32286494417601
0.30303030303030304,-26.119226051115227
0.31313131313131315,-25.872831381034857
0.32323232323232326,-25.585155559115652
0.33333333333333337,-25.26067654814795
0.3434343434343435,-24.91236182425416
0.3535353535353536,-24.529159835878893
0.36363636363636365,-24.113250813658684
0.3737373737373737,-23.651494179842743
0.3838383838383838,-23.154685491684184
0.3939393939393939,-22.63279866881953
0.40404040404040403,-22.088885073656947
0.41414141414141414,-21.52612264770106
0.4242424242424242,-20.94778632270911
0.4343434343434343,-20.357206296382554
0.4444444444444444,-19.757714405505
0.45454545454545453,-19.1525816416721
0.46464646464646464,-18.54495139271417
0.47474747474747475,-17.93777340309334
0.4848484848484848,-17.333744559079978
0.4949494949494949,-16.735265348714577
0.5050505050505051,-16.144420595097067
0.5151515151515152,-15.562981507057703
0.5252525252525253,-14.992408465872579
0.5353535353535354,-14.434114875949923
0.5454545454545455,-13.96449049395395
0.5555555555555556,-13.399449511687523
0.5656565656565657,-12.859256911454079
0.5757575757575758,-12.415569425156773
0.5858585858585859,-11.956799721223453
0.595959595959596,-11.490038986025818
0.6060606060606061,-11.044546215842878
0.6161616161616162,-10.620574038931707
0.6262626262626263,-10.218643784047176
0.6363636363636365,-9.839809849493147
0.6464646464646465,-9.486397732813453
0.6565656565656566,-9.165714183388877
0.6666666666666667,-8.906718286096881
0.6767676767676768,-8.726164733988615
0.686868686868687,-8.53570709864447
0.696969696969697,-8.411457001142917
0.7070707070707072,-8.331858262339429
0.7171717171717172,-8.289352643841866
0.7272727272727273,-8.280440705535254
0.7373737373737373,-8.187000001268252
0.7474747474747474,-8.225899842573003
0.7575757575757576,-8.097155247835826
0.7676767676767676,-8.225899842572993
0.7777777777777777,-8.187000001268272
0.7878787878787878,-8.280440705535256
0.7979797979797979,-8.289352643841882
0.8080808080808081,-8.331858262339415
0.8181818181818181,-8.411457001142917
0.8282828282828283,-8.535707098644474
0.8383838383838383,-8.72616473398861
0.8484848484848484,-8.906718286096867
0.8585858585858586,-9.16571418338883
0.8686868686868686,-9.486397732813444
0.8787878787878788,-9.83980984949312
0.8888888888888888,-10.218643784047156
0.898989898989899,-10.620574038931675
0.9090909090909091,-11.044546215842894
0.9191919191919191,-11.49003898602581
0.9292929292929293,-11.956799721223446
0.9393939393939393,-12.415569425156782
0.9494949494949495,-12.859256911454068
0.9595959595959596,-13.399449511687504
0.9696969696969696,-13.964490493953887
0.9797979797979798,-14.434114875949913
0.9898989898989898,-14.992408465872584
0.9999999999999999,-15.562981507057668


==> anc/fig4/subpl_2_series_24.csv <==
x,y
0.0,-16.14209766541018
0.010101010101010102,-16.72841695661625
0.020202020202020204,-17.320150030462145
0.0303030303030303,-17.920227984584802
0.04040404040404041,-18.525092378630553
0.050505050505050504,-19.13067253516661
0.0606060606060606,-19.733373782587158
0.07070707070707072,-20.329783811997174
0.08080808080808081,-20.916570226617942
0.09090909090909091,-21.490484251809267
0.10101010101010101,-22.048372072583373
0.1111111111111111,-22.58716531797275
0.1212121212121212,-23.103869553238365
0.13131313131313133,-23.59556809866904
0.14141414141414144,-24.059440994067568
0.15151515151515152,-24.49279150669387
0.16161616161616163,-24.89307383560663
0.17171717171717174,-25.257918695562918
0.18181818181818182,-25.57210410638027
0.1919191919191919,-25.844840780643423
0.20202020202020202,-26.079694782840093
0.2121212121212121,-26.27837049843638
0.2222222222222222,-26.43383020273888
0.23232323232323232,-26.545366946085416
0.2424242424242424,-26.612484792495753
0.25252525252525254,-26.634889856531146
0.26262626262626265,-26.612484792495817
0.27272727272727276,-26.545366946085537
0.2828282828282829,-26.433830202738875
0.29292929292929293,-26.278370498436416
0.30303030303030304,-26.079694782840107
0.31313131313131315,-25.844840780643516
0.32323232323232326,-25.572104106380287
0.33333333333333337,-25.257918695562886
0.3434343434343435,-24.893073835606568
0.3535353535353536,-24.492791506693884
0.36363636363636365,-24.059440994067494
0.3737373737373737,-23.595568098669045
0.3838383838383838,-23.103869553238418
0.3939393939393939,-22.587165317972648
0.40404040404040403,-22.04837207258337
0.41414141414141414,-21.49048425180923
0.4242424242424242,-20.91657022661787
0.4343434343434343,-20.329783811997135
0.4444444444444444,-19.73337378258712
0.45454545454545453,-19.130672535166493
0.46464646464646464,-18.525092378630696
0.47474747474747475,-17.920227984584756
0.4848484848484848,-17.320150030462138
0.4949494949494949,-16.72841695661627
0.5050505050505051,-16.142097665410176
0.5151515151515152,-15.562104996489069
0.5252525252525253,-14.99216039767257
0.5353535353535354,-14.433835948684367
0.5454545454545455,-13.960152965513254
0.5555555555555556,-13.3947187742664
0.5656565656565657,-12.850214331911186
0.5757575757575758,-12.364342361847585
0.5858585858585859,-11.852679641488148
0.595959595959596,-11.381912292455011
0.6060606060606061,-10.93998301757365
0.6161616161616162,-10.573249192852973
0.6262626262626263,-10.218643784047165
0.6363636363636365,-9.83980984949314
0.6464646464646465,-9.486397732813417
0.6565656565656566,-9.165714183388857
0.6666666666666667,-8.906718286096863
0.6767676767676768,-8.70277733047871
0.686868686868687,-8.532870803450898
0.696969696969697,-8.411457001142914
0.7070707070707072,-8.331858262339424
0.7171717171717172,-8.244399408970642
0.7272727272727273,-8.244369494682633
0.7373737373737373,-8.187000001268224
0.7474747474747474,-8.083082738909702
0.7575757575757576,-8.097155247835806
0.7676767676767676,-8.08308273890971
0.7777777777777777,-8.187000001268233
0.7878787878787878,-8.244369494682632
0.7979797979797979,-8.244399408970658
0.8080808080808081,-8.331858262339406
0.8181818181818181,-8.41145700114289
0.8282828282828283,-8.532870803450892
0.8383838383838383,-8.702777330478636
0.8484848484848484,-8.906718286096854
0.8585858585858586,-9.16571418338882
0.8686868686868686,-9.48639773281342
0.8787878787878788,-9.839809849493115
0.8888888888888888,-10.218643784047151
0.898989898989899,-10.573249192852993
0.9090909090909091,-10.939983017573644
0.9191919191919191,-11.381912292454976
0.9292929292929293,-11.85267964148811
0.9393939393939393,-12.364342361847601
0.9494949494949495,-12.850214331911198
0.9595959595959596,-13.394718774266416
0.9696969696969696,-13.960152965513354
0.9797979797979798,-14.433835948684356
0.9898989898989898,-14.992160397672528
0.9999999999999999,-15.562104996488985


==> anc/fig4/subpl_2_series_25.csv <==
x,y
0.0,-16.125591014876
0.010101010101010102,-16.71615884379749
0.020202020202020204,-17.313740756364066
0.0303030303030303,-17.916292803528425
0.04040404040404041,-18.5214642297012
0.050505050505050504,-19.1266052465681
0.0606060606060606,-19.728802585075726
0.07070707070707072,-20.324931711642954
0.08080808080808081,-20.91171617111738
0.09090909090909091,-21.485790075729234
0.10101010101010101,-22.04376212255295
0.1111111111111111,-22.582278906342523
0.1212121212121212,-23.098084032481445
0.13131313131313133,-23.588069365419994
0.14141414141414144,-24.049316131240108
0.15151515151515152,-24.479125688436138
0.16161616161616163,-24.875041244547617
0.17171717171717174,-25.2348619699762
0.18181818181818182,-25.55665031100182
0.1919191919191919,-25.838732790929427
0.20202020202020202,-26.07969478284005
0.2121212121212121,-26.278370498436367
0.2222222222222222,-26.433830202738832
0.23232323232323232,-26.545366946085405
0.2424242424242424,-26.61248479249572
0.25252525252525254,-26.634889856531107
0.26262626262626265,-26.612484792495763
0.27272727272727276,-26.545366946085448
0.2828282828282829,-26.433830202738857
0.29292929292929293,-26.278370498436374
0.30303030303030304,-26.07969478284004
0.31313131313131315,-25.83873279092945
0.32323232323232326,-25.556650311001867
0.33333333333333337,-25.234861969976215
0.3434343434343435,-24.87504124454757
0.3535353535353536,-24.479125688436127
0.36363636363636365,-24.049316131240108
0.3737373737373737,-23.58806936541996
0.3838383838383838,-23.098084032481438
0.3939393939393939,-22.582278906342566
0.40404040404040403,-22.043762122552966
0.41414141414141414,-21.485790075729216
0.4242424242424242,-20.911716171117366
0.4343434343434343,-20.324931711642964
0.4444444444444444,-19.72880258507569
0.45454545454545453,-19.12660524656813
0.46464646464646464,-18.52146422970122
0.47474747474747475,-17.91629280352836
0.4848484848484848,-17.3137407563641
0.4949494949494949,-16.716158843797544
0.5050505050505051,-16.12559101487598
0.5151515151515152,-15.543791574443702
0.5252525252525253,-14.972241516912105
0.5353535353535354,-14.412418912354545
0.5454545454545455,-13.889177036511411
0.5555555555555556,-13.358911829163976
0.5656565656565657,-12.850214331911166
0.5757575757575758,-12.36434236184757
0.5858585858585859,-11.85267964148811
0.595959595959596,-11.381912292454928
0.6060606060606061,-10.939983017573642
0.6161616161616162,-10.522009975723403
0.6262626262626263,-10.13194853355042
0.6363636363636365,-9.770021278984482
0.6464646464646465,-9.430628849231624
0.6565656565656566,-9.108148092703658
0.6666666666666667,-8.878734953594822
0.6767676767676768,-8.702777330478643
0.686868686868687,-8.532870803450876
0.696969696969697,-8.335887243669788
0.7070707070707072,-8.27193161697459
0.7171717171717172,-8.244399408970601
0.7272727272727273,-8.244369494682605
0.7373737373737373,-8.173824127306286
0.7474747474747474,-8.083082738909697
0.7575757575757576,-8.032722359838212
0.7676767676767676,-8.083082738909686
0.7777777777777777,-8.173824127306263
0.7878787878787878,-8.244369494682589
0.7979797979797979,-8.244399408970637
0.8080808080808081,-8.271931616974607
0.8181818181818181,-8.335887243669742
0.8282828282828283,-8.53287080345085
0.8383838383838383,-8.702777330478629
0.8484848484848484,-8.878734953594867
0.8585858585858586,-9.108148092703646
0.8686868686868686,-9.430628849231585
0.8787878787878788,-9.770021278984508
0.8888888888888888,-10.131948533550416
0.898989898989899,-10.522009975723414
0.9090909090909091,-10.93998301757362
0.9191919191919191,-11.381912292454967
0.9292929292929293,-11.852679641488107
0.9393939393939393,-12.36434236184757
0.9494949494949495,-12.85021433191117
0.9595959595959596,-13.358911829163967
0.9696969696969696,-13.889177036511462
0.9797979797979798,-14.412418912354548
0.9898989898989898,-14.97224151691214
0.9999999999999999,-15.543791574443711


==> anc/fig4/subpl_2_series_26.csv <==
x,y
0.0,-16.125591014875962
0.010101010101010102,-16.716158843797437
0.020202020202020204,-17.313740756364037
0.0303030303030303,-17.916292803528336
0.04040404040404041,-18.521464229701177
0.050505050505050504,-19.12660524656809
0.0606060606060606,-19.728802585075687
0.07070707070707072,-20.324931711642893
0.08080808080808081,-20.911716171117348
0.09090909090909091,-21.4857900757292
0.10101010101010101,-22.043762122552888
0.1111111111111111,-22.5822789063425
0.1212121212121212,-23.09808403248142
0.13131313131313133,-23.588069365419926
0.14141414141414144,-24.0493161312401
0.15151515151515152,-24.479125688436127
0.16161616161616163,-24.875041244547486
0.17171717171717174,-25.234861969976194
0.18181818181818182,-25.556650311001793
0.1919191919191919,-25.83873279092941
0.20202020202020202,-26.077292801081107
0.2121212121212121,-26.268088143410786
0.2222222222222222,-26.41608644608213
0.23232323232323232,-26.520387106071247
0.2424242424242424,-26.580335586571362
0.25252525252525254,-26.595527950619925
0.26262626262626265,-26.58033558657129
0.27272727272727276,-26.520387106071244
0.2828282828282829,-26.416086446082108
0.29292929292929293,-26.268088143410736
0.30303030303030304,-26.07729280108113
0.31313131313131315,-25.83873279092944
0.32323232323232326,-25.55665031100181
0.33333333333333337,-25.234861969976148
0.3434343434343435,-24.875041244547468
0.3535353535353536,-24.479125688436124
0.36363636363636365,-24.049316131240072
0.3737373737373737,-23.58806936541993
0.3838383838383838,-23.098084032481424
0.3939393939393939,-22.582278906342513
0.40404040404040403,-22.04376212255292
0.41414141414141414,-21.485790075729206
0.4242424242424242,-20.911716171117263
0.4343434343434343,-20.324931711642954
0.4444444444444444,-19.728802585075638
0.45454545454545453,-19.12660524656813
0.46464646464646464,-18.521464229701184
0.47474747474747475,-17.916292803528318
0.4848484848484848,-17.313740756364076
0.4949494949494949,-16.71615884379746
0.5050505050505051,-16.12559101487592
0.5151515151515152,-15.543791574443677
0.5252525252525253,-14.972241516912094
0.5353535353535354,-14.412418912354463
0.5454545454545455,-13.888054742204845
0.5555555555555556,-13.35554724921164
0.5656565656565657,-12.84626143334166
0.5757575757575758,-12.354094917606588
0.5858585858585859,-11.846732462773284
0.595959595959596,-11.37612849337359
0.6060606060606061,-10.92358565540996
0.6161616161616162,-10.522009975723371
0.6262626262626263,-10.131948533550403
0.6363636363636365,-9.770021278984451
0.6464646464646465,-9.43062884923158
0.6565656565656566,-9.108148092703654
0.6666666666666667,-8.801458677041076
0.6767676767676768,-8.624449087622972
0.686868686868687,-8.472114448548474
0.696969696969697,-8.331719778988335
0.7070707070707072,-8.271931616974582
0.7171717171717172,-8.161437468473784
0.7272727272727273,-8.143948855842792
0.7373737373737373,-8.173824127306261
0.7474747474747474,-8.07364736925982
0.7575757575757576,-8.032722359838209
0.7676767676767676,-8.073647369259799
0.7777777777777777,-8.17382412730625
0.7878787878787878,-8.143948855842803
0.7979797979797979,-8.161437468473805
0.8080808080808081,-8.271931616974607
0.8181818181818181,-8.331719778988363
0.8282828282828283,-8.472114448548497
0.8383838383838383,-8.624449087622974
0.8484848484848484,-8.80145867704108
0.8585858585858586,-9.108148092703612
0.8686868686868686,-9.430628849231576
0.8787878787878788,-9.770021278984478
0.8888888888888888,-10.131948533550405
0.898989898989899,-10.522009975723382
0.9090909090909091,-10.923585655410015
0.9191919191919191,-11.376128493373598
0.9292929292929293,-11.846732462773257
0.9393939393939393,-12.354094917606615
0.9494949494949495,-12.846261433341638
0.9595959595959596,-13.355547249211595
0.9696969696969696,-13.888054742204838
0.9797979797979798,-14.412418912354516
0.9898989898989898,-14.972241516912128
0.9999999999999999,-15.54379157444368


==> anc/fig4/subpl_2_series_27.csv <==
x,y
0.0,-16.077278573440786
0.010101010101010102,-16.666921759105527
0.020202020202020204,-17.26192480762189
0.0303030303030303,-17.86053477625856
0.04040404040404041,-18.460866281073045
0.050505050505050504,-19.061015722881844
0.0606060606060606,-19.659220834784442
0.07070707070707072,-20.252909697359836
0.08080808080808081,-20.83769537213223
0.09090909090909091,-21.409179304157725
0.10101010101010101,-21.963766214953512
0.1111111111111111,-22.498349462010065
0.1212121212121212,-23.01007542146149
0.13131313131313133,-23.496242438295532
0.14141414141414144,-23.95426447114688
0.15151515151515152,-24.381666949686572
0.16161616161616163,-24.77610886206994
0.17171717171717174,-25.1406045127592
0.18181818181818182,-25.467847748792124
0.1919191919191919,-25.756079328769058
0.20202020202020202,-26.00375014295728
0.2121212121212121,-26.209533166595854
0.2222222222222222,-26.37233347449579
0.23232323232323232,-26.49129636430287
0.2424242424242424,-26.565813621663654
0.25252525252525254,-26.59552795061992
0.26262626262626265,-26.565813621663672
0.27272727272727276,-26.491296364302876
0.2828282828282829,-26.372333474495854
0.29292929292929293,-26.209533166595754
0.30303030303030304,-26.00375014295729
0.31313131313131315,-25.756079328769186
0.32323232323232326,-25.467847748792217
0.33333333333333337,-25.14060451275921
0.3434343434343435,-24.776108862069876
0.3535353535353536,-24.381666949686498
0.36363636363636365,-23.954264471146878
0.3737373737373737,-23.49624243829558
0.3838383838383838,-23.010075421461433
0.3939393939393939,-22.498349462010104
0.40404040404040403,-21.963766214953502
0.41414141414141414,-21.409179304157764
0.4242424242424242,-20.83769537213223
0.4343434343434343,-20.252909697359858
0.4444444444444444,-19.659220834784417
0.45454545454545453,-19.061015722881795
0.46464646464646464,-18.460866281072995
0.47474747474747475,-17.860534776258515
0.4848484848484848,-17.261924807621895
0.4949494949494949,-16.666921759105534
0.5050505050505051,-16.077278573440772
0.5151515151515152,-15.494663946334537
0.5252525252525253,-14.940292782625063
0.5353535353535354,-14.41213804499635
0.5454545454545455,-13.864366710635736
0.5555555555555556,-13.336442487205181
0.5656565656565657,-12.845025074429456
0.5757575757575758,-12.354094917606561
0.5858585858585859,-11.844402839694562
0.595959595959596,-11.367594786624673
0.6060606060606061,-10.91361260591427
0.6161616161616162,-10.491418579459559
0.6262626262626263,-10.083091408855092
0.6363636363636365,-9.70436383115426
0.6464646464646465,-9.36549287784061
0.6565656565656566,-9.084468235393407
0.6666666666666667,-8.801458677041042
0.6767676767676768,-8.62444908762296
0.686868686868687,-8.47211444854847
0.696969696969697,-8.331719778988319
0.7070707070707072,-8.202449063233912
0.7171717171717172,-8.150782012590922
0.7272727272727273,-8.143948855842764
0.7373737373737373,-8.163257351851405
0.7474747474747474,-8.04629812938878
0.7575757575757576,-7.994534105234126
0.7676767676767676,-8.04629812938873
0.7777777777777777,-8.163257351851463
0.7878787878787878,-8.143948855842789
0.7979797979797979,-8.150782012590911
0.8080808080808081,-8.202449063233903
0.8181818181818181,-8.33171977898833
0.8282828282828283,-8.472114448548481
0.8383838383838383,-8.624449087622969
0.8484848484848484,-8.801458677041051
0.8585858585858586,-9.084468235393384
0.8686868686868686,-9.365492877840587
0.8787878787878788,-9.704363831154206
0.8888888888888888,-10.083091408855049
0.898989898989899,-10.491418579459534
0.9090909090909091,-10.913612605914201
0.9191919191919191,-11.367594786624675
0.9292929292929293,-11.844402839694533
0.9393939393939393,-12.35409491760656
0.9494949494949495,-12.845025074429454
0.9595959595959596,-13.336442487205183
0.9696969696969696,-13.864366710635734
0.9797979797979798,-14.412138044996299
0.9898989898989898,-14.94029278262504
0.9999999999999999,-15.494663946334557


==> anc/fig4/subpl_2_series_28.csv <==
x,y
0.0,-16.07727857344069
0.010101010101010102,-16.666921759105527
0.020202020202020204,-17.261924807621845
0.0303030303030303,-17.860534776258515
0.04040404040404041,-18.46086628107302
0.050505050505050504,-19.06101572288182
0.0606060606060606,-19.659220834784417
0.07070707070707072,-20.252909697359755
0.08080808080808081,-20.83769537213222
0.09090909090909091,-21.40917930415765
0.10101010101010101,-21.963766214953413
0.1111111111111111,-22.498349462010026
0.1212121212121212,-23.010075421461448
0.13131313131313133,-23.496242438295468
0.14141414141414144,-23.954264471146818
0.15151515151515152,-24.381666949686483
0.16161616161616163,-24.77609934271962
0.17171717171717174,-25.135355616298536
0.18181818181818182,-25.457397309474747
0.1919191919191919,-25.740376238631224
0.20202020202020202,-25.982655287467836
0.2121212121212121,-26.182826509009068
0.2222222222222222,-26.339725970221437
0.23232323232323232,-26.452444559638543
0.2424242424242424,-26.520333788935606
0.25252525252525254,-26.543006386891378
0.26262626262626265,-26.52033378893564
0.27272727272727276,-26.452444559638614
0.2828282828282829,-26.33972597022146
0.29292929292929293,-26.18282650900915
0.30303030303030304,-25.982655287467846
0.31313131313131315,-25.740376238631182
0.32323232323232326,-25.45739730947482
0.33333333333333337,-25.13535561629853
0.3434343434343435,-24.776099342719643
0.3535353535353536,-24.381666949686483
0.36363636363636365,-23.954264471146843
0.3737373737373737,-23.496242438295514
0.3838383838383838,-23.01007542146139
0.3939393939393939,-22.498349462010076
0.40404040404040403,-21.963766214953488
0.41414141414141414,-21.40917930415763
0.4242424242424242,-20.837695372132217
0.4343434343434343,-20.25290969735979
0.4444444444444444,-19.65922083478439
0.45454545454545453,-19.061015722881766
0.46464646464646464,-18.46086628107299
0.47474747474747475,-17.86053477625851
0.4848484848484848,-17.261924807621877
0.4949494949494949,-16.666921759105527
0.5050505050505051,-16.077278573440726
0.5151515151515152,-15.494663946334514
0.5252525252525253,-14.94029278262504
0.5353535353535354,-14.412138044996313
0.5454545454545455,-13.864366710635696
0.5555555555555556,-13.336442487205131
0.5656565656565657,-12.836638364298246
0.5757575757575758,-12.333512791501587
0.5858585858585859,-11.84440283969453
0.595959595959596,-11.357930265901736
0.6060606060606061,-10.881288679869696
0.6161616161616162,-10.457783760954442
0.6262626262626263,-10.042395696845972
0.6363636363636365,-9.683950882947482
0.6464646464646465,-9.363050704453034
0.6565656565656566,-9.054013247758336
0.6666666666666667,-8.788968102985917
0.6767676767676768,-8.604882310840914
0.686868686868687,-8.445554608594405
0.696969696969697,-8.330296855517133
0.7070707070707072,-8.202449063233894
0.7171717171717172,-8.150782012590906
0.7272727272727273,-8.021439952227514
0.7373737373737373,-7.957951149715562
0.7474747474747474,-8.00729770912717
0.7575757575757576,-7.9945341052340995
0.7676767676767676,-8.007297709127176
0.7777777777777777,-7.957951149715542
0.7878787878787878,-8.021439952227517
0.7979797979797979,-8.1507820125909
0.8080808080808081,-8.202449063233885
0.8181818181818181,-8.330296855517123
0.8282828282828283,-8.445554608594396
0.8383838383838383,-8.60488231084096
0.8484848484848484,-8.788968102985901
0.8585858585858586,-9.054013247758329
0.8686868686868686,-9.363050704453068
0.8787878787878788,-9.683950882947476
0.8888888888888888,-10.042395696845924
0.898989898989899,-10.457783760954435
0.9090909090909091,-10.881288679869725
0.9191919191919191,-11.357930265901699
0.9292929292929293,-11.8444028396945
0.9393939393939393,-12.33351279150153
0.9494949494949495,-12.836638364298196
0.9595959595959596,-13.336442487205177
0.9696969696969696,-13.864366710635698
0.9797979797979798,-14.412138044996292
0.9898989898989898,-14.940292782625036
0.9999999999999999,-15.49466394633452


==> anc/fig4/subpl_2_series_29.csv <==
x,y
0.0,-16.07697549118134
0.010101010101010102,-16.666625863217295
0.020202020202020204,-17.261529067004574
0.0303030303030303,-17.859866030247716
0.04040404040404041,-18.459561092721668
0.050505050505050504,-19.058248381521558
0.0606060606060606,-19.653298077215737
0.07070707070707072,-20.241877970389258
0.08080808080808081,-20.821019141944053
0.09090909090909091,-21.387672602143674
0.10101010101010101,-21.938756903823528
0.1111111111111111,-22.471199698045922
0.1212121212121212,-22.987300839721886
0.13131313131313133,-23.479544028998617
0.14141414141414144,-23.943362115124824
0.15151515151515152,-24.376316213116695
0.16161616161616163,-24.776099342719547
0.17171717171717174,-25.135355616298448
0.18181818181818182,-25.457397309474693
0.1919191919191919,-25.740376238631157
0.20202020202020202,-25.982655287467832
0.2121212121212121,-26.182826509009047
0.2222222222222222,-26.339725970221433
0.23232323232323232,-26.45244455963854
0.2424242424242424,-26.520333788935584
0.25252525252525254,-26.543006386891374
0.26262626262626265,-26.520333788935588
0.27272727272727276,-26.45244455963854
0.2828282828282829,-26.33972597022139
0.29292929292929293,-26.18282650900906
0.30303030303030304,-25.98265528746777
0.31313131313131315,-25.740376238631125
0.32323232323232326,-25.457397309474732
0.33333333333333337,-25.13535561629848
0.3434343434343435,-24.776099342719572
0.3535353535353536,-24.376316213116688
0.36363636363636365,-23.94336211512487
0.3737373737373737,-23.47954402899859
0.3838383838383838,-22.987300839721982
0.3939393939393939,-22.4711996980459
0.40404040404040403,-21.938756903823517
0.41414141414141414,-21.387672602143702
0.4242424242424242,-20.821019141944085
0.4343434343434343,-20.24187797038927
0.4444444444444444,-19.653298077215734
0.45454545454545453,-19.058248381521604
0.46464646464646464,-18.45956109272164
0.47474747474747475,-17.859866030247662
0.4848484848484848,-17.2615290670046
0.4949494949494949,-16.66662586321731
0.5050505050505051,-16.07697549118141
0.5151515151515152,-15.494215180306526
0.5252525252525253,-14.921047651093566
0.5353535353535354,-14.400649066970965
0.5454545454545455,-13.863567663144362
0.5555555555555556,-13.329507580006652
0.5656565656565657,-12.832260506860333
0.5757575757575758,-12.331750855350434
0.5858585858585859,-11.841637606459757
0.595959595959596,-11.357930265901693
0.6060606060606061,-10.881288679869632
0.6161616161616162,-10.431174213049951
0.6262626262626263,-10.0184971104153
0.6363636363636365,-9.683950882947446
0.6464646464646465,-9.363050704453
0.6565656565656566,-9.054013247758325
0.6666666666666667,-8.788968102985887
0.6767676767676768,-8.600210906197514
0.686868686868687,-8.4408587210363
0.696969696969697,-8.330296855517116
0.7070707070707072,-8.194267603772438
0.7171717171717172,-8.091275623514097
0.7272727272727273,-7.999209553932185
0.7373737373737373,-7.929050577884193
0.7474747474747474,-7.9233367570889195
0.7575757575757576,-7.9403731693407575
0.7676767676767676,-7.923336757088939
0.7777777777777777,-7.9290505778841975
0.7878787878787878,-7.999209553932199
0.7979797979797979,-8.091275623514093
0.8080808080808081,-8.194267603772438
0.8181818181818181,-8.330296855517107
0.8282828282828283,-8.440858721036276
0.8383838383838383,-8.60021090619751
0.8484848484848484,-8.78896810298588
0.8585858585858586,-9.054013247758322
0.8686868686868686,-9.363050704453038
0.8787878787878788,-9.683950882947451
0.8888888888888888,-10.018497110415302
0.898989898989899,-10.431174213049951
0.9090909090909091,-10.881288679869668
0.9191919191919191,-11.357930265901688
0.9292929292929293,-11.841637606459797
0.9393939393939393,-12.331750855350457
0.9494949494949495,-12.832260506860363
0.9595959595959596,-13.329507580006647
0.9696969696969696,-13.8635676631443
0.9797979797979798,-14.400649066970855
0.9898989898989898,-14.921047651093534
0.9999999999999999,-15.49421518030653


==> anc/fig4/subpl_2_series_3.csv <==
x,y
0.0,-18.324675006106407
0.010101010101010102,-18.819514671667243
0.020202020202020204,-19.318689905445485
0.0303030303030303,-19.82087607097022
0.04040404040404041,-20.324528716286903
0.050505050505050504,-20.82789130124576
0.0606060606060606,-21.329009659748404
0.07070707070707072,-21.82575202862162
0.08080808080808081,-22.315833232452757
0.09090909090909091,-22.796841543755566
0.10101010101010101,-23.266266830519434
0.1111111111111111,-23.721528836739317
0.1212121212121212,-24.160004798391213
0.13131313131313133,-24.57905607391868
0.14141414141414144,-24.976054068745867
0.15151515151515152,-25.348406442888063
0.16161616161616163,-25.693585339056085
0.17171717171717174,-26.009160012732213
0.18181818181818182,-26.29283660546288
0.1919191919191919,-26.565222532214353
0.20202020202020202,-26.83069863261477
0.2121212121212121,-27.050344885583726
0.2222222222222222,-27.208762382907423
0.23232323232323232,-27.310883430694968
0.2424242424242424,-27.37262150230526
0.25252525252525254,-27.39328075946119
0.26262626262626265,-27.37262150230524
0.27272727272727276,-27.310883430694894
0.2828282828282829,-27.208762382907445
0.29292929292929293,-27.050344885583762
0.30303030303030304,-26.830698632614727
0.31313131313131315,-26.565222532214364
0.32323232323232326,-26.29283660546287
0.33333333333333337,-26.009160012732153
0.3434343434343435,-25.693585339056114
0.3535353535353536,-25.348406442888002
0.36363636363636365,-24.976054068745853
0.3737373737373737,-24.579056073918665
0.3838383838383838,-24.16000479839119
0.3939393939393939,-23.721528836739264
0.40404040404040403,-23.266266830519385
0.41414141414141414,-22.796841543755566
0.4242424242424242,-22.315833232452775
0.4343434343434343,-21.8257520286217
0.4444444444444444,-21.329009659748365
0.45454545454545453,-20.82789130124577
0.46464646464646464,-20.324528716286938
0.47474747474747475,-19.820876070970222
0.4848484848484848,-19.31868990544549
0.4949494949494949,-18.81951467166727
0.5050505050505051,-18.32467500610642
0.5151515151515152,-17.835275507126685
0.5252525252525253,-17.352208278684955
0.5353535353535354,-16.87616795606639
0.5454545454545455,-16.4076734263265
0.5555555555555556,-15.94709506695909
0.5656565656565657,-15.494686095953252
0.5757575757575758,-15.050616565658052
0.5858585858585859,-14.615008620256308
0.595959595959596,-14.187971827956058
0.6060606060606061,-13.769637640277763
0.6161616161616162,-13.360192270246488
0.6262626262626263,-12.959907477272921
0.6363636363636365,-12.569168871076213
0.6464646464646465,-12.188501385861075
0.6565656565656566,-11.818591526985884
0.6666666666666667,-11.460305865006902
0.6767676767676768,-11.114705070363097
0.686868686868687,-10.783052596392325
0.696969696969697,-10.46681703919716
0.7070707070707072,-10.196001985301882
0.7171717171717172,-9.98988782905848
0.7272727272727273,-9.783989729369923
0.7373737373737373,-9.579983342412781
0.7474747474747474,-9.386541548706873
0.7575757575757576,-9.259150549163394
0.7676767676767676,-9.386541548706864
0.7777777777777777,-9.579983342412794
0.7878787878787878,-9.783989729369914
0.7979797979797979,-9.989887829058468
0.8080808080808081,-10.19600198530188
0.8181818181818181,-10.466817039197164
0.8282828282828283,-10.783052596392322
0.8383838383838383,-11.1147050703631
0.8484848484848484,-11.460305865006902
0.8585858585858586,-11.818591526985903
0.8686868686868686,-12.188501385861072
0.8787878787878788,-12.569168871076219
0.8888888888888888,-12.959907477272914
0.898989898989899,-13.360192270246493
0.9090909090909091,-13.769637640277752
0.9191919191919191,-14.187971827956048
0.9292929292929293,-14.6150086202563
0.9393939393939393,-15.050616565658036
0.9494949494949495,-15.49468609595327
0.9595959595959596,-15.94709506695911
0.9696969696969696,-16.40767342632651
0.9797979797979798,-16.876167956066382
0.9898989898989898,-17.352208278684977
0.9999999999999999,-17.83527550712667


==> anc/fig4/subpl_2_series_30.csv <==
x,y
0.0,-16.07697549118133
0.010101010101010102,-16.66662586321728
0.020202020202020204,-17.26152906700454
0.0303030303030303,-17.859866030247634
0.04040404040404041,-18.459561092721657
0.050505050505050504,-19.05824838152153
0.0606060606060606,-19.653298077215727
0.07070707070707072,-20.241877970389243
0.08080808080808081,-20.821019141944014
0.09090909090909091,-21.38767260214363
0.10101010101010101,-21.9387569038235
0.1111111111111111,-22.471199698045844
0.1212121212121212,-22.981975111573945
0.13131313131313133,-23.468137607918553
0.14141414141414144,-23.926852452858064
0.15151515151515152,-24.355422821354722
0.16161616161616163,-24.751313674444393
0.17171717171717174,-25.1121726432356
0.18181818181818182,-25.43584821983137
0.1919191919191919,-25.720405560703036
0.20202020202020202,-25.964140168491486
0.2121212121212121,-26.16558965181499
0.2222222222222222,-26.3235895977441
0.23232323232323232,-26.43737665974233
0.2424242424242424,-26.505935420348862
0.25252525252525254,-26.52883645421966
0.26262626262626265,-26.505935420348838
0.27272727272727276,-26.437376659742313
0.2828282828282829,-26.32358959774409
0.29292929292929293,-26.165589651814972
0.30303030303030304,-25.964140168491532
0.31313131313131315,-25.720405560703032
0.32323232323232326,-25.435848219831342
0.33333333333333337,-25.11217264323559
0.3434343434343435,-24.751313674444372
0.3535353535353536,-24.355422821354708
0.36363636363636365,-23.92685245285806
0.3737373737373737,-23.468137607918568
0.3838383838383838,-22.98197511157398
0.3939393939393939,-22.471199698045886
0.40404040404040403,-21.938756903823514
0.41414141414141414,-21.38767260214368
0.4242424242424242,-20.821019141944056
0.4343434343434343,-20.24187797038926
0.4444444444444444,-19.65329807721572
0.45454545454545453,-19.058248381521523
0.46464646464646464,-18.459561092721614
0.47474747474747475,-17.859866030247613
0.4848484848484848,-17.261529067004545
0.4949494949494949,-16.666625863217305
0.5050505050505051,-16.076975491181347
0.5151515151515152,-15.494215180306524
0.5252525252525253,-14.921047651093557
0.5353535353535354,-14.400649066970864
0.5454545454545455,-13.863567663144293
0.5555555555555556,-13.329507580006641
0.5656565656565657,-12.823081470189068
0.5757575757575758,-12.325289144747524
0.5858585858585859,-11.841507042860352
0.595959595959596,-11.347005380733675
0.6060606060606061,-10.872020873245981
0.6161616161616162,-10.43117421304995
0.6262626262626263,-10.01849711041525
0.6363636363636365,-9.645643740310579
0.6464646464646465,-9.308070673155505
0.6565656565656566,-9.032149765422755
0.6666666666666667,-8.78423693671378
0.6767676767676768,-8.56200092776339
0.686868686868687,-8.426627811469531
0.696969696969697,-8.299542056077533
0.7070707070707072,-8.194267603772417
0.7171717171717172,-8.091275623514077
0.7272727272727273,-7.999209553932179
0.7373737373737373,-7.929050577884185
0.7474747474747474,-7.899739012268391
0.7575757575757576,-7.9403731693407265
0.7676767676767676,-7.899739012268378
0.7777777777777777,-7.929050577884188
0.7878787878787878,-7.999209553932198
0.7979797979797979,-8.091275623514079
0.8080808080808081,-8.194267603772431
0.8181818181818181,-8.299542056077495
0.8282828282828283,-8.426627811469537
0.8383838383838383,-8.562000927763403
0.8484848484848484,-8.784236936713784
0.8585858585858586,-9.032149765422798
0.8686868686868686,-9.308070673155532
0.8787878787878788,-9.645643740310584
0.8888888888888888,-10.018497110415261
0.898989898989899,-10.43117421304995
0.9090909090909091,-10.872020873245962
0.9191919191919191,-11.347005380733727
0.9292929292929293,-11.84150704286036
0.9393939393939393,-12.325289144747519
0.9494949494949495,-12.82308147018902
0.9595959595959596,-13.329507580006636
0.9696969696969696,-13.863567663144293
0.9797979797979798,-14.400649066970844
0.9898989898989898,-14.921047651093508
0.9999999999999999,-15.494215180306504


==> anc/fig4/subpl_2_series_31.csv <==
x,y
0.0,-16.06671013525405
0.010101010101010102,-16.65410976656757
0.020202020202020204,-17.248187256560396
0.0303030303030303,-17.84576195684176
0.04040404040404041,-18.44404106624445
0.050505050505050504,-19.042498860546473
0.0606060606060606,-19.642799960150256
0.07070707070707072,-20.23451633059546
0.08080808080808081,-20.815141081153783
0.09090909090909091,-21.382534244900906
0.10101010101010101,-21.934063046551756
0.1111111111111111,-22.469190060791345
0.1212121212121212,-22.98197511157389
0.13131313131313133,-23.468137607918543
0.14141414141414144,-23.926852452858018
0.15151515151515152,-24.355422821354715
0.16161616161616163,-24.751313674444326
0.17171717171717174,-25.11217264323555
0.18181818181818182,-25.43584821983133
0.1919191919191919,-25.720405560702996
0.20202020202020202,-25.964140168491483
0.2121212121212121,-26.165589651814965
0.2222222222222222,-26.32358959774407
0.23232323232323232,-26.437376659742206
0.2424242424242424,-26.505935420348763
0.25252525252525254,-26.528836454219583
0.26262626262626265,-26.505935420348788
0.27272727272727276,-26.437376659742245
0.2828282828282829,-26.323589597744046
0.29292929292929293,-26.16558965181493
0.30303030303030304,-25.964140168491504
0.31313131313131315,-25.720405560702986
0.32323232323232326,-25.435848219831296
0.33333333333333337,-25.112172643235514
0.3434343434343435,-24.75131367444432
0.3535353535353536,-24.355422821354697
0.36363636363636365,-23.92685245285804
0.3737373737373737,-23.468137607918564
0.3838383838383838,-22.981975111573952
0.3939393939393939,-22.46919006079134
0.40404040404040403,-21.934063046551696
0.41414141414141414,-21.38253424490091
0.4242424242424242,-20.815141081153758
0.4343434343434343,-20.23451633059541
0.4444444444444444,-19.642799960150267
0.45454545454545453,-19.042498860546452
0.46464646464646464,-18.444041066244477
0.47474747474747475,-17.84576195684171
0.4848484848484848,-17.248187256560364
0.4949494949494949,-16.654109766567593
0.5050505050505051,-16.06671013525399
0.5151515151515152,-15.491953706555437
0.5252525252525253,-14.919864281893759
0.5353535353535354,-14.366964257062463
0.5454545454545455,-13.830618996449402
0.5555555555555556,-13.32098770319252
0.5656565656565657,-12.82308147018899
0.5757575757575758,-12.325289144747488
0.5858585858585859,-11.841507042860338
0.595959595959596,-11.347005380733624
0.6060606060606061,-10.872020873245965
0.6161616161616162,-10.423628545987835
0.6262626262626263,-10.016331121731374
0.6363636363636365,-9.640039207512952
0.6464646464646465,-9.308070673155498
0.6565656565656566,-9.032149765422744
0.6666666666666667,-8.784236936713759
0.6767676767676768,-8.56200092776338
0.686868686868687,-8.42662781146947
0.696969696969697,-8.294930911438046
0.7070707070707072,-8.167969559180506
0.7171717171717172,-8.052045938859996
0.7272727272727273,-7.962303512033868
0.7373737373737373,-7.924735259968653
0.7474747474747474,-7.899739012268376
0.7575757575757576,-7.920575027145696
0.7676767676767676,-7.899739012268375
0.7777777777777777,-7.92473525996866
0.7878787878787878,-7.962303512033852
0.7979797979797979,-8.052045938859973
0.8080808080808081,-8.167969559180534
0.8181818181818181,-8.294930911438023
0.8282828282828283,-8.426627811469455
0.8383838383838383,-8.562000927763352
0.8484848484848484,-8.784236936713766
0.8585858585858586,-9.03214976542276
0.8686868686868686,-9.308070673155504
0.8787878787878788,-9.640039207512972
0.8888888888888888,-10.016331121731392
0.898989898989899,-10.423628545987798
0.9090909090909091,-10.872020873245946
0.9191919191919191,-11.347005380733698
0.9292929292929293,-11.841507042860341
0.9393939393939393,-12.325289144747499
0.9494949494949495,-12.82308147018899
0.9595959595959596,-13.32098770319255
0.9696969696969696,-13.830618996449452
0.9797979797979798,-14.366964257062461
0.9898989898989898,-14.919864281893762
0.9999999999999999,-15.49195370655542


==> anc/fig4/subpl_2_series_32.csv <==
x,y
0.0,-16.06671013525396
0.010101010101010102,-16.65410976656756
0.020202020202020204,-17.248187256560314
0.0303030303030303,-17.84576195684171
0.04040404040404041,-18.444041066244406
0.050505050505050504,-19.04249886054645
0.0606060606060606,-19.642799960150217
0.07070707070707072,-20.234516330595415
0.08080808080808081,-20.81514108115369
0.09090909090909091,-21.382534244900818
0.10101010101010101,-21.934063046551685
0.1111111111111111,-22.46684266270556
0.1212121212121212,-22.977930895164405
0.13131313131313133,-23.464421175253726
0.14141414141414144,-23.923495383345493
0.15151515151515152,-24.352460642929387
0.16161616161616163,-24.748778179451868
0.17171717171717174,-25.11008715494969
0.18181818181818182,-25.434224667390094
0.1919191919191919,-25.719242490380196
0.20202020202020202,-25.963420922778475
0.2121212121212121,-26.16528013211768
0.2222222222222222,-26.323543686902035
0.23232323232323232,-26.43705223358459
0.2424242424242424,-26.505432001384186
0.25252525252525254,-26.52827112561306
0.26262626262626265,-26.505432001384218
0.27272727272727276,-26.437052233584655
0.2828282828282829,-26.323543686902035
0.29292929292929293,-26.16528013211764
0.30303030303030304,-25.963420922778457
0.31313131313131315,-25.71924249038023
0.32323232323232326,-25.434224667390076
0.33333333333333337,-25.11008715494967
0.3434343434343435,-24.748778179451836
0.3535353535353536,-24.352460642929454
0.36363636363636365,-23.9234953833455
0.3737373737373737,-23.464421175253747
0.3838383838383838,-22.977930895164356
0.3939393939393939,-22.466842662705588
0.40404040404040403,-21.934063046551685
0.41414141414141414,-21.38253424490089
0.4242424242424242,-20.815141081153687
0.4343434343434343,-20.234516330595397
0.4444444444444444,-19.642799960150256
0.45454545454545453,-19.04249886054644
0.46464646464646464,-18.44404106624444
0.47474747474747475,-17.845761956841688
0.4848484848484848,-17.248187256560332
0.4949494949494949,-16.654109766567544
0.5050505050505051,-16.06671013525394
0.5151515151515152,-15.491953706555417
0.5252525252525253,-14.919864281893748
0.5353535353535354,-14.355339231921722
0.5454545454545455,-13.803023292443571
0.5555555555555556,-13.277642415263072
0.5656565656565657,-12.807944475510075
0.5757575757575758,-12.30210641577865
0.5858585858585859,-11.806794385213955
0.595959595959596,-11.329337237656496
0.6060606060606061,-10.869774988218627
0.6161616161616162,-10.423628545987823
0.6262626262626263,-10.016331121731362
0.6363636363636365,-9.640039207512949
0.6464646464646465,-9.278640147580903
0.6565656565656566,-8.976826638420023
0.6666666666666667,-8.776492475907238
0.6767676767676768,-8.544186056543028
0.686868686868687,-8.390755013262687
0.696969696969697,-8.274259071468945
0.7070707070707072,-8.16369748446723
0.7171717171717172,-8.049118143035681
0.7272727272727273,-7.953052217716923
0.7373737373737373,-7.900798592845431
0.7474747474747474,-7.886166864584812
0.7575757575757576,-7.92057502714569
0.7676767676767676,-7.886166864584794
0.7777777777777777,-7.900798592845436
0.7878787878787878,-7.953052217716935
0.7979797979797979,-8.049118143035681
0.8080808080808081,-8.163697484467225
0.8181818181818181,-8.274259071468965
0.8282828282828283,-8.390755013262684
0.8383838383838383,-8.544186056543035
0.8484848484848484,-8.776492475907212
0.8585858585858586,-8.976826638420045
0.8686868686868686,-9.278640147580886
0.8787878787878788,-9.640039207512944
0.8888888888888888,-10.016331121731389
0.898989898989899,-10.423628545987793
0.9090909090909091,-10.869774988218595
0.9191919191919191,-11.329337237656482
0.9292929292929293,-11.806794385213939
0.9393939393939393,-12.30210641577866
0.9494949494949495,-12.807944475510077
0.9595959595959596,-13.277642415263072
0.9696969696969696,-13.80302329244363
0.9797979797979798,-14.355339231921732
0.9898989898989898,-14.919864281893735
0.9999999999999999,-15.491953706555414


==> anc/fig4/subpl_2_series_33.csv <==
x,y
0.0,-16.050721777735752
0.010101010101010102,-16.640399259431273
0.020202020202020204,-17.233905200949017
0.0303030303030303,-17.83389258474266
0.04040404040404041,-18.438039995689326
0.050505050505050504,-19.040077221469883
0.0606060606060606,-19.630777814392456
0.07070707070707072,-20.21304789406839
0.08080808080808081,-20.786472276165956
0.09090909090909091,-21.366037232108237
0.10101010101010101,-21.927862830268733
0.1111111111111111,-22.466842662705524
0.1212121212121212,-22.97793089516433
0.13131313131313133,-23.464421175253694
0.14141414141414144,-23.923495383345475
0.15151515151515152,-24.35246064292938
0.16161616161616163,-24.748778179451808
0.17171717171717174,-25.110087154949674
0.18181818181818182,-25.43422466739004
0.1919191919191919,-25.719242490380175
0.20202020202020202,-25.963420922778464
0.2121212121212121,-26.16528013211761
0.2222222222222222,-26.32354368690203
0.23232323232323232,-26.437052233584588
0.2424242424242424,-26.505432001384168
0.25252525252525254,-26.52827112561303
0.26262626262626265,-26.505432001384158
0.27272727272727276,-26.43705223358457
0.2828282828282829,-26.32354368690201
0.29292929292929293,-26.165280132117623
0.30303030303030304,-25.963420922778383
0.31313131313131315,-25.719242490380164
0.32323232323232326,-25.43422466739006
0.33333333333333337,-25.110087154949667
0.3434343434343435,-24.74877817945182
0.3535353535353536,-24.35246064292939
0.36363636363636365,-23.923495383345436
0.3737373737373737,-23.464421175253744
0.3838383838383838,-22.977930895164327
0.3939393939393939,-22.466842662705574
0.40404040404040403,-21.927862830268698
0.41414141414141414,-21.366037232108223
0.4242424242424242,-20.78647227616608
0.4343434343434343,-20.213047894068364
0.4444444444444444,-19.630777814392413
0.45454545454545453,-19.04007722146986
0.46464646464646464,-18.43803999568931
0.47474747474747475,-17.833892584742664
0.4848484848484848,-17.233905200949035
0.4949494949494949,-16.640399259431266
0.5050505050505051,-16.050721777735752
0.5151515151515152,-15.479530224431901
0.5252525252525253,-14.919787941311093
0.5353535353535354,-14.355339231921711
0.5454545454545455,-13.803023292443534
0.5555555555555556,-13.277642415263058
0.5656565656565657,-12.807944475510041
0.5757575757575758,-12.300111353717806
0.5858585858585859,-11.80679438521394
0.595959595959596,-11.32933723765646
0.6060606060606061,-10.869774988218582
0.6161616161616162,-10.418365676917588
0.6262626262626263,-9.989552222297156
0.6363636363636365,-9.61954950411846
0.6464646464646465,-9.269299570053338
0.6565656565656566,-8.97682663842001
0.6666666666666667,-8.771958320383067
0.6767676767676768,-8.544186056543019
0.686868686868687,-8.390755013262671
0.696969696969697,-8.274259071468945
0.7070707070707072,-8.160532518927686
0.7171717171717172,-8.013198088945165
0.7272727272727273,-7.926424146582525
0.7373737373737373,-7.881752896390455
0.7474747474747474,-7.884318837813852
0.7575757575757576,-7.8687948005526565
0.7676767676767676,-7.884318837813856
0.7777777777777777,-7.881752896390445
0.7878787878787878,-7.926424146582523
0.7979797979797979,-8.013198088945158
0.8080808080808081,-8.16053251892772
0.8181818181818181,-8.27425907146894
0.8282828282828283,-8.39075501326264
0.8383838383838383,-8.544186056543005
0.8484848484848484,-8.771958320383073
0.8585858585858586,-8.976826638419999
0.8686868686868686,-9.269299570053368
0.8787878787878788,-9.61954950411845
0.8888888888888888,-9.989552222297142
0.898989898989899,-10.418365676917576
0.9090909090909091,-10.869774988218584
0.9191919191919191,-11.329337237656466
0.9292929292929293,-11.806794385213932
0.9393939393939393,-12.300111353717803
0.9494949494949495,-12.807944475510054
0.9595959595959596,-13.277642415263044
0.9696969696969696,-13.803023292443568
0.9797979797979798,-14.35533923192173
0.9898989898989898,-14.919787941311116
0.9999999999999999,-15.479530224431933


==> anc/fig4/subpl_2_series_34.csv <==
x,y
0.0,-16.048610763192062
0.010101010101010102,-16.63817767647653
0.020202020202020204,-17.23279280805734
0.0303030303030303,-17.83389258474264
0.04040404040404041,-18.43803999568932
0.050505050505050504,-19.040077221469833
0.0606060606060606,-19.63077781439239
0.07070707070707072,-20.213047894068332
0.08080808080808081,-20.78388304212311
0.09090909090909091,-21.340388988630036
0.10101010101010101,-21.87976646202823
0.1111111111111111,-22.399292857794602
0.1212121212121212,-22.896314451803775
0.13131313131313133,-23.368251315186114
0.14141414141414144,-23.81261189840429
0.15151515151515152,-24.227013102572347
0.16161616161616163,-24.609202388032053
0.17171717171717174,-24.957079679098044
0.18181818181818182,-25.268717868340147
0.1919191919191919,-25.54238143233272
0.20202020202020202,-25.776543052277574
0.2121212121212121,-25.96989819170144
0.2222222222222222,-26.12137722343341
0.23232323232323232,-26.23015378195888
0.2424242424242424,-26.295646912179638
0.25252525252525254,-26.317515286088586
0.26262626262626265,-26.295646912179627
0.27272727272727276,-26.230153781958826
0.2828282828282829,-26.121377223433402
0.29292929292929293,-25.969898191701432
0.30303030303030304,-25.776543052277574
0.31313131313131315,-25.54238143233263
0.32323232323232326,-25.268717868340126
0.33333333333333337,-24.95707967909809
0.3434343434343435,-24.609202388032067
0.3535353535353536,-24.227013102572364
0.36363636363636365,-23.812611898404306
0.3737373737373737,-23.368251315186118
0.3838383838383838,-22.89631445180376
0.3939393939393939,-22.399292857794638
0.40404040404040403,-21.87976646202824
0.41414141414141414,-21.34038898863005
0.4242424242424242,-20.783883042123115
0.4343434343434343,-20.213047894068357
0.4444444444444444,-19.6307778143924
0.45454545454545453,-19.040077221469854
0.46464646464646464,-18.4380399956893
0.47474747474747475,-17.833892584742628
0.4848484848484848,-17.23279280805732
0.4949494949494949,-16.638177676476566
0.5050505050505051,-16.04861076319207
0.5151515151515152,-15.466510856744444
0.5252525252525253,-14.89290861975508
0.5353535353535354,-14.354119004333034
0.5454545454545455,-13.801918606331103
0.5555555555555556,-13.260690944198851
0.5656565656565657,-12.800224433871538
0.5757575757575758,-12.30011135371779
0.5858585858585859,-11.771588852870474
0.595959595959596,-11.254512461449753
0.6060606060606061,-10.779859144134448
0.6161616161616162,-10.418365676917576
0.6262626262626263,-9.98955222229713
0.6363636363636365,-9.61954950411844
0.6464646464646465,-9.269299570053308
0.6565656565656566,-8.969117127785644
0.6666666666666667,-8.764973503296893
0.6767676767676768,-8.525964495122277
0.686868686868687,-8.290791153868906
0.696969696969697,-8.145272348893146
0.7070707070707072,-8.03775993331699
0.7171717171717172,-7.967565609801176
0.7272727272727273,-7.910035311433495
0.7373737373737373,-7.881752896390431
0.7474747474747474,-7.884318837813835
0.7575757575757576,-7.868794800552643
0.7676767676767676,-7.88431883781385
0.7777777777777777,-7.8817528963904415
0.7878787878787878,-7.9100353114335125
0.7979797979797979,-7.967565609801195
0.8080808080808081,-8.037759933316972
0.8181818181818181,-8.145272348893121
0.8282828282828283,-8.29079115386892
0.8383838383838383,-8.525964495122283
0.8484848484848484,-8.764973503296886
0.8585858585858586,-8.96911712778566
0.8686868686868686,-9.269299570053322
0.8787878787878788,-9.619549504118435
0.8888888888888888,-9.989552222297139
0.898989898989899,-10.418365676917563
0.9090909090909091,-10.779859144134463
0.9191919191919191,-11.254512461449757
0.9292929292929293,-11.771588852870453
0.9393939393939393,-12.300111353717801
0.9494949494949495,-12.80022443387155
0.9595959595959596,-13.260690944198851
0.9696969696969696,-13.801918606331109
0.9797979797979798,-14.354119004333029
0.9898989898989898,-14.89290861975506
0.9999999999999999,-15.466510856744453


==> anc/fig4/subpl_2_series_35.csv <==
x,y
0.0,-16.048610763192006
0.010101010101010102,-16.638177676476513
0.020202020202020204,-17.232792808057305
0.0303030303030303,-17.82927050599444
0.04040404040404041,-18.424237574407172
0.050505050505050504,-19.016305785908724
0.0606060606060606,-19.603245556449934
0.07070707070707072,-20.19195802553108
0.08080808080808081,-20.7838830421231
0.09090909090909091,-21.34038898863003
0.10101010101010101,-21.879766462028222
0.1111111111111111,-22.39929285779458
0.1212121212121212,-22.896314451803754
0.13131313131313133,-23.36825131518604
0.14141414141414144,-23.81261189840427
0.15151515151515152,-24.22701310257232
0.16161616161616163,-24.609202388032035
0.17171717171717174,-24.957079679098022
0.18181818181818182,-25.26871786834012
0.1919191919191919,-25.542381432332625
0.20202020202020202,-25.77654305227756
0.2121212121212121,-25.96989819170143
0.2222222222222222,-26.121377223433388
0.23232323232323232,-26.230153781958844
0.2424242424242424,-26.29564691217962
0.25252525252525254,-26.317515286088526
0.26262626262626265,-26.295646912179546
0.27272727272727276,-26.23015378195881
0.2828282828282829,-26.121377223433377
0.29292929292929293,-25.969898191701404
0.30303030303030304,-25.776543052277486
0.31313131313131315,-25.542381432332625
0.32323232323232326,-25.268717868340122
0.33333333333333337,-24.95707967909806
0.3434343434343435,-24.609202388032024
0.3535353535353536,-24.227013102572343
0.36363636363636365,-23.812611898404285
0.3737373737373737,-23.368251315186082
0.3838383838383838,-22.896314451803743
0.3939393939393939,-22.39929285779463
0.40404040404040403,-21.879766462028233
0.41414141414141414,-21.34038898863001
0.4242424242424242,-20.78388304212308
0.4343434343434343,-20.19195802553107
0.4444444444444444,-19.60324555644992
0.45454545454545453,-19.016305785908745
0.46464646464646464,-18.42423757440722
0.47474747474747475,-17.829270505994494
0.4848484848484848,-17.23279280805728
0.4949494949494949,-16.63817767647653
0.5050505050505051,-16.048610763192066
0.5151515151515152,-15.464701325831335
0.5252525252525253,-14.892908619755076
0.5353535353535354,-14.354119004333022
0.5454545454545455,-13.801918606331059
0.5555555555555556,-13.260690944198819
0.5656565656565657,-12.784386689142236
0.5757575757575758,-12.286280471713438
0.5858585858585859,-11.754472577062641
0.595959595959596,-11.233739571404026
0.6060606060606061,-10.770171101659388
0.6161616161616162,-10.361191264653202
0.6262626262626263,-9.983541692941307
0.6363636363636365,-9.594741196795717
0.6464646464646465,-9.25201825635809
0.6565656565656566,-8.96911712778563
0.6666666666666667,-8.76497350329685
0.6767676767676768,-8.525964495122277
0.686868686868687,-8.28804219683938
0.696969696969697,-8.141018281918983
0.7070707070707072,-8.030106515894445
0.7171717171717172,-7.95299450406999
0.7272727272727273,-7.895297538406523
0.7373737373737373,-7.872328427370641
0.7474747474747474,-7.868981137820712
0.7575757575757576,-7.850848351155477
0.7676767676767676,-7.868981137820682
0.7777777777777777,-7.872328427370636
0.7878787878787878,-7.895297538406537
0.7979797979797979,-7.952994504069996
0.8080808080808081,-8.03010651589447
0.8181818181818181,-8.141018281918983
0.8282828282828283,-8.288042196839392
0.8383838383838383,-8.525964495122272
0.8484848484848484,-8.764973503296867
0.8585858585858586,-8.969117127785644
0.8686868686868686,-9.252018256358078
0.8787878787878788,-9.594741196795706
0.8888888888888888,-9.983541692941289
0.898989898989899,-10.361191264653245
0.9090909090909091,-10.770171101659404
0.9191919191919191,-11.23373957140399
0.9292929292929293,-11.754472577062558
0.9393939393939393,-12.286280471713464
0.9494949494949495,-12.78438668914225
0.9595959595959596,-13.260690944198831
0.9696969696969696,-13.80191860633109
0.9797979797979798,-14.354119004333029
0.9898989898989898,-14.892908619755046
0.9999999999999999,-15.464701325831363


==> anc/fig4/subpl_2_series_36.csv <==
x,y
0.0,-16.04575945193053
0.010101010101010102,-16.63628777875152
0.020202020202020204,-17.231736976288
0.0303030303030303,-17.827331365076308
0.04040404040404041,-18.422754437444002
0.050505050505050504,-19.01558962230317
0.0606060606060606,-19.603245556449927
0.07070707070707072,-20.182994351133395
0.08080808080808081,-20.75201415287822
0.09090909090909091,-21.307432802627503
0.10101010101010101,-21.846369025689032
0.1111111111111111,-22.365969252199168
0.1212121212121212,-22.863439745172617
0.13131313131313133,-23.33607455400621
0.14141414141414144,-23.781280037823194
0.15151515151515152,-24.1965966012761
0.16161616161616163,-24.579718080504822
0.17171717171717174,-24.928509032288677
0.18181818181818182,-25.242131546634504
0.1919191919191919,-25.518390347888516
0.20202020202020202,-25.754940301796747
0.2121212121212121,-25.950417070546827
0.2222222222222222,-26.103681536518106
0.23232323232323232,-26.213826754197807
0.2424242424242424,-26.28018744610752
0.25252525252525254,-26.302353966543244
0.26262626262626265,-26.280187446107522
0.27272727272727276,-26.21382675419783
0.2828282828282829,-26.10368153651812
0.29292929292929293,-25.950417070546774
0.30303030303030304,-25.75494030179678
0.31313131313131315,-25.518390347888523
0.32323232323232326,-25.24213154663451
0.33333333333333337,-24.928509032288677
0.3434343434343435,-24.57971808050482
0.3535353535353536,-24.196596601276088
0.36363636363636365,-23.781280037823173
0.3737373737373737,-23.336074554006263
0.3838383838383838,-22.863439745172617
0.3939393939393939,-22.36596925219919
0.40404040404040403,-21.84636902568904
0.41414141414141414,-21.30743280262749
0.4242424242424242,-20.752014152878235
0.4343434343434343,-20.182994351133388
0.4444444444444444,-19.60324555644991
0.45454545454545453,-19.015589622303118
0.46464646464646464,-18.42275443744402
0.47474747474747475,-17.82733136507629
0.4848484848484848,-17.231736976288037
0.4949494949494949,-16.636287778751505
0.5050505050505051,-16.045759451930543
0.5151515151515152,-15.46470132583132
0.5252525252525253,-14.889050015310515
0.5353535353535354,-14.31928935729034
0.5454545454545455,-13.76585717326452
0.5555555555555556,-13.247957317064683
0.5656565656565657,-12.732531454007951
0.5757575757575758,-12.218135282364692
0.5858585858585859,-11.718109173657984
0.595959595959596,-11.233127729961838
0.6060606060606061,-10.770171101659363
0.6161616161616162,-10.36119126465318
0.6262626262626263,-9.983541692941305
0.6363636363636365,-9.594741196795702
0.6464646464646465,-9.252018256358076
0.6565656565656566,-8.959575029316392
0.6666666666666667,-8.735864314009804
0.6767676767676768,-8.51303317851479
0.686868686868687,-8.284899459190878
0.696969696969697,-8.108565713039118
0.7070707070707072,-8.002968406027062
0.7171717171717172,-7.930880800065877
0.7272727272727273,-7.890729692823681
0.7373737373737373,-7.861107380699244
0.7474747474747474,-7.811289755786516
0.7575757575757576,-7.772741880771747
0.7676767676767676,-7.8112897557865395
0.7777777777777777,-7.861107380699235
0.7878787878787878,-7.89072969282367
0.7979797979797979,-7.930880800065878
0.8080808080808081,-8.00296840602705
0.8181818181818181,-8.108565713039127
0.8282828282828283,-8.28489945919088
0.8383838383838383,-8.513033178514767
0.8484848484848484,-8.735864314009774
0.8585858585858586,-8.959575029316445
0.8686868686868686,-9.252018256358074
0.8787878787878788,-9.594741196795681
0.8888888888888888,-9.983541692941278
0.898989898989899,-10.361191264653193
0.9090909090909091,-10.770171101659349
0.9191919191919191,-11.233127729961806
0.9292929292929293,-11.718109173657979
0.9393939393939393,-12.218135282364711
0.9494949494949495,-12.732531454007944
0.9595959595959596,-13.247957317064653
0.9696969696969696,-13.765857173264544
0.9797979797979798,-14.319289357290327
0.9898989898989898,-14.889050015310564
0.9999999999999999,-15.464701325831333


==> anc/fig4/subpl_2_series_37.csv <==
x,y
0.0,-16.045759451930504
0.010101010101010102,-16.636287778751488
0.020202020202020204,-17.231736976287994
0.0303030303030303,-17.827331365076294
0.04040404040404041,-18.422754437443988
0.050505050505050504,-19.01558962230314
0.0606060606060606,-19.602778652978483
0.07070707070707072,-20.182994351133367
0.08080808080808081,-20.752014152878218
0.09090909090909091,-21.307432802627478
0.10101010101010101,-21.846369025689018
0.1111111111111111,-22.365969252199132
0.1212121212121212,-22.86343974517259
0.13131313131313133,-23.336074554006178
0.14141414141414144,-23.781280037823112
0.15151515151515152,-24.196596601276052
0.16161616161616163,-24.579718080504808
0.17171717171717174,-24.928509032288655
0.18181818181818182,-25.2421315466345
0.1919191919191919,-25.51839034788848
0.20202020202020202,-25.75494030179674
0.2121212121212121,-25.950417070546766
0.2222222222222222,-26.103681536518064
0.23232323232323232,-26.213826754197793
0.2424242424242424,-26.28018744610748
0.25252525252525254,-26.30235396654321
0.26262626262626265,-26.280187446107437
0.27272727272727276,-26.213826754197775
0.2828282828282829,-26.103681536518046
0.29292929292929293,-25.950417070546738
0.30303030303030304,-25.754940301796736
0.31313131313131315,-25.518390347888488
0.32323232323232326,-25.242131546634482
0.33333333333333337,-24.92850903228866
0.3434343434343435,-24.579718080504776
0.3535353535353536,-24.196596601276056
0.36363636363636365,-23.781280037823127
0.3737373737373737,-23.336074554006235
0.3838383838383838,-22.86343974517256
0.3939393939393939,-22.365969252199147
0.40404040404040403,-21.846369025689032
0.41414141414141414,-21.30743280262748
0.4242424242424242,-20.752014152878214
0.4343434343434343,-20.182994351133374
0.4444444444444444,-19.602778652978508
0.45454545454545453,-19.01558962230308
0.46464646464646464,-18.422754437444016
0.47474747474747475,-17.827331365076283
0.4848484848484848,-17.231736976287987
0.4949494949494949,-16.6362877787515
0.5050505050505051,-16.045759451930486
0.5151515151515152,-15.463025357383566
0.5252525252525253,-14.887792151216978
0.5353535353535354,-14.318911795666724
0.5454545454545455,-13.765857173264509
0.5555555555555556,-13.247957317064637
0.5656565656565657,-12.732531454007932
0.5757575757575758,-12.218135282364686
0.5858585858585859,-11.71810917365797
0.595959595959596,-11.233127729961797
0.6060606060606061,-10.764199554533828
0.6161616161616162,-10.352679817350145
0.6262626262626263,-9.983399892713763
0.6363636363636365,-9.565391968896762
0.6464646464646465,-9.220506666374849
0.6565656565656566,-8.95945099931769
0.6666666666666667,-8.735864314009772
0.6767676767676768,-8.513033178514739
0.686868686868687,-8.284899459190875
0.696969696969697,-8.10636875583253
0.7070707070707072,-8.002968406027046
0.7171717171717172,-7.930880800065854
0.7272727272727273,-7.89072969282367
0.7373737373737373,-7.855205625125879
0.7474747474747474,-7.801465596445648
0.7575757575757576,-7.772741880771739
0.7676767676767676,-7.801465596445651
0.7777777777777777,-7.855205625125878
0.7878787878787878,-7.89072969282365
0.7979797979797979,-7.930880800065859
0.8080808080808081,-8.00296840602704
0.8181818181818181,-8.106368755832504
0.8282828282828283,-8.284899459190864
0.8383838383838383,-8.51303317851474
0.8484848484848484,-8.735864314009754
0.8585858585858586,-8.959450999317669
0.8686868686868686,-9.220506666374856
0.8787878787878788,-9.565391968896764
0.8888888888888888,-9.983399892713747
0.898989898989899,-10.352679817350129
0.9090909090909091,-10.764199554533874
0.9191919191919191,-11.233127729961799
0.9292929292929293,-11.718109173657973
0.9393939393939393,-12.218135282364686
0.9494949494949495,-12.732531454007933
0.9595959595959596,-13.247957317064635
0.9696969696969696,-13.765857173264488
0.9797979797979798,-14.318911795666734
0.9898989898989898,-14.887792151216987
0.9999999999999999,-15.463025357383556


==> anc/fig4/subpl_2_series_38.csv <==
x,y
0.0,-16.04228872867813
0.010101010101010102,-16.63039685615506
0.020202020202020204,-17.221494606325642
0.0303030303030303,-17.813730122323964
0.04040404040404041,-18.407855315116613
0.050505050505050504,-19.00018411856646
0.0606060606060606,-19.587302126162832
0.07070707070707072,-20.180815466843306
0.08080808080808081,-20.747486531642608
0.09090909090909091,-21.29982813081026
0.10101010101010101,-21.834893605815978
0.1111111111111111,-22.354100759974312
0.1212121212121212,-22.8532476228541
0.13131313131313133,-23.327658951115925
0.14141414141414144,-23.774725913158434
0.15151515151515152,-24.191961891875323
0.16161616161616163,-24.577026573189436
0.17171717171717174,-24.92774636840279
0.18181818181818182,-25.24102005831164
0.1919191919191919,-25.51550123680158
0.20202020202020202,-25.750413716391552
0.2121212121212121,-25.9444395315935
0.2222222222222222,-26.096489710637712
0.23232323232323232,-26.205710755390303
0.2424242424242424,-26.27148957499403
0.25252525252525254,-26.293456948251
0.26262626262626265,-26.27148957499403
0.27272727272727276,-26.205710755390275
0.2828282828282829,-26.096489710637716
0.29292929292929293,-25.944439531593485
0.30303030303030304,-25.750413716391556
0.31313131313131315,-25.51550123680154
0.32323232323232326,-25.241020058311648
0.33333333333333337,-24.92774636840275
0.3434343434343435,-24.577026573189443
0.3535353535353536,-24.19196189187538
0.36363636363636365,-23.77472591315848
0.3737373737373737,-23.327658951115897
0.3838383838383838,-22.853247622854056
0.3939393939393939,-22.35410075997428
0.40404040404040403,-21.834893605815978
0.41414141414141414,-21.29982813081025
0.4242424242424242,-20.74748653164264
0.4343434343434343,-20.180815466843345
0.4444444444444444,-19.587302126162847
0.45454545454545453,-19.000184118566455
0.46464646464646464,-18.407855315116645
0.47474747474747475,-17.813730122324042
0.4848484848484848,-17.221494606325663
0.4949494949494949,-16.630396856154945
0.5050505050505051,-16.0422887286781
0.5151515151515152,-15.46302535738355
0.5252525252525253,-14.887792151216964
0.5353535353535354,-14.318911795666697
0.5454545454545455,-13.758832216251237
0.5555555555555556,-13.208169959425073
0.5656565656565657,-12.728009224505962
0.5757575757575758,-12.214742762803281
0.5858585858585859,-11.715610881268637
0.595959595959596,-11.232687747627287
0.6060606060606061,-10.7641995545338
0.6161616161616162,-10.352679817350113
0.6262626262626263,-9.983399892713745
0.6363636363636365,-9.565391968896746
0.6464646464646465,-9.220506666374837
0.6565656565656566,-8.955509844389898
0.6666666666666667,-8.720543768297176
0.6767676767676768,-8.486888663899254
0.686868686868687,-8.28469858738913
0.696969696969697,-8.106368755832515
0.7070707070707072,-7.971186763510771
0.7171717171717172,-7.884655319704812
0.7272727272727273,-7.854482524226292
0.7373737373737373,-7.809115661282682
0.7474747474747474,-7.756950759545102
0.7575757575757576,-7.758336409598708
0.7676767676767676,-7.756950759545105
0.7777777777777777,-7.809115661282677
0.7878787878787878,-7.854482524226311
0.7979797979797979,-7.884655319704787
0.8080808080808081,-7.971186763510787
0.8181818181818181,-8.10636875583249
0.8282828282828283,-8.284698587389098
0.8383838383838383,-8.48688866389928
0.8484848484848484,-8.720543768297164
0.8585858585858586,-8.955509844389894
0.8686868686868686,-9.220506666374842
0.8787878787878788,-9.56539196889676
0.8888888888888888,-9.983399892713717
0.898989898989899,-10.352679817350122
0.9090909090909091,-10.764199554533823
0.9191919191919191,-11.232687747627235
0.9292929292929293,-11.7156108812687
0.9393939393939393,-12.214742762803231
0.9494949494949495,-12.728009224505955
0.9595959595959596,-13.20816995942506
0.9696969696969696,-13.75883221625125
0.9797979797979798,-14.318911795666697
0.9898989898989898,-14.887792151216964
0.9999999999999999,-15.463025357383549


==> anc/fig4/subpl_2_series_39.csv <==
x,y
0.0,-16.042279847921073
0.010101010101010102,-16.63038554113877
0.020202020202020204,-17.22147753529275
0.0303030303030303,-17.81369934125855
0.04040404040404041,-18.407855315116592
0.050505050505050504,-19.00018411856643
0.0606060606060606,-19.587302126162808
0.07070707070707072,-20.16656824876114
0.08080808080808081,-20.735540836081373
0.09090909090909091,-21.29247243840757
0.10101010101010101,-21.832921143285542
0.1111111111111111,-22.354100759974255
0.1212121212121212,-22.85324762285405
0.13131313131313133,-23.327658951115883
0.14141414141414144,-23.77472591315839
0.15151515151515152,-24.191961891875273
0.16161616161616163,-24.577026573189396
0.17171717171717174,-24.92774636840275
0.18181818181818182,-25.241020058311637
0.1919191919191919,-25.515501236801548
0.20202020202020202,-25.750413716391538
0.2121212121212121,-25.944439531593478
0.2222222222222222,-26.096489710637698
0.23232323232323232,-26.205710755390268
0.2424242424242424,-26.271489574994
0.25252525252525254,-26.293456948250967
0.26262626262626265,-26.271489574994007
0.27272727272727276,-26.205710755390253
0.2828282828282829,-26.096489710637673
0.29292929292929293,-25.94443953159348
0.30303030303030304,-25.750413716391513
0.31313131313131315,-25.515501236801516
0.32323232323232326,-25.24102005831161
0.33333333333333337,-24.927746368402726
0.3434343434343435,-24.577026573189407
0.3535353535353536,-24.19196189187532
0.36363636363636365,-23.774725913158445
0.3737373737373737,-23.32765895111588
0.3838383838383838,-22.853247622854024
0.3939393939393939,-22.354100759974255
0.40404040404040403,-21.832921143285553
0.41414141414141414,-21.292472438407582
0.4242424242424242,-20.735540836081366
0.4343434343434343,-20.166568248761156
0.4444444444444444,-19.58730212616281
0.45454545454545453,-19.000184118566434
0.46464646464646464,-18.407855315116617
0.47474747474747475,-17.813699341258566
0.4848484848484848,-17.221477535292795
0.4949494949494949,-16.630385541138757
0.5050505050505051,-16.04227984792109
0.5151515151515152,-15.458827897486557
0.5252525252525253,-14.881478429894115
0.5353535353535354,-14.312543104599499
0.5454545454545455,-13.75883221625123
0.5555555555555556,-13.208169959425057
0.5656565656565657,-12.728009224505932
0.5757575757575758,-12.214742762803194
0.5858585858585859,-11.71561088126861
0.595959595959596,-11.2326877476272
0.6060606060606061,-10.752512224977325
0.6161616161616162,-10.313455216139523
0.6262626262626263,-9.906449248060161
0.6363636363636365,-9.538190763793867
0.6464646464646465,-9.18165959472826
0.6565656565656566,-8.951376863086487
0.6666666666666667,-8.720543768297166
0.6767676767676768,-8.464706659058642
0.686868686868687,-8.248537518531847
0.696969696969697,-8.100720068598273
0.7070707070707072,-7.971186763510765
0.7171717171717172,-7.8728135880367365
0.7272727272727273,-7.801456704561889
0.7373737373737373,-7.756661052875148
0.7474747474747474,-7.751734670144301
0.7575757575757576,-7.75833640959869
0.7676767676767676,-7.7517346701443035
0.7777777777777777,-7.756661052875158
0.7878787878787878,-7.8014567045618675
0.7979797979797979,-7.872813588036749
0.8080808080808081,-7.971186763510773
0.8181818181818181,-8.100720068598257
0.8282828282828283,-8.248537518531839
0.8383838383838383,-8.46470665905866
0.8484848484848484,-8.720543768297151
0.8585858585858586,-8.951376863086484
0.8686868686868686,-9.181659594728252
0.8787878787878788,-9.538190763793878
0.8888888888888888,-9.906449248060213
0.898989898989899,-10.313455216139525
0.9090909090909091,-10.752512224977314
0.9191919191919191,-11.232687747627232
0.9292929292929293,-11.715610881268645
0.9393939393939393,-12.21474276280322
0.9494949494949495,-12.728009224505932
0.9595959595959596,-13.208169959425039
0.9696969696969696,-13.758832216251236
0.9797979797979798,-14.312543104599511
0.9898989898989898,-14.881478429894072
0.9999999999999999,-15.45882789748655


==> anc/fig4/subpl_2_series_4.csv <==
x,y
0.0,-18.32467500610636
0.010101010101010102,-18.819514671667218
0.020202020202020204,-19.318689905445467
0.0303030303030303,-19.820876070970186
0.04040404040404041,-20.324528716286892
0.050505050505050504,-20.827891301245756
0.0606060606060606,-21.32900965974833
0.07070707070707072,-21.825752028621608
0.08080808080808081,-22.315833232452754
0.09090909090909091,-22.79684154375554
0.10101010101010101,-23.2662668305194
0.1111111111111111,-23.721528836739218
0.1212121212121212,-24.160004798391174
0.13131313131313133,-24.579056073918643
0.14141414141414144,-24.97605406874582
0.15151515151515152,-25.34840644288802
0.16161616161616163,-25.69358533905608
0.17171717171717174,-26.009160012732195
0.18181818181818182,-26.29283660546278
0.1919191919191919,-26.542507726347843
0.20202020202020202,-26.756313794518608
0.2121212121212121,-26.932715894748203
0.2222222222222222,-27.070573164808632
0.23232323232323232,-27.186996015532912
0.2424242424242424,-27.259941753016548
0.25252525252525254,-27.28430834097604
0.26262626262626265,-27.259941753016516
0.27272727272727276,-27.18699601553296
0.2828282828282829,-27.070573164808636
0.29292929292929293,-26.932715894748256
0.30303030303030304,-26.756313794518583
0.31313131313131315,-26.54250772634772
0.32323232323232326,-26.292836605462824
0.33333333333333337,-26.00916001273215
0.3434343434343435,-25.693585339056106
0.3535353535353536,-25.348406442888002
0.36363636363636365,-24.976054068745853
0.3737373737373737,-24.579056073918657
0.3838383838383838,-24.160004798391157
0.3939393939393939,-23.72152883673926
0.40404040404040403,-23.266266830519335
0.41414141414141414,-22.79684154375555
0.4242424242424242,-22.315833232452746
0.4343434343434343,-21.825752028621594
0.4444444444444444,-21.32900965974835
0.45454545454545453,-20.827891301245753
0.46464646464646464,-20.32452871628689
0.47474747474747475,-19.820876070970165
0.4848484848484848,-19.318689905445456
0.4949494949494949,-18.819514671667193
0.5050505050505051,-18.324675006106403
0.5151515151515152,-17.835275507126656
0.5252525252525253,-17.352208278684913
0.5353535353535354,-16.876167956066347
0.5454545454545455,-16.407673426326483
0.5555555555555556,-15.947095066959088
0.5656565656565657,-15.494686095953217
0.5757575757575758,-15.05061656565802
0.5858585858585859,-14.615008620256283
0.595959595959596,-14.187971827956023
0.6060606060606061,-13.76963764027775
0.6161616161616162,-13.360192270246486
0.6262626262626263,-12.95990747727292
0.6363636363636365,-12.569168871076212
0.6464646464646465,-12.188501385861057
0.6565656565656566,-11.818591526985873
0.6666666666666667,-11.4603058650069
0.6767676767676768,-11.114705070363089
0.686868686868687,-10.783052596392322
0.696969696969697,-10.466817039197153
0.7070707070707072,-10.16766751033842
0.7171717171717172,-9.887462945870473
0.7272727272727273,-9.628242978364037
0.7373737373737373,-9.392263910731955
0.7474747474747474,-9.182468638394049
0.7575757575757576,-9.107945755799395
0.7676767676767676,-9.182468638394052
0.7777777777777777,-9.39226391073194
0.7878787878787878,-9.628242978364018
0.7979797979797979,-9.88746294587047
0.8080808080808081,-10.167667510338426
0.8181818181818181,-10.466817039197148
0.8282828282828283,-10.78305259639231
0.8383838383838383,-11.114705070363074
0.8484848484848484,-11.460305865006893
0.8585858585858586,-11.81859152698589
0.8686868686868686,-12.188501385861072
0.8787878787878788,-12.569168871076213
0.8888888888888888,-12.959907477272907
0.898989898989899,-13.360192270246475
0.9090909090909091,-13.769637640277745
0.9191919191919191,-14.187971827956012
0.9292929292929293,-14.615008620256292
0.9393939393939393,-15.050616565658016
0.9494949494949495,-15.494686095953242
0.9595959595959596,-15.947095066959072
0.9696969696969696,-16.407673426326493
0.9797979797979798,-16.876167956066375
0.9898989898989898,-17.352208278684962
0.9999999999999999,-17.835275507126664


==> anc/fig4/subpl_2_series_40.csv <==
x,y
0.0,-16.034674883783012
0.010101010101010102,-16.624094711143165
0.020202020202020204,-17.217496472886612
0.0303030303030303,-17.81283077073072
0.04040404040404041,-18.40507155169029
0.050505050505050504,-18.99340255005257
0.0606060606060606,-19.585710980749717
0.07070707070707072,-20.16656824876109
0.08080808080808081,-20.735540836081356
0.09090909090909091,-21.29247243840749
0.10101010101010101,-21.83292114328551
0.1111111111111111,-22.349798563786134
0.1212121212121212,-22.84681949066693
0.13131313131313133,-23.319773893427143
0.14141414141414144,-23.76532350762102
0.15151515151515152,-24.18096725097916
0.16161616161616163,-24.56436716939329
0.17171717171717174,-24.913368046664008
0.18181818181818182,-25.226013120823563
0.1919191919191919,-25.50055630907251
0.20202020202020202,-25.735471424449223
0.2121212121212121,-25.929458908595905
0.2222222222222222,-26.08145059913094
0.23232323232323232,-26.1906130006423
0.2424242424242424,-26.256349447830313
0.25252525252525254,-26.27830145452738
0.26262626262626265,-26.25634944783029
0.27272727272727276,-26.190613000642326
0.2828282828282829,-26.08145059913092
0.29292929292929293,-25.9294589085959
0.30303030303030304,-25.73547142444924
0.31313131313131315,-25.500556309072536
0.32323232323232326,-25.226013120823563
0.33333333333333337,-24.913368046664033
0.3434343434343435,-24.56436716939328
0.3535353535353536,-24.18096725097918
0.36363636363636365,-23.76532350762106
0.3737373737373737,-23.319773893427143
0.3838383838383838,-22.846819490666935
0.3939393939393939,-22.349798563786138
0.40404040404040403,-21.832921143285542
0.41414141414141414,-21.29247243840757
0.4242424242424242,-20.73554083608128
0.4343434343434343,-20.16656824876107
0.4444444444444444,-19.585710980749713
0.45454545454545453,-18.993402550052615
0.46464646464646464,-18.405071551690337
0.47474747474747475,-17.8128307707307
0.4848484848484848,-17.21749647288659
0.4949494949494949,-16.62409471114313
0.5050505050505051,-16.03467488378303
0.5151515151515152,-15.458819704718103
0.5252525252525253,-14.881469682315359
0.5353535353535354,-14.312543104599495
0.5454545454545455,-13.757929762219375
0.5555555555555556,-13.206096384112742
0.5656565656565657,-12.667514441757106
0.5757575757575758,-12.139853391335691
0.5858585858585859,-11.639397513057668
0.595959595959596,-11.155856026947463
0.6060606060606061,-10.729346501275124
0.6161616161616162,-10.313455216139491
0.6262626262626263,-9.906449248060152
0.6363636363636365,-9.538190763793862
0.6464646464646465,-9.181659594728249
0.6565656565656566,-8.951376863086466
0.6666666666666667,-8.702487878592981
0.6767676767676768,-8.464706659058638
0.686868686868687,-8.24778582073402
0.696969696969697,-8.100720068598259
0.7070707070707072,-7.953275304856466
0.7171717171717172,-7.872813588036735
0.7272727272727273,-7.801456704561861
0.7373737373737373,-7.75459471034199
0.7474747474747474,-7.741415766050098
0.7575757575757576,-7.739573158515347
0.7676767676767676,-7.741415766050111
0.7777777777777777,-7.7545947103419905
0.7878787878787878,-7.801456704561854
0.7979797979797979,-7.872813588036745
0.8080808080808081,-7.953275304856451
0.8181818181818181,-8.100720068598251
0.8282828282828283,-8.247785820734022
0.8383838383838383,-8.464706659058638
0.8484848484848484,-8.702487878592972
0.8585858585858586,-8.951376863086441
0.8686868686868686,-9.181659594728236
0.8787878787878788,-9.538190763793803
0.8888888888888888,-9.906449248060156
0.898989898989899,-10.313455216139491
0.9090909090909091,-10.729346501275122
0.9191919191919191,-11.155856026947461
0.9292929292929293,-11.639397513057691
0.9393939393939393,-12.139853391335725
0.9494949494949495,-12.66751444175711
0.9595959595959596,-13.206096384112767
0.9696969696969696,-13.757929762219401
0.9797979797979798,-14.31254310459949
0.9898989898989898,-14.88146968231537
0.9999999999999999,-15.458819704718092


==> anc/fig4/subpl_2_series_41.csv <==
x,y
0.0,-16.03467488378301
0.010101010101010102,-16.62409471114313
0.020202020202020204,-17.217496472886587
0.0303030303030303,-17.8128307707307
0.04040404040404041,-18.405002310421885
0.050505050505050504,-18.99316840483534
0.0606060606060606,-19.583228977826312
0.07070707070707072,-20.16489205849441
0.08080808080808081,-20.73523014517851
0.09090909090909091,-21.2904549413403
0.10101010101010101,-21.829369133606082
0.1111111111111111,-22.349100711181105
0.1212121212121212,-22.846819490666924
0.13131313131313133,-23.31977389342712
0.14141414141414144,-23.765323507621005
0.15151515151515152,-24.180967250979133
0.16161616161616163,-24.564367169393247
0.17171717171717174,-24.91336804666398
0.18181818181818182,-25.22601312082355
0.1919191919191919,-25.500556309072497
0.20202020202020202,-25.7354714244492
0.2121212121212121,-25.92945890859586
0.2222222222222222,-26.081450599130925
0.23232323232323232,-26.190613000642298
0.2424242424242424,-26.256349447830274
0.25252525252525254,-26.278301454527348
0.26262626262626265,-26.256349447830218
0.27272727272727276,-26.190613000642273
0.2828282828282829,-26.081450599130896
0.29292929292929293,-25.92945890859585
0.30303030303030304,-25.735471424449226
0.31313131313131315,-25.500556309072497
0.32323232323232326,-25.22601312082356
0.33333333333333337,-24.913368046664
0.3434343434343435,-24.56436716939323
0.3535353535353536,-24.18096725097915
0.36363636363636365,-23.765323507621023
0.3737373737373737,-23.319773893427126
0.3838383838383838,-22.846819490666924
0.3939393939393939,-22.349100711181066
0.40404040404040403,-21.829369133606026
0.41414141414141414,-21.290454941340258
0.4242424242424242,-20.735230145178498
0.4343434343434343,-20.1648920584945
0.4444444444444444,-19.583228977826295
0.45454545454545453,-18.99316840483531
0.46464646464646464,-18.405002310421906
0.47474747474747475,-17.812830770730685
0.4848484848484848,-17.21749647288655
0.4949494949494949,-16.624094711143087
0.5050505050505051,-16.034674883783
0.5151515151515152,-15.451022157516972
0.5252525252525253,-14.875209872953336
0.5353535353535354,-14.311520097798892
0.5454545454545455,-13.755145865049098
0.5555555555555556,-13.206096384112687
0.5656565656565657,-12.66751444175709
0.5757575757575758,-12.13985339133569
0.5858585858585859,-11.626864771198488
0.595959595959596,-11.140367159967314
0.6060606060606061,-10.729346501275113
0.6161616161616162,-10.313171479571126
0.6262626262626263,-9.883683310169369
0.6363636363636365,-9.48096874045573
0.6464646464646465,-9.174850085622209
0.6565656565656566,-8.946790181281786
0.6666666666666667,-8.669082791959825
0.6767676767676768,-8.463346508365191
0.686868686868687,-8.247785820733993
0.696969696969697,-8.087352750151398
0.7070707070707072,-7.945491334160106
0.7171717171717172,-7.845579282590188
0.7272727272727273,-7.784715609988861
0.7373737373737373,-7.754594710341984
0.7474747474747474,-7.7290036492647785
0.7575757575757576,-7.721069594410869
0.7676767676767676,-7.729003649264787
0.7777777777777777,-7.754594710341983
0.7878787878787878,-7.784715609988856
0.7979797979797979,-7.845579282590168
0.8080808080808081,-7.945491334160122
0.8181818181818181,-8.087352750151386
0.8282828282828283,-8.247785820733988
0.8383838383838383,-8.463346508365168
0.8484848484848484,-8.669082791959793
0.8585858585858586,-8.946790181281813
0.8686868686868686,-9.17485008562217
0.8787878787878788,-9.480968740455712
0.8888888888888888,-9.883683310169337
0.898989898989899,-10.313171479571139
0.9090909090909091,-10.729346501275108
0.9191919191919191,-11.140367159967287
0.9292929292929293,-11.626864771198532
0.9393939393939393,-12.139853391335706
0.9494949494949495,-12.667514441757088
0.9595959595959596,-13.206096384112723
0.9696969696969696,-13.755145865049077
0.9797979797979798,-14.311520097798926
0.9898989898989898,-14.875209872953318
0.9999999999999999,-15.451022157516979


==> anc/fig4/subpl_2_series_42.csv <==
x,y
0.0,-16.033713953923233
0.010101010101010102,-16.603560268326106
0.020202020202020204,-17.199139785923872
0.0303030303030303,-17.798253551569562
0.04040404040404041,-18.397281395204693
0.050505050505050504,-18.9931684048353
0.0606060606060606,-19.583228977826284
0.07070707070707072,-20.164892058494406
0.08080808080808081,-20.73523014517851
0.09090909090909091,-21.290454941340236
0.10101010101010101,-21.829369133606022
0.1111111111111111,-22.349100711181045
0.1212121212121212,-22.841759622170756
0.13131313131313133,-23.308126757543135
0.14141414141414144,-23.74640944404581
0.15151515151515152,-24.154296719192505
0.16161616161616163,-24.529671379390273
0.17171717171717174,-24.870618767525276
0.18181818181818182,-25.176737461802386
0.1919191919191919,-25.45106203720949
0.20202020202020202,-25.68596072478838
0.2121212121212121,-25.880021250444585
0.2222222222222222,-26.032073496805594
0.23232323232323232,-26.14119822714753
0.2424242424242424,-26.206733080964895
0.25252525252525254,-26.22827637588029
0.26262626262626265,-26.20673308096492
0.27272727272727276,-26.14119822714748
0.2828282828282829,-26.03207349680562
0.29292929292929293,-25.88002125044464
0.30303030303030304,-25.685960724788433
0.31313131313131315,-25.451062037209446
0.32323232323232326,-25.1767374618024
0.33333333333333337,-24.870618767525247
0.3434343434343435,-24.52967137939028
0.3535353535353536,-24.154296719192516
0.36363636363636365,-23.746409444045756
0.3737373737373737,-23.308126757543096
0.3838383838383838,-22.841759622170805
0.3939393939393939,-22.349100711181038
0.40404040404040403,-21.829369133606026
0.41414141414141414,-21.290454941340215
0.4242424242424242,-20.735230145178466
0.4343434343434343,-20.164892058494424
0.4444444444444444,-19.583228977826252
0.45454545454545453,-18.99316840483527
0.46464646464646464,-18.397281395204693
0.47474747474747475,-17.79825355156954
0.4848484848484848,-17.19913978592383
0.4949494949494949,-16.603560268326117
0.5050505050505051,-16.033713953923268
0.5151515151515152,-15.451022157516949
0.5252525252525253,-14.875209872953306
0.5353535353535354,-14.31150953260434
0.5454545454545455,-13.75514586504905
0.5555555555555556,-13.205573149191672
0.5656565656565657,-12.66713336488041
0.5757575757575758,-12.13755521602976
0.5858585858585859,-11.626864771198484
0.595959595959596,-11.140367159967296
0.6060606060606061,-10.727358999706157
0.6161616161616162,-10.313171479571112
0.6262626262626263,-9.883683310169339
0.6363636363636365,-9.480968740455681
0.6464646464646465,-9.16714846478905
0.6565656565656566,-8.946790181281767
0.6666666666666667,-8.666121185099165
0.6767676767676768,-8.459677706264133
0.686868686868687,-8.241524605218192
0.696969696969697,-8.03979039679296
0.7070707070707072,-7.944450849296893
0.7171717171717172,-7.835837429246475
0.7272727272727273,-7.774421684401018
0.7373737373737373,-7.745929271800242
0.7474747474747474,-7.7290036492647625
0.7575757575757576,-7.72106959441086
0.7676767676767676,-7.729003649264774
0.7777777777777777,-7.7459292718002395
0.7878787878787878,-7.7744216844010285
0.7979797979797979,-7.835837429246494
0.8080808080808081,-7.94445084929691
0.8181818181818181,-8.039790396792972
0.8282828282828283,-8.241524605218185
0.8383838383838383,-8.459677706264118
0.8484848484848484,-8.666121185099154
0.8585858585858586,-8.946790181281786
0.8686868686868686,-9.167148464789005
0.8787878787878788,-9.480968740455685
0.8888888888888888,-9.883683310169308
0.898989898989899,-10.313171479571098
0.9090909090909091,-10.727358999706142
0.9191919191919191,-11.14036715996727
0.9292929292929293,-11.62686477119851
0.9393939393939393,-12.137555216029751
0.9494949494949495,-12.667133364880426
0.9595959595959596,-13.205573149191666
0.9696969696969696,-13.755145865049064
0.9797979797979798,-14.311509532604347
0.9898989898989898,-14.875209872953306
0.9999999999999999,-15.451022157516965


==> anc/fig4/subpl_2_series_43.csv <==
x,y
0.0,-16.0158579692891
0.010101010101010102,-16.603560268326095
0.020202020202020204,-17.199139785923844
0.0303030303030303,-17.79825355156952
0.04040404040404041,-18.397281395204686
0.050505050505050504,-18.9931582452046
0.0606060606060606,-19.575778944286437
0.07070707070707072,-20.150341647837212
0.08080808080808081,-20.714219001807486
0.09090909090909091,-21.26471192605203
0.10101010101010101,-21.799083639685914
0.1111111111111111,-22.31459305941986
0.1212121212121212,-22.80852589565153
0.13131313131313133,-23.278222210415638
0.14141414141414144,-23.72110022139339
0.15151515151515152,-24.13467765953917
0.16161616161616163,-24.516593112157015
0.17171717171717174,-24.864629228899176
0.18181818181818182,-25.175578586184916
0.1919191919191919,-25.449846785862423
0.20202020202020202,-25.684721654193222
0.2121212121212121,-25.87879454354019
0.2222222222222222,-26.030897273760957
0.23232323232323232,-26.140110811701756
0.2424242424242424,-26.205771235425704
0.25252525252525254,-26.22827637588026
0.26262626262626265,-26.205771235425715
0.27272727272727276,-26.140110811701764
0.2828282828282829,-26.03089727376093
0.29292929292929293,-25.87879454354013
0.30303030303030304,-25.684721654193115
0.31313131313131315,-25.449846785862494
0.32323232323232326,-25.175578586184884
0.33333333333333337,-24.864629228899148
0.3434343434343435,-24.51659311215697
0.3535353535353536,-24.134677659539157
0.36363636363636365,-23.721100221393435
0.3737373737373737,-23.278222210415613
0.3838383838383838,-22.808525895651563
0.3939393939393939,-22.314593059419835
0.40404040404040403,-21.79908363968593
0.41414141414141414,-21.264711926052005
0.4242424242424242,-20.714219001807454
0.4343434343434343,-20.150341647837156
0.4444444444444444,-19.575778944286448
0.45454545454545453,-18.993158245204608
0.46464646464646464,-18.397281395204676
0.47474747474747475,-17.79825355156953
0.4848484848484848,-17.19913978592375
0.4949494949494949,-16.603560268326095
0.5050505050505051,-16.015857969289105
0.5151515151515152,-15.440557105415127
0.5252525252525253,-14.874606145690473
0.5353535353535354,-14.309081323937718
0.5454545454545455,-13.750064817960604
0.5555555555555556,-13.205569198058669
0.5656565656565657,-12.66713336488041
0.5757575757575758,-12.137555216029753
0.5858585858585859,-11.625301385718977
0.595959595959596,-11.134222455334017
0.6060606060606061,-10.70406891616912
0.6161616161616162,-10.270417964728932
0.6262626262626263,-9.83493219308243
0.6363636363636365,-9.477904331769583
0.6464646464646465,-9.167148464789019
0.6565656565656566,-8.904193495499282
0.6666666666666667,-8.666121185099158
0.6767676767676768,-8.435949413262087
0.686868686868687,-8.241524605218183
0.696969696969697,-8.039790396792947
0.7070707070707072,-7.909646863424282
0.7171717171717172,-7.8277150217547335
0.7272727272727273,-7.7630041513122965
0.7373737373737373,-7.704377172455891
0.7474747474747474,-7.669131455410945
0.7575757575757576,-7.657333861802345
0.7676767676767676,-7.669131455410927
0.7777777777777777,-7.70437717245589
0.7878787878787878,-7.763004151312278
0.7979797979797979,-7.827715021754714
0.8080808080808081,-7.909646863424271
0.8181818181818181,-8.039790396792954
0.8282828282828283,-8.241524605218169
0.8383838383838383,-8.435949413262062
0.8484848484848484,-8.666121185099142
0.8585858585858586,-8.904193495499271
0.8686868686868686,-9.167148464788976
0.8787878787878788,-9.477904331769647
0.8888888888888888,-9.834932193082423
0.898989898989899,-10.27041796472897
0.9090909090909091,-10.704068916169174
0.9191919191919191,-11.134222455333996
0.9292929292929293,-11.625301385718977
0.9393939393939393,-12.137555216029744
0.9494949494949495,-12.667133364880415
0.9595959595959596,-13.20556919805867
0.9696969696969696,-13.750064817960606
0.9797979797979798,-14.309081323937704
0.9898989898989898,-14.874606145690466
0.9999999999999999,-15.440557105415134


==> anc/fig4/subpl_2_series_44.csv <==
x,y
0.0,-16.015857969289094
0.010101010101010102,-16.590966316766348
0.020202020202020204,-17.176232013326167
0.0303030303030303,-17.770128964289835
0.04040404040404041,-18.36344433770341
0.050505050505050504,-18.968100415675103
0.0606060606060606,-19.574848769032275
0.07070707070707072,-20.15000397657171
0.08080808080808081,-20.71392458344921
0.09090909090909091,-21.264398442684442
0.10101010101010101,-21.79872251725394
0.1111111111111111,-22.31416299367184
0.1212121212121212,-22.808008344245348
0.13131313131313133,-23.277601380157456
0.14141414141414144,-23.720364712681658
0.15151515151515152,-24.133822612970707
0.16161616161616163,-24.515621892116624
0.17171717171717174,-24.86355399507091
0.18181818181818182,-25.175430983484087
0.1919191919191919,-25.444697880486565
0.20202020202020202,-25.680690326084484
0.2121212121212121,-25.875735720263567
0.2222222222222222,-26.028878685778626
0.23232323232323232,-26.139094774835904
0.2424242424242424,-26.2056890315861
0.25252525252525254,-26.22747356827662
0.26262626262626265,-26.20568903158615
0.27272727272727276,-26.139094774835925
0.2828282828282829,-26.028878685778594
0.29292929292929293,-25.87573572026369
0.30303030303030304,-25.680690326084353
0.31313131313131315,-25.4446978804865
0.32323232323232326,-25.17543098348414
0.33333333333333337,-24.863553995070884
0.3434343434343435,-24.515621892116567
0.3535353535353536,-24.133822612970707
0.36363636363636365,-23.720364712681654
0.3737373737373737,-23.277601380157364
0.3838383838383838,-22.808008344245373
0.3939393939393939,-22.314162993671854
0.40404040404040403,-21.7987225172539
0.41414141414141414,-21.26439844268443
0.4242424242424242,-20.71392458344913
0.4343434343434343,-20.15000397657171
0.4444444444444444,-19.57484876903223
0.45454545454545453,-18.96810041567521
0.46464646464646464,-18.36344433770337
0.47474747474747475,-17.77012896428985
0.4848484848484848,-17.176232013326096
0.4949494949494949,-16.590966316766345
0.5050505050505051,-16.0158579692891
0.5151515151515152,-15.44055710541511
0.5252525252525253,-14.874606145690446
0.5353535353535354,-14.309081323937717
0.5454545454545455,-13.750050642451466
0.5555555555555556,-13.199179140267505
0.5656565656565657,-12.66288711822945
0.5757575757575758,-12.135070375130066
0.5858585858585859,-11.625301385718942
0.595959595959596,-11.13422245533399
0.6060606060606061,-10.7040689161691
0.6161616161616162,-10.243653722256314
0.6262626262626263,-9.817765567096895
0.6363636363636365,-9.466030040987407
0.6464646464646465,-9.164061367917418
0.6565656565656566,-8.898805026778115
0.6666666666666667,-8.66455243623374
0.6767676767676768,-8.41942806242912
0.686868686868687,-8.228915357150552
0.696969696969697,-8.036175609715936
0.7070707070707072,-7.906225491625104
0.7171717171717172,-7.804136602526457
0.7272727272727273,-7.691710829255597
0.7373737373737373,-7.612824187020556
0.7474747474747474,-7.569458441080174
0.7575757575757576,-7.554311937316059
0.7676767676767676,-7.569458441080176
0.7777777777777777,-7.612824187020561
0.7878787878787878,-7.691710829255584
0.7979797979797979,-7.804136602526442
0.8080808080808081,-7.90622549162511
0.8181818181818181,-8.036175609715933
0.8282828282828283,-8.228915357150575
0.8383838383838383,-8.419428062429116
0.8484848484848484,-8.664552436233697
0.8585858585858586,-8.898805026778136
0.8686868686868686,-9.164061367917379
0.8787878787878788,-9.466030040987372
0.8888888888888888,-9.817765567096938
0.898989898989899,-10.243653722256358
0.9090909090909091,-10.704068916169097
0.9191919191919191,-11.134222455333973
0.9292929292929293,-11.625301385718915
0.9393939393939393,-12.135070375130041
0.9494949494949495,-12.662887118229456
0.9595959595959596,-13.199179140267479
0.9696969696969696,-13.750050642451482
0.9797979797979798,-14.309081323937699
0.9898989898989898,-14.874606145690446
0.9999999999999999,-15.440557105415111


==> anc/fig4/subpl_2_series_45.csv <==
x,y
0.0,-15.995060740814056
0.010101010101010102,-16.583882725897713
0.020202020202020204,-17.174884782090267
0.0303030303030303,-17.768854986838715
0.04040404040404041,-18.362189840435136
0.050505050505050504,-18.955828355303456
0.0606060606060606,-19.544959934131434
0.07070707070707072,-20.124112671971567
0.08080808080808081,-20.690888729081063
0.09090909090909091,-21.242861961816843
0.10101010101010101,-21.777489481238618
0.1111111111111111,-22.292169582932818
0.1212121212121212,-22.788805497798744
0.13131313131313133,-23.2611122082678
0.14141414141414144,-23.70638548143873
0.15151515151515152,-24.122111531953845
0.16161616161616163,-24.505918680861217
0.17171717171717174,-24.85559999264226
0.18181818181818182,-25.169133184712777
0.1919191919191919,-25.44419312894849
0.20202020202020202,-25.680407710526712
0.2121212121212121,-25.87568408402196
0.2222222222222222,-26.02869832056034
0.23232323232323232,-26.138689489155585
0.2424242424242424,-26.205073832212396
0.25252525252525254,-26.22747356827656
0.26262626262626265,-26.205073832212435
0.27272727272727276,-26.138689489155627
0.2828282828282829,-26.028698320560334
0.29292929292929293,-25.875684084021927
0.30303030303030304,-25.680407710526723
0.31313131313131315,-25.44419312894844
0.32323232323232326,-25.169133184712795
0.33333333333333337,-24.855599992642247
0.3434343434343435,-24.505918680861203
0.3535353535353536,-24.122111531953887
0.36363636363636365,-23.706385481438744
0.3737373737373737,-23.261112208267832
0.3838383838383838,-22.788805497798762
0.3939393939393939,-22.292169582932825
0.40404040404040403,-21.777489481238607
0.41414141414141414,-21.24286196181689
0.4242424242424242,-20.690888729081085
0.4343434343434343,-20.124112671971556
0.4444444444444444,-19.544959934131498
0.45454545454545453,-18.955828355303513
0.46464646464646464,-18.362189840435146
0.47474747474747475,-17.768854986838736
0.4848484848484848,-17.174884782090256
0.4949494949494949,-16.583882725897695
0.5050505050505051,-15.995060740814013
0.5151515151515152,-15.411637912379199
0.5252525252525253,-14.835507941542025
0.5353535353535354,-14.306582716037267
0.5454545454545455,-13.74785517582056
0.5555555555555556,-13.199179140267457
0.5656565656565657,-12.661291553057564
0.5757575757575758,-12.13507037513003
0.5858585858585859,-11.621768850523233
0.595959595959596,-11.123398938913878
0.6060606060606061,-10.686609885420255
0.6161616161616162,-10.234651318128103
0.6262626262626263,-9.803950903149085
0.6363636363636365,-9.402390979371312
0.6464646464646465,-9.15293269460913
0.6565656565656566,-8.855429160045377
0.6666666666666667,-8.643546632134642
0.6767676767676768,-8.419428062429105
0.686868686868687,-8.228915357150536
0.696969696969697,-8.016084714183483
0.7070707070707072,-7.879457988267099
0.7171717171717172,-7.770359185271081
0.7272727272727273,-7.680759907940241
0.7373737373737373,-7.612824187020535
0.7474747474747474,-7.569458441080174
0.7575757575757576,-7.554311937316058
0.7676767676767676,-7.569458441080169
0.7777777777777777,-7.612824187020551
0.7878787878787878,-7.680759907940245
0.7979797979797979,-7.7703591852710705
0.8080808080808081,-7.8794579882671
0.8181818181818181,-8.016084714183474
0.8282828282828283,-8.228915357150562
0.8383838383838383,-8.419428062429079
0.8484848484848484,-8.643546632134628
0.8585858585858586,-8.855429160045352
0.8686868686868686,-9.152932694609147
0.8787878787878788,-9.402390979371331
0.8888888888888888,-9.803950903149119
0.898989898989899,-10.234651318128071
0.9090909090909091,-10.686609885420333
0.9191919191919191,-11.123398938913851
0.9292929292929293,-11.621768850523232
0.9393939393939393,-12.135070375130026
0.9494949494949495,-12.66129155305758
0.9595959595959596,-13.19917914026745
0.9696969696969696,-13.747855175820547
0.9797979797979798,-14.306582716037266
0.9898989898989898,-14.835507941542023
0.9999999999999999,-15.411637912379211


==> anc/fig4/subpl_2_series_46.csv <==
x,y
0.0,-15.993214752610504
0.010101010101010102,-16.582368408845337
0.020202020202020204,-17.171326216905825
0.0303030303030303,-17.765404623437473
0.04040404040404041,-18.359686802089772
0.050505050505050504,-18.955828355303453
0.0606060606060606,-19.54495993413143
0.07070707070707072,-20.124112671971524
0.08080808080808081,-20.69088872908106
0.09090909090909091,-21.242861961816836
0.10101010101010101,-21.777489481238597
0.1111111111111111,-22.292169582932786
0.1212121212121212,-22.787420059985983
0.13131313131313133,-23.25976618012109
0.14141414141414144,-23.705106827333537
0.15151515151515152,-24.120930406886743
0.16161616161616163,-24.50486578182255
0.17171717171717174,-24.854704806612407
0.18181818181818182,-25.16842224323971
0.1919191919191919,-25.442607663926065
0.20202020202020202,-25.670854605725456
0.2121212121212121,-25.859081403951688
0.2222222222222222,-26.00639899015696
0.23232323232323232,-26.11211759471295
0.2424242424242424,-26.175745324610237
0.25252525252525254,-26.196987317077678
0.26262626262626265,-26.17574532461023
0.27272727272727276,-26.11211759471298
0.2828282828282829,-26.006398990156946
0.29292929292929293,-25.859081403951674
0.30303030303030304,-25.670854605725417
0.31313131313131315,-25.442607663926005
0.32323232323232326,-25.16842224323966
0.33333333333333337,-24.854704806612432
0.3434343434343435,-24.504865781822566
0.3535353535353536,-24.120930406886714
0.36363636363636365,-23.705106827333502
0.3737373737373737,-23.259766180121087
0.3838383838383838,-22.787420059985948
0.3939393939393939,-22.292169582932786
0.40404040404040403,-21.77748948123856
0.41414141414141414,-21.242861961816818
0.4242424242424242,-20.690888729081042
0.4343434343434343,-20.124112671971552
0.4444444444444444,-19.544959934131413
0.45454545454545453,-18.955828355303506
0.46464646464646464,-18.359686802089744
0.47474747474747475,-17.76540462343746
0.4848484848484848,-17.171326216905786
0.4949494949494949,-16.582368408845277
0.5050505050505051,-15.993214752610502
0.5151515151515152,-15.409153035215848
0.5252525252525253,-14.831743198440142
0.5353535353535354,-14.30658271603726
0.5454545454545455,-13.747855175820536
0.5555555555555556,-13.198084568720564
0.5656565656565657,-12.661291553057552
0.5757575757575758,-12.133877627381885
0.5858585858585859,-11.621768850523207
0.595959595959596,-11.123398938913837
0.6060606060606061,-10.643373421309263
0.6161616161616162,-10.187299975890165
0.6262626262626263,-9.763030453615057
0.6363636363636365,-9.397440949461478
0.6464646464646465,-9.145572298839147
0.6565656565656566,-8.81189817344143
0.6666666666666667,-8.608057727431069
0.6767676767676768,-8.411530170478084
0.686868686868687,-8.189332302296574
0.696969696969697,-8.016084714183448
0.7070707070707072,-7.879457988267088
0.7171717171717172,-7.77035918527108
0.7272727272727273,-7.6807599079402245
0.7373737373737373,-7.6097886191943065
0.7474747474747474,-7.560013660958345
0.7575757575757576,-7.543319743294733
0.7676767676767676,-7.560013660958338
0.7777777777777777,-7.609788619194303
0.7878787878787878,-7.68075990794024
0.7979797979797979,-7.770359185271059
0.8080808080808081,-7.87945798826709
0.8181818181818181,-8.016084714183453
0.8282828282828283,-8.189332302296572
0.8383838383838383,-8.411530170478043
0.8484848484848484,-8.608057727431062
0.8585858585858586,-8.811898173441417
0.8686868686868686,-9.145572298839165
0.8787878787878788,-9.397440949461462
0.8888888888888888,-9.763030453615105
0.898989898989899,-10.187299975890163
0.9090909090909091,-10.643373421309267
0.9191919191919191,-11.123398938913839
0.9292929292929293,-11.6217688505232
0.9393939393939393,-12.133877627381903
0.9494949494949495,-12.661291553057575
0.9595959595959596,-13.198084568720596
0.9696969696969696,-13.747855175820536
0.9797979797979798,-14.306582716037255
0.9898989898989898,-14.831743198440144
0.9999999999999999,-15.409153035215823


==> anc/fig4/subpl_2_series_47.csv <==
x,y
0.0,-15.988994503808357
0.010101010101010102,-16.57855539168515
0.020202020202020204,-17.17124594194742
0.0303030303030303,-17.765294847339902
0.04040404040404041,-18.359686802089747
0.050505050505050504,-18.953890708079378
0.0606060606060606,-19.539030273287153
0.07070707070707072,-20.116292895877233
0.08080808080808081,-20.68300160997022
0.09090909090909091,-21.23640336090156
0.10101010101010101,-21.773702625029042
0.1111111111111111,-22.292095877851896
0.1212121212121212,-22.784308309498766
0.13131313131313133,-23.2513699195214
0.14141414141414144,-23.69242451348124
0.15151515151515152,-24.106535728730222
0.16161616161616163,-24.488568773962278
0.17171717171717174,-24.836369447367304
0.18181818181818182,-25.147981759637766
0.1919191919191919,-25.421654586419248
0.20202020202020202,-25.65584949520144
0.2121212121212121,-25.849248198813534
0.2222222222222222,-26.000759994123094
0.23232323232323232,-26.10952878764369
0.2424242424242424,-26.1749391687274
0.25252525252525254,-26.19662113603067
0.26262626262626265,-26.174939168727413
0.27272727272727276,-26.1095287876437
0.2828282828282829,-26.00075999412314
0.29292929292929293,-25.84924819881363
0.30303030303030304,-25.65584949520145
0.31313131313131315,-25.421654586419226
0.32323232323232326,-25.147981759637794
0.33333333333333337,-24.836369447367318
0.3434343434343435,-24.488568773962307
0.3535353535353536,-24.10653572873024
0.36363636363636365,-23.69242451348126
0.3737373737373737,-23.251369919521444
0.3838383838383838,-22.784308309498716
0.3939393939393939,-22.292095877851906
0.40404040404040403,-21.773702625029074
0.41414141414141414,-21.23640336090157
0.4242424242424242,-20.683001609970162
0.4343434343434343,-20.116292895877258
0.4444444444444444,-19.539030273287164
0.45454545454545453,-18.95389070807946
0.46464646464646464,-18.359686802089737
0.47474747474747475,-17.765294847339856
0.4848484848484848,-17.17124594194741
0.4949494949494949,-16.5785553916851
0.5050505050505051,-15.988994503808339
0.5151515151515152,-15.404343326045476
0.5252525252525253,-14.826102669035864
0.5353535353535354,-14.26903798353273
0.5454545454545455,-13.717330728947301
0.5555555555555556,-13.198058178828894
0.5656565656565657,-12.656401102721432
0.5757575757575758,-12.133100763004345
0.5858585858585859,-11.619183800857046
0.595959595959596,-11.113600348899089
0.6060606060606061,-10.643373421309235
0.6161616161616162,-10.187299975890156
0.6262626262626263,-9.763030453615027
0.6363636363636365,-9.39744094946147
0.6464646464646465,-9.102394659635658
0.6565656565656566,-8.811898173441426
0.6666666666666667,-8.608057727431015
0.6767676767676768,-8.41153017047804
0.686868686868687,-8.18933230229657
0.696969696969697,-8.009965384029618
0.7070707070707072,-7.852704664732695
0.7171717171717172,-7.693766312067271
0.7272727272727273,-7.585429866713838
0.7373737373737373,-7.5308621734441985
0.7474747474747474,-7.50032649892338
0.7575757575757576,-7.49077591253525
0.7676767676767676,-7.500326498923369
0.7777777777777777,-7.530862173444189
0.7878787878787878,-7.585429866713834
0.7979797979797979,-7.693766312067267
0.8080808080808081,-7.852704664732704
0.8181818181818181,-8.00996538402961
0.8282828282828283,-8.18933230229656
0.8383838383838383,-8.411530170478038
0.8484848484848484,-8.608057727431046
0.8585858585858586,-8.811898173441415
0.8686868686868686,-9.102394659635683
0.8787878787878788,-9.397440949461437
0.8888888888888888,-9.763030453615057
0.898989898989899,-10.187299975890145
0.9090909090909091,-10.64337342130923
0.9191919191919191,-11.113600348899096
0.9292929292929293,-11.619183800857044
0.9393939393939393,-12.13310076300433
0.9494949494949495,-12.656401102721423
0.9595959595959596,-13.198058178828898
0.9696969696969696,-13.717330728947289
0.9797979797979798,-14.269037983532716
0.9898989898989898,-14.826102669035864
0.9999999999999999,-15.40434332604553


==> anc/fig4/subpl_2_series_48.csv <==
x,y
0.0,-15.988934511428479
0.010101010101010102,-16.578490605635174
0.020202020202020204,-17.169019997447126
0.0303030303030303,-17.76089734950397
0.04040404040404041,-18.3586907317178
0.050505050505050504,-18.952626517783088
0.0606060606060606,-19.537741987680388
0.07070707070707072,-20.114974394873506
0.08080808080808081,-20.681651937663588
0.09090909090909091,-21.235026171168258
0.10101010101010101,-21.77230666059645
0.1111111111111111,-22.29069537042561
0.1212121212121212,-22.78430830949867
0.13131313131313133,-23.251369919521384
0.14141414141414144,-23.692421266576673
0.15151515151515152,-24.106510571752917
0.16161616161616163,-24.488509765883443
0.17171717171717174,-24.83627246986073
0.18181818181818182,-25.1478432874598
0.1919191919191919,-25.42147075596247
0.20202020202020202,-25.655615455715818
0.2121212121212121,-25.848957941983137
0.2222222222222222,-26.000406615642888
0.23232323232323232,-26.10910503780753
0.2424242424242424,-26.174453263750056
0.25252525252525254,-26.196621136030668
0.26262626262626265,-26.174453263750074
0.27272727272727276,-26.10910503780753
0.2828282828282829,-26.000406615642913
0.29292929292929293,-25.84895794198314
0.30303030303030304,-25.65561545571584
0.31313131313131315,-25.42147075596243
0.32323232323232326,-25.147843287459793
0.33333333333333337,-24.836272469860717
0.3434343434343435,-24.488509765883503
0.3535353535353536,-24.106510571752896
0.36363636363636365,-23.69242126657655
0.3737373737373737,-23.251369919521377
0.3838383838383838,-22.784308309498687
0.3939393939393939,-22.290695370425617
0.40404040404040403,-21.772306660596396
0.41414141414141414,-21.235026171168236
0.4242424242424242,-20.68165193766357
0.4343434343434343,-20.114974394873514
0.4444444444444444,-19.537741987680455
0.45454545454545453,-18.95262651778311
0.46464646464646464,-18.358690731717765
0.47474747474747475,-17.760897349503978
0.4848484848484848,-17.16901999744707
0.4949494949494949,-16.578490605635164
0.5050505050505051,-15.988934511428479
0.5151515151515152,-15.40427840752177
0.5252525252525253,-14.826020960021342
0.5353535353535354,-14.262399013938024
0.5454545454545455,-13.702427537617933
0.5555555555555556,-13.165682219805856
0.5656565656565657,-12.656378020227315
0.5757575757575758,-12.133100763004341
0.5858585858585859,-11.619183800857037
0.595959595959596,-11.113600348899078
0.6060606060606061,-10.632758592304867
0.6161616161616162,-10.186226290298992
0.6262626262626263,-9.761701158937846
0.6363636363636365,-9.396433044065907
0.6464646464646465,-9.102394659635635
0.6565656565656566,-8.794016784570882
0.6666666666666667,-8.558688932996114
0.6767676767676768,-8.385315219787213
0.686868686868687,-8.189108297821228
0.696969696969697,-8.006384585839681
0.7070707070707072,-7.8527046647326815
0.7171717171717172,-7.693766312067263
0.7272727272727273,-7.585429866713828
0.7373737373737373,-7.530862173444188
0.7474747474747474,-7.500326498923371
0.7575757575757576,-7.490775912535242
0.7676767676767676,-7.5003264989233625
0.7777777777777777,-7.530862173444186
0.7878787878787878,-7.585429866713832
0.7979797979797979,-7.6937663120672655
0.8080808080808081,-7.852704664732699
0.8181818181818181,-8.00638458583967
0.8282828282828283,-8.189108297821225
0.8383838383838383,-8.38531521978716
0.8484848484848484,-8.55868893299613
0.8585858585858586,-8.794016784570882
0.8686868686868686,-9.102394659635642
0.8787878787878788,-9.396433044065912
0.8888888888888888,-9.761701158937836
0.898989898989899,-10.186226290298992
0.9090909090909091,-10.632758592304896
0.9191919191919191,-11.113600348899077
0.9292929292929293,-11.619183800857032
0.9393939393939393,-12.133100763004327
0.9494949494949495,-12.656378020227327
0.9595959595959596,-13.16568221980586
0.9696969696969696,-13.702427537617949
0.9797979797979798,-14.262399013938058
0.9898989898989898,-14.82602096002134
0.9999999999999999,-15.404278407521783


==> anc/fig4/subpl_2_series_49.csv <==
x,y
0.0,-15.980096750654155
0.010101010101010102,-16.570524015102635
0.020202020202020204,-17.164166590840033
0.0303030303030303,-17.760897349503907
0.04040404040404041,-18.35853302202776
0.050505050505050504,-18.948900964088445
0.0606060606060606,-19.533589928126894
0.07070707070707072,-20.110178469350995
0.08080808080808081,-20.675985471441297
0.09090909090909091,-21.228261522649422
0.10101010101010101,-21.764223327499582
0.1111111111111111,-22.281713717637462
0.1212121212121212,-22.777470858435873
0.13131313131313133,-23.248581472902163
0.14141414141414144,-23.69091283716351
0.15151515151515152,-24.103742530909752
0.16161616161616163,-24.485608973596786
0.17171717171717174,-24.833402770360113
0.18181818181818182,-25.145147669262133
0.1919191919191919,-25.419066177375075
0.20202020202020202,-25.653592792021946
0.2121212121212121,-25.847385057124335
0.2222222222222222,-25.999332592498465
0.23232323232323232,-26.108564217753784
0.2424242424242424,-26.174438151498677
0.25252525252525254,-26.196037050885234
0.26262626262626265,-26.1744381514987
0.27272727272727276,-26.108564217753774
0.2828282828282829,-25.999332592498448
0.29292929292929293,-25.84738505712437
0.30303030303030304,-25.653592792022017
0.31313131313131315,-25.419066177375132
0.32323232323232326,-25.145147669262066
0.33333333333333337,-24.833402770360117
0.3434343434343435,-24.48560897359678
0.3535353535353536,-24.103742530909642
0.36363636363636365,-23.69091283716361
0.3737373737373737,-23.24858147290218
0.3838383838383838,-22.777470858435972
0.3939393939393939,-22.28171371763747
0.40404040404040403,-21.764223327499582
0.41414141414141414,-21.228261522649387
0.4242424242424242,-20.67598547144132
0.4343434343434343,-20.110178469350963
0.4444444444444444,-19.53358992812689
0.45454545454545453,-18.948900964088445
0.46464646464646464,-18.35853302202773
0.47474747474747475,-17.760897349503924
0.4848484848484848,-17.164166590840004
0.4949494949494949,-16.570524015102663
0.5050505050505051,-15.980096750654182
0.5151515151515152,-15.394593568962181
0.5252525252525253,-14.822635227730135
0.5353535353535354,-14.255586594760246
0.5454545454545455,-13.69394435819248
0.5555555555555556,-13.165536566403874
0.5656565656565657,-12.650870862957634
0.5757575757575758,-12.13083501701617
0.5858585858585859,-11.610863892303538
0.595959595959596,-11.105691582350152
0.6060606060606061,-10.63275859230484
0.6161616161616162,-10.180003686829256
0.6262626262626263,-9.76170115893784
0.6363636363636365,-9.396433044065883
0.6464646464646465,-9.081522873134027
0.6565656565656566,-8.794016784570841
0.6666666666666667,-8.558688932996112
0.6767676767676768,-8.38531521978716
0.686868686868687,-8.18910829782118
0.696969696969697,-8.006327865626364
0.7070707070707072,-7.824534072057202
0.7171717171717172,-7.667886990625256
0.7272727272727273,-7.567943342172382
0.7373737373737373,-7.4770723367000445
0.7474747474747474,-7.422181862197898
0.7575757575757576,-7.403826344337533
0.7676767676767676,-7.422181862197892
0.7777777777777777,-7.477072336700031
0.7878787878787878,-7.567943342172383
0.7979797979797979,-7.667886990625195
0.8080808080808081,-7.824534072057215
0.8181818181818181,-8.006327865626364
0.8282828282828283,-8.189108297821168
0.8383838383838383,-8.385315219787156
0.8484848484848484,-8.558688932996102
0.8585858585858586,-8.794016784570854
0.8686868686868686,-9.08152287313401
0.8787878787878788,-9.396433044065903
0.8888888888888888,-9.761701158937822
0.898989898989899,-10.180003686829249
0.9090909090909091,-10.632758592304894
0.9191919191919191,-11.105691582350161
0.9292929292929293,-11.610863892303515
0.9393939393939393,-12.130835017016157
0.9494949494949495,-12.650870862957614
0.9595959595959596,-13.165536566403803
0.9696969696969696,-13.693944358192498
0.9797979797979798,-14.25558659476027
0.9898989898989898,-14.822635227730183
0.9999999999999999,-15.394593568962218


==> anc/fig4/subpl_2_series_5.csv <==
x,y
0.0,-17.78359893747636
0.010101010101010102,-18.29990495135541
0.020202020202020204,-18.82099300922104
0.0303030303030303,-19.345338744058285
0.04040404040404041,-19.871172889074845
0.050505050505050504,-20.396496721438474
0.0606060606060606,-20.9191049488316
0.07070707070707072,-21.436614411012844
0.08080808080808081,-21.94649683239756
0.09090909090909091,-22.44611393453689
0.10101010101010101,-22.932753456895703
0.1111111111111111,-23.403664980142604
0.1212121212121212,-23.856094836303235
0.13131313131313133,-24.287319773491664
0.14141414141414144,-24.69467938662384
0.15151515151515152,-25.084463620901644
0.16161616161616163,-25.512839119474123
0.17171717171717174,-25.904104708139435
0.18181818181818182,-26.255674670025645
0.1919191919191919,-26.54250772634774
0.20202020202020202,-26.756313794518544
0.2121212121212121,-26.932715894748153
0.2222222222222222,-27.070573164808625
0.23232323232323232,-27.18699601553287
0.2424242424242424,-27.25994175301647
0.25252525252525254,-27.284308340976022
0.26262626262626265,-27.259941753016502
0.27272727272727276,-27.186996015532944
0.2828282828282829,-27.070573164808607
0.29292929292929293,-26.93271589474816
0.30303030303030304,-26.75631379451858
0.31313131313131315,-26.542507726347704
0.32323232323232326,-26.255674670025694
0.33333333333333337,-25.904104708139407
0.3434343434343435,-25.51283911947408
0.3535353535353536,-25.08446362090163
0.36363636363636365,-24.694679386623864
0.3737373737373737,-24.287319773491696
0.3838383838383838,-23.856094836303207
0.3939393939393939,-23.40366498014259
0.40404040404040403,-22.932753456895693
0.41414141414141414,-22.44611393453685
0.4242424242424242,-21.94649683239758
0.4343434343434343,-21.43661441101283
0.4444444444444444,-20.91910494883157
0.45454545454545453,-20.396496721438492
0.46464646464646464,-19.87117288907485
0.47474747474747475,-19.345338744058303
0.4848484848484848,-18.82099300922102
0.4949494949494949,-18.299904951355376
0.5050505050505051,-17.783598937476352
0.5151515151515152,-17.2733477081073
0.5252525252525253,-16.770175106028535
0.5353535353535354,-16.274868357707533
0.5454545454545455,-15.787999360695956
0.5555555555555556,-15.30995388805565
0.5656565656565657,-14.84096726130802
0.5757575757575758,-14.381164906817748
0.5858585858585859,-13.930606292313978
0.595959595959596,-13.489330998632807
0.6060606060606061,-13.05740605213484
0.6161616161616162,-12.634974051638029
0.6262626262626263,-12.222301992573328
0.6363636363636365,-11.844938052892335
0.6464646464646465,-11.577898528483928
0.6565656565656566,-11.32169695902404
0.6666666666666667,-11.076654472092429
0.6767676767676768,-10.842736914330624
0.686868686868687,-10.619277348809621
0.696969696969697,-10.404636132652548
0.7070707070707072,-10.167667510338413
0.7171717171717172,-9.88746294587046
0.7272727272727273,-9.62824297836401
0.7373737373737373,-9.392263910731945
0.7474747474747474,-9.182468638394036
0.7575757575757576,-9.028321989697792
0.7676767676767676,-9.182468638394027
0.7777777777777777,-9.392263910731936
0.7878787878787878,-9.628242978364007
0.7979797979797979,-9.88746294587047
0.8080808080808081,-10.167667510338406
0.8181818181818181,-10.404636132652556
0.8282828282828283,-10.619277348809625
0.8383838383838383,-10.84273691433061
0.8484848484848484,-11.07665447209243
0.8585858585858586,-11.321696959024033
0.8686868686868686,-11.577898528483914
0.8787878787878788,-11.844938052892317
0.8888888888888888,-12.22230199257334
0.898989898989899,-12.634974051638048
0.9090909090909091,-13.057406052134851
0.9191919191919191,-13.489330998632822
0.9292929292929293,-13.930606292313977
0.9393939393939393,-14.381164906817737
0.9494949494949495,-14.84096726130802
0.9595959595959596,-15.309953888055645
0.9696969696969696,-15.787999360695903
0.9797979797979798,-16.27486835770754
0.9898989898989898,-16.770175106028514
0.9999999999999999,-17.273347708107277


==> anc/fig4/subpl_2_series_50.csv <==
x,y
0.0,-15.980090281970018
0.010101010101010102,-16.57051629928546
0.020202020202020204,-17.164154683031704
0.0303030303030303,-17.75912348915231
0.04040404040404041,-18.35340828625563
0.050505050505050504,-18.948673685925616
0.0606060606060606,-19.533271852127758
0.07070707070707072,-20.10975283300228
0.08080808080808081,-20.675442365555586
0.09090909090909091,-21.2275982834046
0.10101010101010101,-21.7640296689403
0.1111111111111111,-22.281667262937265
0.1212121212121212,-22.777431810659987
0.13131313131313133,-23.248556630618314
0.14141414141414144,-23.690912837163477
0.15151515151515152,-24.102599563656113
0.16161616161616163,-24.48445452722531
0.17171717171717174,-24.832258333066946
0.18181818181818182,-25.144033257755957
0.1919191919191919,-25.417999561353593
0.20202020202020202,-25.65258888897493
0.2121212121212121,-25.846455519208643
0.2222222222222222,-25.99848559558008
0.23232323232323232,-26.107804452144975
0.2424242424242424,-26.17378211705982
0.25252525252525254,-26.19603705088522
0.26262626262626265,-26.17378211705982
0.27272727272727276,-26.107804452145054
0.2828282828282829,-25.998485595580117
0.29292929292929293,-25.84645551920865
0.30303030303030304,-25.65258888897498
0.31313131313131315,-25.417999561353557
0.32323232323232326,-25.144033257755975
0.33333333333333337,-24.832258333066935
0.3434343434343435,-24.4844545272253
0.3535353535353536,-24.1025995636561
0.36363636363636365,-23.69091283716352
0.3737373737373737,-23.248556630618292
0.3838383838383838,-22.777431810659976
0.3939393939393939,-22.28166726293738
0.40404040404040403,-21.764029668940253
0.41414141414141414,-21.22759828340459
0.4242424242424242,-20.675442365555543
0.4343434343434343,-20.1097528330023
0.4444444444444444,-19.533271852127783
0.45454545454545453,-18.948673685925673
0.46464646464646464,-18.353408286255654
0.47474747474747475,-17.759123489152245
0.4848484848484848,-17.16415468303169
0.4949494949494949,-16.5705162992854
0.5050505050505051,-15.980090281970014
0.5151515151515152,-15.39458665162287
0.5252525252525253,-14.822635227730121
0.5353535353535354,-14.25546941497374
0.5454545454545455,-13.693756953285964
0.5555555555555556,-13.165536566403812
0.5656565656565657,-12.650870862957621
0.5757575757575758,-12.125802163206586
0.5858585858585859,-11.606979008565384
0.595959595959596,-11.100618974991397
0.6060606060606061,-10.631723115958058
0.6161616161616162,-10.180003686829233
0.6262626262626263,-9.757116254230922
0.6363636363636365,-9.378842231622675
0.6464646464646465,-9.081522873133961
0.6565656565656566,-8.792025143447345
0.6666666666666667,-8.510022785677302
0.6767676767676768,-8.307738639371337
0.686868686868687,-8.155426351304454
0.696969696969697,-8.006327865626355
0.7070707070707072,-7.824534072057199
0.7171717171717172,-7.667886990625182
0.7272727272727273,-7.567943342172378
0.7373737373737373,-7.477072336700021
0.7474747474747474,-7.422181862197884
0.7575757575757576,-7.4038263443375305
0.7676767676767676,-7.422181862197892
0.7777777777777777,-7.47707233670003
0.7878787878787878,-7.5679433421723825
0.7979797979797979,-7.667886990625192
0.8080808080808081,-7.824534072057207
0.8181818181818181,-8.006327865626364
0.8282828282828283,-8.155426351304534
0.8383838383838383,-8.307738639371335
0.8484848484848484,-8.510022785677243
0.8585858585858586,-8.792025143447336
0.8686868686868686,-9.081522873133974
0.8787878787878788,-9.378842231622622
0.8888888888888888,-9.757116254230885
0.898989898989899,-10.180003686829245
0.9090909090909091,-10.631723115958064
0.9191919191919191,-11.100618974991448
0.9292929292929293,-11.606979008565354
0.9393939393939393,-12.125802163206568
0.9494949494949495,-12.650870862957593
0.9595959595959596,-13.165536566403787
0.9696969696969696,-13.693756953285984
0.9797979797979798,-14.255469414973732
0.9898989898989898,-14.822635227730146
0.9999999999999999,-15.394586651622806


==> anc/fig4/subpl_2_series_51.csv <==
x,y
0.0,-17.149090253461843
0.010101010101010102,-17.646986832192383
0.020202020202020204,-18.15107169299933
0.0303030303030303,-18.660220273015046
0.04040404040404041,-19.173238721366047
0.050505050505050504,-19.68891835171507
0.0606060606060606,-20.206118059645238
0.07070707070707072,-20.723884640944654
0.08080808080808081,-21.241616358071628
0.09090909090909091,-21.75919426402525
0.10101010101010101,-22.276627485801082
0.1111111111111111,-22.79229607613528
0.1212121212121212,-23.300876056905487
0.13131313131313133,-23.794637081005213
0.14141414141414144,-24.266466431035045
0.15151515151515152,-24.71087152067612
0.16161616161616163,-25.123617635573872
0.17171717171717174,-25.501279025355853
0.18181818181818182,-25.84097771578897
0.1919191919191919,-26.140255474143846
0.20202020202020202,-26.397014523788847
0.2121212121212121,-26.609491253568123
0.2222222222222222,-26.776245473108396
0.23232323232323232,-26.89615683779579
0.2424242424242424,-26.96842436457791
0.25252525252525254,-26.992567017810803
0.26262626262626265,-26.968424364577878
0.27272727272727276,-26.89615683779585
0.2828282828282829,-26.776245473108414
0.29292929292929293,-26.609491253568127
0.30303030303030304,-26.397014523788805
0.31313131313131315,-26.140255474143927
0.32323232323232326,-25.840977715788974
0.33333333333333337,-25.50127902535583
0.3434343434343435,-25.123617635573876
0.3535353535353536,-24.710871520676065
0.36363636363636365,-24.266466431035084
0.3737373737373737,-23.794637081005142
0.3838383838383838,-23.30087605690544
0.3939393939393939,-22.792296076135276
0.40404040404040403,-22.27662748580106
0.41414141414141414,-21.759194264025247
0.4242424242424242,-21.241616358071642
0.4343434343434343,-20.723884640944668
0.4444444444444444,-20.206118059645323
0.45454545454545453,-19.688918351715103
0.46464646464646464,-19.17323872136612
0.47474747474747475,-18.660220273015085
0.4848484848484848,-18.15107169299941
0.4949494949494949,-17.646986832192397
0.5050505050505051,-17.14909025346184
0.5151515151515152,-16.658404552316238
0.5252525252525253,-16.17583556239835
0.5353535353535354,-15.702172505174964
0.5454545454545455,-15.238100466178848
0.5555555555555556,-14.78422269643017
0.5656565656565657,-14.341090343572159
0.5757575757575758,-13.909237384844849
0.5858585858585859,-13.489218757851948
0.595959595959596,-13.081649908669476
0.6060606060606061,-12.687246112898158
0.6161616161616162,-12.306859873830891
0.6262626262626263,-11.941514371431033
0.6363636363636365,-11.592430276907871
0.6464646464646465,-11.261042313402884
0.6565656565656566,-10.949000981892604
0.6666666666666667,-10.658154421172009
0.6767676767676768,-10.39050625233514
0.686868686868687,-10.14814828454833
0.696969696969697,-9.933172255752549
0.7070707070707072,-9.747571006271121
0.7171717171717172,-9.593143788414594
0.7272727272727273,-9.47141991288808
0.7373737373737373,-9.383608999168226
0.7474747474747474,-9.330577368606626
0.7575757575757576,-9.312842839850138
0.7676767676767676,-9.330577368606626
0.7777777777777777,-9.383608999168201
0.7878787878787878,-9.471419912888074
0.7979797979797979,-9.593143788414599
0.8080808080808081,-9.747571006271128
0.8181818181818181,-9.933172255752535
0.8282828282828283,-10.148148284548322
0.8383838383838383,-10.390506252335179
0.8484848484848484,-10.658154421172014
0.8585858585858586,-10.949000981892633
0.8686868686868686,-11.261042313402873
0.8787878787878788,-11.592430276907853
0.8888888888888888,-11.941514371431047
0.898989898989899,-12.306859873830893
0.9090909090909091,-12.687246112898153
0.9191919191919191,-13.081649908669469
0.9292929292929293,-13.48921875785197
0.9393939393939393,-13.909237384844884
0.9494949494949495,-14.341090343572127
0.9595959595959596,-14.784222696430193
0.9696969696969696,-15.238100466178855
0.9797979797979798,-15.702172505175016
0.9898989898989898,-16.175835562398422
0.9999999999999999,-16.65840455231631


==> anc/fig4/subpl_2_series_52.csv <==
x,y
0.0,-17.145178792142225
0.010101010101010102,-17.642830333062097
0.020202020202020204,-18.14633718140878
0.0303030303030303,-18.65449505037215
0.04040404040404041,-19.16598320303587
0.050505050505050504,-19.679407515624288
0.0606060606060606,-20.193362990040974
0.07070707070707072,-20.70651524221586
0.08080808080808081,-21.21769362293452
0.09090909090909091,-21.72597050921864
0.10101010101010101,-22.23065434790244
0.1111111111111111,-22.730960923994996
0.1212121212121212,-23.224778021148
0.13131313131313133,-23.70691271740188
0.14141414141414144,-24.16997686604389
0.15151515151515152,-24.60729000407865
0.16161616161616163,-25.013871463141466
0.17171717171717174,-25.38599042174563
0.18181818181818182,-25.720683283774022
0.1919191919191919,-26.01549712330607
0.20202020202020202,-26.26837280205495
0.2121212121212121,-26.47759388453978
0.2222222222222222,-26.64176499939723
0.23232323232323232,-26.759803297270246
0.2424242424242424,-26.830935620545443
0.25252525252525254,-26.854697964028873
0.26262626262626265,-26.830935620545418
0.27272727272727276,-26.75980329727027
0.2828282828282829,-26.64176499939718
0.29292929292929293,-26.477593884539733
0.30303030303030304,-26.268372802055005
0.31313131313131315,-26.015497123306083
0.32323232323232326,-25.72068328377407
0.33333333333333337,-25.385990421745557
0.3434343434343435,-25.01387146314151
0.3535353535353536,-24.607290004078628
0.36363636363636365,-24.169976866043907
0.3737373737373737,-23.70691271740186
0.3838383838383838,-23.224778021147973
0.3939393939393939,-22.730960923994992
0.40404040404040403,-22.230654347902423
0.41414141414141414,-21.72597050921869
0.4242424242424242,-21.217693622934533
0.4343434343434343,-20.70651524221588
0.4444444444444444,-20.19336299004099
0.45454545454545453,-19.6794075156243
0.46464646464646464,-19.165983203035847
0.47474747474747475,-18.654495050372176
0.4848484848484848,-18.14633718140875
0.4949494949494949,-17.642830333062097
0.5050505050505051,-17.145178792142204
0.5151515151515152,-16.654445197995383
0.5252525252525253,-16.171541173296422
0.5353535353535354,-15.697231643261158
0.5454545454545455,-15.232150625307757
0.5555555555555556,-14.776826209266858
0.5656565656565657,-14.33171245978005
0.5757575757575758,-13.897226089702258
0.5858585858585859,-13.473785963467403
0.595959595959596,-13.061853742816004
0.6060606060606061,-12.661974214906413
0.6161616161616162,-12.274813975625804
0.6262626262626263,-11.901197130648752
0.6363636363636365,-11.542136521747883
0.6464646464646465,-11.19885876721972
0.6565656565656566,-10.872821332572931
0.6666666666666667,-10.56572029054481
0.6767676767676768,-10.279488876229301
0.686868686868687,-10.016289790093394
0.696969696969697,-9.778508282083791
0.7070707070707072,-9.568756812259409
0.7171717171717172,-9.389901034803604
0.7272727272727273,-9.245099928060636
0.7373737373737373,-9.13779693174792
0.7474747474747474,-9.071484909911137
0.7575757575757576,-9.049003365817574
0.7676767676767676,-9.071484909911135
0.7777777777777777,-9.137796931747934
0.7878787878787878,-9.24509992806066
0.7979797979797979,-9.389901034803616
0.8080808080808081,-9.568756812259439
0.8181818181818181,-9.778508282083807
0.8282828282828283,-10.0162897900934
0.8383838383838383,-10.279488876229287
0.8484848484848484,-10.565720290544805
0.8585858585858586,-10.87282133257294
0.8686868686868686,-11.198858767219711
0.8787878787878788,-11.542136521747906
0.8888888888888888,-11.901197130648761
0.898989898989899,-12.274813975625813
0.9090909090909091,-12.661974214906431
0.9191919191919191,-13.061853742816014
0.9292929292929293,-13.47378596346739
0.9393939393939393,-13.897226089702261
0.9494949494949495,-14.33171245978005
0.9595959595959596,-14.776826209266853
0.9696969696969696,-15.232150625307735
0.9797979797979798,-15.697231643261162
0.9898989898989898,-16.171541173296394
0.9999999999999999,-16.654445197995376


==> anc/fig4/subpl_2_series_53.csv <==
x,y
0.0,-17.145178792142204
0.010101010101010102,-17.642830333062086
0.020202020202020204,-18.14633718140876
0.0303030303030303,-18.654495050372148
0.04040404040404041,-19.16598320303585
0.050505050505050504,-19.67940751562427
0.0606060606060606,-20.193362990040942
0.07070707070707072,-20.70651524221586
0.08080808080808081,-21.217693622934515
0.09090909090909091,-21.72597050921863
0.10101010101010101,-22.230654347902437
0.1111111111111111,-22.730960923994992
0.1212121212121212,-23.224778021147973
0.13131313131313133,-23.70691271740184
0.14141414141414144,-24.169976866043864
0.15151515151515152,-24.607290004078603
0.16161616161616163,-25.01387146314146
0.17171717171717174,-25.385990421745603
0.18181818181818182,-25.720683283774008
0.1919191919191919,-26.015497123306005
0.20202020202020202,-26.26837280205493
0.2121212121212121,-26.477593884539747
0.2222222222222222,-26.641764999397203
0.23232323232323232,-26.75980329727024
0.2424242424242424,-26.830935620545436
0.25252525252525254,-26.85469796402886
0.26262626262626265,-26.830935620545393
0.27272727272727276,-26.7598032972702
0.2828282828282829,-26.641764999397168
0.29292929292929293,-26.47759388453972
0.30303030303030304,-26.268372802054927
0.31313131313131315,-26.015497123306076
0.32323232323232326,-25.720683283774022
0.33333333333333337,-25.385990421745554
0.3434343434343435,-25.01387146314145
0.3535353535353536,-24.60729000407861
0.36363636363636365,-24.169976866043847
0.3737373737373737,-23.70691271740183
0.3838383838383838,-23.22477802114796
0.3939393939393939,-22.73096092399497
0.40404040404040403,-22.2306543479024
0.41414141414141414,-21.725970509218616
0.4242424242424242,-21.217693622934505
0.4343434343434343,-20.70651524221587
0.4444444444444444,-20.193362990040956
0.45454545454545453,-19.679407515624277
0.46464646464646464,-19.165983203035832
0.47474747474747475,-18.654495050372134
0.4848484848484848,-18.14633718140874
0.4949494949494949,-17.642830333062054
0.5050505050505051,-17.14517879214216
0.5151515151515152,-16.654445197995354
0.5252525252525253,-16.17154117329636
0.5353535353535354,-15.697231643261127
0.5454545454545455,-15.232150625307728
0.5555555555555556,-14.776826209266849
0.5656565656565657,-14.331712459780045
0.5757575757575758,-13.897226089702235
0.5858585858585859,-13.473785963467389
0.595959595959596,-13.061853742815995
0.6060606060606061,-12.661974214906396
0.6161616161616162,-12.274813975625774
0.6262626262626263,-11.901197130648733
0.6363636363636365,-11.542136521747864
0.6464646464646465,-11.19885876721972
0.6565656565656566,-10.872821332572915
0.6666666666666667,-10.565720290544778
0.6767676767676768,-10.279488876229282
0.686868686868687,-10.016289790093392
0.696969696969697,-9.77850828208379
0.7070707070707072,-9.568756812259394
0.7171717171717172,-9.389901034803602
0.7272727272727273,-9.245099928060602
0.7373737373737373,-9.137796931747902
0.7474747474747474,-9.07148490991113
0.7575757575757576,-9.04900336581756
0.7676767676767676,-9.071484909911128
0.7777777777777777,-9.13779693174791
0.7878787878787878,-9.245099928060633
0.7979797979797979,-9.389901034803604
0.8080808080808081,-9.568756812259414
0.8181818181818181,-9.778508282083802
0.8282828282828283,-10.016289790093351
0.8383838383838383,-10.279488876229264
0.8484848484848484,-10.565720290544801
0.8585858585858586,-10.87282133257291
0.8686868686868686,-11.19885876721964
0.8787878787878788,-11.5421365217479
0.8888888888888888,-11.901197130648752
0.898989898989899,-12.274813975625788
0.9090909090909091,-12.661974214906397
0.9191919191919191,-13.06185374281599
0.9292929292929293,-13.473785963467382
0.9393939393939393,-13.89722608970221
0.9494949494949495,-14.331712459780029
0.9595959595959596,-14.776826209266845
0.9696969696969696,-15.23215062530772
0.9797979797979798,-15.69723164326114
0.9898989898989898,-16.17154117329637
0.9999999999999999,-16.654445197995337


==> anc/fig4/subpl_2_series_54.csv <==
x,y
0.0,-17.137348960552007
0.010101010101010102,-17.634508449942643
0.020202020202020204,-18.136855542760237
0.0303030303030303,-18.643025539322153
0.04040404040404041,-19.15144354126545
0.050505050505050504,-19.660349264687298
0.0606060606060606,-20.16783709481524
0.07070707070707072,-20.671914291503455
0.08080808080808081,-21.17058366919965
0.09090909090909091,-21.661964706028378
0.10101010101010101,-22.1444830879408
0.1111111111111111,-22.61718057192656
0.1212121212121212,-23.099484101497797
0.13131313131313133,-23.580616338525694
0.14141414141414144,-24.03423105260152
0.15151515151515152,-24.458275032709754
0.16161616161616163,-24.850891785792694
0.17171717171717174,-25.209705919543143
0.18181818181818182,-25.532309579815674
0.1919191919191919,-25.81648099129782
0.20202020202020202,-26.06026447744751
0.2121212121212121,-26.261996696506845
0.2222222222222222,-26.420314437097993
0.23232323232323232,-26.534156727721353
0.2424242424242424,-26.602765440947948
0.25252525252525254,-26.625685575469323
0.26262626262626265,-26.60276544094798
0.27272727272727276,-26.534156727721374
0.2828282828282829,-26.420314437097954
0.29292929292929293,-26.261996696506856
0.30303030303030304,-26.06026447744745
0.31313131313131315,-25.81648099129783
0.32323232323232326,-25.532309579815653
0.33333333333333337,-25.209705919543158
0.3434343434343435,-24.850891785792708
0.3535353535353536,-24.458275032709736
0.36363636363636365,-24.034231052601505
0.3737373737373737,-23.58061633852572
0.3838383838383838,-23.099484101497776
0.3939393939393939,-22.617180571926582
0.40404040404040403,-22.14448308794085
0.41414141414141414,-21.661964706028414
0.4242424242424242,-21.17058366919963
0.4343434343434343,-20.67191429150348
0.4444444444444444,-20.16783709481528
0.45454545454545453,-19.66034926468736
0.46464646464646464,-19.151443541265493
0.47474747474747475,-18.643025539322167
0.4848484848484848,-18.136855542760255
0.4949494949494949,-17.634508449942626
0.5050505050505051,-17.137348960551968
0.5151515151515152,-16.646520482482146
0.5252525252525253,-16.162946614075626
0.5353535353535354,-15.687343947884502
0.5454545454545455,-15.220244658698872
0.5555555555555556,-14.76202707597383
0.5656565656565657,-14.31295230900703
0.5757575757575758,-13.87320503139902
0.5858585858585859,-13.442936722515281
0.595959595959596,-13.022309953838253
0.6060606060606061,-12.611542625984887
0.6161616161616162,-12.210951336031899
0.6262626262626263,-11.820993224350081
0.6363636363636365,-11.442305676102162
0.6464646464646465,-11.07574313009881
0.6565656565656566,-10.722410033761879
0.6666666666666667,-10.383688848274863
0.6767676767676768,-10.061262323360854
0.686868686868687,-9.757130725953957
0.696969696969697,-9.473628563957629
0.7070707070707072,-9.213453930105114
0.7171717171717172,-8.979742294977585
0.7272727272727273,-8.821540997428054
0.7373737373737373,-8.757590066641457
0.7474747474747474,-8.718977290343751
0.7575757575757576,-8.706065566656829
0.7676767676767676,-8.718977290343734
0.7777777777777777,-8.757590066641454
0.7878787878787878,-8.821540997428057
0.7979797979797979,-8.979742294977578
0.8080808080808081,-9.21345393010512
0.8181818181818181,-9.473628563957625
0.8282828282828283,-9.757130725953969
0.8383838383838383,-10.061262323360868
0.8484848484848484,-10.383688848274867
0.8585858585858586,-10.722410033761896
0.8686868686868686,-11.075743130098806
0.8787878787878788,-11.442305676102162
0.8888888888888888,-11.820993224350085
0.898989898989899,-12.210951336031878
0.9090909090909091,-12.61154262598485
0.9191919191919191,-13.022309953838242
0.9292929292929293,-13.442936722515316
0.9393939393939393,-13.873205031399005
0.9494949494949495,-14.312952309007033
0.9595959595959596,-14.76202707597385
0.9696969696969696,-15.220244658698894
0.9797979797979798,-15.687343947884484
0.9898989898989898,-16.162946614075675
0.9999999999999999,-16.646520482482167


==> anc/fig4/subpl_2_series_55.csv <==
x,y
0.0,-17.137348960551986
0.010101010101010102,-17.634508449942597
0.020202020202020204,-18.136855542760205
0.0303030303030303,-18.64302553932213
0.04040404040404041,-19.151443541265426
0.050505050505050504,-19.660349264687273
0.0606060606060606,-20.167837094815233
0.07070707070707072,-20.67191429150345
0.08080808080808081,-21.170583669199612
0.09090909090909091,-21.66196470602835
0.10101010101010101,-22.144483087940777
0.1111111111111111,-22.61718057192652
0.1212121212121212,-23.098176526139312
0.13131313131313133,-23.580616338525658
0.14141414141414144,-24.034231052601516
0.15151515151515152,-24.458275032709732
0.16161616161616163,-24.85089178579267
0.17171717171717174,-25.20970591954313
0.18181818181818182,-25.532309579815642
0.1919191919191919,-25.81648099129777
0.20202020202020202,-26.060264477447483
0.2121212121212121,-26.261996696506813
0.2222222222222222,-26.420314437097943
0.23232323232323232,-26.53415672772133
0.2424242424242424,-26.602765440947927
0.25252525252525254,-26.625685575469298
0.26262626262626265,-26.602765440947934
0.27272727272727276,-26.53415672772137
0.2828282828282829,-26.42031443709794
0.29292929292929293,-26.261996696506856
0.30303030303030304,-26.06026447744743
0.31313131313131315,-25.81648099129782
0.32323232323232326,-25.532309579815635
0.33333333333333337,-25.20970591954312
0.3434343434343435,-24.850891785792644
0.3535353535353536,-24.458275032709704
0.36363636363636365,-24.034231052601495
0.3737373737373737,-23.580616338525676
0.3838383838383838,-23.098176526139312
0.3939393939393939,-22.61718057192658
0.40404040404040403,-22.14448308794079
0.41414141414141414,-21.661964706028396
0.4242424242424242,-21.170583669199626
0.4343434343434343,-20.671914291503448
0.4444444444444444,-20.167837094815233
0.45454545454545453,-19.660349264687287
0.46464646464646464,-19.151443541265426
0.47474747474747475,-18.64302553932216
0.4848484848484848,-18.13685554276025
0.4949494949494949,-17.63450844994261
0.5050505050505051,-17.13734896055195
0.5151515151515152,-16.646520482482124
0.5252525252525253,-16.1629466140756
0.5353535353535354,-15.687343947884472
0.5454545454545455,-15.220244658698856
0.5555555555555556,-14.762027075973828
0.5656565656565657,-14.312952309007022
0.5757575757575758,-13.873205031398998
0.5858585858585859,-13.442936722515277
0.595959595959596,-13.022309953838247
0.6060606060606061,-12.61154262598486
0.6161616161616162,-12.210951336031881
0.6262626262626263,-11.820993224350051
0.6363636363636365,-11.44230567610215
0.6464646464646465,-11.07574313009879
0.6565656565656566,-10.722410033761845
0.6666666666666667,-10.383688848274836
0.6767676767676768,-10.061262323360829
0.686868686868687,-9.757130725953939
0.696969696969697,-9.473628563957606
0.7070707070707072,-9.213453930105102
0.7171717171717172,-8.979742294977573
0.7272727272727273,-8.77626173589313
0.7373737373737373,-8.702038043146196
0.7474747474747474,-8.665738801916815
0.7575757575757576,-8.653792398751433
0.7676767676767676,-8.6657388019168
0.7777777777777777,-8.702038043146198
0.7878787878787878,-8.776261735893117
0.7979797979797979,-8.979742294977576
0.8080808080808081,-9.213453930105114
0.8181818181818181,-9.473628563957613
0.8282828282828283,-9.757130725953939
0.8383838383838383,-10.06126232336083
0.8484848484848484,-10.383688848274828
0.8585858585858586,-10.72241003376187
0.8686868686868686,-11.075743130098804
0.8787878787878788,-11.442305676102132
0.8888888888888888,-11.820993224350083
0.898989898989899,-12.210951336031856
0.9090909090909091,-12.611542625984848
0.9191919191919191,-13.022309953838205
0.9292929292929293,-13.442936722515293
0.9393939393939393,-13.87320503139899
0.9494949494949495,-14.312952309007018
0.9595959595959596,-14.762027075973807
0.9696969696969696,-15.220244658698876
0.9797979797979798,-15.68734394788447
0.9898989898989898,-16.16294661407565
0.9999999999999999,-16.646520482482114


==> anc/fig4/subpl_2_series_56.csv <==
x,y
0.0,-17.133429472876887
0.010101010101010102,-17.630341456955634
0.020202020202020204,-18.132105546528408
0.0303030303030303,-18.6372751028403
0.04040404040404041,-19.14414420378261
0.050505050505050504,-19.65076039315932
0.0606060606060606,-20.154946438886697
0.07070707070707072,-20.654329648235905
0.08080808080808081,-21.14637698914387
0.09090909090909091,-21.628434226278646
0.10101010101010101,-22.097767552520285
0.1111111111111111,-22.598042616161848
0.1212121212121212,-23.09817652613929
0.13131313131313133,-23.57488152905447
0.14141414141414144,-24.02397986608968
0.15151515151515152,-24.445016346199765
0.16161616161616163,-24.835427904956706
0.17171717171717174,-25.192488507239716
0.18181818181818182,-25.513627321917216
0.1919191919191919,-25.796549338544494
0.20202020202020202,-26.039269909973005
0.2121212121212121,-26.240118993581294
0.2222222222222222,-26.397737290339553
0.23232323232323232,-26.511071698183525
0.2424242424242424,-26.57937196111748
0.25252525252525254,-26.60218861998037
0.26262626262626265,-26.57937196111751
0.27272727272727276,-26.51107169818354
0.2828282828282829,-26.397737290339563
0.29292929292929293,-26.24011899358123
0.30303030303030304,-26.039269909972983
0.31313131313131315,-25.796549338544494
0.32323232323232326,-25.513627321917205
0.33333333333333337,-25.19248850723973
0.3434343434343435,-24.835427904956724
0.3535353535353536,-24.445016346199807
0.36363636363636365,-24.0239798660897
0.3737373737373737,-23.574881529054466
0.3838383838383838,-23.09817652613929
0.3939393939393939,-22.59804261616182
0.40404040404040403,-22.09776755252024
0.41414141414141414,-21.628434226278628
0.4242424242424242,-21.146376989143853
0.4343434343434343,-20.654329648235947
0.4444444444444444,-20.154946438886693
0.45454545454545453,-19.650760393159352
0.46464646464646464,-19.144144203782616
0.47474747474747475,-18.637275102840373
0.4848484848484848,-18.1321055465284
0.4949494949494949,-17.63034145695561
0.5050505050505051,-17.133429472876927
0.5151515151515152,-16.642554149659826
0.5252525252525253,-16.158645398162992
0.5353535353535354,-15.68239576267725
0.5454545454545455,-15.214286518138435
0.5555555555555556,-14.754621108619116
0.5656565656565657,-14.303564207616919
0.5757575757575758,-13.861184664141152
0.5858585858585859,-13.42750077216012
0.595959595959596,-13.002526599686101
0.6060606060606061,-12.586318458641301
0.6161616161616162,-12.179020906908887
0.6262626262626263,-11.78091187181715
0.6363636363636365,-11.392446491603433
0.6464646464646465,-11.01429900195421
0.6565656565656566,-10.64740135105248
0.6666666666666667,-10.2929761190547
0.6767676767676768,-9.952559737183318
0.686868686868687,-9.628010182271517
0.696969696969697,-9.321492005270134
0.7070707070707072,-9.035432225151268
0.7171717171717172,-8.910239573341467
0.7272727272727273,-8.776261735893122
0.7373737373737373,-8.702038043146178
0.7474747474747474,-8.665738801916797
0.7575757575757576,-8.653792398751428
0.7676767676767676,-8.665738801916797
0.7777777777777777,-8.702038043146194
0.7878787878787878,-8.776261735893101
0.7979797979797979,-8.910239573341475
0.8080808080808081,-9.035432225151238
0.8181818181818181,-9.32149200527015
0.8282828282828283,-9.628010182271524
0.8383838383838383,-9.952559737183334
0.8484848484848484,-10.292976119054691
0.8585858585858586,-10.647401351052473
0.8686868686868686,-11.014299001954216
0.8787878787878788,-11.392446491603446
0.8888888888888888,-11.780911871817196
0.898989898989899,-12.179020906908905
0.9090909090909091,-12.58631845864134
0.9191919191919191,-13.00252659968608
0.9292929292929293,-13.427500772160101
0.9393939393939393,-13.861184664141165
0.9494949494949495,-14.303564207616926
0.9595959595959596,-14.754621108619101
0.9696969696969696,-15.21428651813844
0.9797979797979798,-15.682395762677267
0.9898989898989898,-16.158645398163003
0.9999999999999999,-16.642554149659823


==> anc/fig4/subpl_2_series_57.csv <==
x,y
0.0,-16.120540664000647
0.010101010101010102,-16.713618059201746
0.020202020202020204,-17.314658496237197
0.0303030303030303,-17.921467481352153
0.04040404040404041,-18.53153914801663
0.050505050505050504,-19.14203124163305
0.0606060606060606,-19.749726903301152
0.07070707070707072,-20.350959756227244
0.08080808080808081,-20.941475448262125
0.09090909090909091,-21.516279492207097
0.10101010101010101,-22.069906838035585
0.1111111111111111,-22.587147825530256
0.1212121212121212,-23.08009698949396
0.13131313131313133,-23.53365088109659
0.14141414141414144,-23.974765256795436
0.15151515151515152,-24.395447578537997
0.16161616161616163,-24.78819454917542
0.17171717171717174,-25.148094741346885
0.18181818181818182,-25.471836923551372
0.1919191919191919,-25.756930735975356
0.20202020202020202,-26.001380136015296
0.2121212121212121,-26.20355708177478
0.2222222222222222,-26.362151895990493
0.23232323232323232,-26.476153574110853
0.2424242424242424,-26.544842209788523
0.25252525252525254,-26.56778634585887
0.26262626262626265,-26.544842209788513
0.27272727272727276,-26.47615357411086
0.2828282828282829,-26.362151895990518
0.29292929292929293,-26.203557081774825
0.30303030303030304,-26.001380136015303
0.31313131313131315,-25.75693073597537
0.32323232323232326,-25.471836923551386
0.33333333333333337,-25.148094741346835
0.3434343434343435,-24.78819454917542
0.3535353535353536,-24.395447578538008
0.36363636363636365,-23.97476525679542
0.3737373737373737,-23.533650881096666
0.3838383838383838,-23.08009698949399
0.3939393939393939,-22.587147825530298
0.40404040404040403,-22.069906838035486
0.41414141414141414,-21.516279492207
0.4242424242424242,-20.941475448262196
0.4343434343434343,-20.3509597562273
0.4444444444444444,-19.74972690330125
0.45454545454545453,-19.142031241633028
0.46464646464646464,-18.53153914801675
0.47474747474747475,-17.921467481352202
0.4848484848484848,-17.314658496237186
0.4949494949494949,-16.71361805920172
0.5050505050505051,-16.12054066400066
0.5151515151515152,-15.537332617545967
0.5252525252525253,-14.965635993051277
0.5353535353535354,-14.406852654510079
0.5454545454545455,-13.862169273787526
0.5555555555555556,-13.332588292057833
0.5656565656565657,-12.818975903778224
0.5757575757575758,-12.322155441498825
0.5858585858585859,-11.843145773600474
0.595959595959596,-11.514193845487183
0.6060606060606061,-11.214355411675623
0.6161616161616162,-10.926067882788468
0.6262626262626263,-10.65020255811023
0.6363636363636365,-10.387726258246982
0.6464646464646465,-10.139700419406555
0.6565656565656566,-9.907273489570043
0.6666666666666667,-9.691665919631612
0.6767676767676768,-9.494147444673027
0.686868686868687,-9.316006975125164
0.696969696969697,-9.158516229568317
0.7070707070707072,-9.022889113620634
0.7171717171717172,-8.850982514521762
0.7272727272727273,-8.763602615530566
0.7373737373737373,-8.60794460235251
0.7474747474747474,-8.482691939927381
0.7575757575757576,-8.42492769608631
0.7676767676767676,-8.482691939927392
0.7777777777777777,-8.607944602352504
0.7878787878787878,-8.763602615530546
0.7979797979797979,-8.85098251452178
0.8080808080808081,-9.022889113620643
0.8181818181818181,-9.158516229568333
0.8282828282828283,-9.316006975125141
0.8383838383838383,-9.494147444673064
0.8484848484848484,-9.691665919631637
0.8585858585858586,-9.90727348957003
0.8686868686868686,-10.139700419406575
0.8787878787878788,-10.387726258246989
0.8888888888888888,-10.650202558110182
0.898989898989899,-10.926067882788455
0.9090909090909091,-11.214355411675598
0.9191919191919191,-11.514193845487181
0.9292929292929293,-11.843145773600492
0.9393939393939393,-12.322155441498822
0.9494949494949495,-12.818975903778231
0.9595959595959596,-13.332588292057848
0.9696969696969696,-13.862169273787545
0.9797979797979798,-14.406852654510057
0.9898989898989898,-14.965635993051247
0.9999999999999999,-15.537332617545973


==> anc/fig4/subpl_2_series_58.csv <==
x,y
0.0,-16.10027855459283
0.010101010101010102,-16.693237140176063
0.020202020202020204,-17.293537310716264
0.0303030303030303,-17.899064808814355
0.04040404040404041,-18.50743816605686
0.050505050505050504,-19.116006700130153
0.0606060606060606,-19.72185393599903
0.07070707070707072,-20.321796915043247
0.08080808080808081,-20.91236381298061
0.09090909090909091,-21.489724544192168
0.10101010101010101,-22.049570919621143
0.1111111111111111,-22.587147825530227
0.1212121212121212,-23.080096989493935
0.13131313131313133,-23.53365088109658
0.14141414141414144,-23.97476525679541
0.15151515151515152,-24.395447578537972
0.16161616161616163,-24.788194549175394
0.17171717171717174,-25.148094741346885
0.18181818181818182,-25.471836923551326
0.1919191919191919,-25.756930735975345
0.20202020202020202,-26.00138013601521
0.2121212121212121,-26.203557081774765
0.2222222222222222,-26.36215189599046
0.23232323232323232,-26.47615357411084
0.2424242424242424,-26.54484220978845
0.25252525252525254,-26.567786345858856
0.26262626262626265,-26.54484220978847
0.27272727272727276,-26.47615357411086
0.2828282828282829,-26.36215189599048
0.29292929292929293,-26.20355708177476
0.30303030303030304,-26.001380136015264
0.31313131313131315,-25.75693073597532
0.32323232323232326,-25.47183692355135
0.33333333333333337,-25.148094741346807
0.3434343434343435,-24.788194549175387
0.3535353535353536,-24.39544757853799
0.36363636363636365,-23.97476525679538
0.3737373737373737,-23.53365088109661
0.3838383838383838,-23.08009698949395
0.3939393939393939,-22.58714782553027
0.40404040404040403,-22.04957091962115
0.41414141414141414,-21.4897245441922
0.4242424242424242,-20.91236381298061
0.4343434343434343,-20.321796915043244
0.4444444444444444,-19.721853935999064
0.45454545454545453,-19.116006700130146
0.46464646464646464,-18.50743816605685
0.47474747474747475,-17.89906480881432
0.4848484848484848,-17.293537310716285
0.4949494949494949,-16.693237140176116
0.5050505050505051,-16.100278554592805
0.5151515151515152,-15.516519097094898
0.5252525252525253,-14.943577222044508
0.5353535353535354,-14.38285491803888
0.5454545454545455,-13.8355669766136
0.5555555555555556,-13.302788967814548
0.5656565656565657,-12.78557984630954
0.5757575757575758,-12.285669674345062
0.5858585858585859,-11.831634247310767
0.595959595959596,-11.50642811816047
0.6060606060606061,-11.201755657611177
0.6161616161616162,-10.909026532702605
0.6262626262626263,-10.628464017178292
0.6363636363636365,-10.360918277064755
0.6464646464646465,-10.107488152610825
0.6565656565656566,-9.869453765531208
0.6666666666666667,-9.64825028985123
0.6767676767676768,-9.445442277562588
0.686868686868687,-9.262684675190044
0.696969696969697,-9.101658966831467
0.7070707070707072,-8.963969491122324
0.7171717171717172,-8.850982514521759
0.7272727272727273,-8.763602615530552
0.7373737373737373,-8.607944602352507
0.7474747474747474,-8.482691939927367
0.7575757575757576,-8.42492769608631
0.7676767676767676,-8.482691939927367
0.7777777777777777,-8.607944602352491
0.7878787878787878,-8.763602615530544
0.7979797979797979,-8.850982514521764
0.8080808080808081,-8.963969491122334
0.8181818181818181,-9.101658966831456
0.8282828282828283,-9.262684675190041
0.8383838383838383,-9.445442277562597
0.8484848484848484,-9.64825028985122
0.8585858585858586,-9.8694537655312
0.8686868686868686,-10.10748815261081
0.8787878787878788,-10.360918277064743
0.8888888888888888,-10.628464017178281
0.898989898989899,-10.909026532702617
0.9090909090909091,-11.201755657611189
0.9191919191919191,-11.506428118160484
0.9292929292929293,-11.831634247310749
0.9393939393939393,-12.28566967434508
0.9494949494949495,-12.785579846309558
0.9595959595959596,-13.30278896781455
0.9696969696969696,-13.835566976613604
0.9797979797979798,-14.382854918038898
0.9898989898989898,-14.943577222044505
0.9999999999999999,-15.51651909709492


==> anc/fig4/subpl_2_series_59.csv <==
x,y
0.0,-16.10027855459282
0.010101010101010102,-16.69323714017604
0.020202020202020204,-17.293537310716246
0.0303030303030303,-17.899064808814334
0.04040404040404041,-18.507438166056787
0.050505050505050504,-19.11600670013011
0.0606060606060606,-19.721853935999015
0.07070707070707072,-20.32179691504323
0.08080808080808081,-20.912363812980573
0.09090909090909091,-21.489724544192164
0.10101010101010101,-22.049570919621107
0.1111111111111111,-22.55160697035014
0.1212121212121212,-22.98719279368852
0.13131313131313133,-23.435813690742112
0.14141414141414144,-23.877474576276228
0.15151515151515152,-24.288560064867525
0.16161616161616163,-24.66972199436078
0.17171717171717174,-25.019059566252547
0.18181818181818182,-25.333851908274642
0.1919191919191919,-25.6115360917352
0.20202020202020202,-25.84994683716019
0.2121212121212121,-26.047318580046714
0.2222222222222222,-26.202248372423377
0.23232323232323232,-26.313666169172244
0.2424242424242424,-26.380816793019637
0.25252525252525254,-26.403250189892347
0.26262626262626265,-26.380816793019665
0.27272727272727276,-26.31366616917225
0.2828282828282829,-26.202248372423387
0.29292929292929293,-26.04731858004672
0.30303030303030304,-25.849946837160182
0.31313131313131315,-25.611536091735207
0.32323232323232326,-25.33385190827464
0.33333333333333337,-25.01905956625258
0.3434343434343435,-24.66972199436073
0.3535353535353536,-24.28856006486754
0.36363636363636365,-23.87747457627623
0.3737373737373737,-23.435813690742126
0.3838383838383838,-22.987192793688564
0.3939393939393939,-22.551606970350143
0.40404040404040403,-22.049570919621104
0.41414141414141414,-21.489724544192196
0.4242424242424242,-20.912363812980544
0.4343434343434343,-20.32179691504324
0.4444444444444444,-19.721853935999036
0.45454545454545453,-19.11600670013013
0.46464646464646464,-18.5074381660568
0.47474747474747475,-17.89906480881431
0.4848484848484848,-17.293537310716246
0.4949494949494949,-16.693237140176077
0.5050505050505051,-16.100278554592776
0.5151515151515152,-15.516519097094896
0.5252525252525253,-14.943577222044487
0.5353535353535354,-14.382854918038868
0.5454545454545455,-13.835566976613569
0.5555555555555556,-13.302788967814507
0.5656565656565657,-12.785579846309533
0.5757575757575758,-12.28566967434506
0.5858585858585859,-11.831634247310761
0.595959595959596,-11.506428118160462
0.6060606060606061,-11.20175565761114
0.6161616161616162,-10.909026532702605
0.6262626262626263,-10.628464017178269
0.6363636363636365,-10.360918277064735
0.6464646464646465,-10.107488152610815
0.6565656565656566,-9.86945376553118
0.6666666666666667,-9.6482502898512
0.6767676767676768,-9.445442277562574
0.686868686868687,-9.262684675190043
0.696969696969697,-9.101658966831465
0.7070707070707072,-8.963969491122324
0.7171717171717172,-8.772445428703309
0.7272727272727273,-8.53523768132256
0.7373737373737373,-8.395206397716526
0.7474747474747474,-8.360831792635622
0.7575757575757576,-8.36244296303465
0.7676767676767676,-8.360831792635615
0.7777777777777777,-8.395206397716553
0.7878787878787878,-8.535237681322599
0.7979797979797979,-8.77244542870331
0.8080808080808081,-8.963969491122326
0.8181818181818181,-9.101658966831456
0.8282828282828283,-9.26268467519004
0.8383838383838383,-9.445442277562556
0.8484848484848484,-9.648250289851218
0.8585858585858586,-9.869453765531185
0.8686868686868686,-10.107488152610793
0.8787878787878788,-10.360918277064737
0.8888888888888888,-10.62846401717827
0.898989898989899,-10.909026532702606
0.9090909090909091,-11.201755657611155
0.9191919191919191,-11.506428118160478
0.9292929292929293,-11.831634247310735
0.9393939393939393,-12.285669674345032
0.9494949494949495,-12.785579846309524
0.9595959595959596,-13.302788967814536
0.9696969696969696,-13.835566976613599
0.9797979797979798,-14.382854918038877
0.9898989898989898,-14.94357722204448
0.9999999999999999,-15.516519097094916


==> anc/fig4/subpl_2_series_6.csv <==
x,y
0.0,-17.78359893747636
0.010101010101010102,-18.299904951355323
0.020202020202020204,-18.820993009221002
0.0303030303030303,-19.345338744058264
0.04040404040404041,-19.871172889074824
0.050505050505050504,-20.396496721438417
0.0606060606060606,-20.91910494883157
0.07070707070707072,-21.436614411012794
0.08080808080808081,-21.946496832397557
0.09090909090909091,-22.446113934536832
0.10101010101010101,-22.93275345689568
0.1111111111111111,-23.403664980142576
0.1212121212121212,-23.85609483630319
0.13131313131313133,-24.287319773491593
0.14141414141414144,-24.69467938662383
0.15151515151515152,-25.075607618284746
0.16161616161616163,-25.42766388683525
0.17171717171717174,-25.776065665434313
0.18181818181818182,-26.12030243748625
0.1919191919191919,-26.423195899457895
0.20202020202020202,-26.68281756261871
0.2121212121212121,-26.89751722046195
0.2222222222222222,-27.065932429678277
0.23232323232323232,-27.169199963131568
0.2424242424242424,-27.22834717637919
0.25252525252525254,-27.24804466471335
0.26262626262626265,-27.228347176379234
0.27272727272727276,-27.169199963131582
0.2828282828282829,-27.065932429678217
0.29292929292929293,-26.89751722046195
0.30303030303030304,-26.682817562618787
0.31313131313131315,-26.42319589945778
0.32323232323232326,-26.120302437486263
0.33333333333333337,-25.77606566543431
0.3434343434343435,-25.42766388683528
0.3535353535353536,-25.075607618284725
0.36363636363636365,-24.69467938662382
0.3737373737373737,-24.28731977349162
0.3838383838383838,-23.85609483630319
0.3939393939393939,-23.403664980142572
0.40404040404040403,-22.932753456895668
0.41414141414141414,-22.44611393453682
0.4242424242424242,-21.946496832397543
0.4343434343434343,-21.43661441101278
0.4444444444444444,-20.919104948831524
0.45454545454545453,-20.396496721438467
0.46464646464646464,-19.871172889074792
0.47474747474747475,-19.345338744058264
0.4848484848484848,-18.820993009220967
0.4949494949494949,-18.299904951355312
0.5050505050505051,-17.783598937476345
0.5151515151515152,-17.273347708107284
0.5252525252525253,-16.77017510602853
0.5353535353535354,-16.27486835770751
0.5454545454545455,-15.787999360695903
0.5555555555555556,-15.309953888055633
0.5656565656565657,-14.840967261308013
0.5757575757575758,-14.381164906817743
0.5858585858585859,-13.93060629231397
0.595959595959596,-13.489330998632804
0.6060606060606061,-13.057406052134812
0.6161616161616162,-12.634974051638016
0.6262626262626263,-12.222301992573305
0.6363636363636365,-11.819830932451756
0.6464646464646465,-11.428226634413697
0.6565656565656566,-11.048430875313636
0.6666666666666667,-10.681711894625545
0.6767676767676768,-10.329710027805149
0.686868686868687,-9.994470417408133
0.696969696969697,-9.678448797432356
0.7070707070707072,-9.384470390200264
0.7171717171717172,-9.11562150325867
0.7272727272727273,-8.884728152108714
0.7373737373737373,-8.868473072213751
0.7474747474747474,-9.001219403191556
0.7575757575757576,-9.02832198969779
0.7676767676767676,-9.001219403191572
0.7777777777777777,-8.868473072213773
0.7878787878787878,-8.884728152108686
0.7979797979797979,-9.115621503258664
0.8080808080808081,-9.384470390200258
0.8181818181818181,-9.678448797432344
0.8282828282828283,-9.994470417408143
0.8383838383838383,-10.329710027805138
0.8484848484848484,-10.681711894625531
0.8585858585858586,-11.048430875313661
0.8686868686868686,-11.428226634413706
0.8787878787878788,-11.81983093245176
0.8888888888888888,-12.222301992573327
0.898989898989899,-12.634974051638032
0.9090909090909091,-13.057406052134816
0.9191919191919191,-13.48933099863281
0.9292929292929293,-13.930606292313957
0.9393939393939393,-14.381164906817732
0.9494949494949495,-14.840967261308009
0.9595959595959596,-15.30995388805563
0.9696969696969696,-15.7879993606959
0.9797979797979798,-16.2748683577075
0.9898989898989898,-16.770175106028507
0.9999999999999999,-17.27334770810727


==> anc/fig4/subpl_2_series_60.csv <==
x,y
0.0,-16.044392412268294
0.010101010101010102,-16.63682710904176
0.020202020202020204,-17.234704521586156
0.0303030303030303,-17.836024246084744
0.04040404040404041,-18.438552225292177
0.050505050505050504,-19.03982494685849
0.0606060606060606,-19.637162572886382
0.07070707070707072,-20.2276863951067
0.08080808080808081,-20.8083314486354
0.09090909090909091,-21.37583670574293
0.10101010101010101,-21.926676330470944
0.1111111111111111,-22.456861698044236
0.1212121212121212,-22.96160797355485
0.13131313131313133,-23.435813690742073
0.14141414141414144,-23.877474576276168
0.15151515151515152,-24.2885600648675
0.16161616161616163,-24.669721994360724
0.17171717171717174,-25.01905956625253
0.18181818181818182,-25.333851908274593
0.1919191919191919,-25.611536091735196
0.20202020202020202,-25.84994683716013
0.2121212121212121,-26.047318580046714
0.2222222222222222,-26.20224837242335
0.23232323232323232,-26.31366616917223
0.2424242424242424,-26.380816793019626
0.25252525252525254,-26.403250189892326
0.26262626262626265,-26.38081679301965
0.27272727272727276,-26.31366616917225
0.2828282828282829,-26.20224837242332
0.29292929292929293,-26.047318580046714
0.30303030303030304,-25.849946837160168
0.31313131313131315,-25.611536091735164
0.32323232323232326,-25.333851908274575
0.33333333333333337,-25.019059566252533
0.3434343434343435,-24.669721994360728
0.3535353535353536,-24.288560064867493
0.36363636363636365,-23.87747457627622
0.3737373737373737,-23.43581369074207
0.3838383838383838,-22.961607973554937
0.3939393939393939,-22.456861698044218
0.40404040404040403,-21.926676330470944
0.41414141414141414,-21.37583670574289
0.4242424242424242,-20.80833144863543
0.4343434343434343,-20.227686395106698
0.4444444444444444,-19.637162572886353
0.45454545454545453,-19.039824946858555
0.46464646464646464,-18.438552225292195
0.47474747474747475,-17.83602424608476
0.4848484848484848,-17.234704521586153
0.4949494949494949,-16.636827109041704
0.5050505050505051,-16.044392412268227
0.5151515151515152,-15.459173271691395
0.5252525252525253,-14.882730886066243
0.5353535353535354,-14.316441877316919
0.5454545454545455,-13.761548781949744
0.5555555555555556,-13.219295489026981
0.5656565656565657,-12.691578450837408
0.5757575757575758,-12.190386775666651
0.5858585858585859,-11.824802531177001
0.595959595959596,-11.48233583366041
0.6060606060606061,-11.16907849799883
0.6161616161616162,-10.866169303157927
0.6262626262626263,-10.573570855605903
0.6363636363636365,-10.291841048805717
0.6464646464646465,-10.021836837458812
0.6565656565656566,-9.764653262012198
0.6666666666666667,-9.521617073639774
0.6767676767676768,-9.29430046685922
0.686868686868687,-9.084550253234445
0.696969696969697,-8.89453973045874
0.7070707070707072,-8.726862825806151
0.7171717171717172,-8.584713682828054
0.7272727272727273,-8.472244207032432
0.7373737373737373,-8.395206397716505
0.7474747474747474,-8.360831792635606
0.7575757575757576,-8.362442963034646
0.7676767676767676,-8.360831792635613
0.7777777777777777,-8.395206397716532
0.7878787878787878,-8.472244207032423
0.7979797979797979,-8.584713682828044
0.8080808080808081,-8.72686282580615
0.8181818181818181,-8.894539730458748
0.8282828282828283,-9.08455025323444
0.8383838383838383,-9.294300466859223
0.8484848484848484,-9.521617073639819
0.8585858585858586,-9.764653262012153
0.8686868686868686,-10.021836837458823
0.8787878787878788,-10.291841048805741
0.8888888888888888,-10.573570855605908
0.898989898989899,-10.866169303157918
0.9090909090909091,-11.16907849799883
0.9191919191919191,-11.482335833660406
0.9292929292929293,-11.824802531177006
0.9393939393939393,-12.190386775666646
0.9494949494949495,-12.691578450837424
0.9595959595959596,-13.219295489026997
0.9696969696969696,-13.761548781949735
0.9797979797979798,-14.316441877316919
0.9898989898989898,-14.882730886066275
0.9999999999999999,-15.459173271691384


==> anc/fig4/subpl_2_series_61.csv <==
x,y
0.0,-16.044392412268238
0.010101010101010102,-16.63682710904169
0.020202020202020204,-17.234704521586107
0.0303030303030303,-17.83602424608474
0.04040404040404041,-18.43855222529214
0.050505050505050504,-19.039824946858474
0.0606060606060606,-19.637162572886332
0.07070707070707072,-20.22768639510667
0.08080808080808081,-20.808331448635393
0.09090909090909091,-21.375836705742852
0.10101010101010101,-21.926676330470926
0.1111111111111111,-22.456861698044182
0.1212121212121212,-22.96160797355482
0.13131313131313133,-23.40183427825171
0.14141414141414144,-23.80991581577842
0.15151515151515152,-24.224899410244745
0.16161616161616163,-24.607625652558582
0.17171717171717174,-24.956198284607222
0.18181818181818182,-25.268756680603683
0.1919191919191919,-25.54353668274592
0.20202020202020202,-25.778928155754336
0.2121212121212121,-25.973518628449703
0.2222222222222222,-26.126123353254176
0.23232323232323232,-26.23580511332589
0.2424242424242424,-26.30188691604891
0.25252525252525254,-26.323959774553646
0.26262626262626265,-26.301886916048904
0.27272727272727276,-26.23580511332589
0.2828282828282829,-26.126123353254187
0.29292929292929293,-25.973518628449778
0.30303030303030304,-25.778928155754322
0.31313131313131315,-25.543536682745884
0.32323232323232326,-25.268756680603662
0.33333333333333337,-24.956198284607048
0.3434343434343435,-24.607625652558518
0.3535353535353536,-24.22489941024483
0.36363636363636365,-23.809915815778364
0.3737373737373737,-23.401834278251734
0.3838383838383838,-22.96160797355487
0.3939393939393939,-22.45686169804419
0.40404040404040403,-21.926676330470926
0.41414141414141414,-21.375836705742863
0.4242424242424242,-20.80833144863542
0.4343434343434343,-20.22768639510668
0.4444444444444444,-19.637162572886318
0.45454545454545453,-19.03982494685849
0.46464646464646464,-18.43855222529213
0.47474747474747475,-17.83602424608471
0.4848484848484848,-17.23470452158611
0.4949494949494949,-16.636827109041693
0.5050505050505051,-16.044392412268216
0.5151515151515152,-15.45917327169139
0.5252525252525253,-14.882730886066224
0.5353535353535354,-14.316441877316914
0.5454545454545455,-13.761548781949736
0.5555555555555556,-13.219295489026953
0.5656565656565657,-12.691578450837383
0.5757575757575758,-12.19038677566664
0.5858585858585859,-11.808642396462371
0.595959595959596,-11.48233583366039
0.6060606060606061,-11.169078497998813
0.6161616161616162,-10.866169303157927
0.6262626262626263,-10.5735708556059
0.6363636363636365,-10.291841048805708
0.6464646464646465,-10.021836837458807
0.6565656565656566,-9.76465326201215
0.6666666666666667,-9.521617073639764
0.6767676767676768,-9.294300466859207
0.686868686868687,-9.084550253234436
0.696969696969697,-8.894539730458733
0.7070707070707072,-8.726862825806148
0.7171717171717172,-8.584713682828035
0.7272727272727273,-8.472244207032405
0.7373737373737373,-8.326521308507846
0.7474747474747474,-8.149047794297855
0.7575757575757576,-8.109090719369998
0.7676767676767676,-8.149047794297863
0.7777777777777777,-8.326521308507854
0.7878787878787878,-8.472244207032412
0.7979797979797979,-8.584713682828035
0.8080808080808081,-8.726862825806148
0.8181818181818181,-8.894539730458737
0.8282828282828283,-9.084550253234433
0.8383838383838383,-9.294300466859168
0.8484848484848484,-9.521617073639772
0.8585858585858586,-9.76465326201214
0.8686868686868686,-10.021836837458798
0.8787878787878788,-10.291841048805708
0.8888888888888888,-10.573570855605883
0.898989898989899,-10.866169303157893
0.9090909090909091,-11.169078497998823
0.9191919191919191,-11.482335833660397
0.9292929292929293,-11.808642396462352
0.9393939393939393,-12.19038677566661
0.9494949494949495,-12.691578450837389
0.9595959595959596,-13.219295489026988
0.9696969696969696,-13.761548781949726
0.9797979797979798,-14.31644187731691
0.9898989898989898,-14.882730886066238
0.9999999999999999,-15.459173271691379


==> anc/fig4/subpl_2_series_62.csv <==
x,y
0.0,-16.0112066295802
0.010101010101010102,-16.604020063634735
0.020202020202020204,-17.201725139113723
0.0303030303030303,-17.802306524966347
0.04040404040404041,-18.403508070560516
0.050505050505050504,-19.002817972784893
0.0606060606060606,-19.597473293797165
0.07070707070707072,-20.184480492436144
0.08080808080808081,-20.7606506759875
0.09090909090909091,-21.32265765011313
0.10101010101010101,-21.8671373904541
0.1111111111111111,-22.390843739264312
0.1212121212121212,-22.89083230941526
0.13131313131313133,-23.364575397413798
0.14141414141414144,-23.793030011874674
0.15151515151515152,-24.15908105123815
0.16161616161616163,-24.533824064532453
0.17171717171717174,-24.875731003096696
0.18181818181818182,-25.182262316103525
0.1919191919191919,-25.45191263739665
0.20202020202020202,-25.68311011491537
0.2121212121212121,-25.874392073128597
0.2222222222222222,-26.027096543451627
0.23232323232323232,-26.136804732528578
0.2424242424242424,-26.2027566393179
0.25252525252525254,-26.224562574843276
0.26262626262626265,-26.202756639317904
0.27272727272727276,-26.136804732528603
0.2828282828282829,-26.027096543451673
0.29292929292929293,-25.87439207312859
0.30303030303030304,-25.68311011491537
0.31313131313131315,-25.451912637396667
0.32323232323232326,-25.182262316103525
0.33333333333333337,-24.875731003096703
0.3434343434343435,-24.533824064532443
0.3535353535353536,-24.159081051238175
0.36363636363636365,-23.79303001187467
0.3737373737373737,-23.36457539741385
0.3838383838383838,-22.89083230941521
0.3939393939393939,-22.390843739264305
0.40404040404040403,-21.8671373904541
0.41414141414141414,-21.32265765011316
0.4242424242424242,-20.760650675987556
0.4343434343434343,-20.18448049243618
0.4444444444444444,-19.5974732937972
0.45454545454545453,-19.00281797278489
0.46464646464646464,-18.403508070560527
0.47474747474747475,-17.80230652496638
0.4848484848484848,-17.2017251391137
0.4949494949494949,-16.60402006363479
0.5050505050505051,-16.011206629580297
0.5151515151515152,-15.425090736750365
0.5252525252525253,-14.847306436487942
0.5353535353535354,-14.279350267994367
0.5454545454545455,-13.722614392711709
0.5555555555555556,-13.178439279943756
0.5656565656565657,-12.648250652626043
0.5757575757575758,-12.149515561523538
0.5858585858585859,-11.80864239646234
0.595959595959596,-11.467448316245886
0.6060606060606061,-11.149637895865975
0.6161616161616162,-10.840840838358087
0.6262626262626263,-10.540891423817934
0.6363636363636365,-10.250087439283803
0.6464646464646465,-9.96897281541274
0.6565656565656566,-9.698284365880156
0.6666666666666667,-9.438940383494531
0.6767676767676768,-9.192041254303684
0.686868686868687,-8.95887272647326
0.696969696969697,-8.740908578171801
0.7070707070707072,-8.539812897203511
0.7171717171717172,-8.35744898626524
0.7272727272727273,-8.195930710135132
0.7373737373737373,-8.123178524729687
0.7474747474747474,-8.110833607959803
0.7575757575757576,-8.109090719369991
0.7676767676767676,-8.110833607959785
0.7777777777777777,-8.12317852472968
0.7878787878787878,-8.195930710135146
0.7979797979797979,-8.357448986265249
0.8080808080808081,-8.539812897203506
0.8181818181818181,-8.740908578171798
0.8282828282828283,-8.958872726473288
0.8383838383838383,-9.192041254303685
0.8484848484848484,-9.438940383494524
0.8585858585858586,-9.698284365880129
0.8686868686868686,-9.96897281541273
0.8787878787878788,-10.250087439283812
0.8888888888888888,-10.540891423817955
0.898989898989899,-10.84084083835805
0.9090909090909091,-11.149637895865942
0.9191919191919191,-11.467448316245921
0.9292929292929293,-11.808642396462343
0.9393939393939393,-12.14951556152353
0.9494949494949495,-12.648250652626055
0.9595959595959596,-13.178439279943753
0.9696969696969696,-13.722614392711701
0.9797979797979798,-14.279350267994245
0.9898989898989898,-14.847306436487894
0.9999999999999999,-15.425090736750404


==> anc/fig4/subpl_2_series_63.csv <==
x,y
0.0,-16.002849772978138
0.010101010101010102,-16.595532522073775
0.020202020202020204,-17.192702299807895
0.0303030303030303,-17.792330453559135
0.04040404040404041,-18.39211552861758
0.050505050505050504,-18.98945321698129
0.0606060606060606,-19.5814209589505
0.07070707070707072,-20.164776872596047
0.08080808080808081,-20.735982799345262
0.09090909090909091,-21.29128925631946
0.10101010101010101,-21.82695031324306
0.1111111111111111,-22.339600960059823
0.1212121212121212,-22.83577220101792
0.13131313131313133,-23.307165775160897
0.14141414141414144,-23.748504805375287
0.15151515151515152,-24.157769553214624
0.16161616161616163,-24.53382406453245
0.17171717171717174,-24.875731003096654
0.18181818181818182,-25.18226231610346
0.1919191919191919,-25.45191263739664
0.20202020202020202,-25.68311011491534
0.2121212121212121,-25.874392073128583
0.2222222222222222,-26.02517048445251
0.23232323232323232,-26.135497110324174
0.2424242424242424,-26.20209631161788
0.25252525252525254,-26.224562574843247
0.26262626262626265,-26.20209631161789
0.27272727272727276,-26.135497110324227
0.2828282828282829,-26.025170484452516
0.29292929292929293,-25.874392073128558
0.30303030303030304,-25.683110114915362
0.31313131313131315,-25.451912637396614
0.32323232323232326,-25.18226231610351
0.33333333333333337,-24.87573100309669
0.3434343434343435,-24.533824064532418
0.3535353535353536,-24.157769553214635
0.36363636363636365,-23.748504805375333
0.3737373737373737,-23.307165775160893
0.3838383838383838,-22.835772201017907
0.3939393939393939,-22.33960096005981
0.40404040404040403,-21.826950313243046
0.41414141414141414,-21.29128925631945
0.4242424242424242,-20.735982799345283
0.4343434343434343,-20.164776872596008
0.4444444444444444,-19.58142095895052
0.45454545454545453,-18.989453216981275
0.46464646464646464,-18.392115528617524
0.47474747474747475,-17.792330453559106
0.4848484848484848,-17.19270229980786
0.4949494949494949,-16.59553252207379
0.5050505050505051,-16.002849772978138
0.5151515151515152,-15.416451254264052
0.5252525252525253,-14.837946260142715
0.5353535353535354,-14.268796983741542
0.5454545454545455,-13.710371578297998
0.5555555555555556,-13.164086512989602
0.5656565656565657,-12.632222468954716
0.5757575757575758,-12.149515561523522
0.5858585858585859,-11.796008190159705
0.595959595959596,-11.384009412591668
0.6060606060606061,-10.952087362412477
0.6161616161616162,-10.573163869639302
0.6262626262626263,-10.251293761507487
0.6363636363636365,-9.956255073012109
0.6464646464646465,-9.678317209228016
0.6565656565656566,-9.416125648090489
0.6666666666666667,-9.170457186299735
0.6767676767676768,-8.94302700254597
0.686868686868687,-8.736149635958963
0.696969696969697,-8.552465058610807
0.7070707070707072,-8.394537644891013
0.7171717171717172,-8.264380842677701
0.7272727272727273,-8.169779543529557
0.7373737373737373,-8.123178524729678
0.7474747474747474,-8.110833607959771
0.7575757575757576,-8.059205432169502
0.7676767676767676,-8.110833607959774
0.7777777777777777,-8.12317852472967
0.7878787878787878,-8.169779543529541
0.7979797979797979,-8.264380842677694
0.8080808080808081,-8.394537644891042
0.8181818181818181,-8.55246505861081
0.8282828282828283,-8.736149635958988
0.8383838383838383,-8.943027002545989
0.8484848484848484,-9.170457186299727
0.8585858585858586,-9.416125648090436
0.8686868686868686,-9.678317209227961
0.8787878787878788,-9.956255073012104
0.8888888888888888,-10.25129376150747
0.898989898989899,-10.573163869639224
0.9090909090909091,-10.952087362412499
0.9191919191919191,-11.384009412591622
0.9292929292929293,-11.79600819015972
0.9393939393939393,-12.149515561523527
0.9494949494949495,-12.632222468954678
0.9595959595959596,-13.164086512989616
0.9696969696969696,-13.710371578297982
0.9797979797979798,-14.268796983741545
0.9898989898989898,-14.837946260142704
0.9999999999999999,-15.416451254264057


==> anc/fig4/subpl_2_series_64.csv <==
x,y
0.0,-16.002849772978102
0.010101010101010102,-16.595532522073736
0.020202020202020204,-17.19270229980787
0.0303030303030303,-17.792330453559114
0.04040404040404041,-18.392115528617524
0.050505050505050504,-18.989453216981246
0.0606060606060606,-19.581420958950474
0.07070707070707072,-20.164776872596008
0.08080808080808081,-20.735982799345198
0.09090909090909091,-21.29128925631944
0.10101010101010101,-21.826950313243042
0.1111111111111111,-22.33960096005978
0.1212121212121212,-22.835772201017917
0.13131313131313133,-23.307165775160836
0.14141414141414144,-23.748504805375273
0.15151515151515152,-24.157769553214592
0.16161616161616163,-24.507475863347903
0.17171717171717174,-24.853697554173174
0.18181818181818182,-25.167468013520097
0.1919191919191919,-25.44319628569379
0.20202020202020202,-25.679264305091152
0.2121212121212121,-25.874281658708846
0.2222222222222222,-26.024504415590123
0.23232323232323232,-26.13244927237608
0.2424242424242424,-26.19750599740013
0.25252525252525254,-26.2192399637147
0.26262626262626265,-26.19750599740014
0.27272727272727276,-26.132449272376086
0.2828282828282829,-26.024504415590105
0.29292929292929293,-25.874281658708863
0.30303030303030304,-25.679264305091237
0.31313131313131315,-25.4431962856938
0.32323232323232326,-25.167468013520068
0.33333333333333337,-24.85369755417314
0.3434343434343435,-24.507475863347896
0.3535353535353536,-24.157769553214603
0.36363636363636365,-23.74850480537528
0.3737373737373737,-23.30716577516086
0.3838383838383838,-22.835772201017896
0.3939393939393939,-22.339600960059794
0.40404040404040403,-21.826950313243024
0.41414141414141414,-21.29128925631943
0.4242424242424242,-20.735982799345262
0.4343434343434343,-20.164776872595983
0.4444444444444444,-19.581420958950513
0.45454545454545453,-18.989453216981172
0.46464646464646464,-18.392115528617502
0.47474747474747475,-17.792330453559106
0.4848484848484848,-17.19270229980785
0.4949494949494949,-16.59553252207378
0.5050505050505051,-16.002849772978134
0.5151515151515152,-15.41645125426403
0.5252525252525253,-14.837946260142708
0.5353535353535354,-14.268796983741536
0.5454545454545455,-13.71037157829798
0.5555555555555556,-13.164086512989593
0.5656565656565657,-12.632222468954692
0.5757575757575758,-12.148295422966408
0.5858585858585859,-11.784857971384168
0.595959595959596,-11.330033623353227
0.6060606060606061,-10.89381087748838
0.6161616161616162,-10.527483472759826
0.6262626262626263,-10.2144202279277
0.6363636363636365,-9.920444607910847
0.6464646464646465,-9.641358203702554
0.6565656565656566,-9.377712636987038
0.6666666666666667,-9.131411982418804
0.6767676767676768,-8.905174466622599
0.686868686868687,-8.702200962160948
0.696969696969697,-8.52561646990257
0.7070707070707072,-8.377701300540423
0.7171717171717172,-8.25929395904512
0.7272727272727273,-8.169779543529549
0.7373737373737373,-8.107642452895151
0.7474747474747474,-8.071200752028359
0.7575757575757576,-8.059205432169497
0.7676767676767676,-8.071200752028373
0.7777777777777777,-8.107642452895147
0.7878787878787878,-8.169779543529541
0.7979797979797979,-8.259293959045097
0.8080808080808081,-8.377701300540423
0.8181818181818181,-8.525616469902586
0.8282828282828283,-8.702200962160914
0.8383838383838383,-8.9051744666226
0.8484848484848484,-9.131411982418815
0.8585858585858586,-9.377712636987022
0.8686868686868686,-9.641358203702548
0.8787878787878788,-9.920444607910873
0.8888888888888888,-10.214420227927693
0.898989898989899,-10.527483472759844
0.9090909090909091,-10.8938108774884
0.9191919191919191,-11.33003362335324
0.9292929292929293,-11.784857971384175
0.9393939393939393,-12.148295422966399
0.9494949494949495,-12.632222468954676
0.9595959595959596,-13.164086512989616
0.9696969696969696,-13.710371578297966
0.9797979797979798,-14.268796983741536
0.9898989898989898,-14.837946260142694
0.9999999999999999,-15.41645125426403


==> anc/fig4/subpl_2_series_65.csv <==
x,y
0.0,-15.98538251271513
0.010101010101010102,-16.57787834201946
0.020202020202020204,-17.174246108120013
0.0303030303030303,-17.772605631970755
0.04040404040404041,-18.370872376221744
0.050505050505050504,-18.966741405394522
0.0606060606060606,-19.557688576072252
0.07070707070707072,-20.140987481193992
0.08080808080808081,-20.71373350114692
0.09090909090909091,-21.27286442636912
0.10101010101010101,-21.815170489908006
0.1111111111111111,-22.337296866235636
0.1212121212121212,-22.826646138962296
0.13131313131313133,-23.28633680031645
0.14141414141414144,-23.717421929178297
0.15151515151515152,-24.119560293482834
0.16161616161616163,-24.50371759750526
0.17171717171717174,-24.851149825810296
0.18181818181818182,-25.164129746254574
0.1919191919191919,-25.439891662875063
0.20202020202020202,-25.67629013897772
0.2121212121212121,-25.871788323901477
0.2222222222222222,-26.02450441559005
0.23232323232323232,-26.13244927237601
0.2424242424242424,-26.197505997400082
0.25252525252525254,-26.219239963714692
0.26262626262626265,-26.197505997400132
0.27272727272727276,-26.13244927237607
0.2828282828282829,-26.024504415590087
0.29292929292929293,-25.871788323901495
0.30303030303030304,-25.676290138977713
0.31313131313131315,-25.439891662875016
0.32323232323232326,-25.164129746254634
0.33333333333333337,-24.8511498258103
0.3434343434343435,-24.50371759750525
0.3535353535353536,-24.11956029348281
0.36363636363636365,-23.71742192917828
0.3737373737373737,-23.28633680031646
0.3838383838383838,-22.826646138962268
0.3939393939393939,-22.337296866235615
0.40404040404040403,-21.815170489907977
0.41414141414141414,-21.27286442636912
0.4242424242424242,-20.713733501146976
0.4343434343434343,-20.140987481194013
0.4444444444444444,-19.557688576072305
0.45454545454545453,-18.966741405394508
0.46464646464646464,-18.37087237622173
0.47474747474747475,-17.772605631970755
0.4848484848484848,-17.17424610812
0.4949494949494949,-16.577878342019506
0.5050505050505051,-15.985382512715125
0.5151515151515152,-15.39846186573431
0.5252525252525253,-14.818674989011734
0.5353535353535354,-14.247475019790194
0.5454545454545455,-13.686282552892548
0.5555555555555556,-13.136731010483896
0.5656565656565657,-12.602400631183446
0.5757575757575758,-12.145481803866605
0.5858585858585859,-11.78485797138414
0.595959595959596,-11.330033623353172
0.6060606060606061,-10.893810877488363
0.6161616161616162,-10.527483472759794
0.6262626262626263,-10.21442022792768
0.6363636363636365,-9.920444607910825
0.6464646464646465,-9.641358203702534
0.6565656565656566,-9.377712636987036
0.6666666666666667,-9.1314119824188
0.6767676767676768,-8.905174466622588
0.686868686868687,-8.702200962160914
0.696969696969697,-8.525616469902554
0.7070707070707072,-8.377701300540418
0.7171717171717172,-8.259293959045104
0.7272727272727273,-8.163138111150351
0.7373737373737373,-8.107642452895135
0.7474747474747474,-8.071200752028348
0.7575757575757576,-8.033823592008638
0.7676767676767676,-8.071200752028366
0.7777777777777777,-8.107642452895131
0.7878787878787878,-8.16313811115039
0.7979797979797979,-8.259293959045085
0.8080808080808081,-8.377701300540418
0.8181818181818181,-8.525616469902566
0.8282828282828283,-8.702200962160912
0.8383838383838383,-8.905174466622597
0.8484848484848484,-9.131411982418804
0.8585858585858586,-9.377712636987019
0.8686868686868686,-9.641358203702545
0.8787878787878788,-9.920444607910841
0.8888888888888888,-10.214420227927684
0.898989898989899,-10.527483472759823
0.9090909090909091,-10.893810877488377
0.9191919191919191,-11.330033623353204
0.9292929292929293,-11.784857971384163
0.9393939393939393,-12.145481803866595
0.9494949494949495,-12.602400631183473
0.9595959595959596,-13.136731010483851
0.9696969696969696,-13.686282552892568
0.9797979797979798,-14.247475019790187
0.9898989898989898,-14.818674989011747
0.9999999999999999,-15.398461865734292


==> anc/fig4/subpl_2_series_66.csv <==
x,y
0.0,-15.98538251271512
0.010101010101010102,-16.57787834201943
0.020202020202020204,-17.174246108120006
0.0303030303030303,-17.772605631970727
0.04040404040404041,-18.370872376221726
0.050505050505050504,-18.966741405394504
0.0606060606060606,-19.557688576072216
0.07070707070707072,-20.140987481193964
0.08080808080808081,-20.7137335011469
0.09090909090909091,-21.27286442636907
0.10101010101010101,-21.815170489908
0.1111111111111111,-22.337296866235608
0.1212121212121212,-22.826646138962268
0.13131313131313133,-23.286336800316434
0.14141414141414144,-23.71742192917828
0.15151515151515152,-24.118685695142123
0.16161616161616163,-24.488696733252407
0.17171717171717174,-24.830672245205346
0.18181818181818182,-25.14241514679678
0.1919191919191919,-25.41624850598216
0.20202020202020202,-25.650602352253053
0.2121212121212121,-25.844128392111138
0.2222222222222222,-25.995709524089953
0.23232323232323232,-26.104467379917335
0.2424242424242424,-26.169767991737217
0.25252525252525254,-26.191225651655017
0.26262626262626265,-26.16976799173719
0.27272727272727276,-26.104467379917345
0.2828282828282829,-25.99570952408992
0.29292929292929293,-25.84412839211115
0.30303030303030304,-25.65060235225307
0.31313131313131315,-25.416248505982164
0.32323232323232326,-25.14241514679677
0.33333333333333337,-24.83067224520537
0.3434343434343435,-24.488696733252358
0.3535353535353536,-24.118685695142148
0.36363636363636365,-23.717421929178265
0.3737373737373737,-23.28633680031644
0.3838383838383838,-22.826646138962236
0.3939393939393939,-22.337296866235587
0.40404040404040403,-21.81517048990797
0.41414141414141414,-21.272864426369086
0.4242424242424242,-20.71373350114692
0.4343434343434343,-20.140987481193946
0.4444444444444444,-19.557688576072234
0.45454545454545453,-18.966741405394437
0.46464646464646464,-18.370872376221726
0.47474747474747475,-17.77260563197075
0.4848484848484848,-17.174246108119977
0.4949494949494949,-16.577878342019464
0.5050505050505051,-15.985382512715123
0.5151515151515152,-15.398461865734275
0.5252525252525253,-14.818674989011718
0.5353535353535354,-14.247475019790185
0.5454545454545455,-13.686282552892544
0.5555555555555556,-13.13673101048383
0.5656565656565657,-12.602400631183425
0.5757575757575758,-12.134054249747681
0.5858585858585859,-11.661675769585203
0.595959595959596,-11.194630794665487
0.6060606060606061,-10.822535571347961
0.6161616161616162,-10.471135923336439
0.6262626262626263,-10.163303004926616
0.6363636363636365,-9.867267624497304
0.6464646464646465,-9.584281556939402
0.6565656565656566,-9.31652536192734
0.6666666666666667,-9.067022680088257
0.6767676767676768,-8.83956016948721
0.686868686868687,-8.638347258629453
0.696969696969697,-8.467366431844987
0.7070707070707072,-8.329668125784618
0.7171717171717172,-8.22693428791552
0.7272727272727273,-8.159104760835447
0.7373737373737373,-8.091115510700437
0.7474747474747474,-8.048113020006973
0.7575757575757576,-8.006668902385549
0.7676767676767676,-8.048113020006966
0.7777777777777777,-8.091115510700417
0.7878787878787878,-8.159104760835435
0.7979797979797979,-8.22693428791552
0.8080808080808081,-8.329668125784634
0.8181818181818181,-8.467366431845011
0.8282828282828283,-8.638347258629453
0.8383838383838383,-8.83956016948722
0.8484848484848484,-9.067022680088254
0.8585858585858586,-9.316525361927338
0.8686868686868686,-9.584281556939398
0.8787878787878788,-9.86726762449731
0.8888888888888888,-10.16330300492661
0.898989898989899,-10.471135923336426
0.9090909090909091,-10.822535571348016
0.9191919191919191,-11.194630794665551
0.9292929292929293,-11.661675769585212
0.9393939393939393,-12.134054249747708
0.9494949494949495,-12.602400631183448
0.9595959595959596,-13.136731010483818
0.9696969696969696,-13.686282552892557
0.9797979797979798,-14.247475019790166
0.9898989898989898,-14.81867498901171
0.9999999999999999,-15.398461865734278


==> anc/fig4/subpl_2_series_67.csv <==
x,y
0.0,-15.978989643546942
0.010101010101010102,-16.570130967638054
0.020202020202020204,-17.16436458087137
0.0303030303030303,-17.759796466735025
0.04040404040404041,-18.354356612884388
0.050505050505050504,-18.94580761828395
0.0606060606060606,-19.53176287050973
0.07070707070707072,-20.10970821018795
0.08080808080808081,-20.677021126819735
0.09090909090909091,-21.230988346595655
0.10101010101010101,-21.76883204455944
0.1111111111111111,-22.287749704167794
0.1212121212121212,-22.784958363021836
0.13131313131313133,-23.257733338951414
0.14141414141414144,-23.703439914324633
0.15151515151515152,-24.118685695142112
0.16161616161616163,-24.488696733252382
0.17171717171717174,-24.825803151507642
0.18181818181818182,-25.13371947043755
0.1919191919191919,-25.409108922494
0.20202020202020202,-25.64486373562276
0.2121212121212121,-25.839669458277427
0.2222222222222222,-25.99243929256024
0.23232323232323232,-26.102321356780934
0.2424242424242424,-26.168705000216132
0.25252525252525254,-26.191225651654957
0.26262626262626265,-26.16870500021614
0.27272727272727276,-26.10232135678096
0.2828282828282829,-25.992439292560285
0.29292929292929293,-25.839669458277452
0.30303030303030304,-25.644863735622817
0.31313131313131315,-25.40910892249399
0.32323232323232326,-25.133719470437534
0.33333333333333337,-24.82580315150762
0.3434343434343435,-24.488696733252322
0.3535353535353536,-24.118685695142144
0.36363636363636365,-23.70343991432466
0.3737373737373737,-23.25773333895146
0.3838383838383838,-22.784958363021786
0.3939393939393939,-22.28774970416771
0.40404040404040403,-21.768832044559375
0.41414141414141414,-21.230988346595673
0.4242424242424242,-20.677021126819717
0.4343434343434343,-20.10970821018794
0.4444444444444444,-19.531762870509706
0.45454545454545453,-18.94580761828391
0.46464646464646464,-18.354356612884388
0.47474747474747475,-17.759796466735068
0.4848484848484848,-17.164364580871336
0.4949494949494949,-16.570130967638047
0.5050505050505051,-15.978989643546939
0.5151515151515152,-15.392665100771755
0.5252525252525253,-14.81274273645223
0.5353535353535354,-14.240747128094977
0.5454545454545455,-13.678355009646584
0.5555555555555556,-13.128185952313705
0.5656565656565657,-12.599034616818216
0.5757575757575758,-12.123658497783438
0.5858585858585859,-11.661675769585196
0.595959595959596,-11.183106871993903
0.6060606060606061,-10.80565184102473
0.6161616161616162,-10.471135923336412
0.6262626262626263,-10.163303004926581
0.6363636363636365,-9.867267624497284
0.6464646464646465,-9.584281556939393
0.6565656565656566,-9.316525361927328
0.6666666666666667,-9.067022680088247
0.6767676767676768,-8.83956016948719
0.686868686868687,-8.638347258629432
0.696969696969697,-8.467366431844985
0.7070707070707072,-8.32966812578461
0.7171717171717172,-8.2269342879155
0.7272727272727273,-8.159104760835442
0.7373737373737373,-8.057963304355008
0.7474747474747474,-7.952851229710639
0.7575757575757576,-8.006668902385542
0.7676767676767676,-7.952851229710644
0.7777777777777777,-8.057963304355015
0.7878787878787878,-8.159104760835433
0.7979797979797979,-8.226934287915519
0.8080808080808081,-8.32966812578461
0.8181818181818181,-8.467366431845006
0.8282828282828283,-8.638347258629421
0.8383838383838383,-8.839560169487203
0.8484848484848484,-9.067022680088254
0.8585858585858586,-9.316525361927324
0.8686868686868686,-9.584281556939366
0.8787878787878788,-9.867267624497297
0.8888888888888888,-10.163303004926604
0.898989898989899,-10.471135923336421
0.9090909090909091,-10.805651841024718
0.9191919191919191,-11.183106871993905
0.9292929292929293,-11.66167576958521
0.9393939393939393,-12.12365849778343
0.9494949494949495,-12.599034616818237
0.9595959595959596,-13.12818595231372
0.9696969696969696,-13.678355009646626
0.9797979797979798,-14.240747128094998
0.9898989898989898,-14.812742736452217
0.9999999999999999,-15.392665100771817


==> anc/fig4/subpl_2_series_68.csv <==
x,y
0.0,-15.973115591410487
0.010101010101010102,-16.564873960845436
0.020202020202020204,-17.159627904681564
0.0303030303030303,-17.755500090920403
0.04040404040404041,-18.350420756816586
0.050505050505050504,-18.942140994029845
0.0606060606060606,-19.52825284072816
0.07070707070707072,-20.10621507818739
0.08080808080808081,-20.67338327909986
0.09090909090909091,-21.227042361954787
0.10101010101010101,-21.76443957924926
0.1111111111111111,-22.28281524917076
0.1212121212121212,-22.77942678001246
0.13131313131313133,-23.25155461692686
0.14141414141414144,-23.696439523368316
0.15151515151515152,-24.110721508150476
0.16161616161616163,-24.482799822911026
0.17171717171717174,-24.82580315150761
0.18181818181818182,-25.128246604878257
0.1919191919191919,-25.394290618383693
0.20202020202020202,-25.62232049453203
0.2121212121212121,-25.810909495687017
0.2222222222222222,-25.958858988133827
0.23232323232323232,-26.065221573366443
0.2424242424242424,-26.12931398674879
0.25252525252525254,-26.150724036085364
0.26262626262626265,-26.12931398674877
0.27272727272727276,-26.06522157336644
0.2828282828282829,-25.958858988133827
0.29292929292929293,-25.81090949568701
0.30303030303030304,-25.622320494532016
0.31313131313131315,-25.39429061838366
0.32323232323232326,-25.128246604878274
0.33333333333333337,-24.825803151507618
0.3434343434343435,-24.482799822911023
0.3535353535353536,-24.11072150815049
0.36363636363636365,-23.696439523368355
0.3737373737373737,-23.25155461692689
0.3838383838383838,-22.779426780012475
0.3939393939393939,-22.282815249170717
0.40404040404040403,-21.764439579249256
0.41414141414141414,-21.22704236195474
0.4242424242424242,-20.67338327909991
0.4343434343434343,-20.106215078187343
0.4444444444444444,-19.528252840728122
0.45454545454545453,-18.942140994029813
0.46464646464646464,-18.35042075681655
0.47474747474747475,-17.755500090920464
0.4848484848484848,-17.159627904681535
0.4949494949494949,-16.564873960845436
0.5050505050505051,-15.973115591410465
0.5151515151515152,-15.38603190162964
0.5252525252525253,-14.8051056931665
0.5353535353535354,-14.231632924456243
0.5454545454545455,-13.66673925760238
0.5555555555555556,-13.111403301960724
0.5656565656565657,-12.566487218599683
0.5757575757575758,-12.123658497783437
0.5858585858585859,-11.641050730795472
0.595959595959596,-11.183106871993862
0.6060606060606061,-10.805651841024718
0.6161616161616162,-10.452600247694436
0.6262626262626263,-10.142819214264502
0.6363636363636365,-9.84361777118307
0.6464646464646465,-9.556000197402868
0.6565656565656566,-9.281704863820897
0.6666666666666667,-9.022935414376416
0.6767676767676768,-8.782305062319809
0.686868686868687,-8.562616240496016
0.696969696969697,-8.366468251633465
0.7070707070707072,-8.195842203717925
0.7171717171717172,-8.051938413883834
0.7272727272727273,-7.935508889648742
0.7373737373737373,-7.848434962151283
0.7474747474747474,-7.879941930402295
0.7575757575757576,-7.850452856600389
0.7676767676767676,-7.8799419304022935
0.7777777777777777,-7.8484349621512655
0.7878787878787878,-7.935508889648736
0.7979797979797979,-8.051938413883807
0.8080808080808081,-8.195842203717907
0.8181818181818181,-8.366468251633451
0.8282828282828283,-8.562616240495986
0.8383838383838383,-8.782305062319802
0.8484848484848484,-9.02293541437645
0.8585858585858586,-9.281704863820886
0.8686868686868686,-9.55600019740287
0.8787878787878788,-9.843617771183103
0.8888888888888888,-10.142819214264504
0.898989898989899,-10.452600247694408
0.9090909090909091,-10.8056518410247
0.9191919191919191,-11.183106871993877
0.9292929292929293,-11.641050730795504
0.9393939393939393,-12.123658497783413
0.9494949494949495,-12.566487218599686
0.9595959595959596,-13.111403301960715
0.9696969696969696,-13.666739257602353
0.9797979797979798,-14.231632924456264
0.9898989898989898,-14.805105693166533
0.9999999999999999,-15.386031901629643


==> anc/fig4/subpl_2_series_69.csv <==
x,y
0.0,-15.96362422868142
0.010101010101010102,-16.55630677658751
0.020202020202020204,-17.151939680888233
0.0303030303030303,-17.74862767249555
0.04040404040404041,-18.34427948305336
0.050505050505050504,-18.9366181867501
0.0606060606060606,-19.523198606171334
0.07070707070707072,-20.101434113429463
0.08080808080808081,-20.668635329811305
0.09090909090909091,-21.222056588560072
0.10101010101010101,-21.758936929356086
0.1111111111111111,-22.276528009480245
0.1212121212121212,-22.77211609810255
0.13131313131313133,-23.2430464890646
0.14141414141414144,-23.686750778229893
0.15151515151515152,-24.100774039704156
0.16161616161616163,-24.482109843212623
0.17171717171717174,-24.820231405470103
0.18181818181818182,-25.128246604878214
0.1919191919191919,-25.394290618383653
0.20202020202020202,-25.622320494531944
0.2121212121212121,-25.81090949568701
0.2222222222222222,-25.958858988133805
0.23232323232323232,-26.06522157336637
0.2424242424242424,-26.129313986748773
0.25252525252525254,-26.1507240360853
0.26262626262626265,-26.129313986748762
0.27272727272727276,-26.065221573366387
0.2828282828282829,-25.958858988133766
0.29292929292929293,-25.810909495686936
0.30303030303030304,-25.622320494531976
0.31313131313131315,-25.394290618383653
0.32323232323232326,-25.128246604878235
0.33333333333333337,-24.820231405470064
0.3434343434343435,-24.482109843212573
0.3535353535353536,-24.100774039704177
0.36363636363636365,-23.68675077822994
0.3737373737373737,-23.2430464890646
0.3838383838383838,-22.772116098102575
0.3939393939393939,-22.2765280094802
0.40404040404040403,-21.758936929356082
0.41414141414141414,-21.222056588560115
0.4242424242424242,-20.66863532981126
0.4343434343434343,-20.101434113429484
0.4444444444444444,-19.523198606171338
0.45454545454545453,-18.93661818675009
0.46464646464646464,-18.344279483053352
0.47474747474747475,-17.748627672495555
0.4848484848484848,-17.151939680888237
0.4949494949494949,-16.556306776587483
0.5050505050505051,-15.963624228681397
0.5151515151515152,-15.375587392394548
0.5252525252525253,-14.793694333288034
0.5353535353535354,-14.219255143671758
0.5454545454545455,-13.65340818977741
0.5555555555555556,-13.09714486877981
0.5656565656565657,-12.551355356064027
0.5757575757575758,-12.096739116775348
0.5858585858585859,-11.610233891367017
0.595959595959596,-11.169368171586997
0.6060606060606061,-10.791946947235681
0.6161616161616162,-10.452293265002417
0.6262626262626263,-10.059921650401357
0.6363636363636365,-9.671678189800467
0.6464646464646465,-9.297713736387262
0.6565656565656566,-9.00283519283086
0.6666666666666667,-8.752928356944635
0.6767676767676768,-8.524621957864772
0.686868686868687,-8.320798946995351
0.696969696969697,-8.144534854158877
0.7070707070707072,-7.998481071668367
0.7171717171717172,-7.884406566475621
0.7272727272727273,-7.805276033847449
0.7373737373737373,-7.816616498740544
0.7474747474747474,-7.809013564593285
0.7575757575757576,-7.850452856600388
0.7676767676767676,-7.809013564593316
0.7777777777777777,-7.816616498740536
0.7878787878787878,-7.805276033847461
0.7979797979797979,-7.88440656647562
0.8080808080808081,-7.998481071668362
0.8181818181818181,-8.144534854158877
0.8282828282828283,-8.320798946995335
0.8383838383838383,-8.524621957864762
0.8484848484848484,-8.752928356944633
0.8585858585858586,-9.0028351928309
0.8686868686868686,-9.297713736387264
0.8787878787878788,-9.671678189800499
0.8888888888888888,-10.05992165040135
0.898989898989899,-10.452293265002396
0.9090909090909091,-10.79194694723567
0.9191919191919191,-11.169368171586996
0.9292929292929293,-11.610233891367015
0.9393939393939393,-12.09673911677532
0.9494949494949495,-12.55135535606402
0.9595959595959596,-13.097144868779818
0.9696969696969696,-13.653408189777425
0.9797979797979798,-14.219255143671731
0.9898989898989898,-14.793694333288022
0.9999999999999999,-15.375587392394495


==> anc/fig4/subpl_2_series_7.csv <==
x,y
0.0,-17.543770722637305
0.010101010101010102,-18.067755663289493
0.020202020202020204,-18.5968829481573
0.0303030303030303,-19.129536387993408
0.04040404040404041,-19.663836562622873
0.050505050505050504,-20.197659067905352
0.0606060606060606,-20.728661282031794
0.07070707070707072,-21.254315827688593
0.08080808080808081,-21.77194869041421
0.09090909090909091,-22.27877996262081
0.10101010101010101,-22.77196537608752
0.1111111111111111,-23.24863710042074
0.1212121212121212,-23.705942654364794
0.13131313131313133,-24.141081144120893
0.14141414141414144,-24.621802594854948
0.15151515151515152,-25.07560761828473
0.16161616161616163,-25.427663886835216
0.17171717171717174,-25.776065665434274
0.18181818181818182,-26.120302437486224
0.1919191919191919,-26.423195899457767
0.20202020202020202,-26.682817562618705
0.2121212121212121,-26.897517220461875
0.2222222222222222,-27.06593242967822
0.23232323232323232,-27.16919996313155
0.2424242424242424,-27.22834717637918
0.25252525252525254,-27.248044664713298
0.26262626262626265,-27.22834717637915
0.27272727272727276,-27.169199963131575
0.2828282828282829,-27.065932429678192
0.29292929292929293,-26.89751722046194
0.30303030303030304,-26.682817562618705
0.31313131313131315,-26.423195899457742
0.32323232323232326,-26.120302437486224
0.33333333333333337,-25.776065665434306
0.3434343434343435,-25.427663886835173
0.3535353535353536,-25.075607618284725
0.36363636363636365,-24.62180259485483
0.3737373737373737,-24.141081144120932
0.3838383838383838,-23.705942654364893
0.3939393939393939,-23.248637100420712
0.40404040404040403,-22.771965376087635
0.41414141414141414,-22.278779962620824
0.4242424242424242,-21.77194869041419
0.4343434343434343,-21.25431582768857
0.4444444444444444,-20.728661282031815
0.45454545454545453,-20.19765906790536
0.46464646464646464,-19.663836562622834
0.47474747474747475,-19.129536387993387
0.4848484848484848,-18.596882948157308
0.4949494949494949,-18.06775566328944
0.5050505050505051,-17.543770722637326
0.5151515151515152,-17.02627273598575
0.5252525252525253,-16.516337034564355
0.5353535353535354,-16.01478264807113
0.5454545454545455,-15.522195276228203
0.5555555555555556,-15.038958991536377
0.5656565656565657,-14.565295036818693
0.5757575757575758,-14.101305953600189
0.5858585858585859,-13.647023383908476
0.595959595959596,-13.20245817848241
0.6060606060606061,-12.767651845668487
0.6161616161616162,-12.409516865773776
0.6262626262626263,-12.12232542087719
0.6363636363636365,-11.819830932451753
0.6464646464646465,-11.428226634413688
0.6565656565656566,-11.048430875313633
0.6666666666666667,-10.681711894625542
0.6767676767676768,-10.329710027805138
0.686868686868687,-9.994470417408113
0.696969696969697,-9.678448797432342
0.7070707070707072,-9.384470390200256
0.7171717171717172,-9.115621503258652
0.7272727272727273,-8.884728152108679
0.7373737373737373,-8.731291129569506
0.7474747474747474,-8.83718891024773
0.7575757575757576,-8.961972930572692
0.7676767676767676,-8.837188910247736
0.7777777777777777,-8.731291129569499
0.7878787878787878,-8.884728152108657
0.7979797979797979,-9.11562150325866
0.8080808080808081,-9.384470390200244
0.8181818181818181,-9.67844879743233
0.8282828282828283,-9.994470417408104
0.8383838383838383,-10.329710027805136
0.8484848484848484,-10.681711894625527
0.8585858585858586,-11.04843087531362
0.8686868686868686,-11.428226634413704
0.8787878787878788,-11.819830932451751
0.8888888888888888,-12.122325420877207
0.898989898989899,-12.409516865773773
0.9090909090909091,-12.767651845668428
0.9191919191919191,-13.202458178482399
0.9292929292929293,-13.647023383908495
0.9393939393939393,-14.101305953600143
0.9494949494949495,-14.565295036818698
0.9595959595959596,-15.038958991536338
0.9696969696969696,-15.522195276228192
0.9797979797979798,-16.014782648071147
0.9898989898989898,-16.51633703456438
0.9999999999999999,-17.02627273598582


==> anc/fig4/subpl_2_series_70.csv <==
x,y
0.0,-15.920956175645014
0.010101010101010102,-16.51319222176621
0.020202020202020204,-17.10747408480653
0.0303030303030303,-17.70206351215799
0.04040404040404041,-18.296582365444237
0.050505050505050504,-18.891785814074325
0.0606060606060606,-19.4813221643638
0.07070707070707072,-20.062607559535312
0.08080808080808081,-20.632953132035432
0.09090909090909091,-21.18959600451005
0.10101010101010101,-21.72973204955016
0.1111111111111111,-22.250549810133965
0.1212121212121212,-22.749265358534487
0.13131313131313133,-23.223157965042343
0.14141414141414144,-23.669605823596683
0.15151515151515152,-24.08611950817802
0.16161616161616163,-24.470364171096396
0.17171717171717174,-24.79312041029679
0.18181818181818182,-25.065611401325043
0.1919191919191919,-25.3023024115589
0.20202020202020202,-25.501989052124713
0.2121212121212121,-25.66331270199823
0.2222222222222222,-25.785073229463674
0.23232323232323232,-25.880814550504592
0.2424242424242424,-25.944702311498595
0.25252525252525254,-25.966039560359782
0.26262626262626265,-25.94470231149862
0.27272727272727276,-25.880814550504567
0.2828282828282829,-25.78507322946366
0.29292929292929293,-25.66331270199825
0.30303030303030304,-25.50198905212464
0.31313131313131315,-25.30230241155898
0.32323232323232326,-25.06561140132508
0.33333333333333337,-24.793120410296723
0.3434343434343435,-24.470364171096456
0.3535353535353536,-24.086119508177998
0.36363636363636365,-23.669605823596747
0.3737373737373737,-23.223157965042372
0.3838383838383838,-22.74926535853447
0.3939393939393939,-22.25054981013392
0.40404040404040403,-21.729732049550112
0.41414141414141414,-21.189596004510033
0.4242424242424242,-20.632953132035475
0.4343434343434343,-20.06260755953527
0.4444444444444444,-19.481322164363828
0.45454545454545453,-18.89178581407426
0.46464646464646464,-18.29658236544428
0.47474747474747475,-17.70206351215798
0.4848484848484848,-17.107474084806555
0.4949494949494949,-16.513192221766246
0.5050505050505051,-15.920956175645019
0.5151515151515152,-15.332353828484292
0.5252525252525253,-14.748889303405532
0.5353535353535354,-14.172030857449094
0.5454545454545455,-13.603282559565073
0.5555555555555556,-13.044529673126119
0.5656565656565657,-12.503651234311205
0.5757575757575758,-12.096739116775334
0.5858585858585859,-11.610233891366999
0.595959595959596,-11.169368171586989
0.6060606060606061,-10.79194694723568
0.6161616161616162,-10.419718298549926
0.6262626262626263,-10.01343269632708
0.6363636363636365,-9.620587795249708
0.6464646464646465,-9.272174905396154
0.6565656565656566,-8.992301324233198
0.6666666666666667,-8.740630197278634
0.6767676767676768,-8.510548042487876
0.686868686868687,-8.30541142674736
0.696969696969697,-8.129434265589087
0.7070707070707072,-7.986404913187159
0.7171717171717172,-7.877731316126722
0.7272727272727273,-7.801330413046813
0.7373737373737373,-7.7524798052842865
0.7474747474747474,-7.755088620966404
0.7575757575757576,-7.733585045961047
0.7676767676767676,-7.755088620966395
0.7777777777777777,-7.752479805284297
0.7878787878787878,-7.801330413046826
0.7979797979797979,-7.8777313161267095
0.8080808080808081,-7.986404913187131
0.8181818181818181,-8.129434265589094
0.8282828282828283,-8.305411426747364
0.8383838383838383,-8.510548042487851
0.8484848484848484,-8.740630197278646
0.8585858585858586,-8.992301324233225
0.8686868686868686,-9.272174905396158
0.8787878787878788,-9.620587795249726
0.8888888888888888,-10.013432696327072
0.898989898989899,-10.419718298549865
0.9090909090909091,-10.791946947235667
0.9191919191919191,-11.169368171586981
0.9292929292929293,-11.610233891366994
0.9393939393939393,-12.096739116775318
0.9494949494949495,-12.503651234311222
0.9595959595959596,-13.044529673126128
0.9696969696969696,-13.603282559565061
0.9797979797979798,-14.172030857449085
0.9898989898989898,-14.748889303405504
0.9999999999999999,-15.332353828484301


==> anc/fig4/subpl_2_series_71.csv <==
x,y
0.0,-15.920956175645005
0.010101010101010102,-16.513192221766204
0.020202020202020204,-17.1074740848065
0.0303030303030303,-17.70206351215797
0.04040404040404041,-18.2949983267695
0.050505050505050504,-18.884055278756165
0.0606060606060606,-19.466771425707815
0.07070707070707072,-20.0404959677893
0.08080808080808081,-20.602435044296374
0.09090909090909091,-21.149679331850848
0.10101010101010101,-21.67922507349607
0.1111111111111111,-22.188005792902757
0.1212121212121212,-22.672955674034256
0.13131313131313133,-23.13112555233782
0.14141414141414144,-23.559850375154287
0.15151515151515152,-23.956911446407823
0.16161616161616163,-24.320594825081457
0.17171717171717174,-24.64960035796719
0.18181818181818182,-24.944333392270753
0.1919191919191919,-25.21073421240981
0.20202020202020202,-25.438750770318425
0.2121212121212121,-25.62711036579303
0.2222222222222222,-25.774746626247754
0.23232323232323232,-25.880814550504535
0.2424242424242424,-25.94470231149859
0.25252525252525254,-25.96603956035977
0.26262626262626265,-25.944702311498595
0.27272727272727276,-25.880814550504542
0.2828282828282829,-25.774746626247733
0.29292929292929293,-25.627110365793012
0.30303030303030304,-25.438750770318464
0.31313131313131315,-25.21073421240979
0.32323232323232326,-24.944333392270728
0.33333333333333337,-24.649600357967223
0.3434343434343435,-24.32059482508148
0.3535353535353536,-23.95691144640779
0.36363636363636365,-23.559850375154245
0.3737373737373737,-23.131125552337807
0.3838383838383838,-22.672955674034252
0.3939393939393939,-22.188005792902754
0.40404040404040403,-21.679225073496088
0.41414141414141414,-21.149679331850844
0.4242424242424242,-20.602435044296392
0.4343434343434343,-20.0404959677893
0.4444444444444444,-19.466771425707808
0.45454545454545453,-18.88405527875617
0.46464646464646464,-18.294998326769527
0.47474747474747475,-17.702063512157952
0.4848484848484848,-17.10747408480652
0.4949494949494949,-16.513192221766204
0.5050505050505051,-15.920956175644983
0.5151515151515152,-15.332353828484283
0.5252525252525253,-14.748889303405512
0.5353535353535354,-14.17203085744906
0.5454545454545455,-13.603282559565056
0.5555555555555556,-13.044529673126112
0.5656565656565657,-12.50365123431119
0.5757575757575758,-12.052684103483129
0.5858585858585859,-11.55733072937656
0.595959595959596,-11.116998291051512
0.6060606060606061,-10.77108904361437
0.6161616161616162,-10.419718298549876
0.6262626262626263,-10.013432696327072
0.6363636363636365,-9.620587795249701
0.6464646464646465,-9.263639851521612
0.6565656565656566,-8.992301324233194
0.6666666666666667,-8.740630197278625
0.6767676767676768,-8.510548042487853
0.686868686868687,-8.305411426747353
0.696969696969697,-8.129434265589039
0.7070707070707072,-7.986404913187137
0.7171717171717172,-7.8777313161267
0.7272727272727273,-7.80133041304681
0.7373737373737373,-7.752479805284285
0.7474747474747474,-7.727477021670068
0.7575757575757576,-7.733585045961027
0.7676767676767676,-7.727477021670075
0.7777777777777777,-7.752479805284283
0.7878787878787878,-7.801330413046808
0.7979797979797979,-7.877731316126709
0.8080808080808081,-7.986404913187128
0.8181818181818181,-8.129434265589067
0.8282828282828283,-8.305411426747344
0.8383838383838383,-8.510548042487848
0.8484848484848484,-8.740630197278639
0.8585858585858586,-8.992301324233187
0.8686868686868686,-9.263639851521573
0.8787878787878788,-9.620587795249701
0.8888888888888888,-10.013432696327042
0.898989898989899,-10.419718298549855
0.9090909090909091,-10.77108904361437
0.9191919191919191,-11.116998291051507
0.9292929292929293,-11.55733072937655
0.9393939393939393,-12.05268410348313
0.9494949494949495,-12.503651234311187
0.9595959595959596,-13.04452967312611
0.9696969696969696,-13.603282559565057
0.9797979797979798,-14.172030857449085
0.9898989898989898,-14.748889303405495
0.9999999999999999,-15.332353828484262


==> anc/fig4/subpl_2_series_72.csv <==
x,y
0.0,-15.905633644425073
0.010101010101010102,-16.50066725634163
0.020202020202020204,-17.098818723390497
0.0303030303030303,-17.698162379558315
0.04040404040404041,-18.29499832676948
0.050505050505050504,-18.884055278756158
0.0606060606060606,-19.466771425707762
0.07070707070707072,-20.040495967789255
0.08080808080808081,-20.60243504429635
0.09090909090909091,-21.149679331850802
0.10101010101010101,-21.679225073496042
0.1111111111111111,-22.188005792902658
0.1212121212121212,-22.67295567403418
0.13131313131313133,-23.131125552337792
0.14141414141414144,-23.559850375154237
0.15151515151515152,-23.95691144640778
0.16161616161616163,-24.320594825081407
0.17171717171717174,-24.64960035796718
0.18181818181818182,-24.94433339227073
0.1919191919191919,-25.21073421240977
0.20202020202020202,-25.438750770318414
0.2121212121212121,-25.627110365793023
0.2222222222222222,-25.77474662624771
0.23232323232323232,-25.866291692797223
0.2424242424242424,-25.906231749437218
0.25252525252525254,-25.92308398833394
0.26262626262626265,-25.906231749437122
0.27272727272727276,-25.866291692797247
0.2828282828282829,-25.774746626247715
0.29292929292929293,-25.627110365792998
0.30303030303030304,-25.438750770318418
0.31313131313131315,-25.210734212409772
0.32323232323232326,-24.94433339227072
0.33333333333333337,-24.649600357967213
0.3434343434343435,-24.32059482508143
0.3535353535353536,-23.956911446407766
0.36363636363636365,-23.559850375154195
0.3737373737373737,-23.131125552337796
0.3838383838383838,-22.672955674034238
0.3939393939393939,-22.188005792902747
0.40404040404040403,-21.679225073496053
0.41414141414141414,-21.149679331850795
0.4242424242424242,-20.602435044296374
0.4343434343434343,-20.0404959677893
0.4444444444444444,-19.466771425707766
0.45454545454545453,-18.884055278756136
0.46464646464646464,-18.294998326769477
0.47474747474747475,-17.69816237955831
0.4848484848484848,-17.098818723390465
0.4949494949494949,-16.500667256341664
0.5050505050505051,-15.905633644425057
0.5151515151515152,-15.315447034158638
0.5252525252525253,-14.73164090777127
0.5353535353535354,-14.155561006178191
0.5454545454545455,-13.588379827695606
0.5555555555555556,-13.031116961237334
0.5656565656565657,-12.484664462311336
0.5757575757575758,-12.052684103483097
0.5858585858585859,-11.557330729376552
0.595959595959596,-11.1169982910515
0.6060606060606061,-10.705909881994602
0.6161616161616162,-10.264573103403784
0.6262626262626263,-9.877027008399578
0.6363636363636365,-9.56006149600382
0.6464646464646465,-9.263639851521567
0.6565656565656566,-8.948813147821637
0.6666666666666667,-8.688322715428441
0.6767676767676768,-8.450292047183643
0.686868686868687,-8.23459583961602
0.696969696969697,-8.043285037771494
0.7070707070707072,-7.878746545090138
0.7171717171717172,-7.8002809460465485
0.7272727272727273,-7.777134952441035
0.7373737373737373,-7.751910563699238
0.7474747474747474,-7.725856396865284
0.7575757575757576,-7.71746851125387
0.7676767676767676,-7.725856396865285
0.7777777777777777,-7.751910563699229
0.7878787878787878,-7.77713495244103
0.7979797979797979,-7.800280946046533
0.8080808080808081,-7.878746545090153
0.8181818181818181,-8.043285037771486
0.8282828282828283,-8.234595839616023
0.8383838383838383,-8.450292047183616
0.8484848484848484,-8.688322715428429
0.8585858585858586,-8.948813147821621
0.8686868686868686,-9.263639851521571
0.8787878787878788,-9.560061496003833
0.8888888888888888,-9.877027008399544
0.898989898989899,-10.264573103403798
0.9090909090909091,-10.705909881994607
0.9191919191919191,-11.116998291051496
0.9292929292929293,-11.557330729376538
0.9393939393939393,-12.052684103483102
0.9494949494949495,-12.484664462311333
0.9595959595959596,-13.031116961237307
0.9696969696969696,-13.588379827695567
0.9797979797979798,-14.155561006178209
0.9898989898989898,-14.731640907771267
0.9999999999999999,-15.315447034158664


==> anc/fig4/subpl_2_series_73.csv <==
x,y
0.0,-15.899832920372612
0.010101010101010102,-16.49211403620639
0.020202020202020204,-17.086005775645116
0.0303030303030303,-17.679670624592827
0.04040404040404041,-18.271088743336122
0.050505050505050504,-18.85806094059068
0.0606060606060606,-19.43823362881374
0.07070707070707072,-20.00912953112171
0.08080808080808081,-20.568177823935166
0.09090909090909091,-21.11274550953999
0.10101010101010101,-21.64017291311455
0.1111111111111111,-22.147813815298942
0.1212121212121212,-22.633077654571473
0.13131313131313133,-23.09346855039995
0.14141414141414144,-23.526614961547125
0.15151515151515152,-23.930286211406873
0.16161616161616163,-24.302397513611577
0.17171717171717174,-24.64101004777959
0.18181818181818182,-24.942871200194595
0.1919191919191919,-25.199453692103337
0.20202020202020202,-25.418437574440233
0.2121212121212121,-25.598961712718438
0.2222222222222222,-25.740251084951506
0.23232323232323232,-25.841659198914876
0.2424242424242424,-25.902702707480742
0.25252525252525254,-25.923083988333904
0.26262626262626265,-25.90270270748073
0.27272727272727276,-25.84165919891487
0.2828282828282829,-25.740251084951524
0.29292929292929293,-25.598961712718413
0.30303030303030304,-25.41843757444022
0.31313131313131315,-25.19945369210333
0.32323232323232326,-24.94287120019461
0.33333333333333337,-24.641010047779663
0.3434343434343435,-24.302397513611535
0.3535353535353536,-23.930286211406802
0.36363636363636365,-23.52661496154711
0.3737373737373737,-23.093468550399937
0.3838383838383838,-22.633077654571508
0.3939393939393939,-22.1478138152989
0.40404040404040403,-21.640172913114522
0.41414141414141414,-21.112745509540048
0.4242424242424242,-20.56817782393516
0.4343434343434343,-20.009129531121715
0.4444444444444444,-19.438233628813748
0.45454545454545453,-18.858060940590676
0.46464646464646464,-18.271088743336115
0.47474747474747475,-17.67967062459281
0.4848484848484848,-17.0860057756451
0.4949494949494949,-16.492114036206416
0.5050505050505051,-15.899832920372633
0.5151515151515152,-15.310847101292635
0.5252525252525253,-14.726737715623864
0.5353535353535354,-14.149030531163943
0.5454545454545455,-13.57925301896793
0.5555555555555556,-13.01912783204126
0.5656565656565657,-12.479411562923884
0.5757575757575758,-12.032782353094838
0.5858585858585859,-11.51744234167359
0.595959595959596,-11.098638524261844
0.6060606060606061,-10.7059098819946
0.6161616161616162,-10.264573103403777
0.6262626262626263,-9.877027008399546
0.6363636363636365,-9.555285975600993
0.6464646464646465,-9.253077895195958
0.6565656565656566,-8.948813147821614
0.6666666666666667,-8.688322715428423
0.6767676767676768,-8.45029204718361
0.686868686868687,-8.234595839616011
0.696969696969697,-8.043285037771492
0.7070707070707072,-7.878746545090131
0.7171717171717172,-7.78591918611757
0.7272727272727273,-7.760319957046324
0.7373737373737373,-7.748011025910714
0.7474747474747474,-7.725856396865279
0.7575757575757576,-7.71746851125386
0.7676767676767676,-7.725856396865283
0.7777777777777777,-7.748011025910709
0.7878787878787878,-7.76031995704634
0.7979797979797979,-7.78591918611757
0.8080808080808081,-7.878746545090129
0.8181818181818181,-8.043285037771481
0.8282828282828283,-8.234595839616
0.8383838383838383,-8.450292047183598
0.8484848484848484,-8.688322715428423
0.8585858585858586,-8.94881314782162
0.8686868686868686,-9.253077895195956
0.8787878787878788,-9.555285975601016
0.8888888888888888,-9.877027008399544
0.898989898989899,-10.264573103403782
0.9090909090909091,-10.705909881994595
0.9191919191919191,-11.098638524261798
0.9292929292929293,-11.517442341673597
0.9393939393939393,-12.032782353094849
0.9494949494949495,-12.479411562923891
0.9595959595959596,-13.019127832041264
0.9696969696969696,-13.579253018967938
0.9797979797979798,-14.149030531163943
0.9898989898989898,-14.72673771562385
0.9999999999999999,-15.310847101292651


==> anc/fig4/subpl_2_series_74.csv <==
x,y
0.0,-15.89983292037259
0.010101010101010102,-16.492114036206388
0.020202020202020204,-17.086005775645052
0.0303030303030303,-17.6796706245928
0.04040404040404041,-18.271088743336072
0.050505050505050504,-18.85806094059066
0.0606060606060606,-19.438233628813688
0.07070707070707072,-20.009129531121655
0.08080808080808081,-20.568177823935148
0.09090909090909091,-21.11274550953997
0.10101010101010101,-21.640172913114483
0.1111111111111111,-22.147813815298914
0.1212121212121212,-22.63307765457143
0.13131313131313133,-23.09346855039994
0.14141414141414144,-23.52661496154708
0.15151515151515152,-23.930286211406813
0.16161616161616163,-24.30239751361153
0.17171717171717174,-24.641010047779584
0.18181818181818182,-24.94287120019459
0.1919191919191919,-25.19945369210327
0.20202020202020202,-25.41843757444022
0.2121212121212121,-25.59896171271841
0.2222222222222222,-25.74025108495144
0.23232323232323232,-25.841659198914844
0.2424242424242424,-25.9027027074807
0.25252525252525254,-25.90440947774103
0.26262626262626265,-25.902702707480685
0.27272727272727276,-25.841659198914783
0.2828282828282829,-25.74025108495149
0.29292929292929293,-25.598961712718392
0.30303030303030304,-25.418437574440198
0.31313131313131315,-25.19945369210332
0.32323232323232326,-24.94287120019455
0.33333333333333337,-24.641010047779577
0.3434343434343435,-24.302397513611506
0.3535353535353536,-23.93028621140679
0.36363636363636365,-23.526614961547093
0.3737373737373737,-23.093468550399926
0.3838383838383838,-22.63307765457145
0.3939393939393939,-22.147813815298893
0.40404040404040403,-21.640172913114498
0.41414141414141414,-21.11274550954001
0.4242424242424242,-20.56817782393513
0.4343434343434343,-20.009129531121665
0.4444444444444444,-19.438233628813716
0.45454545454545453,-18.858060940590658
0.46464646464646464,-18.271088743336094
0.47474747474747475,-17.67967062459278
0.4848484848484848,-17.086005775645084
0.4949494949494949,-16.492114036206395
0.5050505050505051,-15.899832920372603
0.5151515151515152,-15.310847101292621
0.5252525252525253,-14.72673771562383
0.5353535353535354,-14.149030531163934
0.5454545454545455,-13.579253018967888
0.5555555555555556,-13.019127832041226
0.5656565656565657,-12.479411562923882
0.5757575757575758,-12.017403755478515
0.5858585858585859,-11.51121172461859
0.595959595959596,-11.07804688625212
0.6060606060606061,-10.64030292279562
0.6161616161616162,-10.204445524897714
0.6262626262626263,-9.868153979182942
0.6363636363636365,-9.555285975600968
0.6464646464646465,-9.253077895195945
0.6565656565656566,-8.940575190841889
0.6666666666666667,-8.633344078923301
0.6767676767676768,-8.391201849679822
0.686868686868687,-8.1705973148921
0.696969696969697,-7.983563155531911
0.7070707070707072,-7.87457994025195
0.7171717171717172,-7.7431398994120775
0.7272727272727273,-7.63783092703486
0.7373737373737373,-7.563141520056889
0.7474747474747474,-7.518683287627999
0.7575757575757576,-7.503937619418609
0.7676767676767676,-7.518683287627996
0.7777777777777777,-7.5631415200569005
0.7878787878787878,-7.637830927034878
0.7979797979797979,-7.743139899412081
0.8080808080808081,-7.87457994025195
0.8181818181818181,-7.9835631555319075
0.8282828282828283,-8.170597314892117
0.8383838383838383,-8.391201849679822
0.8484848484848484,-8.633344078923285
0.8585858585858586,-8.940575190841868
0.8686868686868686,-9.253077895195952
0.8787878787878788,-9.555285975601008
0.8888888888888888,-9.868153979182981
0.898989898989899,-10.204445524897684
0.9090909090909091,-10.640302922795623
0.9191919191919191,-11.078046886252105
0.9292929292929293,-11.511211724618622
0.9393939393939393,-12.017403755478492
0.9494949494949495,-12.479411562923872
0.9595959595959596,-13.019127832041248
0.9696969696969696,-13.579253018967917
0.9797979797979798,-14.149030531163913
0.9898989898989898,-14.726737715623846
0.9999999999999999,-15.310847101292646


==> anc/fig4/subpl_2_series_75.csv <==
x,y
0.0,-15.890933361599064
0.010101010101010102,-16.482977255859005
0.020202020202020204,-17.07619369712685
0.0303030303030303,-17.668651343524544
0.04040404040404041,-18.258193261215602
0.050505050505050504,-18.842428864380707
0.0606060606060606,-19.418746966606623
0.07070707070707072,-19.984347809955402
0.08080808080808081,-20.536302302590613
0.09090909090909091,-21.071648862829665
0.10101010101010101,-21.587523731977054
0.1111111111111111,-22.083660015509775
0.1212121212121212,-22.56318539459718
0.13131313131313133,-23.018097173429346
0.14141414141414144,-23.446067310871577
0.15151515151515152,-23.84487193336884
0.16161616161616163,-24.21241604553593
0.17171717171717174,-24.546755209041777
0.18181818181818182,-24.84611358519251
0.1919191919191919,-25.108897771853947
0.20202020202020202,-25.33370629067138
0.2121212121212121,-25.51933550824416
0.2222222222222222,-25.664783934530433
0.23232323232323232,-25.774830578546002
0.2424242424242424,-25.860598245726113
0.25252525252525254,-25.90440947774099
0.26262626262626265,-25.86059824572611
0.27272727272727276,-25.774830578546027
0.2828282828282829,-25.664783934530398
0.29292929292929293,-25.519335508244147
0.30303030303030304,-25.333706290671383
0.31313131313131315,-25.108897771853936
0.32323232323232326,-24.846113585192484
0.33333333333333337,-24.546755209041756
0.3434343434343435,-24.212416045535914
0.3535353535353536,-23.844871933368797
0.36363636363636365,-23.446067310871545
0.3737373737373737,-23.0180971734294
0.3838383838383838,-22.56318539459718
0.3939393939393939,-22.08366001550978
0.40404040404040403,-21.587523731977118
0.41414141414141414,-21.071648862829633
0.4242424242424242,-20.536302302590602
0.4343434343434343,-19.984347809955395
0.4444444444444444,-19.418746966606612
0.45454545454545453,-18.84242886438074
0.46464646464646464,-18.258193261215542
0.47474747474747475,-17.66865134352444
0.4848484848484848,-17.076193697126843
0.4949494949494949,-16.482977255859048
0.5050505050505051,-15.890933361599082
0.5151515151515152,-15.301800628121688
0.5252525252525253,-14.71717313229234
0.5353535353535354,-14.138549334289099
0.5454545454545455,-13.567393205214275
0.5555555555555556,-13.005291686914193
0.5656565656565657,-12.475599559504698
0.5757575757575758,-12.007893449538603
0.5858585858585859,-11.493748227573212
0.595959595959596,-11.059508272286555
0.6060606060606061,-10.611144316284735
0.6161616161616162,-10.194172654935675
0.6262626262626263,-9.812658017244457
0.6363636363636365,-9.498663945481557
0.6464646464646465,-9.198091058695475
0.6565656565656566,-8.89399578161316
0.6666666666666667,-8.601448578409512
0.6767676767676768,-8.30014214128552
0.686868686868687,-8.126158345673709
0.696969696969697,-7.974660800174297
0.7070707070707072,-7.831782854273715
0.7171717171717172,-7.743139899412074
0.7272727272727273,-7.637830927034854
0.7373737373737373,-7.563141520056881
0.7474747474747474,-7.51868328762799
0.7575757575757576,-7.503937619418587
0.7676767676767676,-7.51868328762798
0.7777777777777777,-7.5631415200568854
0.7878787878787878,-7.6378309270348606
0.7979797979797979,-7.743139899412077
0.8080808080808081,-7.831782854273713
0.8181818181818181,-7.974660800174284
0.8282828282828283,-8.126158345673728
0.8383838383838383,-8.300142141285521
0.8484848484848484,-8.60144857840958
0.8585858585858586,-8.893995781613128
0.8686868686868686,-9.19809105869546
0.8787878787878788,-9.498663945481526
0.8888888888888888,-9.812658017244468
0.898989898989899,-10.194172654935615
0.9090909090909091,-10.611144316284744
0.9191919191919191,-11.059508272286537
0.9292929292929293,-11.493748227573226
0.9393939393939393,-12.007893449538606
0.9494949494949495,-12.475599559504708
0.9595959595959596,-13.005291686914184
0.9696969696969696,-13.567393205214255
0.9797979797979798,-14.138549334289095
0.9898989898989898,-14.717173132292288
0.9999999999999999,-15.301800628121658


==> anc/fig4/subpl_2_series_76.csv <==
x,y
0.0,-15.872517209346501
0.010101010101010102,-16.465690822126863
0.020202020202020204,-17.059715547173035
0.0303030303030303,-17.652542610867464
0.04040404040404041,-18.242008656053674
0.050505050505050504,-18.825910060197398
0.0606060606060606,-19.402016554162092
0.07070707070707072,-19.96804839243917
0.08080808080808081,-20.521658458673755
0.09090909090909091,-21.060435783574956
0.10101010101010101,-21.581925987448646
0.1111111111111111,-22.083660015509675
0.1212121212121212,-22.563185394597163
0.13131313131313133,-23.018097173429332
0.14141414141414144,-23.44606731087151
0.15151515151515152,-23.844871933368808
0.16161616161616163,-24.212416045535903
0.17171717171717174,-24.546755209041716
0.18181818181818182,-24.84611358519239
0.1919191919191919,-25.108897771853904
0.20202020202020202,-25.333706290671362
0.2121212121212121,-25.51933550824413
0.2222222222222222,-25.664783934530362
0.23232323232323232,-25.769257468380925
0.2424242424242424,-25.832177364694545
0.25252525252525254,-25.85319031879869
0.26262626262626265,-25.83217736469455
0.27272727272727276,-25.76925746838094
0.2828282828282829,-25.664783934530327
0.29292929292929293,-25.51933550824407
0.30303030303030304,-25.33370629067133
0.31313131313131315,-25.108897771853865
0.32323232323232326,-24.84611358519245
0.33333333333333337,-24.546755209041752
0.3434343434343435,-24.2124160455359
0.3535353535353536,-23.84487193336878
0.36363636363636365,-23.446067310871488
0.3737373737373737,-23.018097173429332
0.3838383838383838,-22.563185394597163
0.3939393939393939,-22.08366001550977
0.40404040404040403,-21.58192598744864
0.41414141414141414,-21.060435783574974
0.4242424242424242,-20.52165845867376
0.4343434343434343,-19.968048392439133
0.4444444444444444,-19.402016554162127
0.45454545454545453,-18.82591006019744
0.46464646464646464,-18.24200865605363
0.47474747474747475,-17.652542610867492
0.4848484848484848,-17.059715547173056
0.4949494949494949,-16.46569082212686
0.5050505050505051,-15.872517209346478
0.5151515151515152,-15.282028762251949
0.5252525252525253,-14.695779362596204
0.5353535353535354,-14.115042966898601
0.5454545454545455,-13.540879588891809
0.5555555555555556,-12.974288604550127
0.5656565656565657,-12.455544341740842
0.5757575757575758,-11.952144129461976
0.5858585858585859,-11.470412856665261
0.595959595959596,-11.05950827228653
0.6060606060606061,-10.611144316284715
0.6161616161616162,-10.176549676542168
0.6262626262626263,-9.812658017244434
0.6363636363636365,-9.498663945481516
0.6464646464646465,-9.19809105869547
0.6565656565656566,-8.870071655267367
0.6666666666666667,-8.535525179817554
0.6767676767676768,-8.281413362438439
0.686868686868687,-8.040564487309792
0.696969696969697,-7.917130272302089
0.7070707070707072,-7.806171598895839
0.7171717171717172,-7.667144629887679
0.7272727272727273,-7.558698308761514
0.7373737373737373,-7.481246098535138
0.7474747474747474,-7.434825071663564
0.7575757575757576,-7.419363852119149
0.7676767676767676,-7.434825071663561
0.7777777777777777,-7.481246098535141
0.7878787878787878,-7.55869830876153
0.7979797979797979,-7.667144629887665
0.8080808080808081,-7.80617159889583
0.8181818181818181,-7.917130272302099
0.8282828282828283,-8.040564487309794
0.8383838383838383,-8.281413362438448
0.8484848484848484,-8.535525179817565
0.8585858585858586,-8.870071655267363
0.8686868686868686,-9.198091058695455
0.8787878787878788,-9.498663945481518
0.8888888888888888,-9.812658017244457
0.898989898989899,-10.176549676542166
0.9090909090909091,-10.61114431628472
0.9191919191919191,-11.05950827228653
0.9292929292929293,-11.470412856665245
0.9393939393939393,-11.952144129461969
0.9494949494949495,-12.455544341740817
0.9595959595959596,-12.974288604550155
0.9696969696969696,-13.54087958889183
0.9797979797979798,-14.11504296689863
0.9898989898989898,-14.695779362596188
0.9999999999999999,-15.282028762251942


==> anc/fig4/subpl_2_series_77.csv <==
x,y
0.0,-15.872517209346501
0.010101010101010102,-16.46569082212683
0.020202020202020204,-17.059715547172964
0.0303030303030303,-17.652542610867453
0.04040404040404041,-18.24200865605365
0.050505050505050504,-18.825910060197366
0.0606060606060606,-19.40201655416209
0.07070707070707072,-19.96804839243915
0.08080808080808081,-20.521658458673745
0.09090909090909091,-21.060435783574928
0.10101010101010101,-21.581925987448635
0.1111111111111111,-22.081293346440013
0.1212121212121212,-22.550638133409546
0.13131313131313133,-22.993552663537475
0.14141414141414144,-23.408274304279463
0.15151515151515152,-23.793189893258884
0.16161616161616163,-24.14676715136653
0.17171717171717174,-24.467528847012037
0.18181818181818182,-24.754063124296117
0.1919191919191919,-25.021835334072527
0.20202020202020202,-25.26997808091915
0.2121212121212121,-25.47884712354977
0.2222222222222222,-25.647397714975725
0.23232323232323232,-25.76925746838092
0.2424242424242424,-25.832177364694495
0.25252525252525254,-25.853190318798685
0.26262626262626265,-25.832177364694495
0.27272727272727276,-25.769257468380918
0.2828282828282829,-25.64739771497573
0.29292929292929293,-25.478847123549706
0.30303030303030304,-25.26997808091917
0.31313131313131315,-25.02183533407249
0.32323232323232326,-24.7540631242962
0.33333333333333337,-24.467528847011952
0.3434343434343435,-24.146767151366483
0.3535353535353536,-23.793189893258848
0.36363636363636365,-23.408274304279445
0.3737373737373737,-22.993552663537486
0.3838383838383838,-22.55063813340943
0.3939393939393939,-22.08129334643994
0.40404040404040403,-21.58192598744861
0.41414141414141414,-21.060435783574913
0.4242424242424242,-20.52165845867371
0.4343434343434343,-19.968048392439105
0.4444444444444444,-19.4020165541621
0.45454545454545453,-18.825910060197394
0.46464646464646464,-18.24200865605356
0.47474747474747475,-17.65254261086746
0.4848484848484848,-17.059715547172964
0.4949494949494949,-16.465690822126824
0.5050505050505051,-15.872517209346467
0.5151515151515152,-15.282028762251931
0.5252525252525253,-14.6957793625962
0.5353535353535354,-14.11504296689859
0.5454545454545455,-13.540879588891798
0.5555555555555556,-12.974288604550113
0.5656565656565657,-12.455544341740831
0.5757575757575758,-11.95214412946196
0.5858585858585859,-11.461637625268336
0.595959595959596,-11.048315816288955
0.6060606060606061,-10.588978785620785
0.6161616161616162,-10.176549676542127
0.6262626262626263,-9.7756644082638
0.6363636363636365,-9.460811838902295
0.6464646464646465,-9.170526835876162
0.6565656565656566,-8.870071655267344
0.6666666666666667,-8.535525179817531
0.6767676767676768,-8.218453709341546
0.686868686868687,-8.017678552100074
0.696969696969697,-7.849026383825098
0.7070707070707072,-7.706452078250201
0.7171717171717172,-7.590100271030439
0.7272727272727273,-7.500170610229889
0.7373737373737373,-7.436595369727308
0.7474747474747474,-7.398872712752389
0.7575757575757576,-7.386388547240453
0.7676767676767676,-7.39887271275238
0.7777777777777777,-7.436595369727315
0.7878787878787878,-7.5001706102299
0.7979797979797979,-7.590100271030448
0.8080808080808081,-7.706452078250189
0.8181818181818181,-7.84902638382511
0.8282828282828283,-8.017678552100056
0.8383838383838383,-8.218453709341553
0.8484848484848484,-8.535525179817535
0.8585858585858586,-8.870071655267354
0.8686868686868686,-9.170526835876156
0.8787878787878788,-9.46081183890229
0.8888888888888888,-9.775664408263822
0.898989898989899,-10.176549676542122
0.9090909090909091,-10.588978785620768
0.9191919191919191,-11.048315816288962
0.9292929292929293,-11.461637625268342
0.9393939393939393,-11.952144129461963
0.9494949494949495,-12.455544341740815
0.9595959595959596,-12.974288604550129
0.9696969696969696,-13.540879588891821
0.9797979797979798,-14.11504296689862
0.9898989898989898,-14.69577936259618
0.9999999999999999,-15.28202876225194


==> anc/fig4/subpl_2_series_78.csv <==
x,y
0.0,-15.82391801356083
0.010101010101010102,-16.415790858345584
0.020202020202020204,-17.006529083979714
0.0303030303030303,-17.594294255291615
0.04040404040404041,-18.1771470584184
0.050505050505050504,-18.753065048011056
0.0606060606060606,-19.319937503162283
0.07070707070707072,-19.87555767146423
0.08080808080808081,-20.417626931989513
0.09090909090909091,-20.94377517932522
0.10101010101010101,-21.451596228740968
0.1111111111111111,-21.938694259603086
0.1212121212121212,-22.402734491876316
0.13131313131313133,-22.841489027030708
0.14141414141414144,-23.25286956985494
0.15151515151515152,-23.665493551404893
0.16161616161616163,-24.05570648314858
0.17171717171717174,-24.41308339758633
0.18181818181818182,-24.735700821497634
0.1919191919191919,-25.005054818197966
0.20202020202020202,-25.219324718851613
0.2121212121212121,-25.395868348125596
0.2222222222222222,-25.533888070334093
0.23232323232323232,-25.632810817252256
0.2424242424242424,-25.692280733183328
0.25252525252525254,-25.71212086142643
0.26262626262626265,-25.692280733183292
0.27272727272727276,-25.63281081725229
0.2828282828282829,-25.533888070334072
0.29292929292929293,-25.395868348125536
0.30303030303030304,-25.219324718851585
0.31313131313131315,-25.005054818197987
0.32323232323232326,-24.735700821497527
0.33333333333333337,-24.413083397586323
0.3434343434343435,-24.055706483148548
0.3535353535353536,-23.66549355140488
0.36363636363636365,-23.25286956985489
0.3737373737373737,-22.841489027030715
0.3838383838383838,-22.40273449187633
0.3939393939393939,-21.938694259603125
0.40404040404040403,-21.451596228740964
0.41414141414141414,-20.94377517932526
0.4242424242424242,-20.417626931989496
0.4343434343434343,-19.875557671464225
0.4444444444444444,-19.31993750316229
0.45454545454545453,-18.75306504801105
0.46464646464646464,-18.177147058418402
0.47474747474747475,-17.59429425529164
0.4848484848484848,-17.00652908397972
0.4949494949494949,-16.415790858345616
0.5050505050505051,-15.823918013560801
0.5151515151515152,-15.232604454848204
0.5252525252525253,-14.643361650918985
0.5353535353535354,-14.057531008585375
0.5454545454545455,-13.476378337271472
0.5555555555555556,-12.901526300296034
0.5656565656565657,-12.454628753403176
0.5757575757575758,-11.949816950079475
0.5858585858585859,-11.461637625268303
0.595959595959596,-11.048315816288929
0.6060606060606061,-10.587285315178763
0.6161616161616162,-10.167580270189076
0.6262626262626263,-9.77566440826379
0.6363636363636365,-9.368573594621026
0.6464646464646465,-8.980256574596716
0.6565656565656566,-8.7302186317983
0.6666666666666667,-8.502556731946305
0.6767676767676768,-8.218453709341542
0.686868686868687,-8.017678552100046
0.696969696969697,-7.849026383825097
0.7070707070707072,-7.70645207825019
0.7171717171717172,-7.590100271030431
0.7272727272727273,-7.500170610229869
0.7373737373737373,-7.4365953697273035
0.7474747474747474,-7.398872712752382
0.7575757575757576,-7.386388547240437
0.7676767676767676,-7.398872712752375
0.7777777777777777,-7.436595369727306
0.7878787878787878,-7.5001706102298735
0.7979797979797979,-7.590100271030432
0.8080808080808081,-7.706452078250183
0.8181818181818181,-7.849026383825093
0.8282828282828283,-8.017678552100053
0.8383838383838383,-8.218453709341553
0.8484848484848484,-8.502556731946285
0.8585858585858586,-8.73021863179829
0.8686868686868686,-8.980256574596726
0.8787878787878788,-9.36857359462105
0.8888888888888888,-9.775664408263815
0.898989898989899,-10.167580270189083
0.9090909090909091,-10.587285315178788
0.9191919191919191,-11.048315816288943
0.9292929292929293,-11.46163762526833
0.9393939393939393,-11.949816950079452
0.9494949494949495,-12.454628753403217
0.9595959595959596,-12.901526300296041
0.9696969696969696,-13.476378337271473
0.9797979797979798,-14.057531008585373
0.9898989898989898,-14.643361650918939
0.9999999999999999,-15.232604454848193


==> anc/fig4/subpl_2_series_79.csv <==
x,y
0.0,-15.823918013560805
0.010101010101010102,-16.415790858345584
0.020202020202020204,-17.006529083979608
0.0303030303030303,-17.594294255291608
0.04040404040404041,-18.17714705841838
0.050505050505050504,-18.753065048010978
0.0606060606060606,-19.319937503162244
0.07070707070707072,-19.875557671464215
0.08080808080808081,-20.417626931989467
0.09090909090909091,-20.94377517932521
0.10101010101010101,-21.451596228740957
0.1111111111111111,-21.93869425960305
0.1212121212121212,-22.402734491876313
0.13131313131313133,-22.841489027030665
0.14141414141414144,-23.2528695698549
0.15151515151515152,-23.641639034838494
0.16161616161616163,-24.004219869666432
0.17171717171717174,-24.33493300453971
0.18181818181818182,-24.631840872440645
0.1919191919191919,-24.895544114673086
0.20202020202020202,-25.127578598911835
0.2121212121212121,-25.319189926177895
0.2222222222222222,-25.46931626580053
0.23232323232323232,-25.577133965230047
0.2424242424242424,-25.642057548463693
0.25252525252525254,-25.663737462809696
0.26262626262626265,-25.642057548463697
0.27272727272727276,-25.577133965230047
0.2828282828282829,-25.46931626580055
0.29292929292929293,-25.319189926177838
0.30303030303030304,-25.12757859891184
0.31313131313131315,-24.89554411467308
0.32323232323232326,-24.631840872440794
0.33333333333333337,-24.334933004539764
0.3434343434343435,-24.004219869666482
0.3535353535353536,-23.641639034838487
0.36363636363636365,-23.252869569854884
0.3737373737373737,-22.8414890270307
0.3838383838383838,-22.402734491876316
0.3939393939393939,-21.938694259603025
0.40404040404040403,-21.45159622874092
0.41414141414141414,-20.943775179325186
0.4242424242424242,-20.417626931989457
0.4343434343434343,-19.87555767146416
0.4444444444444444,-19.319937503162258
0.45454545454545453,-18.75306504801099
0.46464646464646464,-18.177147058418377
0.47474747474747475,-17.594294255291622
0.4848484848484848,-17.00652908397967
0.4949494949494949,-16.415790858345527
0.5050505050505051,-15.823918013560798
0.5151515151515152,-15.232604454848186
0.5252525252525253,-14.643361650918955
0.5353535353535354,-14.057531008585364
0.5454545454545455,-13.476378337271465
0.5555555555555556,-12.90152630029602
0.5656565656565657,-12.435536596874261
0.5757575757575758,-11.93553592490783
0.5858585858585859,-11.455461946126343
0.595959595959596,-11.033703007865023
0.6060606060606061,-10.587285315178752
0.6161616161616162,-10.167580270189049
0.6262626262626263,-9.763212071050853
0.6363636363636365,-9.368573594620997
0.6464646464646465,-8.975143287548034
0.6565656565656566,-8.675148940305196
0.6666666666666667,-8.431474195788761
0.6767676767676768,-8.21212061330244
0.686868686868687,-7.98218275348661
0.696969696969697,-7.711661969798473
0.7070707070707072,-7.52353438022054
0.7171717171717172,-7.395569722911832
0.7272727272727273,-7.298952194388258
0.7373737373737373,-7.230206781673426
0.7474747474747474,-7.18909577033729
0.7575757575757576,-7.175416861445029
0.7676767676767676,-7.189095770337304
0.7777777777777777,-7.230206781673428
0.7878787878787878,-7.298952194388251
0.7979797979797979,-7.395569722911844
0.8080808080808081,-7.523534380220563
0.8181818181818181,-7.711661969798486
0.8282828282828283,-7.982182753486666
0.8383838383838383,-8.212120613302503
0.8484848484848484,-8.431474195788773
0.8585858585858586,-8.675148940305238
0.8686868686868686,-8.97514328754804
0.8787878787878788,-9.368573594621022
0.8888888888888888,-9.763212071050825
0.898989898989899,-10.167580270189038
0.9090909090909091,-10.587285315178773
0.9191919191919191,-11.033703007865038
0.9292929292929293,-11.45546194612635
0.9393939393939393,-11.935535924907823
0.9494949494949495,-12.435536596874252
0.9595959595959596,-12.901526300296034
0.9696969696969696,-13.476378337271454
0.9797979797979798,-14.057531008585359
0.9898989898989898,-14.643361650918935
0.9999999999999999,-15.232604454848172


==> anc/fig4/subpl_2_series_8.csv <==
x,y
0.0,-16.398926850602226
0.010101010101010102,-16.996414539842316
0.020202020202020204,-17.604823066668345
0.0303030303030303,-18.21998977922426
0.04040404040404041,-18.8393812440501
0.050505050505050504,-19.46058254769764
0.0606060606060606,-20.080960630040973
0.07070707070707072,-20.697577840039955
0.08080808080808081,-21.307214094876464
0.09090909090909091,-21.90643981686045
0.10101010101010101,-22.491702016480545
0.1111111111111111,-23.059403385473214
0.1212121212121212,-23.605968106651115
0.13131313131313133,-24.12789524230665
0.14141414141414144,-24.551336368196356
0.15151515151515152,-24.972595285114355
0.16161616161616163,-25.392680708934147
0.17171717171717174,-25.748564641420206
0.18181818181818182,-26.03621640522316
0.1919191919191919,-26.288751614830893
0.20202020202020202,-26.504568510821475
0.2121212121212121,-26.683022531166127
0.2222222222222222,-26.845071246389526
0.23232323232323232,-26.961203770635095
0.2424242424242424,-27.031015204129638
0.25252525252525254,-27.0543052866727
0.26262626262626265,-27.031015204129496
0.27272727272727276,-26.961203770635244
0.2828282828282829,-26.84507124638957
0.29292929292929293,-26.683022531166145
0.30303030303030304,-26.504568510821407
0.31313131313131315,-26.288751614830943
0.32323232323232326,-26.03621640522316
0.33333333333333337,-25.748564641420195
0.3434343434343435,-25.392680708934044
0.3535353535353536,-24.972595285114355
0.36363636363636365,-24.551336368196306
0.3737373737373737,-24.12789524230665
0.3838383838383838,-23.60596810665108
0.3939393939393939,-23.059403385473285
0.40404040404040403,-22.491702016480485
0.41414141414141414,-21.9064398168604
0.4242424242424242,-21.307214094876464
0.4343434343434343,-20.697577840039983
0.4444444444444444,-20.08096063004094
0.45454545454545453,-19.460582547697573
0.46464646464646464,-18.83938124405012
0.47474747474747475,-18.219989779224207
0.4848484848484848,-17.604823066668363
0.4949494949494949,-16.996414539842405
0.5050505050505051,-16.398926850602212
0.5151515151515152,-15.834489861582652
0.5252525252525253,-15.394853429189057
0.5353535353535354,-15.019121911355063
0.5454545454545455,-14.6614477970297
0.5555555555555556,-14.314618956442674
0.5656565656565657,-13.976612347767034
0.5757575757575758,-13.646765733656222
0.5858585858585859,-13.324940034061292
0.595959595959596,-13.011254102029117
0.6060606060606061,-12.705983799265152
0.6161616161616162,-12.342728806327578
0.6262626262626263,-11.927949297868352
0.6363636363636365,-11.523763003371092
0.6464646464646465,-11.1308634460707
0.6565656565656566,-10.750242689046079
0.6666666666666667,-10.383244594374453
0.6767676767676768,-10.031612351610475
0.686868686868687,-9.704831657102426
0.696969696969697,-9.473761346130765
0.7070707070707072,-9.25878706499583
0.7171717171717172,-9.061693288048044
0.7272727272727273,-8.875070590474776
0.7373737373737373,-8.731291129569506
0.7474747474747474,-8.837188910247727
0.7575757575757576,-8.96197293057267
0.7676767676767676,-8.837188910247718
0.7777777777777777,-8.73129112956949
0.7878787878787878,-8.875070590474781
0.7979797979797979,-9.061693288048032
0.8080808080808081,-9.258787064995817
0.8181818181818181,-9.473761346130765
0.8282828282828283,-9.704831657102455
0.8383838383838383,-10.031612351610498
0.8484848484848484,-10.38324459437447
0.8585858585858586,-10.75024268904611
0.8686868686868686,-11.130863446070705
0.8787878787878788,-11.523763003371126
0.8888888888888888,-11.927949297868365
0.898989898989899,-12.342728806327582
0.9090909090909091,-12.705983799265146
0.9191919191919191,-13.011254102029087
0.9292929292929293,-13.324940034061317
0.9393939393939393,-13.646765733656208
0.9494949494949495,-13.976612347767057
0.9595959595959596,-14.314618956442693
0.9696969696969696,-14.661447797029714
0.9797979797979798,-15.019121911355082
0.9898989898989898,-15.394853429189084
0.9999999999999999,-15.834489861582611


==> anc/fig4/subpl_2_series_80.csv <==
x,y
0.0,-15.80597814140586
0.010101010101010102,-16.397569379537863
0.020202020202020204,-16.987482300129674
0.0303030303030303,-17.57396557220388
0.04040404040404041,-18.15520042297473
0.050505050505050504,-18.72931928069565
0.0606060606060606,-19.294409348843455
0.07070707070707072,-19.84851444762607
0.08080808080808081,-20.389642134760074
0.09090909090909091,-20.91577390042623
0.10101010101010101,-21.42487204324969
0.1111111111111111,-21.914878054110908
0.1212121212121212,-22.38370292917335
0.13131313131313133,-22.82921754695163
0.14141414141414144,-23.249255780766337
0.15151515151515152,-23.634943599173827
0.16161616161616163,-23.985937107854358
0.17171717171717174,-24.315617870460596
0.18181818181818182,-24.624382828516932
0.1919191919191919,-24.895544114673072
0.20202020202020202,-25.12757859891179
0.2121212121212121,-25.319189926177835
0.2222222222222222,-25.469316265800483
0.23232323232323232,-25.577133965230004
0.2424242424242424,-25.64205754846364
0.25252525252525254,-25.66373746280961
0.26262626262626265,-25.642057548463693
0.27272727272727276,-25.577133965230026
0.2828282828282829,-25.46931626580054
0.29292929292929293,-25.319189926177835
0.30303030303030304,-25.127578598911786
0.31313131313131315,-24.895544114673054
0.32323232323232326,-24.62438282851695
0.33333333333333337,-24.31561787046065
0.3434343434343435,-23.985937107854312
0.3535353535353536,-23.634943599173834
0.36363636363636365,-23.249255780766333
0.3737373737373737,-22.829217546951604
0.3838383838383838,-22.383702929173264
0.3939393939393939,-21.9148780541109
0.40404040404040403,-21.42487204324973
0.41414141414141414,-20.91577390042622
0.4242424242424242,-20.38964213476013
0.4343434343434343,-19.84851444762604
0.4444444444444444,-19.294409348843423
0.45454545454545453,-18.729319280695602
0.46464646464646464,-18.15520042297465
0.47474747474747475,-17.573965572203885
0.4848484848484848,-16.98748230012967
0.4949494949494949,-16.397569379537913
0.5050505050505051,-15.805978141405856
0.5151515151515152,-15.214357052416158
0.5252525252525253,-14.62422516799299
0.5353535353535354,-14.036991501708641
0.5454545454545455,-13.454040219761197
0.5555555555555556,-12.876915375043616
0.5656565656565657,-12.435536596874233
0.5757575757575758,-11.935535924907809
0.5858585858585859,-11.455461946126336
0.595959595959596,-11.001345026754827
0.6060606060606061,-10.505948678143094
0.6161616161616162,-10.076503174448703
0.6262626262626263,-9.760283435027635
0.6363636363636365,-9.343409378421129
0.6464646464646465,-8.975143287548033
0.6565656565656566,-8.675148940305174
0.6666666666666667,-8.431474195788748
0.6767676767676768,-8.212120613302423
0.686868686868687,-7.922395384911314
0.696969696969697,-7.672099966567368
0.7070707070707072,-7.520108005794545
0.7171717171717172,-7.395569722911827
0.7272727272727273,-7.298952194388243
0.7373737373737373,-7.230206781673397
0.7474747474747474,-7.189095770337289
0.7575757575757576,-7.175416861445027
0.7676767676767676,-7.1890957703372775
0.7777777777777777,-7.2302067816734255
0.7878787878787878,-7.298952194388248
0.7979797979797979,-7.395569722911829
0.8080808080808081,-7.520108005794541
0.8181818181818181,-7.672099966567352
0.8282828282828283,-7.922395384911328
0.8383838383838383,-8.212120613302446
0.8484848484848484,-8.431474195788763
0.8585858585858586,-8.675148940305197
0.8686868686868686,-8.975143287548013
0.8787878787878788,-9.343409378421182
0.8888888888888888,-9.760283435027567
0.898989898989899,-10.07650317444872
0.9090909090909091,-10.505948678143088
0.9191919191919191,-11.001345026754844
0.9292929292929293,-11.455461946126345
0.9393939393939393,-11.935535924907814
0.9494949494949495,-12.43553659687421
0.9595959595959596,-12.87691537504364
0.9696969696969696,-13.454040219761145
0.9797979797979798,-14.036991501708648
0.9898989898989898,-14.624225167992957
0.9999999999999999,-15.214357052416121


==> anc/fig4/subpl_2_series_81.csv <==
x,y
0.0,-15.536484988887015
0.010101010101010102,-16.12221377794753
0.020202020202020204,-16.71172669944145
0.0303030303030303,-17.303110341350614
0.04040404040404041,-17.894269603819108
0.050505050505050504,-18.482941394754214
0.0606060606060606,-19.06671450386665
0.07070707070707072,-19.643054502736174
0.08080808080808081,-20.20933241516357
0.09090909090909091,-20.762855867306428
0.10101010101010101,-21.300901488765078
0.1111111111111111,-21.820747478218383
0.1212121212121212,-22.319705439460293
0.13131313131313133,-22.795150803575616
0.14141414141414144,-23.244551354514844
0.15151515151515152,-23.634943599173816
0.16161616161616163,-23.985937107854294
0.17171717171717174,-24.315617870460585
0.18181818181818182,-24.624382828516897
0.1919191919191919,-24.893166362637174
0.20202020202020202,-25.11731174941643
0.2121212121212121,-25.30286699897788
0.2222222222222222,-25.448613444990535
0.23232323232323232,-25.553532232973293
0.2424242424242424,-25.616830113691936
0.25252525252525254,-25.637989956271593
0.26262626262626265,-25.616830113691993
0.27272727272727276,-25.553532232973424
0.2828282828282829,-25.448613444990535
0.29292929292929293,-25.302866998977855
0.30303030303030304,-25.117311749416363
0.31313131313131315,-24.89316636263713
0.32323232323232326,-24.62438282851689
0.33333333333333337,-24.315617870460624
0.3434343434343435,-23.985937107854255
0.3535353535353536,-23.63494359917379
0.36363636363636365,-23.2445513545148
0.3737373737373737,-22.795150803575623
0.3838383838383838,-22.319705439460304
0.3939393939393939,-21.8207474782184
0.40404040404040403,-21.300901488765128
0.41414141414141414,-20.762855867306442
0.4242424242424242,-20.209332415163548
0.4343434343434343,-19.64305450273616
0.4444444444444444,-19.06671450386664
0.45454545454545453,-18.482941394754206
0.46464646464646464,-17.894269603819073
0.47474747474747475,-17.303110341350617
0.4848484848484848,-16.711726699441392
0.4949494949494949,-16.12221377794751
0.5050505050505051,-15.53648498888705
0.5151515151515152,-14.95626567387834
0.5252525252525253,-14.38309592772247
0.5353535353535354,-13.818350721492932
0.5454545454545455,-13.263375708254173
0.5555555555555556,-12.814575076289035
0.5656565656565657,-12.425296609270006
0.5757575757575758,-11.923744491768597
0.5858585858585859,-11.433478457181925
0.595959595959596,-10.983863401814366
0.6060606060606061,-10.487386510530792
0.6161616161616162,-10.062824040128998
0.6262626262626263,-9.666663982468986
0.6363636363636365,-9.25397630975704
0.6464646464646465,-8.948424497543101
0.6565656565656566,-8.608944391128592
0.6666666666666667,-8.389878402400656
0.6767676767676768,-8.199311742631615
0.686868686868687,-7.922395384911301
0.696969696969697,-7.672099966567345
0.7070707070707072,-7.5201080057945395
0.7171717171717172,-7.370761253767465
0.7272727272727273,-7.22807941195349
0.7373737373737373,-7.133305022909753
0.7474747474747474,-7.085784813760881
0.7575757575757576,-7.069970471814397
0.7676767676767676,-7.085784813760871
0.7777777777777777,-7.13330502290975
0.7878787878787878,-7.228079411953526
0.7979797979797979,-7.370761253767453
0.8080808080808081,-7.520108005794539
0.8181818181818181,-7.672099966567351
0.8282828282828283,-7.9223953849113204
0.8383838383838383,-8.199311742631602
0.8484848484848484,-8.389878402400658
0.8585858585858586,-8.608944391128608
0.8686868686868686,-8.948424497543058
0.8787878787878788,-9.253976309757038
0.8888888888888888,-9.666663982469002
0.898989898989899,-10.062824040128998
0.9090909090909091,-10.487386510530783
0.9191919191919191,-10.983863401814364
0.9292929292929293,-11.433478457181916
0.9393939393939393,-11.923744491768513
0.9494949494949495,-12.425296609270053
0.9595959595959596,-12.814575076289012
0.9696969696969696,-13.263375708254218
0.9797979797979798,-13.818350721492976
0.9898989898989898,-14.383095927722517
0.9999999999999999,-14.956265673878361


==> anc/fig4/subpl_2_series_82.csv <==
x,y
0.0,-15.530142552182136
0.010101010101010102,-16.115900082066865
0.020202020202020204,-16.705011634999178
0.0303030303030303,-17.29555685292889
0.04040404040404041,-17.885403424847034
0.050505050505050504,-18.472230145534922
0.0606060606060606,-19.05355531395247
0.07070707070707072,-19.626769049406796
0.08080808080808081,-20.189167998132536
0.09090909090909091,-20.737990948551133
0.10101010101010101,-21.270454061795114
0.1111111111111111,-21.783784707900253
0.1212121212121212,-22.275253222413347
0.13131313131313133,-22.74220221534792
0.14141414141414144,-23.18207333948492
0.15151515151515152,-23.592431634246946
0.16161616161616163,-23.970987686413192
0.17171717171717174,-24.30423136365198
0.18181818181818182,-24.58836134583503
0.1919191919191919,-24.83702084603688
0.20202020202020202,-25.049076128189288
0.2121212121212121,-25.223587762980916
0.2222222222222222,-25.359837700932932
0.23232323232323232,-25.45735212291386
0.2424242424242424,-25.51589655815684
0.25252525252525254,-25.53541107197889
0.26262626262626265,-25.515896558156843
0.27272727272727276,-25.457352122913825
0.2828282828282829,-25.35983770093292
0.29292929292929293,-25.22358776298089
0.30303030303030304,-25.049076128189334
0.31313131313131315,-24.837020846036864
0.32323232323232326,-24.58836134583502
0.33333333333333337,-24.30423136365198
0.3434343434343435,-23.970987686413146
0.3535353535353536,-23.592431634246864
0.36363636363636365,-23.1820733394849
0.3737373737373737,-22.742202215347874
0.3838383838383838,-22.27525322241335
0.3939393939393939,-21.783784707900317
0.40404040404040403,-21.270454061795135
0.41414141414141414,-20.737990948551126
0.4242424242424242,-20.189167998132557
0.4343434343434343,-19.626769049406818
0.4444444444444444,-19.05355531395247
0.45454545454545453,-18.47223014553493
0.46464646464646464,-17.88540342484701
0.47474747474747475,-17.295556852928904
0.4848484848484848,-16.705011634999195
0.4949494949494949,-16.115900082066826
0.5050505050505051,-15.530142552182133
0.5151515151515152,-14.949431005680362
0.5252525252525253,-14.375220844727174
0.5353535353535354,-13.808737804002257
0.5454545454545455,-13.251099076619228
0.5555555555555556,-12.806455948212278
0.5656565656565657,-12.4137518884963
0.5757575757575758,-11.86746511279056
0.5858585858585859,-11.427215531403181
0.595959595959596,-10.925180029928534
0.6060606060606061,-10.470959952533796
0.6161616161616162,-10.062824040128962
0.6262626262626263,-9.666663982468972
0.6363636363636365,-9.253976309757032
0.6464646464646465,-8.922886964462423
0.6565656565656566,-8.593791528930911
0.6666666666666667,-8.317030750778164
0.6767676767676768,-8.067347361971152
0.686868686868687,-7.8503445834726255
0.696969696969697,-7.662029367815433
0.7070707070707072,-7.478197797630839
0.7171717171717172,-7.3253558807506245
0.7272727272727273,-7.212772138399972
0.7373737373737373,-7.133305022909749
0.7474747474747474,-7.085784813760874
0.7575757575757576,-7.069970471814382
0.7676767676767676,-7.08578481376085
0.7777777777777777,-7.133305022909743
0.7878787878787878,-7.212772138399985
0.7979797979797979,-7.325355880750627
0.8080808080808081,-7.478197797630849
0.8181818181818181,-7.662029367815469
0.8282828282828283,-7.850344583472627
0.8383838383838383,-8.067347361971164
0.8484848484848484,-8.317030750778148
0.8585858585858586,-8.593791528930877
0.8686868686868686,-8.922886964462426
0.8787878787878788,-9.253976309757027
0.8888888888888888,-9.666663982468968
0.898989898989899,-10.062824040128973
0.9090909090909091,-10.470959952533796
0.9191919191919191,-10.925180029928548
0.9292929292929293,-11.427215531403158
0.9393939393939393,-11.867465112790581
0.9494949494949495,-12.413751888496298
0.9595959595959596,-12.806455948212282
0.9696969696969696,-13.251099076619228
0.9797979797979798,-13.80873780400225
0.9898989898989898,-14.375220844727174
0.9999999999999999,-14.949431005680356


==> anc/fig4/subpl_2_series_83.csv <==
x,y
0.0,-15.530142552182124
0.010101010101010102,-16.11590008206682
0.020202020202020204,-16.705011634999156
0.0303030303030303,-17.295556852928808
0.04040404040404041,-17.885403424846977
0.050505050505050504,-18.472230145534876
0.0606060606060606,-19.05355531395241
0.07070707070707072,-19.626769049406768
0.08080808080808081,-20.18916799813251
0.09090909090909091,-20.737990948551072
0.10101010101010101,-21.2704540617951
0.1111111111111111,-21.783784707900242
0.1212121212121212,-22.275253222413316
0.13131313131313133,-22.742202215347884
0.14141414141414144,-23.182073339484884
0.15151515151515152,-23.59243163424687
0.16161616161616163,-23.97098768641313
0.17171717171717174,-24.304231363651976
0.18181818181818182,-24.58836134583503
0.1919191919191919,-24.83702084603684
0.20202020202020202,-25.049076128189206
0.2121212121212121,-25.223587762980852
0.2222222222222222,-25.359837700932903
0.23232323232323232,-25.457352122913836
0.2424242424242424,-25.51589655815681
0.25252525252525254,-25.535411071978874
0.26262626262626265,-25.515896558156786
0.27272727272727276,-25.457352122913818
0.2828282828282829,-25.359837700932882
0.29292929292929293,-25.223587762980856
0.30303030303030304,-25.04907612818925
0.31313131313131315,-24.837020846036847
0.32323232323232326,-24.588361345835
0.33333333333333337,-24.30423136365195
0.3434343434343435,-23.970987686413107
0.3535353535353536,-23.592431634246847
0.36363636363636365,-23.182073339484862
0.3737373737373737,-22.74220221534786
0.3838383838383838,-22.275253222413323
0.3939393939393939,-21.783784707900242
0.40404040404040403,-21.27045406179508
0.41414141414141414,-20.73799094855107
0.4242424242424242,-20.189167998132536
0.4343434343434343,-19.626769049406764
0.4444444444444444,-19.053555313952444
0.45454545454545453,-18.472230145534915
0.46464646464646464,-17.88540342484693
0.47474747474747475,-17.295556852928886
0.4848484848484848,-16.70501163499919
0.4949494949494949,-16.1159000820668
0.5050505050505051,-15.530142552182122
0.5151515151515152,-14.949431005680355
0.5252525252525253,-14.375220844727156
0.5353535353535354,-13.808737804002249
0.5454545454545455,-13.251099076619193
0.5555555555555556,-12.806455948212259
0.5656565656565657,-12.413751888496284
0.5757575757575758,-11.867465112790551
0.5858585858585859,-11.407994497017139
0.595959595959596,-10.925180029928523
0.6060606060606061,-10.470959952533779
0.6161616161616162,-10.053174595198989
0.6262626262626263,-9.624376553429325
0.6363636363636365,-9.251423829182123
0.6464646464646465,-8.92288696446241
0.6565656565656566,-8.587738736420414
0.6666666666666667,-8.317030750778143
0.6767676767676768,-8.067347361971139
0.686868686868687,-7.850344583472621
0.696969696969697,-7.652077259417957
0.7070707070707072,-7.478197797630835
0.7171717171717172,-7.325355880750599
0.7272727272727273,-7.212772138399961
0.7373737373737373,-7.099191607016075
0.7474747474747474,-6.995848987566786
0.7575757575757576,-6.965698240944327
0.7676767676767676,-6.995848987566769
0.7777777777777777,-7.099191607016052
0.7878787878787878,-7.212772138399971
0.7979797979797979,-7.325355880750614
0.8080808080808081,-7.4781977976308385
0.8181818181818181,-7.652077259417951
0.8282828282828283,-7.850344583472621
0.8383838383838383,-8.067347361971153
0.8484848484848484,-8.317030750778136
0.8585858585858586,-8.58773873642044
0.8686868686868686,-8.922886964462414
0.8787878787878788,-9.251423829182071
0.8888888888888888,-9.62437655342935
0.898989898989899,-10.053174595198982
0.9090909090909091,-10.47095995253377
0.9191919191919191,-10.925180029928512
0.9292929292929293,-11.407994497017128
0.9393939393939393,-11.86746511279056
0.9494949494949495,-12.413751888496254
0.9595959595959596,-12.806455948212268
0.9696969696969696,-13.251099076619191
0.9797979797979798,-13.808737804002227
0.9898989898989898,-14.375220844727147
0.9999999999999999,-14.94943100568033


==> anc/fig4/subpl_2_series_84.csv <==
x,y
0.0,-15.517604614028206
0.010101010101010102,-16.103416431477434
0.020202020202020204,-16.69174299466799
0.0303030303030303,-17.2806541802881
0.04040404040404041,-17.867954578018388
0.050505050505050504,-18.451227660247113
0.0606060606060606,-19.027885502939508
0.07070707070707072,-19.59522212113271
0.08080808080808081,-20.150468190715134
0.09090909090909091,-20.69084463857959
0.10101010101010101,-21.213612320707913
0.1111111111111111,-21.716114952399433
0.1212121212121212,-22.195812909455817
0.13131313131313133,-22.65030667437999
0.14141414141414144,-23.07735036622743
0.15151515151515152,-23.474857375079075
0.16161616161616163,-23.840900966033686
0.17171717171717174,-24.173712525976796
0.18181818181818182,-24.471679098970988
0.1919191919191919,-24.733340478254547
0.20202020202020202,-24.957384900143175
0.2121212121212121,-25.142641899019388
0.2222222222222222,-25.288072441469495
0.23232323232323232,-25.392763145974865
0.2424242424242424,-25.4559460781232
0.25252525252525254,-25.477074976682243
0.26262626262626265,-25.455946078123205
0.27272727272727276,-25.392763145974836
0.2828282828282829,-25.288072441469527
0.29292929292929293,-25.14264189901941
0.30303030303030304,-24.957384900143246
0.31313131313131315,-24.733340478254547
0.32323232323232326,-24.471679098970952
0.33333333333333337,-24.173712525976793
0.3434343434343435,-23.840900966033654
0.3535353535353536,-23.474857375079097
0.36363636363636365,-23.077350366227407
0.3737373737373737,-22.650306674380047
0.3838383838383838,-22.19581290945587
0.3939393939393939,-21.716114952399476
0.40404040404040403,-21.213612320707934
0.41414141414141414,-20.690844638579605
0.4242424242424242,-20.150468190715124
0.4343434343434343,-19.59522212113273
0.4444444444444444,-19.027885502939508
0.45454545454545453,-18.451227660247152
0.46464646464646464,-17.867954578018384
0.47474747474747475,-17.280654180288078
0.4848484848484848,-16.691742994668047
0.4949494949494949,-16.103416431477438
0.5050505050505051,-15.517604614028228
0.5151515151515152,-14.935935416248538
0.5252525252525253,-14.35970639423117
0.5353535353535354,-13.789869726037919
0.5454545454545455,-13.227095248146004
0.5555555555555556,-12.791453867157657
0.5656565656565657,-12.333219592485978
0.5757575757575758,-11.797086010263696
0.5858585858585859,-11.407994497017109
0.595959595959596,-10.917815628542897
0.6060606060606061,-10.428727489017199
0.6161616161616162,-10.053174595198978
0.6262626262626263,-9.62437655342932
0.6363636363636365,-9.217492548312961
0.6464646464646465,-8.886491516197458
0.6565656565656566,-8.587738736420373
0.6666666666666667,-8.298291640861141
0.6767676767676768,-8.053033013750115
0.686868686868687,-7.840390307176784
0.696969696969697,-7.652077259417946
0.7070707070707072,-7.465434282865219
0.7171717171717172,-7.31347777545778
0.7272727272727273,-7.158866603885645
0.7373737373737373,-7.034740879115927
0.7474747474747474,-6.98294124830549
0.7575757575757576,-6.950163546238343
0.7676767676767676,-6.982941248305473
0.7777777777777777,-7.0347408791159065
0.7878787878787878,-7.158866603885641
0.7979797979797979,-7.313477775457809
0.8080808080808081,-7.465434282865216
0.8181818181818181,-7.652077259417939
0.8282828282828283,-7.840390307176803
0.8383838383838383,-8.053033013750133
0.8484848484848484,-8.298291640861175
0.8585858585858586,-8.587738736420413
0.8686868686868686,-8.886491516197482
0.8787878787878788,-9.217492548312963
0.8888888888888888,-9.624376553429347
0.898989898989899,-10.053174595198962
0.9090909090909091,-10.428727489017222
0.9191919191919191,-10.917815628542881
0.9292929292929293,-11.407994497017103
0.9393939393939393,-11.797086010263694
0.9494949494949495,-12.33321959248597
0.9595959595959596,-12.791453867157665
0.9696969696969696,-13.227095248145986
0.9797979797979798,-13.789869726037933
0.9898989898989898,-14.359706394231155
0.9999999999999999,-14.935935416248538


==> anc/fig4/subpl_2_series_85.csv <==
x,y
0.0,-15.517604614028201
0.010101010101010102,-16.103416431477402
0.020202020202020204,-16.69174299466799
0.0303030303030303,-17.280654180288032
0.04040404040404041,-17.867954578018384
0.050505050505050504,-18.451227660247067
0.0606060606060606,-19.027885502939466
0.07070707070707072,-19.595222121132704
0.08080808080808081,-20.15046819071506
0.09090909090909091,-20.690844638579588
0.10101010101010101,-21.213612320707895
0.1111111111111111,-21.716114952399426
0.1212121212121212,-22.19581290945576
0.13131313131313133,-22.65030667437995
0.14141414141414144,-23.077350366227407
0.15151515151515152,-23.47485737507904
0.16161616161616163,-23.840900966033598
0.17171717171717174,-24.17371252597675
0.18181818181818182,-24.471679098970945
0.1919191919191919,-24.733340478254515
0.20202020202020202,-24.957384900143122
0.2121212121212121,-25.142641899019388
0.2222222222222222,-25.288072441469478
0.23232323232323232,-25.39276314597484
0.2424242424242424,-25.455946078123173
0.25252525252525254,-25.477074976682232
0.26262626262626265,-25.455946078123187
0.27272727272727276,-25.392763145974833
0.2828282828282829,-25.28807244146946
0.29292929292929293,-25.14264189901931
0.30303030303030304,-24.957384900143158
0.31313131313131315,-24.733340478254497
0.32323232323232326,-24.471679098970917
0.33333333333333337,-24.17371252597674
0.3434343434343435,-23.840900966033637
0.3535353535353536,-23.47485737507906
0.36363636363636365,-23.077350366227364
0.3737373737373737,-22.650306674379966
0.3838383838383838,-22.195812909455814
0.3939393939393939,-21.71611495239946
0.40404040404040403,-21.213612320707878
0.41414141414141414,-20.69084463857958
0.4242424242424242,-20.150468190715095
0.4343434343434343,-19.59522212113271
0.4444444444444444,-19.0278855029395
0.45454545454545453,-18.451227660247117
0.46464646464646464,-17.86795457801837
0.47474747474747475,-17.280654180288046
0.4848484848484848,-16.69174299466797
0.4949494949494949,-16.103416431477427
0.5050505050505051,-15.517604614028198
0.5151515151515152,-14.935935416248528
0.5252525252525253,-14.359706394231154
0.5353535353535354,-13.789869726037896
0.5454545454545455,-13.227095248145988
0.5555555555555556,-12.791453867157637
0.5656565656565657,-12.333219592485964
0.5757575757575758,-11.797086010263689
0.5858585858585859,-11.375386398467139
0.595959595959596,-10.88392037462162
0.6060606060606061,-10.428727489017197
0.6161616161616162,-10.025656134279364
0.6262626262626263,-9.573592162715387
0.6363636363636365,-9.217492548312944
0.6464646464646465,-8.886491516197456
0.6565656565656566,-8.578561706000267
0.6666666666666667,-8.278668003994385
0.6767676767676768,-8.0530330137501
0.686868686868687,-7.840390307176777
0.696969696969697,-7.644750925208097
0.7070707070707072,-7.465434282865207
0.7171717171717172,-7.313477775457778
0.7272727272727273,-7.158866603885632
0.7373737373737373,-7.011862423675849
0.7474747474747474,-6.877567485960376
0.7575757575757576,-6.814002595282266
0.7676767676767676,-6.8775674859603795
0.7777777777777777,-7.011862423675859
0.7878787878787878,-7.158866603885641
0.7979797979797979,-7.31347777545779
0.8080808080808081,-7.465434282865204
0.8181818181818181,-7.644750925208099
0.8282828282828283,-7.840390307176778
0.8383838383838383,-8.053033013750122
0.8484848484848484,-8.278668003994403
0.8585858585858586,-8.57856170600028
0.8686868686868686,-8.886491516197445
0.8787878787878788,-9.217492548312956
0.8888888888888888,-9.573592162715407
0.898989898989899,-10.025656134279354
0.9090909090909091,-10.428727489017197
0.9191919191919191,-10.883920374621619
0.9292929292929293,-11.375386398467162
0.9393939393939393,-11.797086010263685
0.9494949494949495,-12.333219592485966
0.9595959595959596,-12.791453867157653
0.9696969696969696,-13.227095248145973
0.9797979797979798,-13.789869726037876
0.9898989898989898,-14.359706394231129
0.9999999999999999,-14.935935416248507


==> anc/fig4/subpl_2_series_86.csv <==
x,y
0.0,-15.511374190693632
0.010101010101010102,-16.097211180370074
0.020202020202020204,-16.685146209266197
0.0303030303030303,-17.273242799780903
0.04040404040404041,-17.859270829205066
0.050505050505050504,-18.440758607892928
0.0606060606060606,-19.015048746335463
0.07070707070707072,-19.579355397453668
0.08080808080808081,-20.130821273486788
0.09090909090909091,-20.66657436053602
0.10101010101010101,-21.18378564037442
0.1111111111111111,-21.679728721845034
0.1212121212121212,-22.151838625153214
0.13131313131313133,-22.597761110483553
0.14141414141414144,-23.015380867266625
0.15151515151515152,-23.402821807792716
0.16161616161616163,-23.758424038309066
0.17171717171717174,-24.080711103231273
0.18181818181818182,-24.36836138233135
0.1919191919191919,-24.620191134345554
0.20202020202020202,-24.835149753654015
0.2121212121212121,-25.01232395859189
0.2222222222222222,-25.150946815501772
0.23232323232323232,-25.250408243048657
0.2424242424242424,-25.310264741584604
0.25252525252525254,-25.330247011002253
0.26262626262626265,-25.310264741584668
0.27272727272727276,-25.250408243048668
0.2828282828282829,-25.15094681550177
0.29292929292929293,-25.012323958591928
0.30303030303030304,-24.835149753654
0.31313131313131315,-24.620191134345458
0.32323232323232326,-24.368361382331372
0.33333333333333337,-24.080711103231245
0.3434343434343435,-23.758424038309137
0.3535353535353536,-23.402821807792744
0.36363636363636365,-23.015380867266614
0.3737373737373737,-22.597761110483667
0.3838383838383838,-22.1518386251532
0.3939393939393939,-21.679728721845017
0.40404040404040403,-21.183785640374513
0.41414141414141414,-20.666574360536046
0.4242424242424242,-20.130821273486795
0.4343434343434343,-19.579355397453607
0.4444444444444444,-19.015048746335406
0.45454545454545453,-18.44075860789296
0.46464646464646464,-17.85927082920508
0.47474747474747475,-17.27324279978095
0.4848484848484848,-16.685146209266108
0.4949494949494949,-16.097211180370092
0.5050505050505051,-15.51137419069361
0.5151515151515152,-14.929232238069687
0.5252525252525253,-14.352005408588107
0.5353535353535354,-13.78051025035047
0.5454545454545455,-13.215149712145495
0.5555555555555556,-12.784316922830593
0.5656565656565657,-12.308103534698418
0.5757575757575758,-11.781942240039614
0.5858585858585859,-11.375386398467123
0.595959595959596,-10.883920374621617
0.6060606060606061,-10.422098742147385
0.6161616161616162,-10.005243763030013
0.6262626262626263,-9.538827997152808
0.6363636363636365,-9.187655753468254
0.6464646464646465,-8.854881127851835
0.6565656565656566,-8.578561706000261
0.6666666666666667,-8.27866800399437
0.6767676767676768,-8.03780667676859
0.686868686868687,-7.83326936449528
0.696969696969697,-7.644750925208089
0.7070707070707072,-7.438609230732427
0.7171717171717172,-7.241830527151619
0.7272727272727273,-7.121136489281233
0.7373737373737373,-7.011862423675824
0.7474747474747474,-6.8775674859603715
0.7575757575757576,-6.814002595282254
0.7676767676767676,-6.877567485960374
0.7777777777777777,-7.01186242367584
0.7878787878787878,-7.121136489281222
0.7979797979797979,-7.241830527151662
0.8080808080808081,-7.438609230732426
0.8181818181818181,-7.644750925208091
0.8282828282828283,-7.833269364495235
0.8383838383838383,-8.037806676768621
0.8484848484848484,-8.278668003994383
0.8585858585858586,-8.578561706000265
0.8686868686868686,-8.854881127851824
0.8787878787878788,-9.18765575346829
0.8888888888888888,-9.538827997152843
0.898989898989899,-10.005243763030004
0.9090909090909091,-10.422098742147407
0.9191919191919191,-10.883920374621614
0.9292929292929293,-11.375386398467125
0.9393939393939393,-11.781942240039571
0.9494949494949495,-12.30810353469843
0.9595959595959596,-12.78431692283059
0.9696969696969696,-13.215149712145413
0.9797979797979798,-13.78051025035041
0.9898989898989898,-14.352005408588072
0.9999999999999999,-14.92923223806973


==> anc/fig4/subpl_2_series_87.csv <==
x,y
0.0,-14.623332328499817
0.010101010101010102,-15.003915530842411
0.020202020202020204,-15.389317609068328
0.0303030303030303,-15.77884492359682
0.04040404040404041,-16.171790492483698
0.050505050505050504,-16.567462893585954
0.0606060606060606,-16.96522564751853
0.07070707070707072,-17.364542049651632
0.08080808080808081,-17.765008511684194
0.09090909090909091,-18.166330649073025
0.10101010101010101,-18.568139811985855
0.1111111111111111,-18.969497317418934
0.1212121212121212,-19.36810085541545
0.13131313131313133,-19.75980410120872
0.14141414141414144,-20.139211115067035
0.15151515151515152,-20.500883280778936
0.16161616161616163,-20.84008360904639
0.17171717171717174,-21.152885018330615
0.18181818181818182,-21.436026965489276
0.1919191919191919,-21.686768242745952
0.20202020202020202,-21.902794451644553
0.2121212121212121,-22.082170542661043
0.2222222222222222,-22.223319966471138
0.23232323232323232,-22.325017236026607
0.2424242424242424,-22.38638634403835
0.25252525252525254,-22.406901200586447
0.26262626262626265,-22.386386344038335
0.27272727272727276,-22.32501723602663
0.2828282828282829,-22.22331996647118
0.29292929292929293,-22.08217054266105
0.30303030303030304,-21.902794451644485
0.31313131313131315,-21.686768242745995
0.32323232323232326,-21.436026965489233
0.33333333333333337,-21.15288501833059
0.3434343434343435,-20.840083609046395
0.3535353535353536,-20.500883280778947
0.36363636363636365,-20.13921111506709
0.3737373737373737,-19.75980410120881
0.3838383838383838,-19.36810085541548
0.3939393939393939,-18.96949731741878
0.40404040404040403,-18.568139811985795
0.41414141414141414,-18.166330649073043
0.4242424242424242,-17.76500851168421
0.4343434343434343,-17.364542049651686
0.4444444444444444,-16.96522564751854
0.45454545454545453,-16.567462893585965
0.46464646464646464,-16.17179049248375
0.47474747474747475,-15.778844923596832
0.4848484848484848,-15.389317609068316
0.4949494949494949,-15.00391553084241
0.5050505050505051,-14.623332328499842
0.5151515151515152,-14.248230432270057
0.5252525252525253,-13.879233201888205
0.5353535353535354,-13.516925517939463
0.5454545454545455,-13.161861130355344
0.5555555555555556,-12.7176351222382
0.5656565656565657,-12.185299539804019
0.5757575757575758,-11.77685763762257
0.5858585858585859,-11.341445383468587
0.595959595959596,-10.839171800564104
0.6060606060606061,-10.399790834777662
0.6161616161616162,-9.941021823429415
0.6262626262626263,-9.511937201890351
0.6363636363636365,-9.187655753468245
0.6464646464646465,-8.832106640302944
0.6565656565656566,-8.522400843224167
0.6666666666666667,-8.216298052099388
0.6767676767676768,-7.993677335744046
0.686868686868687,-7.81019394175883
0.696969696969697,-7.631857812145823
0.7070707070707072,-7.39622903701355
0.7171717171717172,-7.212600602421548
0.7272727272727273,-7.032074735474376
0.7373737373737373,-6.890790618133805
0.7474747474747474,-6.830930425666585
0.7575757575757576,-6.773366244640704
0.7676767676767676,-6.830930425666598
0.7777777777777777,-6.890790618133834
0.7878787878787878,-7.0320747354743744
0.7979797979797979,-7.212600602421551
0.8080808080808081,-7.396229037013584
0.8181818181818181,-7.631857812145841
0.8282828282828283,-7.810193941758829
0.8383838383838383,-7.99367733574408
0.8484848484848484,-8.216298052099402
0.8585858585858586,-8.522400843224153
0.8686868686868686,-8.832106640302948
0.8787878787878788,-9.18765575346825
0.8888888888888888,-9.511937201890337
0.898989898989899,-9.941021823429438
0.9090909090909091,-10.399790834777685
0.9191919191919191,-10.839171800564083
0.9292929292929293,-11.341445383468601
0.9393939393939393,-11.77685763762256
0.9494949494949495,-12.185299539803989
0.9595959595959596,-12.717635122238176
0.9696969696969696,-13.161861130355332
0.9797979797979798,-13.516925517939418
0.9898989898989898,-13.879233201888177
0.9999999999999999,-14.248230432270077


==> anc/fig4/subpl_2_series_88.csv <==
x,y
0.0,-14.61993804726224
0.010101010101010102,-15.000343169241214
0.020202020202020204,-15.385282649039087
0.0303030303030303,-15.77400746734726
0.04040404040404041,-16.16572264379629
0.050505050505050504,-16.559619249581047
0.0606060606060606,-16.954924625093003
0.07070707070707072,-17.350976712624174
0.08080808080808081,-17.74732598884773
0.09090909090909091,-18.14384690414493
0.10101010101010101,-18.540746006243083
0.1111111111111111,-18.938110618848118
0.1212121212121212,-19.334595141866856
0.13131313131313133,-19.726149896147515
0.14141414141414144,-20.106762748756196
0.15151515151515152,-20.47041407586807
0.16161616161616163,-20.812054090415653
0.17171717171717174,-21.12756630988197
0.18181818181818182,-21.413491108748865
0.1919191919191919,-21.666831962397655
0.20202020202020202,-21.884973336913532
0.2121212121212121,-22.065677974817618
0.2222222222222222,-22.20714366803867
0.23232323232323232,-22.30813538050962
0.2424242424242424,-22.36923488825742
0.25252525252525254,-22.392158283804807
0.26262626262626265,-22.369234888257413
0.27272727272727276,-22.308135380509686
0.2828282828282829,-22.20714366803874
0.29292929292929293,-22.065677974817596
0.30303030303030304,-21.884973336913447
0.31313131313131315,-21.66683196239767
0.32323232323232326,-21.413491108748868
0.33333333333333337,-21.127566309882006
0.3434343434343435,-20.812054090415575
0.3535353535353536,-20.470414075868018
0.36363636363636365,-20.106762748756136
0.3737373737373737,-19.726149896147575
0.3838383838383838,-19.33459514186679
0.3939393939393939,-18.938110618848135
0.40404040404040403,-18.54074600624306
0.41414141414141414,-18.14384690414493
0.4242424242424242,-17.747325988847724
0.4343434343434343,-17.35097671262422
0.4444444444444444,-16.95492462509303
0.45454545454545453,-16.559619249581022
0.46464646464646464,-16.16572264379633
0.47474747474747475,-15.774007467347298
0.4848484848484848,-15.385282649039105
0.4949494949494949,-15.00034316924122
0.5050505050505051,-14.61993804726222
0.5151515151515152,-14.244751313815112
0.5252525252525253,-13.875390350735154
0.5353535353535354,-13.512369632690039
0.5454545454545455,-13.155993161554898
0.5555555555555556,-12.701948554864146
0.5656565656565657,-12.163892958579936
0.5757575757575758,-11.774945154575786
0.5858585858585859,-11.32658244727583
0.595959595959596,-10.804100867278377
0.6060606060606061,-10.353540714295365
0.6161616161616162,-9.910922553494549
0.6262626262626263,-9.501348594757939
0.6363636363636365,-9.147074998596551
0.6464646464646465,-8.804894754372098
0.6565656565656566,-8.522400843224146
0.6666666666666667,-8.216298052099376
0.6767676767676768,-7.983229493755994
0.686868686868687,-7.810193941758813
0.696969696969697,-7.6318578121458165
0.7070707070707072,-7.396229037013546
0.7171717171717172,-7.191777903120114
0.7272727272727273,-7.032074735474373
0.7373737373737373,-6.890790618133803
0.7474747474747474,-6.830930425666574
0.7575757575757576,-6.773366244640687
0.7676767676767676,-6.830930425666596
0.7777777777777777,-6.890790618133805
0.7878787878787878,-7.032074735474374
0.7979797979797979,-7.1917779031201245
0.8080808080808081,-7.3962290370135415
0.8181818181818181,-7.6318578121458325
0.8282828282828283,-7.8101939417588175
0.8383838383838383,-7.983229493755991
0.8484848484848484,-8.21629805209938
0.8585858585858586,-8.522400843224148
0.8686868686868686,-8.804894754372112
0.8787878787878788,-9.147074998596587
0.8888888888888888,-9.501348594757934
0.898989898989899,-9.910922553494567
0.9090909090909091,-10.353540714295367
0.9191919191919191,-10.804100867278366
0.9292929292929293,-11.326582447275852
0.9393939393939393,-11.774945154575791
0.9494949494949495,-12.163892958579954
0.9595959595959596,-12.701948554864146
0.9696969696969696,-13.1559931615549
0.9797979797979798,-13.512369632690069
0.9898989898989898,-13.875390350735156
0.9999999999999999,-14.244751313815133


==> anc/fig4/subpl_2_series_89.csv <==
x,y
0.0,-14.619938047262204
0.010101010101010102,-15.000343169241159
0.020202020202020204,-15.38528264903908
0.0303030303030303,-15.774007467347252
0.04040404040404041,-16.16572264379628
0.050505050505050504,-16.559619249580997
0.0606060606060606,-16.954924625093
0.07070707070707072,-17.350976712624128
0.08080808080808081,-17.747325988847617
0.09090909090909091,-18.143846904144915
0.10101010101010101,-18.54074600624303
0.1111111111111111,-18.938110618848114
0.1212121212121212,-19.33459514186682
0.13131313131313133,-19.7261498961475
0.14141414141414144,-20.10676274875613
0.15151515151515152,-20.470414075867957
0.16161616161616163,-20.812054090415515
0.17171717171717174,-21.1275663098819
0.18181818181818182,-21.41349110874882
0.1919191919191919,-21.666831962397602
0.20202020202020202,-21.884973336913436
0.2121212121212121,-22.065677974817557
0.2222222222222222,-22.207143668038636
0.23232323232323232,-22.308135380509608
0.2424242424242424,-22.36824321874272
0.25252525252525254,-22.388070324936173
0.26262626262626265,-22.368243218742727
0.27272727272727276,-22.308135380509594
0.2828282828282829,-22.20714366803868
0.29292929292929293,-22.065677974817582
0.30303030303030304,-21.884973336913447
0.31313131313131315,-21.666831962397612
0.32323232323232326,-21.413491108748854
0.33333333333333337,-21.12756630988196
0.3434343434343435,-20.812054090415565
0.3535353535353536,-20.470414075867982
0.36363636363636365,-20.106762748756125
0.3737373737373737,-19.72614989614753
0.3838383838383838,-19.334595141866703
0.3939393939393939,-18.938110618848107
0.40404040404040403,-18.54074600624304
0.41414141414141414,-18.143846904144876
0.4242424242424242,-17.747325988847674
0.4343434343434343,-17.350976712624156
0.4444444444444444,-16.954924625093028
0.45454545454545453,-16.559619249581022
0.46464646464646464,-16.165722643796318
0.47474747474747475,-15.774007467347282
0.4848484848484848,-15.385282649039096
0.4949494949494949,-15.000343169241216
0.5050505050505051,-14.619938047262208
0.5151515151515152,-14.244751313815094
0.5252525252525253,-13.875390350735142
0.5353535353535354,-13.512369632690026
0.5454545454545455,-13.155993161554894
0.5555555555555556,-12.701948554864128
0.5656565656565657,-12.163892958579892
0.5757575757575758,-11.774945154575782
0.5858585858585859,-11.326582447275829
0.595959595959596,-10.804100867278347
0.6060606060606061,-10.353540714295361
0.6161616161616162,-9.895629066612004
0.6262626262626263,-9.501348594757937
0.6363636363636365,-9.143884536032042
0.6464646464646465,-8.804894754372091
0.6565656565656566,-8.51150741313144
0.6666666666666667,-8.181432595836583
0.6767676767676768,-7.9832294937559904
0.686868686868687,-7.791907407413247
0.696969696969697,-7.580520186537228
0.7070707070707072,-7.39571766733319
0.7171717171717172,-7.1917779031201094
0.7272727272727273,-7.017180395608944
0.7373737373737373,-6.881772189603969
0.7474747474747474,-6.779120436024561
0.7575757575757576,-6.7628755142776855
0.7676767676767676,-6.779120436024548
0.7777777777777777,-6.881772189603959
0.7878787878787878,-7.017180395608942
0.7979797979797979,-7.191777903120121
0.8080808080808081,-7.395717667333183
0.8181818181818181,-7.580520186537228
0.8282828282828283,-7.791907407413277
0.8383838383838383,-7.983229493755991
0.8484848484848484,-8.181432595836595
0.8585858585858586,-8.511507413131408
0.8686868686868686,-8.804894754372087
0.8787878787878788,-9.143884536032058
0.8888888888888888,-9.50134859475793
0.898989898989899,-9.895629066612026
0.9090909090909091,-10.35354071429536
0.9191919191919191,-10.804100867278358
0.9292929292929293,-11.32658244727584
0.9393939393939393,-11.774945154575784
0.9494949494949495,-12.163892958579943
0.9595959595959596,-12.701948554864138
0.9696969696969696,-13.155993161554864
0.9797979797979798,-13.512369632690037
0.9898989898989898,-13.875390350735127
0.9999999999999999,-14.24475131381513


==> anc/fig4/subpl_2_series_9.csv <==
x,y
0.0,-16.369225457345227
0.010101010101010102,-16.970900203656452
0.020202020202020204,-17.579349458540726
0.0303030303030303,-18.19261482552178
0.04040404040404041,-18.808711723570912
0.050505050505050504,-19.42547131545664
0.0606060606060606,-20.040436630084216
0.07070707070707072,-20.65082302598196
0.08080808080808081,-21.253544949019187
0.09090909090909091,-21.845289825120553
0.10101010101010101,-22.422610307256416
0.1111111111111111,-22.982012223041142
0.1212121212121212,-23.52002781995142
0.13131313131313133,-24.033273208627758
0.14141414141414144,-24.518492950227202
0.15151515151515152,-24.97259528511435
0.16161616161616163,-25.392680708934048
0.17171717171717174,-25.748564641420195
0.18181818181818182,-26.036216405223158
0.1919191919191919,-26.288751614830876
0.20202020202020202,-26.50456851082136
0.2121212121212121,-26.682374988182236
0.2222222222222222,-26.831457489378582
0.23232323232323232,-26.953500388582015
0.2424242424242424,-27.027420938545525
0.25252525252525254,-27.052190861633953
0.26262626262626265,-27.02742093854554
0.27272727272727276,-26.953500388582064
0.2828282828282829,-26.83145748937857
0.29292929292929293,-26.68237498818221
0.30303030303030304,-26.50456851082133
0.31313131313131315,-26.2887516148309
0.32323232323232326,-26.036216405223083
0.33333333333333337,-25.748564641420188
0.3434343434343435,-25.39268070893404
0.3535353535353536,-24.97259528511435
0.36363636363636365,-24.518492950227266
0.3737373737373737,-24.03327320862778
0.3838383838383838,-23.52002781995138
0.3939393939393939,-22.98201222304117
0.40404040404040403,-22.422610307256413
0.41414141414141414,-21.84528982512063
0.4242424242424242,-21.253544949019087
0.4343434343434343,-20.650823025982024
0.4444444444444444,-20.040436630084372
0.45454545454545453,-19.42547131545659
0.46464646464646464,-18.80871172357092
0.47474747474747475,-18.192614825521773
0.4848484848484848,-17.579349458540754
0.4949494949494949,-16.97090020365636
0.5050505050505051,-16.369225457345213
0.5151515151515152,-15.776515412618261
0.5252525252525253,-15.197354201419264
0.5353535353535354,-14.637709383661523
0.5454545454545455,-14.155465777937337
0.5555555555555556,-13.751589114752047
0.5656565656565657,-13.374807226262497
0.5757575757575758,-13.013186252659324
0.5858585858585859,-12.66310893070914
0.595959595959596,-12.323073924210311
0.6060606060606061,-11.992425788840137
0.6161616161616162,-11.670942917308064
0.6262626262626263,-11.358675826632455
0.6363636363636365,-11.055879044306382
0.6464646464646465,-10.762982909376685
0.6565656565656566,-10.480583733920875
0.6666666666666667,-10.20944282893842
0.6767676767676768,-9.950490190883636
0.686868686868687,-9.704831657102423
0.696969696969697,-9.473761346130752
0.7070707070707072,-9.258787064995815
0.7171717171717172,-9.06169328804803
0.7272727272727273,-8.875070590474774
0.7373737373737373,-8.715348527432997
0.7474747474747474,-8.609373422184687
0.7575757575757576,-8.553894253945943
0.7676767676767676,-8.609373422184701
0.7777777777777777,-8.715348527432996
0.7878787878787878,-8.87507059047477
0.7979797979797979,-9.06169328804803
0.8080808080808081,-9.258787064995799
0.8181818181818181,-9.473761346130763
0.8282828282828283,-9.704831657102423
0.8383838383838383,-9.950490190883638
0.8484848484848484,-10.20944282893843
0.8585858585858586,-10.480583733920875
0.8686868686868686,-10.76298290937667
0.8787878787878788,-11.055879044306389
0.8888888888888888,-11.358675826632442
0.898989898989899,-11.670942917308063
0.9090909090909091,-11.99242578884014
0.9191919191919191,-12.323073924210286
0.9292929292929293,-12.663108930709146
0.9393939393939393,-13.013186252659327
0.9494949494949495,-13.374807226262476
0.9595959595959596,-13.751589114752043
0.9696969696969696,-14.155465777937334
0.9797979797979798,-14.637709383661472
0.9898989898989898,-15.197354201419243
0.9999999999999999,-15.77651541261826


==> anc/fig4/subpl_2_series_90.csv <==
x,y
0.0,-14.613096227907409
0.010101010101010102,-14.993130334066763
0.020202020202020204,-15.377114543734388
0.0303030303030303,-15.764174662676586
0.04040404040404041,-16.15330970634322
0.050505050505050504,-16.543413199276383
0.0606060606060606,-16.93331115757756
0.07070707070707072,-17.3218305796754
0.08080808080808081,-17.70792875333768
0.09090909090909091,-18.09095437561989
0.10101010101010101,-18.471186381102704
0.1111111111111111,-18.85068028013233
0.1212121212121212,-19.23270280262654
0.13131313131313133,-19.616269312049113
0.14141414141414144,-19.99349204782634
0.15151515151515152,-20.355539755661606
0.16161616161616163,-20.695904951585852
0.17171717171717174,-21.017942818724617
0.18181818181818182,-21.321720952728132
0.1919191919191919,-21.59450313165562
0.20202020202020202,-21.83191783214285
0.2121212121212121,-22.03042663411894
0.2222222222222222,-22.187338803542183
0.23232323232323232,-22.30071068929156
0.2424242424242424,-22.3682432187427
0.25252525252525254,-22.38807032493607
0.26262626262626265,-22.368243218742677
0.27272727272727276,-22.300710689291662
0.2828282828282829,-22.18733880354219
0.29292929292929293,-22.03042663411887
0.30303030303030304,-21.83191783214285
0.31313131313131315,-21.594503131655788
0.32323232323232326,-21.321720952728224
0.33333333333333337,-21.017942818724634
0.3434343434343435,-20.695904951585785
0.3535353535353536,-20.355539755661557
0.36363636363636365,-19.993492047826418
0.3737373737373737,-19.616269312049045
0.3838383838383838,-19.232702802626555
0.3939393939393939,-18.85068028013232
0.40404040404040403,-18.471186381102765
0.41414141414141414,-18.090954375619926
0.4242424242424242,-17.70792875333769
0.4343434343434343,-17.321830579675364
0.4444444444444444,-16.933311157577585
0.45454545454545453,-16.543413199276458
0.46464646464646464,-16.153309706343215
0.47474747474747475,-15.764174662676618
0.4848484848484848,-15.377114543734386
0.4949494949494949,-14.993130334066773
0.5050505050505051,-14.613096227907405
0.5151515151515152,-14.23774677465263
0.5252525252525253,-13.867662902948037
0.5353535353535354,-13.503231329463988
0.5454545454545455,-13.144407850845486
0.5555555555555556,-12.671232249341843
0.5656565656565657,-12.129169128169297
0.5757575757575758,-11.74708446120218
0.5858585858585859,-11.21980970986097
0.595959595959596,-10.74275870481417
0.6060606060606061,-10.341436436593114
0.6161616161616162,-9.895629066611985
0.6262626262626263,-9.487361792463622
0.6363636363636365,-9.14388453603204
0.6464646464646465,-8.799668217615459
0.6565656565656566,-8.423435319279674
0.6666666666666667,-8.162001847074084
0.6767676767676768,-7.923307293517062
0.686868686868687,-7.728551386637783
0.696969696969697,-7.543371422413677
0.7070707070707072,-7.363671658757171
0.7171717171717172,-7.171873101862134
0.7272727272727273,-6.974680819981369
0.7373737373737373,-6.881772189603951
0.7474747474747474,-6.779120436024554
0.7575757575757576,-6.744712184875095
0.7676767676767676,-6.779120436024535
0.7777777777777777,-6.881772189603952
0.7878787878787878,-6.974680819981392
0.7979797979797979,-7.171873101862133
0.8080808080808081,-7.363671658757172
0.8181818181818181,-7.543371422413671
0.8282828282828283,-7.728551386637791
0.8383838383838383,-7.923307293517051
0.8484848484848484,-8.162001847074087
0.8585858585858586,-8.42343531927967
0.8686868686868686,-8.799668217615455
0.8787878787878788,-9.143884536032031
0.8888888888888888,-9.487361792463629
0.898989898989899,-9.89562906661201
0.9090909090909091,-10.341436436593101
0.9191919191919191,-10.742758704814177
0.9292929292929293,-11.219809709860943
0.9393939393939393,-11.747084461202181
0.9494949494949495,-12.129169128169274
0.9595959595959596,-12.671232249341838
0.9696969696969696,-13.144407850845466
0.9797979797979798,-13.503231329463963
0.9898989898989898,-13.867662902948044
0.9999999999999999,-14.237746774652624


==> anc/fig4/subpl_2_series_91.csv <==
x,y
0.0,-14.613096227907379
0.010101010101010102,-14.99313033406674
0.020202020202020204,-15.377114543734386
0.0303030303030303,-15.764174662676579
0.04040404040404041,-16.153309706343208
0.050505050505050504,-16.54341319927633
0.0606060606060606,-16.933311157577503
0.07070707070707072,-17.32183057967534
0.08080808080808081,-17.707928753337665
0.09090909090909091,-18.090954375619873
0.10101010101010101,-18.471186381102655
0.1111111111111111,-18.85068028013221
0.1212121212121212,-19.232702802626513
0.13131313131313133,-19.616269312049045
0.14141414141414144,-19.993492047826322
0.15151515151515152,-20.35553975566151
0.16161616161616163,-20.6959049515858
0.17171717171717174,-21.009968499406863
0.18181818181818182,-21.29422572956979
0.1919191919191919,-21.55613729037333
0.20202020202020202,-21.790402769159595
0.2121212121212121,-21.98741094791404
0.2222222222222222,-22.144362045530908
0.23232323232323232,-22.258972740501154
0.2424242424242424,-22.32919279906344
0.25252525252525254,-22.352968070576946
0.26262626262626265,-22.329192799063453
0.27272727272727276,-22.25897274050111
0.2828282828282829,-22.144362045530908
0.29292929292929293,-21.98741094791404
0.30303030303030304,-21.79040276915965
0.31313131313131315,-21.556137290373336
0.32323232323232326,-21.29422572956976
0.33333333333333337,-21.009968499406956
0.3434343434343435,-20.695904951585774
0.3535353535353536,-20.35553975566151
0.36363636363636365,-19.9934920478264
0.3737373737373737,-19.616269312048985
0.3838383838383838,-19.23270280262654
0.3939393939393939,-18.85068028013227
0.40404040404040403,-18.471186381102758
0.41414141414141414,-18.09095437561992
0.4242424242424242,-17.70792875333767
0.4343434343434343,-17.321830579675304
0.4444444444444444,-16.93331115757755
0.45454545454545453,-16.543413199276372
0.46464646464646464,-16.153309706343162
0.47474747474747475,-15.764174662676592
0.4848484848484848,-15.377114543734377
0.4949494949494949,-14.99313033406676
0.5050505050505051,-14.613096227907386
0.5151515151515152,-14.237746774652608
0.5252525252525253,-13.867662902948034
0.5353535353535354,-13.503231329463972
0.5454545454545455,-13.144407850845438
0.5555555555555556,-12.671232249341822
0.5656565656565657,-12.129169128169282
0.5757575757575758,-11.747084461202165
0.5858585858585859,-11.219809709860936
0.595959595959596,-10.742758704814154
0.6060606060606061,-10.326704602791665
0.6161616161616162,-9.876495884144585
0.6262626262626263,-9.481278171791931
0.6363636363636365,-9.135095012148192
0.6464646464646465,-8.799668217615459
0.6565656565656566,-8.423435319279665
0.6666666666666667,-8.162001847074082
0.6767676767676768,-7.9233072935170545
0.686868686868687,-7.728551386637776
0.696969696969697,-7.543371422413673
0.7070707070707072,-7.363671658757169
0.7171717171717172,-7.171873101862116
0.7272727272727273,-6.974680819981358
0.7373737373737373,-6.864983190917351
0.7474747474747474,-6.778765272095258
0.7575757575757576,-6.744712184875089
0.7676767676767676,-6.778765272095262
0.7777777777777777,-6.864983190917369
0.7878787878787878,-6.9746808199813755
0.7979797979797979,-7.171873101862127
0.8080808080808081,-7.36367165875716
0.8181818181818181,-7.543371422413665
0.8282828282828283,-7.728551386637776
0.8383838383838383,-7.923307293517038
0.8484848484848484,-8.162001847074073
0.8585858585858586,-8.423435319279662
0.8686868686868686,-8.799668217615421
0.8787878787878788,-9.135095012148199
0.8888888888888888,-9.481278171791896
0.898989898989899,-9.87649588414457
0.9090909090909091,-10.326704602791672
0.9191919191919191,-10.742758704814161
0.9292929292929293,-11.21980970986094
0.9393939393939393,-11.747084461202167
0.9494949494949495,-12.129169128169268
0.9595959595959596,-12.671232249341836
0.9696969696969696,-13.144407850845457
0.9797979797979798,-13.503231329463922
0.9898989898989898,-13.867662902947993
0.9999999999999999,-14.237746774652615


==> anc/fig4/subpl_2_series_92.csv <==
x,y
0.0,-14.609648053096452
0.010101010101010102,-14.989489045544175
0.020202020202020204,-15.37298007871812
0.0303030303030303,-15.759176708811633
0.04040404040404041,-16.14695860077821
0.050505050505050504,-16.53503516209329
0.0606060606060606,-16.921954435518117
0.07070707070707072,-17.306115873562913
0.08080808080808081,-17.685786904763866
0.09090909090909091,-18.059123290453023
0.10101010101010101,-18.4241948473537
0.1111111111111111,-18.808946605539294
0.1212121212121212,-19.202557011222865
0.13131313131313133,-19.590461750241495
0.14141414141414144,-19.969907431396077
0.15151515151515152,-20.33720255343275
0.16161616161616163,-20.688103582445073
0.17171717171717174,-21.009968499406824
0.18181818181818182,-21.294225729569785
0.1919191919191919,-21.556137290373286
0.20202020202020202,-21.790402769159545
0.2121212121212121,-21.987410947913993
0.2222222222222222,-22.14436204553088
0.23232323232323232,-22.258972740501086
0.2424242424242424,-22.329192799063353
0.25252525252525254,-22.352968070576885
0.26262626262626265,-22.32919279906344
0.27272727272727276,-22.258972740501058
0.2828282828282829,-22.144362045530897
0.29292929292929293,-21.98741094791401
0.30303030303030304,-21.7904027691596
0.31313131313131315,-21.55613729037326
0.32323232323232326,-21.294225729569714
0.33333333333333337,-21.009968499406913
0.3434343434343435,-20.688103582445038
0.3535353535353536,-20.337202553432675
0.36363636363636365,-19.969907431396248
0.3737373737373737,-19.590461750241502
0.3838383838383838,-19.202557011222815
0.3939393939393939,-18.80894660553917
0.40404040404040403,-18.424194847353647
0.41414141414141414,-18.05912329045302
0.4242424242424242,-17.68578690476395
0.4343434343434343,-17.306115873563012
0.4444444444444444,-16.921954435518177
0.45454545454545453,-16.53503516209342
0.46464646464646464,-16.146958600778266
0.47474747474747475,-15.759176708811655
0.4848484848484848,-15.372980078718037
0.4949494949494949,-14.989489045544184
0.5050505050505051,-14.60964805309648
0.5151515151515152,-14.23422070339919
0.5252525252525253,-13.863777386007774
0.5353535353535354,-13.498646683023109
0.5454545454545455,-13.138652433568765
0.5555555555555556,-12.655955075794209
0.5656565656565657,-12.12836051629568
0.5757575757575758,-11.727796001119762
0.5858585858585859,-11.188452843268688
0.595959595959596,-10.732432291467463
0.6060606060606061,-10.32670460279166
0.6161616161616162,-9.876495884144571
0.6262626262626263,-9.477911810276192
0.6363636363636365,-9.097394155578147
0.6464646464646465,-8.761373342009648
0.6565656565656566,-8.387488711090539
0.6666666666666667,-8.149855283890137
0.6767676767676768,-7.858661397510752
0.686868686868687,-7.635527354111031
0.696969696969697,-7.427611291121402
0.7070707070707072,-7.235917938067342
0.7171717171717172,-7.084899402812581
0.7272727272727273,-6.966224311832717
0.7373737373737373,-6.806961164714947
0.7474747474747474,-6.701880809746858
0.7575757575757576,-6.729212752239323
0.7676767676767676,-6.701880809746829
0.7777777777777777,-6.806961164714917
0.7878787878787878,-6.9662243118327
0.7979797979797979,-7.084899402812615
0.8080808080808081,-7.2359179380673275
0.8181818181818181,-7.42761129112141
0.8282828282828283,-7.635527354111023
0.8383838383838383,-7.858661397510763
0.8484848484848484,-8.149855283890144
0.8585858585858586,-8.38748871109053
0.8686868686868686,-8.76137334200965
0.8787878787878788,-9.097394155578183
0.8888888888888888,-9.477911810276192
0.898989898989899,-9.876495884144564
0.9090909090909091,-10.326704602791658
0.9191919191919191,-10.732432291467457
0.9292929292929293,-11.188452843268665
0.9393939393939393,-11.727796001119813
0.9494949494949495,-12.128360516295679
0.9595959595959596,-12.655955075794243
0.9696969696969696,-13.13865243356877
0.9797979797979798,-13.498646683023157
0.9898989898989898,-13.86377738600778
0.9999999999999999,-14.23422070339921


==> anc/fig4/subpl_2_series_93.csv <==
x,y
0.0,-14.378206555871564
0.010101010101010102,-14.772902551444144
0.020202020202020204,-15.171948944223814
0.0303030303030303,-15.574517254658838
0.04040404040404041,-15.97968909171599
0.050505050505050504,-16.386482672705245
0.0606060606060606,-16.79388821083335
0.07070707070707072,-17.20091428332666
0.08080808080808081,-17.606644938617155
0.09090909090909091,-18.01029837163298
0.10101010101010101,-18.411251848104545
0.1111111111111111,-18.799964130984915
0.1212121212121212,-19.192496025423072
0.13131313131313133,-19.578533936333884
0.14141414141414144,-19.955363011287318
0.15151515151515152,-20.31921295608644
0.16161616161616163,-20.665496813603006
0.17171717171717174,-20.989789426827834
0.18181818181818182,-21.28799652788149
0.1919191919191919,-21.545863245441012
0.20202020202020202,-21.762562766563725
0.2121212121212121,-21.942411962466444
0.2222222222222222,-22.083863890642252
0.23232323232323232,-22.18572086562565
0.2424242424242424,-22.24713958823848
0.25252525252525254,-22.267655153029892
0.26262626262626265,-22.247139588238376
0.27272727272727276,-22.18572086562565
0.2828282828282829,-22.083863890642252
0.29292929292929293,-21.942411962466476
0.30303030303030304,-21.762562766563867
0.31313131313131315,-21.54586324544097
0.32323232323232326,-21.28799652788146
0.33333333333333337,-20.98978942682788
0.3434343434343435,-20.665496813603003
0.3535353535353536,-20.319212956086385
0.36363636363636365,-19.955363011287346
0.3737373737373737,-19.57853393633383
0.3838383838383838,-19.192496025423036
0.3939393939393939,-18.799964130984925
0.40404040404040403,-18.411251848104556
0.41414141414141414,-18.010298371632995
0.4242424242424242,-17.606644938617166
0.4343434343434343,-17.20091428332665
0.4444444444444444,-16.79388821083326
0.45454545454545453,-16.38648267270526
0.46464646464646464,-15.979689091716006
0.47474747474747475,-15.574517254658891
0.4848484848484848,-15.171948944223866
0.4949494949494949,-14.77290255144418
0.5050505050505051,-14.378206555871579
0.5151515151515152,-13.988578677775457
0.5252525252525253,-13.604605061699125
0.5353535353535354,-13.226706278520401
0.5454545454545455,-12.855049841380751
0.5555555555555556,-12.489231757200855
0.5656565656565657,-12.12836051629567
0.5757575757575758,-11.66546068529939
0.5858585858585859,-11.162355487928812
0.595959595959596,-10.715614687957752
0.6060606060606061,-10.326244005557466
0.6161616161616162,-9.873953301559334
0.6262626262626263,-9.477911810276192
0.6363636363636365,-9.084543123339555
0.6464646464646465,-8.76137334200964
0.6565656565656566,-8.387488711090525
0.6666666666666667,-8.111766164578462
0.6767676767676768,-7.858661397510746
0.686868686868687,-7.626026251355231
0.696969696969697,-7.417340372798273
0.7070707070707072,-7.235917938067322
0.7171717171717172,-7.0848994028125745
0.7272727272727273,-6.966224311832697
0.7373737373737373,-6.806961164714923
0.7474747474747474,-6.688840482000741
0.7575757575757576,-6.7292127522393095
0.7676767676767676,-6.688840482000734
0.7777777777777777,-6.806961164714899
0.7878787878787878,-6.966224311832696
0.7979797979797979,-7.084899402812588
0.8080808080808081,-7.235917938067316
0.8181818181818181,-7.4173403727982645
0.8282828282828283,-7.626026251355226
0.8383838383838383,-7.858661397510757
0.8484848484848484,-8.111766164578459
0.8585858585858586,-8.387488711090516
0.8686868686868686,-8.761373342009644
0.8787878787878788,-9.084543123339596
0.8888888888888888,-9.477911810276185
0.898989898989899,-9.873953301559332
0.9090909090909091,-10.32624400555747
0.9191919191919191,-10.715614687957759
0.9292929292929293,-11.162355487928865
0.9393939393939393,-11.665460685299369
0.9494949494949495,-12.128360516295666
0.9595959595959596,-12.48923175720088
0.9696969696969696,-12.855049841380714
0.9797979797979798,-13.226706278520362
0.9898989898989898,-13.604605061699097
0.9999999999999999,-13.988578677775484


==> anc/fig4/subpl_2_series_94.csv <==
x,y
0.0,-14.37709497858077
0.010101010101010102,-14.771677279377373
0.020202020202020204,-15.170521674537897
0.0303030303030303,-15.572773624268738
0.04040404040404041,-15.977483735027194
0.050505050505050504,-16.383637534105222
0.0606060606060606,-16.790200109330332
0.07070707070707072,-17.1961806594405
0.08080808080808081,-17.600718165986684
0.09090909090909091,-18.003167703263138
0.10101010101010101,-18.4030949278415
0.1111111111111111,-18.799964130984897
0.1212121212121212,-19.192496025423054
0.13131313131313133,-19.578533936333823
0.14141414141414144,-19.95536301128726
0.15151515151515152,-20.319212956086353
0.16161616161616163,-20.665496813603003
0.17171717171717174,-20.98978942682777
0.18181818181818182,-21.28799652788144
0.1919191919191919,-21.54586324544097
0.20202020202020202,-21.762562766563722
0.2121212121212121,-21.9424119624664
0.2222222222222222,-22.083863890642203
0.23232323232323232,-22.185720865625584
0.2424242424242424,-22.24713958823837
0.25252525252525254,-22.267655153029825
0.26262626262626265,-22.24713958823837
0.27272727272727276,-22.185720865625623
0.2828282828282829,-22.083863890642206
0.29292929292929293,-21.94241196246646
0.30303030303030304,-21.7625627665637
0.31313131313131315,-21.545863245440856
0.32323232323232326,-21.287996527881404
0.33333333333333337,-20.98978942682783
0.3434343434343435,-20.665496813602992
0.3535353535353536,-20.319212956086265
0.36363636363636365,-19.955363011287297
0.3737373737373737,-19.57853393633381
0.3838383838383838,-19.192496025423033
0.3939393939393939,-18.799964130984893
0.40404040404040403,-18.40309492784154
0.41414141414141414,-18.003167703263237
0.4242424242424242,-17.600718165986738
0.4343434343434343,-17.196180659440504
0.4444444444444444,-16.790200109330293
0.45454545454545453,-16.383637534105276
0.46464646464646464,-15.977483735027198
0.47474747474747475,-15.572773624268685
0.4848484848484848,-15.170521674537888
0.4949494949494949,-14.771677279377403
0.5050505050505051,-14.377094978580773
0.5151515151515152,-13.987514609809077
0.5252525252525253,-13.603545872519891
0.5353535353535354,-13.225647602865983
0.5454545454545455,-12.854075583195078
0.5555555555555556,-12.488695462638427
0.5656565656565657,-12.128313843977251
0.5757575757575758,-11.636292621973968
0.5858585858585859,-11.124723017333558
0.595959595959596,-10.70145833638327
0.6060606060606061,-10.267920431039167
0.6161616161616162,-9.825712912033113
0.6262626262626263,-9.47381199648542
0.6363636363636365,-9.068951569878177
0.6464646464646465,-8.667842661468239
0.6565656565656566,-8.371272652527944
0.6666666666666667,-8.111766164578425
0.6767676767676768,-7.858488289685819
0.686868686868687,-7.626026251355207
0.696969696969697,-7.417340372798269
0.7070707070707072,-7.219656844040389
0.7171717171717172,-7.013673146632566
0.7272727272727273,-6.842732006337349
0.7373737373737373,-6.7546781234391835
0.7474747474747474,-6.688840482000727
0.7575757575757576,-6.684296244406451
0.7676767676767676,-6.688840482000722
0.7777777777777777,-6.7546781234392075
0.7878787878787878,-6.842732006337342
0.7979797979797979,-7.013673146632549
0.8080808080808081,-7.219656844040374
0.8181818181818181,-7.417340372798264
0.8282828282828283,-7.626026251355224
0.8383838383838383,-7.858488289685831
0.8484848484848484,-8.11176616457845
0.8585858585858586,-8.371272652527951
0.8686868686868686,-8.667842661468228
0.8787878787878788,-9.068951569878191
0.8888888888888888,-9.473811996485415
0.898989898989899,-9.825712912033104
0.9090909090909091,-10.267920431039165
0.9191919191919191,-10.701458336383274
0.9292929292929293,-11.12472301733356
0.9393939393939393,-11.636292621973983
0.9494949494949495,-12.128313843977304
0.9595959595959596,-12.488695462638454
0.9696969696969696,-12.854075583195083
0.9797979797979798,-13.22564760286598
0.9898989898989898,-13.603545872519875
0.9999999999999999,-13.987514609809073


==> anc/fig4/subpl_2_series_95.csv <==
x,y
0.0,-14.377094978580763
0.010101010101010102,-14.771677279377371
0.020202020202020204,-15.170521674537872
0.0303030303030303,-15.57277362426866
0.04040404040404041,-15.97748373502716
0.050505050505050504,-16.383637534105194
0.0606060606060606,-16.7902001093303
0.07070707070707072,-17.196180659440483
0.08080808080808081,-17.60071816598668
0.09090909090909091,-18.0031677032631
0.10101010101010101,-18.403094927841483
0.1111111111111111,-18.779026601952182
0.1212121212121212,-19.146743923298054
0.13131313131313133,-19.544178165706906
0.14141414141414144,-19.919163316826307
0.15151515151515152,-20.27020762378957
0.16161616161616163,-20.60136491635633
0.17171717171717174,-20.92531264377141
0.18181818181818182,-21.221433965251343
0.1919191919191919,-21.485916472627352
0.20202020202020202,-21.715443735056436
0.2121212121212121,-21.907155387152155
0.2222222222222222,-22.05869504651521
0.23232323232323232,-22.168244548125333
0.2424242424242424,-22.23451451321884
0.25252525252525254,-22.25670197054722
0.26262626262626265,-22.23451451321888
0.27272727272727276,-22.1682445481253
0.2828282828282829,-22.058695046515307
0.29292929292929293,-21.907155387152116
0.30303030303030304,-21.715443735056386
0.31313131313131315,-21.485916472627387
0.32323232323232326,-21.221433965251272
0.33333333333333337,-20.925312643771402
0.3434343434343435,-20.601364916356296
0.3535353535353536,-20.270207623789553
0.36363636363636365,-19.91916331682622
0.3737373737373737,-19.54417816570683
0.3838383838383838,-19.146743923298047
0.3939393939393939,-18.77902660195222
0.40404040404040403,-18.4030949278415
0.41414141414141414,-18.00316770326313
0.4242424242424242,-17.600718165986695
0.4343434343434343,-17.196180659440483
0.4444444444444444,-16.79020010933026
0.45454545454545453,-16.383637534105194
0.46464646464646464,-15.977483735027166
0.47474747474747475,-15.572773624268672
0.4848484848484848,-15.170521674537877
0.4949494949494949,-14.771677279377375
0.5050505050505051,-14.377094978580773
0.5151515151515152,-13.987514609809061
0.5252525252525253,-13.603545872519874
0.5353535353535354,-13.22564760286595
0.5454545454545455,-12.85407558319505
0.5555555555555556,-12.488695462638425
0.5656565656565657,-12.127570246684476
0.5757575757575758,-11.63629262197396
0.5858585858585859,-11.124723017333546
0.595959595959596,-10.701458336383263
0.6060606060606061,-10.267920431039162
0.6161616161616162,-9.801723520512095
0.6262626262626263,-9.425108545939977
0.6363636363636365,-9.068951569878152
0.6464646464646465,-8.66247229015624
0.6565656565656566,-8.37127265252794
0.6666666666666667,-8.099388806459487
0.6767676767676768,-7.858488289685815
0.686868686868687,-7.545879102152823
0.696969696969697,-7.311627137367443
0.7070707070707072,-7.122829760372363
0.7171717171717172,-6.965792620600656
0.7272727272727273,-6.814366872596893
0.7373737373737373,-6.6315752032440916
0.7474747474747474,-6.63054820014584
0.7575757575757576,-6.601202522945109
0.7676767676767676,-6.630548200145835
0.7777777777777777,-6.631575203244084
0.7878787878787878,-6.814366872596892
0.7979797979797979,-6.965792620600693
0.8080808080808081,-7.122829760372349
0.8181818181818181,-7.311627137367439
0.8282828282828283,-7.545879102152832
0.8383838383838383,-7.858488289685821
0.8484848484848484,-8.099388806459492
0.8585858585858586,-8.371272652527944
0.8686868686868686,-8.662472290156254
0.8787878787878788,-9.068951569878188
0.8888888888888888,-9.425108545939988
0.898989898989899,-9.801723520512104
0.9090909090909091,-10.267920431039164
0.9191919191919191,-10.701458336383244
0.9292929292929293,-11.124723017333556
0.9393939393939393,-11.636292621973977
0.9494949494949495,-12.127570246684472
0.9595959595959596,-12.488695462638427
0.9696969696969696,-12.854075583195053
0.9797979797979798,-13.225647602865967
0.9898989898989898,-13.603545872519865
0.9999999999999999,-13.98751460980907


==> anc/fig4/subpl_2_series_96.csv <==
x,y
0.0,-14.37476542410057
0.010101010101010102,-14.76911076248822
0.020202020202020204,-15.167519661127752
0.0303030303030303,-15.569072476568111
0.04040404040404041,-15.972729315468362
0.050505050505050504,-16.37735326096214
0.0606060606060606,-16.7817493915913
0.07070707070707072,-17.184725707919615
0.08080808080808081,-17.5851807478674
0.09090909090909091,-17.982199311830396
0.10101010101010101,-18.375026584507875
0.1111111111111111,-18.762584571117937
0.1212121212121212,-19.143252616252358
0.13131313131313133,-19.518240699060478
0.14141414141414144,-19.890324124817038
0.15151515151515152,-20.25423796345057
0.16161616161616163,-20.60136491635628
0.17171717171717174,-20.925312643771342
0.18181818181818182,-21.221433965251304
0.1919191919191919,-21.485916472627324
0.20202020202020202,-21.71544373505635
0.2121212121212121,-21.907155387152123
0.2222222222222222,-22.058695046515208
0.23232323232323232,-22.168244548125287
0.2424242424242424,-22.234514513218777
0.25252525252525254,-22.256701970547134
0.26262626262626265,-22.23451451321887
0.27272727272727276,-22.16824454812527
0.2828282828282829,-22.058695046515233
0.29292929292929293,-21.90715538715207
0.30303030303030304,-21.71544373505634
0.31313131313131315,-21.48591647262736
0.32323232323232326,-21.221433965251258
0.33333333333333337,-20.925312643771367
0.3434343434343435,-20.60136491635629
0.3535353535353536,-20.25423796345048
0.36363636363636365,-19.890324124816928
0.3737373737373737,-19.518240699060495
0.3838383838383838,-19.1432526162523
0.3939393939393939,-18.762584571117905
0.40404040404040403,-18.37502658450792
0.41414141414141414,-17.98219931183046
0.4242424242424242,-17.585180747867437
0.4343434343434343,-17.184725707919572
0.4444444444444444,-16.781749391591347
0.45454545454545453,-16.377353260962135
0.46464646464646464,-15.972729315468301
0.47474747474747475,-15.5690724765681
0.4848484848484848,-15.167519661127754
0.4949494949494949,-14.76911076248819
0.5050505050505051,-14.37476542410054
0.5151515151515152,-13.985271286488821
0.5252525252525253,-13.601280505635017
0.5353535353535354,-13.223310997251978
0.5454545454545455,-12.851745474396804
0.5555555555555556,-12.486806249720999
0.5656565656565657,-12.121689646844658
0.5757575757575758,-11.581262320010733
0.5858585858585859,-11.07396829629681
0.595959595959596,-10.656497845225921
0.6060606060606061,-10.172737885929871
0.6161616161616162,-9.801723520512082
0.6262626262626263,-9.42510854593997
0.6363636363636365,-9.024949164352938
0.6464646464646465,-8.66247229015623
0.6565656565656566,-8.344674308981276
0.6666666666666667,-8.09938880645947
0.6767676767676768,-7.843225019584371
0.686868686868687,-7.54587910215282
0.696969696969697,-7.253306426667002
0.7070707070707072,-7.030920435791638
0.7171717171717172,-6.871330702141637
0.7272727272727273,-6.719974037759777
0.7373737373737373,-6.58133852252353
0.7474747474747474,-6.63054820014582
0.7575757575757576,-6.557646528795966
0.7676767676767676,-6.630548200145819
0.7777777777777777,-6.581338522523532
0.7878787878787878,-6.719974037759765
0.7979797979797979,-6.871330702141646
0.8080808080808081,-7.030920435791643
0.8181818181818181,-7.253306426666994
0.8282828282828283,-7.545879102152816
0.8383838383838383,-7.843225019584395
0.8484848484848484,-8.099388806459475
0.8585858585858586,-8.344674308981258
0.8686868686868686,-8.662472290156234
0.8787878787878788,-9.024949164352941
0.8888888888888888,-9.425108545939974
0.898989898989899,-9.801723520512084
0.9090909090909091,-10.172737885929887
0.9191919191919191,-10.656497845225934
0.9292929292929293,-11.073968296296814
0.9393939393939393,-11.581262320010715
0.9494949494949495,-12.121689646844668
0.9595959595959596,-12.486806249720997
0.9696969696969696,-12.851745474396825
0.9797979797979798,-13.223310997251987
0.9898989898989898,-13.601280505635035
0.9999999999999999,-13.985271286488825


==> anc/fig4/subpl_2_series_97.csv <==
x,y
0.0,-14.374765424100511
0.010101010101010102,-14.76911076248819
0.020202020202020204,-15.167519661127743
0.0303030303030303,-15.569072476568085
0.04040404040404041,-15.972729315468317
0.050505050505050504,-16.377353260962106
0.0606060606060606,-16.7817493915913
0.07070707070707072,-17.18472570791957
0.08080808080808081,-17.585180747867376
0.09090909090909091,-17.98219931183039
0.10101010101010101,-18.375026584507854
0.1111111111111111,-18.762584571117845
0.1212121212121212,-19.143252616252255
0.13131313131313133,-19.51824069906037
0.14141414141414144,-19.89032412481696
0.15151515151515152,-20.254237963450425
0.16161616161616163,-20.59536790779884
0.17171717171717174,-20.892433452391916
0.18181818181818182,-21.178178986347387
0.1919191919191919,-21.434238719845883
0.20202020202020202,-21.654436582583628
0.2121212121212121,-21.836931860808274
0.2222222222222222,-21.980176227824707
0.23232323232323232,-22.082934240872767
0.2424242424242424,-22.14430056391372
0.25252525252525254,-22.163712643525287
0.26262626262626265,-22.144300563913696
0.27272727272727276,-22.08293424087271
0.2828282828282829,-21.980176227824785
0.29292929292929293,-21.83693186080836
0.30303030303030304,-21.654436582583703
0.31313131313131315,-21.434238719845847
0.32323232323232326,-21.17817898634731
0.33333333333333337,-20.892433452391984
0.3434343434343435,-20.59536790779891
0.3535353535353536,-20.254237963450443
0.36363636363636365,-19.890324124816857
0.3737373737373737,-19.51824069906049
0.3838383838383838,-19.143252616252262
0.3939393939393939,-18.76258457111786
0.40404040404040403,-18.37502658450778
0.41414141414141414,-17.982199311830396
0.4242424242424242,-17.585180747867337
0.4343434343434343,-17.184725707919565
0.4444444444444444,-16.781749391591326
0.45454545454545453,-16.377353260962114
0.46464646464646464,-15.972729315468248
0.47474747474747475,-15.5690724765681
0.4848484848484848,-15.16751966112775
0.4949494949494949,-14.76911076248817
0.5050505050505051,-14.374765424100538
0.5151515151515152,-13.985271286488809
0.5252525252525253,-13.601280505635016
0.5353535353535354,-13.223310997251957
0.5454545454545455,-12.85174547439678
0.5555555555555556,-12.486806249720976
0.5656565656565657,-12.121689646844652
0.5757575757575758,-11.581262320010705
0.5858585858585859,-11.068885853592407
0.595959595959596,-10.656497845225909
0.6060606060606061,-10.158928847476512
0.6161616161616162,-9.776858442700968
0.6262626262626263,-9.3933846197644
0.6363636363636365,-8.980453991760795
0.6464646464646465,-8.65270929356246
0.6565656565656566,-8.340146021236155
0.6666666666666667,-8.052307969591103
0.6767676767676768,-7.822049076100447
0.686868686868687,-7.52882392654994
0.696969696969697,-7.253306426666996
0.7070707070707072,-7.007877252239121
0.7171717171717172,-6.834305974233496
0.7272727272727273,-6.671043976329391
0.7373737373737373,-6.578248799498517
0.7474747474747474,-6.598078694474813
0.7575757575757576,-6.557646528795954
0.7676767676767676,-6.598078694474791
0.7777777777777777,-6.578248799498502
0.7878787878787878,-6.671043976329387
0.7979797979797979,-6.834305974233486
0.8080808080808081,-7.007877252239125
0.8181818181818181,-7.253306426666987
0.8282828282828283,-7.528823926549907
0.8383838383838383,-7.8220490761004235
0.8484848484848484,-8.052307969591093
0.8585858585858586,-8.34014602123616
0.8686868686868686,-8.652709293562516
0.8787878787878788,-8.980453991760813
0.8888888888888888,-9.393384619764417
0.898989898989899,-9.776858442700956
0.9090909090909091,-10.158928847476531
0.9191919191919191,-10.65649784522591
0.9292929292929293,-11.068885853592413
0.9393939393939393,-11.581262320010715
0.9494949494949495,-12.121689646844647
0.9595959595959596,-12.486806249720988
0.9696969696969696,-12.851745474396823
0.9797979797979798,-13.223310997251946
0.9898989898989898,-13.601280505635014
0.9999999999999999,-13.985271286488814


==> anc/fig4/subpl_2_series_98.csv <==
x,y
0.0,-14.37354737593182
0.010101010101010102,-14.767769263923055
0.020202020202020204,-15.165944327216716
0.0303030303030303,-15.567113563529183
0.04040404040404041,-15.970176715217061
0.050505050505050504,-16.373904598176445
0.0606060606060606,-16.776960131153558
0.07070707070707072,-17.1779291585019
0.08080808080808081,-17.57536295824391
0.09090909090909091,-17.967835135418053
0.10101010101010101,-18.354015256920896
0.1111111111111111,-18.732760365262532
0.1212121212121212,-19.121740797060063
0.13131313131313133,-19.488953389860786
0.14141414141414144,-19.858194390854134
0.15151515151515152,-20.217404171461627
0.16161616161616163,-20.56719931460272
0.17171717171717174,-20.88837118119735
0.18181818181818182,-21.159242591509102
0.1919191919191919,-21.41211145156793
0.20202020202020202,-21.636452178812522
0.2121212121212121,-21.822900492034048
0.2222222222222222,-21.96987867321455
0.23232323232323232,-22.07618159223917
0.2424242424242424,-22.140958729962605
0.25252525252525254,-22.163712643525265
0.26262626262626265,-22.140958729962637
0.27272727272727276,-22.076181592239088
0.2828282828282829,-21.969878673214552
0.29292929292929293,-21.822900492034062
0.30303030303030304,-21.636452178812583
0.31313131313131315,-21.412111451567974
0.32323232323232326,-21.159242591509116
0.33333333333333337,-20.88837118119732
0.3434343434343435,-20.56719931460274
0.3535353535353536,-20.217404171461684
0.36363636363636365,-19.85819439085417
0.3737373737373737,-19.488953389860686
0.3838383838383838,-19.121740797060017
0.3939393939393939,-18.732760365262493
0.40404040404040403,-18.354015256920846
0.41414141414141414,-17.967835135418056
0.4242424242424242,-17.575362958243925
0.4343434343434343,-17.177929158501907
0.4444444444444444,-16.77696013115353
0.45454545454545453,-16.373904598176463
0.46464646464646464,-15.970176715217042
0.47474747474747475,-15.567113563529222
0.4848484848484848,-15.165944327216689
0.4949494949494949,-14.767769263923032
0.5050505050505051,-14.373547375931809
0.5151515151515152,-13.984092141501339
0.5252525252525253,-13.600074799111603
0.5353535353535354,-13.222034605680067
0.5454545454545455,-12.850395315259552
0.5555555555555556,-12.485486847874936
0.5656565656565657,-12.101110958427132
0.5757575757575758,-11.55364369081941
0.5858585858585859,-11.068885853592398
0.595959595959596,-10.651587592882949
0.6060606060606061,-10.158928847476512
0.6161616161616162,-9.776858442700956
0.6262626262626263,-9.3933846197644
0.6363636363636365,-8.977862361479332
0.6464646464646465,-8.604020321932031
0.6565656565656566,-8.340146021236153
0.6666666666666667,-8.03233875199218
0.6767676767676768,-7.770400787322979
0.686868686868687,-7.499362968518009
0.696969696969697,-7.198088256841524
0.7070707070707072,-7.007877252239105
0.7171717171717172,-6.8343059742334615
0.7272727272727273,-6.671043976329372
0.7373737373737373,-6.578248799498502
0.7474747474747474,-6.49427035688235
0.7575757575757576,-6.557031360792014
0.7676767676767676,-6.49427035688233
0.7777777777777777,-6.578248799498501
0.7878787878787878,-6.671043976329386
0.7979797979797979,-6.834305974233482
0.8080808080808081,-7.0078772522391075
0.8181818181818181,-7.19808825684156
0.8282828282828283,-7.499362968517983
0.8383838383838383,-7.770400787323019
0.8484848484848484,-8.0323387519922
0.8585858585858586,-8.340146021236144
0.8686868686868686,-8.604020321932023
0.8787878787878788,-8.977862361479328
0.8888888888888888,-9.393384619764376
0.898989898989899,-9.776858442700952
0.9090909090909091,-10.158928847476503
0.9191919191919191,-10.651587592882924
0.9292929292929293,-11.06888585359241
0.9393939393939393,-11.553643690819374
0.9494949494949495,-12.101110958427165
0.9595959595959596,-12.485486847874958
0.9696969696969696,-12.850395315259536
0.9797979797979798,-13.22203460568009
0.9898989898989898,-13.600074799111574
0.9999999999999999,-13.984092141501314


==> anc/fig4/subpl_2_series_99.csv <==
x,y
0.0,-14.091843033391036
0.010101010101010102,-14.499221909931814
0.020202020202020204,-14.91112719066251
0.0303030303030303,-15.326573324382853
0.04040404040404041,-15.744457074723586
0.050505050505050504,-16.16359508323171
0.0606060606060606,-16.58278134672393
0.07070707070707072,-17.000873832630358
0.08080808080808081,-17.416920847106567
0.09090909090909091,-17.84344823709514
0.10101010101010101,-18.291300663513567
0.1111111111111111,-18.728280726665396
0.1212121212121212,-19.103270425820725
0.13131313131313133,-19.488953389860654
0.14141414141414144,-19.858194390854102
0.15151515151515152,-20.20606389807444
0.16161616161616163,-20.535885229682226
0.17171717171717174,-20.85850828647638
0.18181818181818182,-21.151899782708725
0.1919191919191919,-21.39394521781278
0.20202020202020202,-21.59520053249121
0.2121212121212121,-21.762189888434573
0.2222222222222222,-21.894137332868464
0.23232323232323232,-21.989791428868617
0.2424242424242424,-22.047790659534318
0.25252525252525254,-22.067224948839232
0.26262626262626265,-22.047790659534346
0.27272727272727276,-21.98979142886876
0.2828282828282829,-21.89413733286848
0.29292929292929293,-21.76218988843452
0.30303030303030304,-21.59520053249115
0.31313131313131315,-21.393945217812796
0.32323232323232326,-21.151899782708686
0.33333333333333337,-20.858508286476354
0.3434343434343435,-20.535885229682254
0.3535353535353536,-20.20606389807436
0.36363636363636365,-19.858194390854166
0.3737373737373737,-19.488953389860647
0.3838383838383838,-19.10327042582068
0.3939393939393939,-18.728280726665485
0.40404040404040403,-18.29130066351357
0.41414141414141414,-17.843448237095153
0.4242424242424242,-17.41692084710669
0.4343434343434343,-17.00087383263034
0.4444444444444444,-16.58278134672391
0.45454545454545453,-16.16359508323173
0.46464646464646464,-15.744457074723625
0.47474747474747475,-15.326573324382856
0.4848484848484848,-14.91112719066254
0.4949494949494949,-14.499221909931805
0.5050505050505051,-14.09184303339103
0.5151515151515152,-13.689848365068734
0.5252525252525253,-13.294108217639684
0.5353535353535354,-12.905080022423382
0.5454545454545455,-12.523233138916838
0.5555555555555556,-12.148931914345797
0.5656565656565657,-11.782462541088197
0.5757575757575758,-11.424064835106615
0.5858585858585859,-11.050667496392801
0.595959595959596,-10.642106863422619
0.6060606060606061,-10.141123562667017
0.6161616161616162,-9.766971102560465
0.6262626262626263,-9.350927635865398
0.6363636363636365,-8.977862361479318
0.6464646464646465,-8.59302348109287
0.6565656565656566,-8.311135971714409
0.6666666666666667,-8.030994517813909
0.6767676767676768,-7.674398409689354
0.686868686868687,-7.3689987050842625
0.696969696969697,-7.196498811174457
0.7070707070707072,-6.9804226020512
0.7171717171717172,-6.803266186756572
0.7272727272727273,-6.652665106330303
0.7373737373737373,-6.574914327682455
0.7474747474747474,-6.4942703568823195
0.7575757575757576,-6.557031360792006
0.7676767676767676,-6.4942703568823275
0.7777777777777777,-6.574914327682441
0.7878787878787878,-6.652665106330289
0.7979797979797979,-6.803266186756555
0.8080808080808081,-6.980422602051177
0.8181818181818181,-7.196498811174479
0.8282828282828283,-7.368998705084251
0.8383838383838383,-7.674398409689358
0.8484848484848484,-8.030994517813932
0.8585858585858586,-8.31113597171439
0.8686868686868686,-8.593023481092862
0.8787878787878788,-8.97786236147932
0.8888888888888888,-9.350927635865386
0.898989898989899,-9.766971102560456
0.9090909090909091,-10.141123562667005
0.9191919191919191,-10.642106863422631
0.9292929292929293,-11.050667496392776
0.9393939393939393,-11.424064835106625
0.9494949494949495,-11.782462541088178
0.9595959595959596,-12.14893191434579
0.9696969696969696,-12.52323313891683
0.9797979797979798,-12.905080022423476
0.9898989898989898,-13.294108217639673
0.9999999999999999,-13.689848365068702


==> anc/fig4/subpl_3_series_1.csv <==
x,y
0.0,-19.43053712489339
0.010101010101010102,-20.110513658199903
0.020202020202020204,-20.796671970893573
0.0303030303030303,-21.486803101656626
0.04040404040404041,-22.178390889739266
0.050505050505050504,-22.868642280383504
0.0606060606060606,-23.554525888919628
0.07070707070707072,-24.232816469279246
0.08080808080808081,-24.900142911779422
0.09090909090909091,-25.553037595648387
0.10101010101010101,-26.187985270458686
0.1111111111111111,-26.801470059063814
0.1212121212121212,-27.39001959592986
0.13131313131313133,-27.95024569203839
0.14141414141414144,-28.478881225250802
0.15151515151515152,-28.972813185488313
0.16161616161616163,-29.4291119619065
0.17171717171717174,-29.845057055868153
0.18181818181818182,-30.218159452805818
0.1919191919191919,-30.54618090141204
0.20202020202020202,-30.82715034142335
0.2121212121212121,-31.05937770043288
0.2222222222222222,-31.241465252039205
0.23232323232323232,-31.37231669645415
0.2424242424242424,-31.45114409300738
0.25252525252525254,-31.477472743144602
0.26262626262626265,-31.45114409300744
0.27272727272727276,-31.37231669645413
0.2828282828282829,-31.241465252039227
0.29292929292929293,-31.05937770043284
0.30303030303030304,-30.827150341423316
0.31313131313131315,-30.546180901412058
0.32323232323232326,-30.218159452805835
0.33333333333333337,-29.84505705586816
0.3434343434343435,-29.429111961906482
0.3535353535353536,-28.972813185488288
0.36363636363636365,-28.478881225250795
0.3737373737373737,-27.95024569203841
0.3838383838383838,-27.390019595929886
0.3939393939393939,-26.80147005906381
0.40404040404040403,-26.187985270458714
0.41414141414141414,-25.55303759564836
0.4242424242424242,-24.90014291177938
0.4343434343434343,-24.232816469279285
0.4444444444444444,-23.55452588891961
0.45454545454545453,-22.868642280383526
0.46464646464646464,-22.17839088973918
0.47474747474747475,-21.486803101656662
0.4848484848484848,-20.796671970893502
0.4949494949494949,-20.110513658199835
0.5050505050505051,-19.43053712489341
0.5151515151515152,-18.758624150887638
0.5252525252525253,-18.096321182335068
0.5353535353535354,-17.44484374370622
0.5454545454545455,-16.805093272703193
0.5555555555555556,-16.177685391024724
0.5656565656565657,-15.5629879411353
0.5757575757575758,-14.96116669394285
0.5858585858585859,-14.372236504246468
0.595959595959596,-13.796115843290535
0.6060606060606061,-13.232683013508481
0.6161616161616162,-12.68183287654212
0.6262626262626263,-12.14353353880576
0.6363636363636365,-11.61788310723263
0.6464646464646465,-11.105167367145642
0.6565656565656566,-10.605920125784063
0.6666666666666667,-10.120989189153578
0.6767676767676768,-9.651612857665405
0.686868686868687,-9.199515204061628
0.696969696969697,-8.767035090298377
0.7070707070707072,-8.357319200603763
0.7171717171717172,-7.974651666398705
0.7272727272727273,-7.625139684096767
0.7373737373737373,-7.31863520298619
0.7474747474747474,-7.07661763233055
0.7575757575757576,-6.9674077603838445
0.7676767676767676,-7.076617632330561
0.7777777777777777,-7.31863520298619
0.7878787878787878,-7.625139684096763
0.7979797979797979,-7.974651666398705
0.8080808080808081,-8.357319200603783
0.8181818181818181,-8.767035090298366
0.8282828282828283,-9.199515204061631
0.8383838383838383,-9.651612857665382
0.8484848484848484,-10.120989189153583
0.8585858585858586,-10.605920125784058
0.8686868686868686,-11.105167367145652
0.8787878787878788,-11.617883107232656
0.8888888888888888,-12.14353353880578
0.898989898989899,-12.681832876542117
0.9090909090909091,-13.232683013508476
0.9191919191919191,-13.796115843290545
0.9292929292929293,-14.372236504246466
0.9393939393939393,-14.961166693942891
0.9494949494949495,-15.562987941135248
0.9595959595959596,-16.17768539102472
0.9696969696969696,-16.805093272703196
0.9797979797979798,-17.44484374370627
0.9898989898989898,-18.096321182335064
0.9999999999999999,-18.758624150887584


==> anc/fig4/subpl_3_series_10.csv <==
x,y
0.0,-14.961986619892182
0.010101010101010102,-15.607260639580968
0.020202020202020204,-16.26030557199584
0.0303030303030303,-16.918619138282754
0.04040404040404041,-17.57945836743542
0.050505050505050504,-18.239867122843876
0.0606060606060606,-18.896711305365667
0.07070707070707072,-19.546719886600233
0.08080808080808081,-20.186530035907854
0.09090909090909091,-20.81273486233602
0.10101010101010101,-21.421932456082097
0.1111111111111111,-22.01077422531835
0.1212121212121212,-22.576007200459607
0.13131313131313133,-23.114497226915685
0.14141414141414144,-23.6232148154362
0.15151515151515152,-24.099190263929632
0.16161616161616163,-24.523975491246254
0.17171717171717174,-24.91525531112009
0.18181818181818182,-25.265867088203333
0.1919191919191919,-25.580153143639066
0.20202020202020202,-25.849167320915868
0.2121212121212121,-26.07139233146249
0.2222222222222222,-26.245565662294787
0.23232323232323232,-26.37069294016749
0.2424242424242424,-26.446057610731845
0.25252525252525254,-26.47122733527218
0.26262626262626265,-26.44605761073189
0.27272727272727276,-26.370692940167373
0.2828282828282829,-26.245565662294823
0.29292929292929293,-26.071392331462356
0.30303030303030304,-25.849167320915893
0.31313131313131315,-25.580153143639077
0.32323232323232326,-25.26586708820331
0.33333333333333337,-24.915255311120095
0.3434343434343435,-24.5239754912463
0.3535353535353536,-24.099190263929703
0.36363636363636365,-23.623214815436235
0.3737373737373737,-23.114497226915677
0.3838383838383838,-22.57600720045961
0.3939393939393939,-22.010774225318382
0.40404040404040403,-21.4219324560821
0.41414141414141414,-20.812734862336107
0.4242424242424242,-20.18653003590789
0.4343434343434343,-19.546719886600236
0.4444444444444444,-18.896711305365667
0.45454545454545453,-18.239867122843876
0.46464646464646464,-17.57945836743555
0.47474747474747475,-16.91861913828279
0.4848484848484848,-16.26030557199585
0.4949494949494949,-15.607260639581057
0.5050505050505051,-14.96198661989222
0.5151515151515152,-14.326727024259872
0.5252525252525253,-13.70345957925346
0.5353535353535354,-13.093901830213602
0.5454545454545455,-12.49953145774895
0.5555555555555556,-11.921625462534672
0.5656565656565657,-11.361328242104976
0.5757575757575758,-10.819774175847638
0.5858585858585859,-10.298331536130911
0.595959595959596,-9.799136871743885
0.6060606060606061,-9.326234631823628
0.6161616161616162,-8.886919125102922
0.6262626262626263,-8.488676563115078
0.6363636363636365,-8.130515143371326
0.6464646464646465,-7.8048330712812
0.6565656565656566,-7.505502668165698
0.6666666666666667,-7.229597614994451
0.6767676767676768,-6.976339813269204
0.686868686868687,-6.746225893026205
0.696969696969697,-6.540550393931151
0.7070707070707072,-6.361126271892172
0.7171717171717172,-6.230720011840528
0.7272727272727273,-6.148709229276452
0.7373737373737373,-6.001781259445763
0.7474747474747474,-5.945408383051455
0.7575757575757576,-5.898752892005602
0.7676767676767676,-5.945408383051457
0.7777777777777777,-6.001781259445744
0.7878787878787878,-6.148709229276462
0.7979797979797979,-6.23072001184053
0.8080808080808081,-6.361126271892171
0.8181818181818181,-6.540550393931146
0.8282828282828283,-6.746225893026196
0.8383838383838383,-6.976339813269192
0.8484848484848484,-7.229597614994455
0.8585858585858586,-7.505502668165698
0.8686868686868686,-7.804833071281203
0.8787878787878788,-8.130515143371296
0.8888888888888888,-8.488676563115067
0.898989898989899,-8.886919125102953
0.9090909090909091,-9.326234631823628
0.9191919191919191,-9.79913687174389
0.9292929292929293,-10.29833153613088
0.9393939393939393,-10.81977417584761
0.9494949494949495,-11.361328242105014
0.9595959595959596,-11.921625462534664
0.9696969696969696,-12.499531457748866
0.9797979797979798,-13.093901830213634
0.9898989898989898,-13.703459579253472
0.9999999999999999,-14.326727024259823


==> anc/fig4/subpl_3_series_100.csv <==
x,y
0.0,-12.95965510025471
0.010101010101010102,-13.413241277673421
0.020202020202020204,-13.871400491493777
0.0303030303030303,-14.332733039119557
0.04040404040404041,-14.795674155760823
0.050505050505050504,-15.258510837244371
0.0606060606060606,-15.719401542018948
0.07070707070707072,-16.17639659065152
0.08080808080808081,-16.62745682094879
0.09090909090909091,-17.070467998106594
0.10101010101010101,-17.50324882212926
0.1111111111111111,-17.92355152064921
0.1212121212121212,-18.329056480748054
0.13131313131313133,-18.717366272277633
0.14141414141414144,-19.086008506127524
0.15151515151515152,-19.470238379411732
0.16161616161616163,-19.817460438997998
0.17171717171717174,-20.14124644876373
0.18181818181818182,-20.452193474789908
0.1919191919191919,-20.69868277496216
0.20202020202020202,-20.913005910887488
0.2121212121212121,-21.10793287635338
0.2222222222222222,-21.260983119589312
0.23232323232323232,-21.36989395226762
0.2424242424242424,-21.431692827837658
0.25252525252525254,-21.45235170103448
0.26262626262626265,-21.43169282783767
0.27272727272727276,-21.369893952267553
0.2828282828282829,-21.260983119589266
0.29292929292929293,-21.10793287635336
0.30303030303030304,-20.913005910887456
0.31313131313131315,-20.69868277496216
0.32323232323232326,-20.452193474789844
0.33333333333333337,-20.141246448763695
0.3434343434343435,-19.817460438998108
0.3535353535353536,-19.47023837941177
0.36363636363636365,-19.08600850612757
0.3737373737373737,-18.71736627227766
0.3838383838383838,-18.329056480748015
0.3939393939393939,-17.923551520649273
0.40404040404040403,-17.503248822129173
0.41414141414141414,-17.07046799810654
0.4242424242424242,-16.62745682094877
0.4343434343434343,-16.176396590651514
0.4444444444444444,-15.719401542018927
0.45454545454545453,-15.258510837244383
0.46464646464646464,-14.795674155760816
0.47474747474747475,-14.332733039119544
0.4848484848484848,-13.87140049149374
0.4949494949494949,-13.413241277673405
0.5050505050505051,-12.959655100254707
0.5151515151515152,-12.511864451460559
0.5252525252525253,-12.070908454270933
0.5353535353535354,-11.637643465172248
0.5454545454545455,-11.212750655216507
0.5555555555555556,-10.796750276839152
0.5656565656565657,-10.390021919233263
0.5757575757575758,-9.992829798442163
0.5858585858585859,-9.60535203977159
0.595959595959596,-9.218811761678733
0.6060606060606061,-8.828271407361507
0.6161616161616162,-8.395491156598998
0.6262626262626263,-7.896052297504512
0.6363636363636365,-7.413017044200792
0.6464646464646465,-6.9481561276988675
0.6565656565656566,-6.502952720271752
0.6666666666666667,-6.079398440907726
0.6767676767676768,-5.680130044797243
0.686868686868687,-5.464217703282941
0.696969696969697,-5.2754240354516595
0.7070707070707072,-5.135035064596045
0.7171717171717172,-5.05562809913116
0.7272727272727273,-4.974071024490967
0.7373737373737373,-4.908527533854639
0.7474747474747474,-4.825735872317063
0.7575757575757576,-4.729475578781104
0.7676767676767676,-4.82573587231707
0.7777777777777777,-4.908527533854639
0.7878787878787878,-4.974071024490986
0.7979797979797979,-5.055628099131156
0.8080808080808081,-5.13503506459606
0.8181818181818181,-5.275424035451681
0.8282828282828283,-5.464217703282947
0.8383838383838383,-5.680130044797231
0.8484848484848484,-6.0793984409077035
0.8585858585858586,-6.502952720271756
0.8686868686868686,-6.948156127698865
0.8787878787878788,-7.413017044200787
0.8888888888888888,-7.896052297504486
0.898989898989899,-8.395491156599006
0.9090909090909091,-8.828271407361525
0.9191919191919191,-9.21881176167875
0.9292929292929293,-9.60535203977159
0.9393939393939393,-9.99282979844214
0.9494949494949495,-10.390021919233256
0.9595959595959596,-10.796750276839148
0.9696969696969696,-11.21275065521649
0.9797979797979798,-11.63764346517225
0.9898989898989898,-12.070908454270947
0.9999999999999999,-12.511864451460541


==> anc/fig4/subpl_3_series_11.csv <==
x,y
0.0,-14.961986619892135
0.010101010101010102,-15.60726063958094
0.020202020202020204,-16.26030557199578
0.0303030303030303,-16.918619138282732
0.04040404040404041,-17.579458367435386
0.050505050505050504,-18.239867122843812
0.0606060606060606,-18.896711305365656
0.07070707070707072,-19.546719886600226
0.08080808080808081,-20.186530035907793
0.09090909090909091,-20.812734862335972
0.10101010101010101,-21.421932456082054
0.1111111111111111,-22.010774225318293
0.1212121212121212,-22.5760072004596
0.13131313131313133,-23.11449722691567
0.14141414141414144,-23.620203313520218
0.15151515151515152,-24.08705239521425
0.16161616161616163,-24.523975491246212
0.17171717171717174,-24.915255311120085
0.18181818181818182,-25.265867088203173
0.1919191919191919,-25.580153143639034
0.20202020202020202,-25.849167320915765
0.2121212121212121,-26.071392331462356
0.2222222222222222,-26.245565662294727
0.23232323232323232,-26.370692940167352
0.2424242424242424,-26.44605761073182
0.25252525252525254,-26.471227335272
0.26262626262626265,-26.446057610731827
0.27272727272727276,-26.370692940167316
0.2828282828282829,-26.245565662294773
0.29292929292929293,-26.071392331462345
0.30303030303030304,-25.84916732091587
0.31313131313131315,-25.58015314363901
0.32323232323232326,-25.265867088203166
0.33333333333333337,-24.915255311120056
0.3434343434343435,-24.523975491246244
0.3535353535353536,-24.087052395214247
0.36363636363636365,-23.620203313520236
0.3737373737373737,-23.114497226915667
0.3838383838383838,-22.576007200459568
0.3939393939393939,-22.010774225318293
0.40404040404040403,-21.42193245608208
0.41414141414141414,-20.812734862336004
0.4242424242424242,-20.18653003590778
0.4343434343434343,-19.54671988660023
0.4444444444444444,-18.896711305365628
0.45454545454545453,-18.239867122843798
0.46464646464646464,-17.579458367435418
0.47474747474747475,-16.918619138282775
0.4848484848484848,-16.26030557199579
0.4949494949494949,-15.607260639580991
0.5050505050505051,-14.961986619892183
0.5151515151515152,-14.32672702425983
0.5252525252525253,-13.703459579253428
0.5353535353535354,-13.093901830213571
0.5454545454545455,-12.49953145774885
0.5555555555555556,-11.921625462534662
0.5656565656565657,-11.361328242104962
0.5757575757575758,-10.819774175847622
0.5858585858585859,-10.298331536130878
0.595959595959596,-9.79913687174386
0.6060606060606061,-9.326234631823597
0.6161616161616162,-8.886919125102901
0.6262626262626263,-8.48357896899546
0.6363636363636365,-8.098247539248595
0.6464646464646465,-7.752586340707895
0.6565656565656566,-7.441986906369184
0.6666666666666667,-7.161793019537341
0.6767676767676768,-6.917468867277646
0.686868686868687,-6.700754363121839
0.696969696969697,-6.511478340505904
0.7070707070707072,-6.353282548510752
0.7171717171717172,-6.2100711002535
0.7272727272727273,-6.089596554463192
0.7373737373737373,-6.001781259445746
0.7474747474747474,-5.945408383051449
0.7575757575757576,-5.840078016881793
0.7676767676767676,-5.945408383051454
0.7777777777777777,-6.001781259445731
0.7878787878787878,-6.089596554463205
0.7979797979797979,-6.210071100253478
0.8080808080808081,-6.353282548510753
0.8181818181818181,-6.511478340505901
0.8282828282828283,-6.700754363121822
0.8383838383838383,-6.9174688672776465
0.8484848484848484,-7.161793019537346
0.8585858585858586,-7.441986906369168
0.8686868686868686,-7.752586340707934
0.8787878787878788,-8.098247539248604
0.8888888888888888,-8.483578968995428
0.898989898989899,-8.886919125102919
0.9090909090909091,-9.326234631823613
0.9191919191919191,-9.799136871743842
0.9292929292929293,-10.298331536130876
0.9393939393939393,-10.819774175847602
0.9494949494949495,-11.361328242104992
0.9595959595959596,-11.921625462534646
0.9696969696969696,-12.499531457748857
0.9797979797979798,-13.093901830213566
0.9898989898989898,-13.703459579253444
0.9999999999999999,-14.326727024259819


==> anc/fig4/subpl_3_series_12.csv <==
x,y
0.0,-14.961504715527111
0.010101010101010102,-15.606804433653725
0.020202020202020204,-16.259838221892174
0.0303030303030303,-16.918106168974017
0.04040404040404041,-17.578862896532577
0.050505050505050504,-18.239145589978598
0.0606060606060606,-18.895808855072584
0.07070707070707072,-19.545564507663414
0.08080808080808081,-20.185024332456134
0.09090909090909091,-20.810743965641315
0.10101010101010101,-21.419266316435316
0.1111111111111111,-22.007163283545484
0.1212121212121212,-22.571074887559906
0.13131313131313133,-23.1077452855995
0.14141414141414144,-23.61405543294784
0.15151515151515152,-24.087052395214208
0.16161616161616163,-24.508727357699495
0.17171717171717174,-24.908064993523737
0.18181818181818182,-25.233009616699103
0.1919191919191919,-25.52226492159876
0.20202020202020202,-25.77644811080645
0.2121212121212121,-25.98603755152678
0.2222222222222222,-26.150110391761785
0.23232323232323232,-26.267892384324963
0.2424242424242424,-26.33880182512492
0.25252525252525254,-26.362478865715723
0.26262626262626265,-26.338801825124907
0.27272727272727276,-26.267892384325027
0.2828282828282829,-26.150110391761697
0.29292929292929293,-25.98603755152679
0.30303030303030304,-25.7764481108065
0.31313131313131315,-25.522264921598694
0.32323232323232326,-25.23300961669903
0.33333333333333337,-24.908064993523688
0.3434343434343435,-24.50872735769944
0.3535353535353536,-24.08705239521422
0.36363636363636365,-23.61405543294782
0.3737373737373737,-23.107745285599503
0.3838383838383838,-22.571074887559874
0.3939393939393939,-22.007163283545506
0.40404040404040403,-21.41926631643529
0.41414141414141414,-20.810743965641326
0.4242424242424242,-20.18502433245608
0.4343434343434343,-19.545564507663464
0.4444444444444444,-18.89580885507256
0.45454545454545453,-18.23914558997861
0.46464646464646464,-17.578862896532595
0.47474747474747475,-16.91810616897404
0.4848484848484848,-16.259838221892164
0.4949494949494949,-15.606804433653704
0.5050505050505051,-14.961504715527116
0.5151515151515152,-14.326173916391296
0.5252525252525253,-13.702771803359491
0.5353535353535354,-13.09298318054623
0.5454545454545455,-12.498228159265448
0.5555555555555556,-11.919682287693604
0.5656565656565657,-11.358306565610372
0.5757575757575758,-10.814889212158768
0.5858585858585859,-10.290107292931964
0.595959595959596,-9.784638418863194
0.6060606060606061,-9.299448362827706
0.6161616161616162,-8.836930626009025
0.6262626262626263,-8.427593585895412
0.6363636363636365,-8.061566968727485
0.6464646464646465,-7.741665417118051
0.6565656565656566,-7.441986906369156
0.6666666666666667,-7.161793019537328
0.6767676767676768,-6.917468867277639
0.686868686868687,-6.700754363121817
0.696969696969697,-6.511478340505895
0.7070707070707072,-6.35328254851075
0.7171717171717172,-6.210071100253466
0.7272727272727273,-6.0895965544631885
0.7373737373737373,-5.984653569980283
0.7474747474747474,-5.915733226597819
0.7575757575757576,-5.840078016881788
0.7676767676767676,-5.915733226597798
0.7777777777777777,-5.984653569980285
0.7878787878787878,-6.089596554463184
0.7979797979797979,-6.210071100253461
0.8080808080808081,-6.35328254851075
0.8181818181818181,-6.511478340505895
0.8282828282828283,-6.700754363121808
0.8383838383838383,-6.917468867277643
0.8484848484848484,-7.161793019537332
0.8585858585858586,-7.441986906369166
0.8686868686868686,-7.741665417118053
0.8787878787878788,-8.06156696872747
0.8888888888888888,-8.427593585895387
0.898989898989899,-8.836930626009021
0.9090909090909091,-9.299448362827736
0.9191919191919191,-9.784638418863175
0.9292929292929293,-10.290107292931909
0.9393939393939393,-10.814889212158796
0.9494949494949495,-11.358306565610384
0.9595959595959596,-11.919682287693613
0.9696969696969696,-12.498228159265478
0.9797979797979798,-13.092983180546241
0.9898989898989898,-13.702771803359488
0.9999999999999999,-14.32617391639128


==> anc/fig4/subpl_3_series_13.csv <==
x,y
0.0,-14.961504715527086
0.010101010101010102,-15.60680443365369
0.020202020202020204,-16.259838221892146
0.0303030303030303,-16.918106168973985
0.04040404040404041,-17.57886289653253
0.050505050505050504,-18.239145589978573
0.0606060606060606,-18.89580885507254
0.07070707070707072,-19.54556450766341
0.08080808080808081,-20.185024332456056
0.09090909090909091,-20.81074396564126
0.10101010101010101,-21.41926631643524
0.1111111111111111,-22.00716328354544
0.1212121212121212,-22.571074887559877
0.13131313131313133,-23.10774528559949
0.14141414141414144,-23.61405543294781
0.15151515151515152,-24.08063553034349
0.16161616161616163,-24.508727357699406
0.17171717171717174,-24.908064993523674
0.18181818181818182,-25.23300961669907
0.1919191919191919,-25.51353131243306
0.20202020202020202,-25.754958980725764
0.2121212121212121,-25.955527414950968
0.2222222222222222,-26.11358024340711
0.23232323232323232,-26.227650790611328
0.2424242424242424,-26.297117631382672
0.25252525252525254,-26.32189121677992
0.26262626262626265,-26.2971176313827
0.27272727272727276,-26.22765079061135
0.2828282828282829,-26.113580243407114
0.29292929292929293,-25.955527414950893
0.30303030303030304,-25.7549589807258
0.31313131313131315,-25.513531312433045
0.32323232323232326,-25.233009616698997
0.33333333333333337,-24.90806499352367
0.3434343434343435,-24.508727357699424
0.3535353535353536,-24.080635530343535
0.36363636363636365,-23.614055432947808
0.3737373737373737,-23.107745285599453
0.3838383838383838,-22.571074887559867
0.3939393939393939,-22.007163283545445
0.40404040404040403,-21.419266316435245
0.41414141414141414,-20.810743965641272
0.4242424242424242,-20.185024332456038
0.4343434343434343,-19.545564507663414
0.4444444444444444,-18.895808855072538
0.45454545454545453,-18.23914558997859
0.46464646464646464,-17.578862896532513
0.47474747474747475,-16.918106168973953
0.4848484848484848,-16.259838221892114
0.4949494949494949,-15.606804433653679
0.5050505050505051,-14.961504715527106
0.5151515151515152,-14.326173916391284
0.5252525252525253,-13.702771803359468
0.5353535353535354,-13.092983180546227
0.5454545454545455,-12.498228159265436
0.5555555555555556,-11.919682287693567
0.5656565656565657,-11.358306565610361
0.5757575757575758,-10.814889212158754
0.5858585858585859,-10.290107292931928
0.595959595959596,-9.784638418863125
0.6060606060606061,-9.299448362827691
0.6161616161616162,-8.836930626009023
0.6262626262626263,-8.407164159670776
0.6363636363636365,-8.06156696872746
0.6464646464646465,-7.7416654171180275
0.6565656565656566,-7.440382078069454
0.6666666666666667,-7.1590773658211875
0.6767676767676768,-6.901510460358719
0.686868686868687,-6.673367681616431
0.696969696969697,-6.477872319260325
0.7070707070707072,-6.307320059988335
0.7171717171717172,-6.163842939941201
0.7272727272727273,-6.0495431600328375
0.7373737373737373,-5.966328709001089
0.7474747474747474,-5.805805677462908
0.7575757575757576,-5.785794041994329
0.7676767676767676,-5.805805677462904
0.7777777777777777,-5.966328709001083
0.7878787878787878,-6.049543160032851
0.7979797979797979,-6.163842939941184
0.8080808080808081,-6.307320059988345
0.8181818181818181,-6.477872319260335
0.8282828282828283,-6.673367681616406
0.8383838383838383,-6.901510460358714
0.8484848484848484,-7.159077365821204
0.8585858585858586,-7.440382078069445
0.8686868686868686,-7.741665417118044
0.8787878787878788,-8.061566968727446
0.8888888888888888,-8.407164159670758
0.898989898989899,-8.836930626009009
0.9090909090909091,-9.299448362827716
0.9191919191919191,-9.784638418863146
0.9292929292929293,-10.290107292931907
0.9393939393939393,-10.814889212158771
0.9494949494949495,-11.35830656561038
0.9595959595959596,-11.919682287693558
0.9696969696969696,-12.498228159265464
0.9797979797979798,-13.092983180546213
0.9898989898989898,-13.702771803359457
0.9999999999999999,-14.326173916391264


==> anc/fig4/subpl_3_series_14.csv <==
x,y
0.0,-14.919922935832348
0.010101010101010102,-15.565917621526273
0.020202020202020204,-16.218866991480752
0.0303030303030303,-16.876551619827033
0.04040404040404041,-17.536568944751526
0.050505050505050504,-18.19632081184922
0.0606060606060606,-18.852994976973335
0.07070707070707072,-19.50355051626822
0.08080808080808081,-20.144720594236432
0.09090909090909091,-20.77304148885266
0.10101010101010101,-21.384906007332827
0.1111111111111111,-21.97663065642799
0.1212121212121212,-22.544526967942033
0.13131313131313133,-23.084979469793605
0.14141414141414144,-23.59454429090223
0.15151515151515152,-24.070062232233983
0.16161616161616163,-24.502518087687342
0.17171717171717174,-24.88422237835748
0.18181818181818182,-25.224503723396122
0.1919191919191919,-25.513531312432992
0.20202020202020202,-25.75495898072572
0.2121212121212121,-25.955527414950932
0.2222222222222222,-26.113580243407043
0.23232323232323232,-26.227650790611314
0.2424242424242424,-26.296584235845042
0.25252525252525254,-26.31964583510037
0.26262626262626265,-26.296584235845007
0.27272727272727276,-26.227650790611282
0.2828282828282829,-26.113580243407082
0.29292929292929293,-25.955527414950865
0.30303030303030304,-25.754958980725775
0.31313131313131315,-25.513531312433006
0.32323232323232326,-25.224503723396136
0.33333333333333337,-24.884222378357567
0.3434343434343435,-24.502518087687402
0.3535353535353536,-24.070062232233965
0.36363636363636365,-23.59454429090227
0.3737373737373737,-23.084979469793648
0.3838383838383838,-22.544526967941984
0.3939393939393939,-21.976630656428014
0.40404040404040403,-21.38490600733276
0.41414141414141414,-20.77304148885266
0.4242424242424242,-20.14472059423648
0.4343434343434343,-19.50355051626823
0.4444444444444444,-18.852994976973253
0.45454545454545453,-18.196320811849176
0.46464646464646464,-17.536568944751522
0.47474747474747475,-16.87655161982695
0.4848484848484848,-16.218866991480763
0.4949494949494949,-15.565917621526205
0.5050505050505051,-14.919922935832323
0.5151515151515152,-14.282922828282695
0.5252525252525253,-13.656939562848727
0.5353535353535354,-13.043377960217393
0.5454545454545455,-12.443721037829722
0.5555555555555556,-11.859471848758554
0.5656565656565657,-11.292205867421716
0.5757575757575758,-10.743863421096876
0.5858585858585859,-10.217301659586052
0.595959595959596,-9.717176023328099
0.6060606060606061,-9.250298734361683
0.6161616161616162,-8.822016895247401
0.6262626262626263,-8.407164159670751
0.6363636363636365,-8.049943511646784
0.6464646464646465,-7.716067336003122
0.6565656565656566,-7.424416837245276
0.6666666666666667,-7.159077365821181
0.6767676767676768,-6.901510460358693
0.686868686868687,-6.662365549112152
0.696969696969697,-6.446217026514045
0.7070707070707072,-6.255461221828235
0.7171717171717172,-6.092936158492159
0.7272727272727273,-5.961769592797494
0.7373737373737373,-5.86512315033664
0.7474747474747474,-5.805805677462881
0.7575757575757576,-5.785794041994314
0.7676767676767676,-5.805805677462893
0.7777777777777777,-5.865123150336637
0.7878787878787878,-5.961769592797508
0.7979797979797979,-6.092936158492153
0.8080808080808081,-6.255461221828221
0.8181818181818181,-6.446217026514043
0.8282828282828283,-6.662365549112122
0.8383838383838383,-6.901510460358703
0.8484848484848484,-7.159077365821191
0.8585858585858586,-7.424416837245274
0.8686868686868686,-7.7160673360031415
0.8787878787878788,-8.049943511646786
0.8888888888888888,-8.407164159670755
0.898989898989899,-8.822016895247382
0.9090909090909091,-9.25029873436164
0.9191919191919191,-9.717176023328049
0.9292929292929293,-10.217301659586006
0.9393939393939393,-10.74386342109686
0.9494949494949495,-11.292205867421707
0.9595959595959596,-11.859471848758607
0.9696969696969696,-12.44372103782964
0.9797979797979798,-13.043377960217367
0.9898989898989898,-13.656939562848748
0.9999999999999999,-14.282922828282736


==> anc/fig4/subpl_3_series_15.csv <==
x,y
0.0,-14.919922935832332
0.010101010101010102,-15.565917621526214
0.020202020202020204,-16.21886699148072
0.0303030303030303,-16.876551619826934
0.04040404040404041,-17.53656894475151
0.050505050505050504,-18.19632081184911
0.0606060606060606,-18.852994976973278
0.07070707070707072,-19.503550516268184
0.08080808080808081,-20.144720594236404
0.09090909090909091,-20.7730414888526
0.10101010101010101,-21.384906007332766
0.1111111111111111,-21.976630656427965
0.1212121212121212,-22.54452696794195
0.13131313131313133,-23.084979469793566
0.14141414141414144,-23.594544290902192
0.15151515151515152,-24.070062232233845
0.16161616161616163,-24.49103733701028
0.17171717171717174,-24.83057774240835
0.18181818181818182,-25.135851378334195
0.1919191919191919,-25.444993731490843
0.20202020202020202,-25.709680670754867
0.2121212121212121,-25.9283684850629
0.2222222222222222,-26.099786031848936
0.23232323232323232,-26.222939804466133
0.2424242424242424,-26.29658423584501
0.25252525252525254,-26.31964583510036
0.26262626262626265,-26.296584235845003
0.27272727272727276,-26.22293980446611
0.2828282828282829,-26.09978603184888
0.29292929292929293,-25.928368485062876
0.30303030303030304,-25.709680670754928
0.31313131313131315,-25.444993731490946
0.32323232323232326,-25.135851378334266
0.33333333333333337,-24.830577742408337
0.3434343434343435,-24.491037337010372
0.3535353535353536,-24.070062232233862
0.36363636363636365,-23.594544290902196
0.3737373737373737,-23.08497946979355
0.3838383838383838,-22.54452696794197
0.3939393939393939,-21.976630656427922
0.40404040404040403,-21.38490600733272
0.41414141414141414,-20.77304148885262
0.4242424242424242,-20.144720594236418
0.4343434343434343,-19.50355051626821
0.4444444444444444,-18.852994976973246
0.45454545454545453,-18.196320811849045
0.46464646464646464,-17.53656894475148
0.47474747474747475,-16.876551619826905
0.4848484848484848,-16.218866991480688
0.4949494949494949,-15.565917621526184
0.5050505050505051,-14.91992293583232
0.5151515151515152,-14.282922828282677
0.5252525252525253,-13.65677540864472
0.5353535353535354,-13.043154653808498
0.5454545454545455,-12.443554450453785
0.5555555555555556,-11.859306139823333
0.5656565656565657,-11.291619359810763
0.5757575757575758,-10.741663797305952
0.5858585858585859,-10.21072628458908
0.595959595959596,-9.700489359437869
0.6060606060606061,-9.213291817433124
0.6161616161616162,-8.776362971955518
0.6262626262626263,-8.40439545040327
0.6363636363636365,-8.038139335479302
0.6464646464646465,-7.71457919076918
0.6565656565656566,-7.4244168372452615
0.6666666666666667,-7.154494742974423
0.6767676767676768,-6.891770590517304
0.686868686868687,-6.662365549112115
0.696969696969697,-6.446217026514033
0.7070707070707072,-6.255461221828221
0.7171717171717172,-6.092936158492158
0.7272727272727273,-5.961769592797492
0.7373737373737373,-5.865123150336638
0.7474747474747474,-5.764972903715694
0.7575757575757576,-5.719827716939223
0.7676767676767676,-5.764972903715693
0.7777777777777777,-5.865123150336628
0.7878787878787878,-5.961769592797482
0.7979797979797979,-6.092936158492148
0.8080808080808081,-6.255461221828218
0.8181818181818181,-6.446217026514036
0.8282828282828283,-6.662365549112114
0.8383838383838383,-6.891770590517304
0.8484848484848484,-7.15449474297443
0.8585858585858586,-7.4244168372452535
0.8686868686868686,-7.714579190769165
0.8787878787878788,-8.03813933547929
0.8888888888888888,-8.404395450403275
0.898989898989899,-8.776362971955505
0.9090909090909091,-9.213291817433076
0.9191919191919191,-9.70048935943784
0.9292929292929293,-10.210726284589056
0.9393939393939393,-10.741663797305971
0.9494949494949495,-11.291619359810767
0.9595959595959596,-11.859306139823309
0.9696969696969696,-12.44355445045381
0.9797979797979798,-13.043154653808575
0.9898989898989898,-13.656775408644739
0.9999999999999999,-14.282922828282702


==> anc/fig4/subpl_3_series_16.csv <==
x,y
0.0,-14.919267549231392
0.010101010101010102,-15.564318371838166
0.020202020202020204,-16.215779733253896
0.0303030303030303,-16.87122837411313
0.04040404040404041,-17.528023924747238
0.050505050505050504,-18.183332661912143
0.0606060606060606,-18.834158792150852
0.07070707070707072,-19.47738025936969
0.08080808080808081,-20.109786115284844
0.09090909090909091,-20.728112808936693
0.10101010101010101,-21.329077634762506
0.1111111111111111,-21.909409187183442
0.1212121212121212,-22.465876574728863
0.13131313131313133,-22.995320097677407
0.14141414141414144,-23.494684924767284
0.15151515151515152,-23.961056563271956
0.16161616161616163,-24.391694821246915
0.17171717171717174,-24.784063074180047
0.18181818181818182,-25.13334439769013
0.1919191919191919,-25.409453981030207
0.20202020202020202,-25.67179635260818
0.2121212121212121,-25.888505815656316
0.2222222222222222,-26.058348713495807
0.23232323232323232,-26.180359105168684
0.2424242424242424,-26.253843629716062
0.25252525252525254,-26.278384920056105
0.26262626262626265,-26.253843629716073
0.27272727272727276,-26.180359105168783
0.2828282828282829,-26.05834871349581
0.29292929292929293,-25.888505815656398
0.30303030303030304,-25.67179635260817
0.31313131313131315,-25.409453981030158
0.32323232323232326,-25.133344397690244
0.33333333333333337,-24.78406307418005
0.3434343434343435,-24.39169482124695
0.3535353535353536,-23.96105656327203
0.36363636363636365,-23.494684924767228
0.3737373737373737,-22.995320097677446
0.3838383838383838,-22.46587657472902
0.3939393939393939,-21.909409187183392
0.40404040404040403,-21.329077634762516
0.41414141414141414,-20.72811280893668
0.4242424242424242,-20.10978611528487
0.4343434343434343,-19.477380259369625
0.4444444444444444,-18.83415879215091
0.45454545454545453,-18.18333266191212
0.46464646464646464,-17.52802392474724
0.47474747474747475,-16.871228374113038
0.4848484848484848,-16.21577973325386
0.4949494949494949,-15.56431837183821
0.5050505050505051,-14.919267549231485
0.5151515151515152,-14.282820201514149
0.5252525252525253,-13.65677540864468
0.5353535353535354,-13.043154653808479
0.5454545454545455,-12.44355445045378
0.5555555555555556,-11.859306139823317
0.5656565656565657,-11.291619359810737
0.5757575757575758,-10.741663797305952
0.5858585858585859,-10.210726284589054
0.595959595959596,-9.700489359437842
0.6060606060606061,-9.213291817433088
0.6161616161616162,-8.776362971955496
0.6262626262626263,-8.404395450403227
0.6363636363636365,-8.035715559418627
0.6464646464646465,-7.71457919076917
0.6565656565656566,-7.41135336088373
0.6666666666666667,-7.131222686463302
0.6767676767676768,-6.891198680295491
0.686868686868687,-6.649223513397351
0.696969696969697,-6.428483222690894
0.7070707070707072,-6.2293210751420816
0.7171717171717172,-6.052018073219457
0.7272727272727273,-5.896443502260868
0.7373737373737373,-5.761939679519753
0.7474747474747474,-5.695668426629703
0.7575757575757576,-5.719827716939219
0.7676767676767676,-5.695668426629709
0.7777777777777777,-5.761939679519758
0.7878787878787878,-5.896443502260851
0.7979797979797979,-6.052018073219433
0.8080808080808081,-6.229321075142092
0.8181818181818181,-6.428483222690899
0.8282828282828283,-6.649223513397319
0.8383838383838383,-6.891198680295487
0.8484848484848484,-7.131222686463259
0.8585858585858586,-7.4113533608837034
0.8686868686868686,-7.714579190769163
0.8787878787878788,-8.03571555941864
0.8888888888888888,-8.40439545040324
0.898989898989899,-8.776362971955473
0.9090909090909091,-9.213291817433056
0.9191919191919191,-9.70048935943781
0.9292929292929293,-10.210726284589052
0.9393939393939393,-10.741663797305904
0.9494949494949495,-11.291619359810763
0.9595959595959596,-11.8593061398233
0.9696969696969696,-12.44355445045378
0.9797979797979798,-13.043154653808504
0.9898989898989898,-13.656775408644707
0.9999999999999999,-14.282820201514156


==> anc/fig4/subpl_3_series_17.csv <==
x,y
0.0,-14.917298433409869
0.010101010101010102,-15.56242414773731
0.020202020202020204,-16.21381284770471
0.0303030303030303,-16.869047416740994
0.04040404040404041,-17.525477597681196
0.050505050505050504,-18.1802476122906
0.0606060606060606,-18.830330316433162
0.07070707070707072,-19.472565925598758
0.08080808080808081,-20.103703329052866
0.09090909090909091,-20.720442167936138
0.10101010101010101,-21.319474136775018
0.1111111111111111,-21.897522319796693
0.1212121212121212,-22.451377737405885
0.13131313131313133,-22.97793261162135
0.14141414141414144,-23.474210136342222
0.15151515151515152,-23.937390748560276
0.16161616161616163,-24.36483504130019
0.17171717171717174,-24.754103546623536
0.18181818181818182,-25.102973659296893
0.1919191919191919,-25.404078440705653
0.20202020202020202,-25.667429308879292
0.2121212121212121,-25.885011091607623
0.2222222222222222,-26.055561514727483
0.23232323232323232,-26.178092684793832
0.2424242424242424,-26.25189578399539
0.25252525252525254,-26.2765442779474
0.26262626262626265,-26.251895783995423
0.27272727272727276,-26.178092684793896
0.2828282828282829,-26.05556151472743
0.29292929292929293,-25.88501109160766
0.30303030303030304,-25.667429308879314
0.31313131313131315,-25.404078440705703
0.32323232323232326,-25.102973659296893
0.33333333333333337,-24.754103546623575
0.3434343434343435,-24.364835041300218
0.3535353535353536,-23.93739074856032
0.36363636363636365,-23.474210136342247
0.3737373737373737,-22.97793261162133
0.3838383838383838,-22.45137773740588
0.3939393939393939,-21.897522319796757
0.40404040404040403,-21.319474136774964
0.41414141414141414,-20.720442167936167
0.4242424242424242,-20.103703329052813
0.4343434343434343,-19.472565925598715
0.4444444444444444,-18.830330316433074
0.45454545454545453,-18.18024761229062
0.46464646464646464,-17.525477597681167
0.47474747474747475,-16.869047416740983
0.4848484848484848,-16.21381284770466
0.4949494949494949,-15.562424147737362
0.5050505050505051,-14.917298433409867
0.5151515151515152,-14.280600359578019
0.5252525252525253,-13.654232515866681
0.5353535353535354,-13.03983660668104
0.5454545454545455,-12.438806389410434
0.5555555555555556,-11.8523140846478
0.5656565656565657,-11.28135492900796
0.5757575757575758,-10.726823797602744
0.5858585858585859,-10.18966758164899
0.595959595959596,-9.671264514148646
0.6060606060606061,-9.188957419200454
0.6161616161616162,-8.75105555667381
0.6262626262626263,-8.379817179804315
0.6363636363636365,-8.035715559418609
0.6464646464646465,-7.679965065592209
0.6565656565656566,-7.390082288534519
0.6666666666666667,-7.123140235031412
0.6767676767676768,-6.851406887250724
0.686868686868687,-6.596730810345004
0.696969696969697,-6.36022575340577
0.7070707070707072,-6.143596036942936
0.7171717171717172,-5.9493009366831595
0.7272727272727273,-5.809849196426758
0.7373737373737373,-5.720469193121924
0.7474747474747474,-5.695668426629702
0.7575757575757576,-5.612627728744512
0.7676767676767676,-5.6956684266297
0.7777777777777777,-5.720469193121919
0.7878787878787878,-5.8098491964267645
0.7979797979797979,-5.949300936683161
0.8080808080808081,-6.1435960369429345
0.8181818181818181,-6.360225753405783
0.8282828282828283,-6.596730810344993
0.8383838383838383,-6.851406887250714
0.8484848484848484,-7.12314023503137
0.8585858585858586,-7.390082288534515
0.8686868686868686,-7.679965065592218
0.8787878787878788,-8.03571555941862
0.8888888888888888,-8.379817179804322
0.898989898989899,-8.751055556673778
0.9090909090909091,-9.188957419200467
0.9191919191919191,-9.671264514148644
0.9292929292929293,-10.189667581649006
0.9393939393939393,-10.72682379760277
0.9494949494949495,-11.281354929007987
0.9595959595959596,-11.8523140846478
0.9696969696969696,-12.438806389410502
0.9797979797979798,-13.039836606681053
0.9898989898989898,-13.654232515866715
0.9999999999999999,-14.280600359578035


==> anc/fig4/subpl_3_series_18.csv <==
x,y
0.0,-14.907380547167431
0.010101010101010102,-15.552574663433635
0.020202020202020204,-16.203779687528222
0.0303030303030303,-16.858625223416823
0.04040404040404041,-17.51451985890279
0.050505050505050504,-18.16867602275322
0.0606060606060606,-18.818139888978305
0.07070707070707072,-19.45982469689051
0.08080808080808081,-20.09054608837789
0.09090909090909091,-20.707058424292065
0.10101010101010101,-21.306091408590245
0.1111111111111111,-21.88438658985154
0.1212121212121212,-22.438733349882177
0.13131313131313133,-22.966003859160953
0.14141414141414144,-23.463186304074124
0.15151515151515152,-23.927415615417864
0.16161616161616163,-24.356001027892596
0.17171717171717174,-24.746450051134914
0.18181818181818182,-25.096488742121327
0.1919191919191919,-25.404078440705586
0.20202020202020202,-25.66742930887929
0.2121212121212121,-25.88501109160761
0.2222222222222222,-26.05556151472742
0.23232323232323232,-26.178092684793832
0.2424242424242424,-26.25189578399534
0.25252525252525254,-26.27654427794733
0.26262626262626265,-26.25189578399537
0.27272727272727276,-26.17809268479387
0.2828282828282829,-26.05556151472739
0.29292929292929293,-25.885011091607616
0.30303030303030304,-25.667429308879292
0.31313131313131315,-25.404078440705632
0.32323232323232326,-25.096488742121334
0.33333333333333337,-24.746450051134918
0.3434343434343435,-24.356001027892656
0.3535353535353536,-23.92741561541787
0.36363636363636365,-23.463186304074096
0.3737373737373737,-22.966003859161027
0.3838383838383838,-22.43873334988215
0.3939393939393939,-21.884386589851484
0.40404040404040403,-21.30609140859022
0.41414141414141414,-20.70705842429208
0.4242424242424242,-20.090546088377906
0.4343434343434343,-19.459824696890553
0.4444444444444444,-18.81813988897837
0.45454545454545453,-18.168676022753147
0.46464646464646464,-17.51451985890282
0.47474747474747475,-16.858625223416826
0.4848484848484848,-16.203779687528204
0.4949494949494949,-15.552574663433635
0.5050505050505051,-14.907380547167413
0.5151515151515152,-14.270328586657666
0.5252525252525253,-13.64330105400479
0.5353535353535354,-13.027931253082727
0.5454545454545455,-12.425615443298348
0.5555555555555556,-11.837541594382655
0.5656565656565657,-11.264751554740545
0.5757575757575758,-10.70830689592517
0.5858585858585859,-10.16995419964538
0.595959595959596,-9.656176894136468
0.6060606060606061,-9.188957419200445
0.6161616161616162,-8.751055556673787
0.6262626262626263,-8.340337859787082
0.6363636363636365,-7.990945201491566
0.6464646464646465,-7.666932801770078
0.6565656565656566,-7.3592525002406095
0.6666666666666667,-7.071422903109547
0.6767676767676768,-6.802060482685888
0.686868686868687,-6.5523468877666335
0.696969696969697,-6.32434088383733
0.7070707070707072,-6.1211290492911905
0.7171717171717172,-5.947275137125473
0.7272727272727273,-5.809849196426741
0.7373737373737373,-5.720469193121914
0.7474747474747474,-5.647666737716938
0.7575757575757576,-5.612627728744507
0.7676767676767676,-5.6476667377169605
0.7777777777777777,-5.720469193121911
0.7878787878787878,-5.809849196426763
0.7979797979797979,-5.947275137125464
0.8080808080808081,-6.121129049291192
0.8181818181818181,-6.3243408838373485
0.8282828282828283,-6.552346887766599
0.8383838383838383,-6.802060482685897
0.8484848484848484,-7.071422903109538
0.8585858585858586,-7.359252500240619
0.8686868686868686,-7.6669328017700895
0.8787878787878788,-7.990945201491555
0.8888888888888888,-8.340337859787041
0.898989898989899,-8.751055556673762
0.9090909090909091,-9.188957419200463
0.9191919191919191,-9.656176894136495
0.9292929292929293,-10.169954199645325
0.9393939393939393,-10.708306895925167
0.9494949494949495,-11.264751554740515
0.9595959595959596,-11.83754159438262
0.9696969696969696,-12.42561544329835
0.9797979797979798,-13.027931253082707
0.9898989898989898,-13.643301054004807
0.9999999999999999,-14.270328586657678


==> anc/fig4/subpl_3_series_19.csv <==
x,y
0.0,-14.907380547167417
0.010101010101010102,-15.552574663433612
0.020202020202020204,-16.2037796875282
0.0303030303030303,-16.858625223416823
0.04040404040404041,-17.51451985890277
0.050505050505050504,-18.168676022753136
0.0606060606060606,-18.818139888978234
0.07070707070707072,-19.459824696890507
0.08080808080808081,-20.090546088377877
0.09090909090909091,-20.707058424291994
0.10101010101010101,-21.306091408590245
0.1111111111111111,-21.884386589851506
0.1212121212121212,-22.43873334988217
0.13131313131313133,-22.96600385916094
0.14141414141414144,-23.463186304074096
0.15151515151515152,-23.92741561541785
0.16161616161616163,-24.356001027892592
0.17171717171717174,-24.746450051134882
0.18181818181818182,-25.09648874212132
0.1919191919191919,-25.397386125953176
0.20202020202020202,-25.635540268652715
0.2121212121212121,-25.85267530107972
0.2222222222222222,-26.022825361637302
0.23232323232323232,-26.145042683586304
0.2424242424242424,-26.218646466630755
0.25252525252525254,-26.243226702271677
0.26262626262626265,-26.218646466630947
0.27272727272727276,-26.145042683586375
0.2828282828282829,-26.022825361637274
0.29292929292929293,-25.85267530107957
0.30303030303030304,-25.63554026865276
0.31313131313131315,-25.3973861259532
0.32323232323232326,-25.096488742121306
0.33333333333333337,-24.746450051134893
0.3434343434343435,-24.356001027892614
0.3535353535353536,-23.927415615417814
0.36363636363636365,-23.463186304074085
0.3737373737373737,-22.966003859160907
0.3838383838383838,-22.438733349882124
0.3939393939393939,-21.884386589851466
0.40404040404040403,-21.30609140859021
0.41414141414141414,-20.707058424292033
0.4242424242424242,-20.090546088377856
0.4343434343434343,-19.459824696890532
0.4444444444444444,-18.81813988897835
0.45454545454545453,-18.168676022753118
0.46464646464646464,-17.514519858902815
0.47474747474747475,-16.858625223416784
0.4848484848484848,-16.203779687528158
0.4949494949494949,-15.552574663433623
0.5050505050505051,-14.907380547167406
0.5151515151515152,-14.270328586657662
0.5252525252525253,-13.64330105400478
0.5353535353535354,-13.027931253082704
0.5454545454545455,-12.425615443298309
0.5555555555555556,-11.83754159438263
0.5656565656565657,-11.264751554740508
0.5757575757575758,-10.708306895925155
0.5858585858585859,-10.169954199645312
0.595959595959596,-9.656176894136445
0.6060606060606061,-9.174614883420274
0.6161616161616162,-8.745813373385161
0.6262626262626263,-8.340337859787072
0.6363636363636365,-7.990945201491548
0.6464646464646465,-7.665338716404619
0.6565656565656566,-7.359252500240606
0.6666666666666667,-7.071422903109536
0.6767676767676768,-6.802060482685878
0.686868686868687,-6.552346887766599
0.696969696969697,-6.324340883837324
0.7070707070707072,-6.1211290492911825
0.7171717171717172,-5.947275137125462
0.7272727272727273,-5.790841022958358
0.7373737373737373,-5.68401613035851
0.7474747474747474,-5.617012425913301
0.7575757575757576,-5.594100000691835
0.7676767676767676,-5.617012425913299
0.7777777777777777,-5.684016130358512
0.7878787878787878,-5.790841022958349
0.7979797979797979,-5.947275137125454
0.8080808080808081,-6.12112904929119
0.8181818181818181,-6.324340883837344
0.8282828282828283,-6.552346887766596
0.8383838383838383,-6.802060482685879
0.8484848484848484,-7.071422903109534
0.8585858585858586,-7.359252500240604
0.8686868686868686,-7.6653387164046265
0.8787878787878788,-7.990945201491553
0.8888888888888888,-8.340337859787041
0.898989898989899,-8.745813373385156
0.9090909090909091,-9.17461488342025
0.9191919191919191,-9.656176894136426
0.9292929292929293,-10.169954199645304
0.9393939393939393,-10.708306895925151
0.9494949494949495,-11.264751554740496
0.9595959595959596,-11.837541594382571
0.9696969696969696,-12.425615443298334
0.9797979797979798,-13.027931253082702
0.9898989898989898,-13.643301054004775
0.9999999999999999,-14.270328586657644


==> anc/fig4/subpl_3_series_2.csv <==
x,y
0.0,-16.20139307138755
0.010101010101010102,-16.7684481787855
0.020202020202020204,-17.341362069749323
0.0303030303030303,-17.91840812371546
0.04040404040404041,-18.497668315517203
0.050505050505050504,-19.077054521966684
0.0606060606060606,-19.654333876744317
0.07070707070707072,-20.227156193429547
0.08080808080808081,-20.79308185976853
0.09090909090909091,-21.34960924328061
0.10101010101010101,-21.894200671907758
0.1111111111111111,-22.424303257035547
0.1212121212121212,-22.937351979835512
0.13131313131313133,-23.430728361700695
0.14141414141414144,-23.901647500432787
0.15151515151515152,-24.347000295753883
0.16161616161616163,-24.763279791468584
0.17171717171717174,-25.14672537701011
0.18181818181818182,-25.493636409587463
0.1919191919191919,-25.800662294195
0.20202020202020202,-26.073308723315233
0.2121212121212121,-26.302720537237974
0.2222222222222222,-26.482632860416732
0.23232323232323232,-26.61193739217309
0.2424242424242424,-26.689839076067297
0.25252525252525254,-26.715859531624893
0.26262626262626265,-26.68983907606736
0.27272727272727276,-26.6119373921731
0.2828282828282829,-26.48263286041676
0.29292929292929293,-26.302720537237835
0.30303030303030304,-26.0733087233152
0.31313131313131315,-25.800662294194943
0.32323232323232326,-25.493636409587396
0.33333333333333337,-25.146725377010174
0.3434343434343435,-24.7632797914686
0.3535353535353536,-24.347000295753883
0.36363636363636365,-23.90164750043279
0.3737373737373737,-23.430728361700723
0.3838383838383838,-22.93735197983555
0.3939393939393939,-22.424303257035458
0.40404040404040403,-21.894200671907733
0.41414141414141414,-21.349609243280636
0.4242424242424242,-20.793081859768513
0.4343434343434343,-20.227156193429543
0.4444444444444444,-19.6543338767443
0.45454545454545453,-19.077054521966698
0.46464646464646464,-18.497668315517213
0.47474747474747475,-17.918408123715473
0.4848484848484848,-17.34136206974932
0.4949494949494949,-16.768448178785484
0.5050505050505051,-16.201393071387532
0.5151515151515152,-15.641716648891961
0.5252525252525253,-15.090724335766822
0.5353535353535354,-14.549507852627507
0.5454545454545455,-14.018954817820191
0.5555555555555556,-13.499766832288566
0.5656565656565657,-12.992485189779423
0.5757575757575758,-12.497523040151505
0.5858585858585859,-12.01520274706999
0.595959595959596,-11.545797314088487
0.6060606060606061,-11.089575068501373
0.6161616161616162,-10.646847242552
0.6262626262626263,-10.218018636249477
0.6363636363636365,-9.80364216990052
0.6464646464646465,-9.40447886259339
0.6565656565656566,-9.021565681604997
0.6666666666666667,-8.656294917974591
0.6767676767676768,-8.310510343899635
0.686868686868687,-7.98662714097435
0.696969696969697,-7.687782865430727
0.7070707070707072,-7.4180200728225545
0.7171717171717172,-7.182473491866648
0.7272727272727273,-6.987460193038779
0.7373737373737373,-6.840236934510055
0.7474747474747474,-6.74809048188892
0.7575757575757576,-6.7166576045277235
0.7676767676767676,-6.748090481888925
0.7777777777777777,-6.840236934510057
0.7878787878787878,-6.987460193038774
0.7979797979797979,-7.182473491866653
0.8080808080808081,-7.418020072822547
0.8181818181818181,-7.687782865430722
0.8282828282828283,-7.986627140974342
0.8383838383838383,-8.310510343899626
0.8484848484848484,-8.656294917974577
0.8585858585858586,-9.021565681605004
0.8686868686868686,-9.404478862593383
0.8787878787878788,-9.803642169900513
0.8888888888888888,-10.218018636249482
0.898989898989899,-10.646847242551988
0.9090909090909091,-11.089575068501357
0.9191919191919191,-11.545797314088471
0.9292929292929293,-12.015202747069987
0.9393939393939393,-12.497523040151508
0.9494949494949495,-12.99248518977943
0.9595959595959596,-13.499766832288575
0.9696969696969696,-14.018954817820198
0.9797979797979798,-14.549507852627515
0.9898989898989898,-15.090724335766826
0.9999999999999999,-15.641716648891972


==> anc/fig4/subpl_3_series_20.csv <==
x,y
0.0,-14.905933701150225
0.010101010101010102,-15.551000074318404
0.020202020202020204,-16.20196550353412
0.0303030303030303,-16.856432293250403
0.04040404040404041,-17.511774078131634
0.050505050505050504,-18.16516185701046
0.0606060606060606,-18.81359647332515
0.07070707070707072,-19.453945538543444
0.08080808080808081,-20.082982805373923
0.09090909090909091,-20.697428152774556
0.10101010101010101,-21.293986607122893
0.1111111111111111,-21.869385144545234
0.1212121212121212,-22.420406361048652
0.13131313131313133,-22.943918456804248
0.14141414141414144,-23.436901420675152
0.15151515151515152,-23.896469995845383
0.16161616161616163,-24.32511345540232
0.17171717171717174,-24.715585811332183
0.18181818181818182,-25.06540776070611
0.1919191919191919,-25.372629662080705
0.20202020202020202,-25.62097453947497
0.2121212121212121,-25.814543242673672
0.2222222222222222,-25.97743468509927
0.23232323232323232,-26.09320613986153
0.2424242424242424,-26.16214474259619
0.25252525252525254,-26.184972396669032
0.26262626262626265,-26.16214474259617
0.27272727272727276,-26.09320613986145
0.2828282828282829,-25.977434685099283
0.29292929292929293,-25.814543242673654
0.30303030303030304,-25.620974539474968
0.31313131313131315,-25.372629662080712
0.32323232323232326,-25.06540776070608
0.33333333333333337,-24.715585811332225
0.3434343434343435,-24.32511345540238
0.3535353535353536,-23.896469995845386
0.36363636363636365,-23.436901420675145
0.3737373737373737,-22.94391845680428
0.3838383838383838,-22.420406361048684
0.3939393939393939,-21.869385144545188
0.40404040404040403,-21.293986607122875
0.41414141414141414,-20.69742815277458
0.4242424242424242,-20.082982805373934
0.4343434343434343,-19.45394553854343
0.4444444444444444,-18.81359647332513
0.45454545454545453,-18.165161857010435
0.46464646464646464,-17.511774078131637
0.47474747474747475,-16.856432293250418
0.4848484848484848,-16.201965503534115
0.4949494949494949,-15.551000074318393
0.5050505050505051,-14.905933701150238
0.5151515151515152,-14.268917691278467
0.5252525252525253,-13.641849223320465
0.5353535353535354,-13.02637517682931
0.5454545454545455,-12.423909682032622
0.5555555555555556,-11.83567000397759
0.5656565656565657,-11.262743615062995
0.5757575757575758,-10.70622730743726
0.5858585858585859,-10.16758691070924
0.595959595959596,-9.652534892862827
0.6060606060606061,-9.170745389585278
0.6161616161616162,-8.73138170377824
0.6262626262626263,-8.328713594082583
0.6363636363636365,-7.9703858782967885
0.6464646464646465,-7.665338716404606
0.6565656565656566,-7.339288382544615
0.6666666666666667,-7.05432197613893
0.6767676767676768,-6.78567187190289
0.686868686868687,-6.532264201188604
0.696969696969697,-6.302102499135597
0.7070707070707072,-6.104155238405163
0.7171717171717172,-5.9324391005401855
0.7272727272727273,-5.790841022958355
0.7373737373737373,-5.6840161303585095
0.7474747474747474,-5.6170124259132965
0.7575757575757576,-5.594100000691812
0.7676767676767676,-5.617012425913294
0.7777777777777777,-5.684016130358511
0.7878787878787878,-5.790841022958344
0.7979797979797979,-5.9324391005401855
0.8080808080808081,-6.104155238405161
0.8181818181818181,-6.30210249913561
0.8282828282828283,-6.532264201188592
0.8383838383838383,-6.785671871902892
0.8484848484848484,-7.054321976138959
0.8585858585858586,-7.339288382544607
0.8686868686868686,-7.6653387164046
0.8787878787878788,-7.970385878296737
0.8888888888888888,-8.328713594082572
0.898989898989899,-8.7313817037782
0.9090909090909091,-9.17074538958529
0.9191919191919191,-9.652534892862867
0.9292929292929293,-10.167586910709216
0.9393939393939393,-10.70622730743728
0.9494949494949495,-11.262743615063014
0.9595959595959596,-11.835670003977608
0.9696969696969696,-12.42390968203259
0.9797979797979798,-13.026375176829314
0.9898989898989898,-13.64184922332044
0.9999999999999999,-14.268917691278453


==> anc/fig4/subpl_3_series_21.csv <==
x,y
0.0,-14.905933701150198
0.010101010101010102,-15.551000074318374
0.020202020202020204,-16.201965503534097
0.0303030303030303,-16.85643229325037
0.04040404040404041,-17.511774078131577
0.050505050505050504,-18.165161857010403
0.0606060606060606,-18.813596473325106
0.07070707070707072,-19.453945538543383
0.08080808080808081,-20.082982805373895
0.09090909090909091,-20.697428152774528
0.10101010101010101,-21.29398660712283
0.1111111111111111,-21.869385144545177
0.1212121212121212,-22.42040636104865
0.13131313131313133,-22.943918456804226
0.14141414141414144,-23.43690142067512
0.15151515151515152,-23.89646999584537
0.16161616161616163,-24.31989529910115
0.17171717171717174,-24.704629304496017
0.18181818181818182,-25.048339746837048
0.1919191919191919,-25.348964982948356
0.20202020202020202,-25.60479224863209
0.2121212121212121,-25.814543242673647
0.2222222222222222,-25.977434685099265
0.23232323232323232,-26.093206139861508
0.2424242424242424,-26.162144742596144
0.25252525252525254,-26.18497239666898
0.26262626262626265,-26.162144742596123
0.27272727272727276,-26.09320613986142
0.2828282828282829,-25.977434685099247
0.29292929292929293,-25.81454324267362
0.30303030303030304,-25.60479224863208
0.31313131313131315,-25.34896498294837
0.32323232323232326,-25.04833974683708
0.33333333333333337,-24.704629304496013
0.3434343434343435,-24.31989529910115
0.3535353535353536,-23.896469995845372
0.36363636363636365,-23.436901420675103
0.3737373737373737,-22.943918456804244
0.3838383838383838,-22.420406361048617
0.3939393939393939,-21.86938514454518
0.40404040404040403,-21.293986607122847
0.41414141414141414,-20.697428152774556
0.4242424242424242,-20.082982805373888
0.4343434343434343,-19.453945538543397
0.4444444444444444,-18.81359647332506
0.45454545454545453,-18.16516185701041
0.46464646464646464,-17.511774078131623
0.47474747474747475,-16.856432293250375
0.4848484848484848,-16.2019655035341
0.4949494949494949,-15.551000074318369
0.5050505050505051,-14.905933701150197
0.5151515151515152,-14.268917691278448
0.5252525252525253,-13.641849223320422
0.5353535353535354,-13.026375176829271
0.5454545454545455,-12.423909682032575
0.5555555555555556,-11.835670003977578
0.5656565656565657,-11.262743615062984
0.5757575757575758,-10.706227307437258
0.5858585858585859,-10.167586910709222
0.595959595959596,-9.652534892862807
0.6060606060606061,-9.170745389585253
0.6161616161616162,-8.731381703778199
0.6262626262626263,-8.328713594082567
0.6363636363636365,-7.960570808306068
0.6464646464646465,-7.642664470880295
0.6565656565656566,-7.331196300178156
0.6666666666666667,-7.035193472030868
0.6767676767676768,-6.7647370203787105
0.686868686868687,-6.523138404111909
0.696969696969697,-6.302102499135581
0.7070707070707072,-6.104155238405146
0.7171717171717172,-5.932439100540181
0.7272727272727273,-5.780856432657846
0.7373737373737373,-5.6433003378666236
0.7474747474747474,-5.565942475789355
0.7575757575757576,-5.557857405911387
0.7676767676767676,-5.5659424757893525
0.7777777777777777,-5.643300337866607
0.7878787878787878,-5.780856432657827
0.7979797979797979,-5.932439100540182
0.8080808080808081,-6.104155238405133
0.8181818181818181,-6.302102499135593
0.8282828282828283,-6.52313840411193
0.8383838383838383,-6.764737020378711
0.8484848484848484,-7.035193472030866
0.8585858585858586,-7.331196300178178
0.8686868686868686,-7.642664470880293
0.8787878787878788,-7.960570808306088
0.8888888888888888,-8.328713594082563
0.898989898989899,-8.731381703778187
0.9090909090909091,-9.170745389585267
0.9191919191919191,-9.652534892862837
0.9292929292929293,-10.167586910709206
0.9393939393939393,-10.706227307437228
0.9494949494949495,-11.26274361506301
0.9595959595959596,-11.835670003977576
0.9696969696969696,-12.423909682032555
0.9797979797979798,-13.026375176829287
0.9898989898989898,-13.641849223320436
0.9999999999999999,-14.268917691278435


==> anc/fig4/subpl_3_series_22.csv <==
x,y
0.0,-14.903389401975973
0.010101010101010102,-15.548253907482147
0.020202020202020204,-16.198810628855668
0.0303030303030303,-16.852607435401904
0.04040404040404041,-17.50694077525683
0.050505050505050504,-18.15887887789978
0.0606060606060606,-18.805292881918554
0.07070707070707072,-19.442894479893074
0.08080808080808081,-20.068279419555466
0.09090909090909091,-20.67797719930518
0.10101010101010101,-21.26850822741072
0.1111111111111111,-21.846991883596324
0.1212121212121212,-22.40362899068983
0.13131313131313133,-22.93270008660388
0.14141414141414144,-23.431159031147423
0.15151515151515152,-23.896170341858053
0.16161616161616163,-24.31989529910114
0.17171717171717174,-24.704629304496002
0.18181818181818182,-25.048339746837012
0.1919191919191919,-25.348964982948324
0.20202020202020202,-25.60479224863206
0.2121212121212121,-25.80261550794015
0.2222222222222222,-25.941058518973477
0.23232323232323232,-26.05265510347176
0.2424242424242424,-26.127687245092897
0.25252525252525254,-26.15291018123429
0.26262626262626265,-26.127687245092925
0.27272727272727276,-26.05265510347172
0.2828282828282829,-25.94105851897347
0.29292929292929293,-25.80261550794011
0.30303030303030304,-25.604792248632027
0.31313131313131315,-25.348964982948353
0.32323232323232326,-25.048339746837044
0.33333333333333337,-24.704629304496013
0.3434343434343435,-24.319895299101145
0.3535353535353536,-23.896170341858028
0.36363636363636365,-23.43115903114742
0.3737373737373737,-22.932700086603795
0.3838383838383838,-22.403628990689914
0.3939393939393939,-21.84699188359626
0.40404040404040403,-21.268508227410706
0.41414141414141414,-20.677977199305126
0.4242424242424242,-20.06827941955547
0.4343434343434343,-19.442894479893123
0.4444444444444444,-18.805292881918536
0.45454545454545453,-18.158878877899742
0.46464646464646464,-17.506940775256865
0.47474747474747475,-16.852607435401886
0.4848484848484848,-16.19881062885563
0.4949494949494949,-15.548253907482165
0.5050505050505051,-14.903389401975994
0.5151515151515152,-14.26640443542093
0.5252525252525253,-13.639220258450148
0.5353535353535354,-13.023506001888508
0.5454545454545455,-12.420713045157028
0.5555555555555556,-11.832140584847298
0.5656565656565657,-11.25905784924011
0.5757575757575758,-10.702947554243261
0.5858585858585859,-10.166039828813105
0.595959595959596,-9.649865929961694
0.6060606060606061,-9.16219225907087
0.6161616161616162,-8.7246732542785
0.6262626262626263,-8.316810951636272
0.6363636363636365,-7.934998444694611
0.6464646464646465,-7.62794864538112
0.6565656565656566,-7.317912857885565
0.6666666666666667,-7.024866313270396
0.6767676767676768,-6.764737020378698
0.686868686868687,-6.523138404111904
0.696969696969697,-6.295573259536809
0.7070707070707072,-6.077515398429247
0.7171717171717172,-5.888573055828749
0.7272727272727273,-5.742848818975472
0.7373737373737373,-5.633719581977763
0.7474747474747474,-5.56594247578934
0.7575757575757576,-5.5483064505984245
0.7676767676767676,-5.56594247578934
0.7777777777777777,-5.633719581977768
0.7878787878787878,-5.742848818975484
0.7979797979797979,-5.888573055828734
0.8080808080808081,-6.077515398429254
0.8181818181818181,-6.295573259536829
0.8282828282828283,-6.523138404111912
0.8383838383838383,-6.764737020378706
0.8484848484848484,-7.024866313270391
0.8585858585858586,-7.31791285788556
0.8686868686868686,-7.627948645381134
0.8787878787878788,-7.934998444694578
0.8888888888888888,-8.316810951636265
0.898989898989899,-8.72467325427849
0.9090909090909091,-9.162192259070887
0.9191919191919191,-9.649865929961702
0.9292929292929293,-10.166039828813084
0.9393939393939393,-10.70294755424328
0.9494949494949495,-11.25905784924012
0.9595959595959596,-11.83214058484727
0.9696969696969696,-12.420713045156988
0.9797979797979798,-13.02350600188848
0.9898989898989898,-13.639220258450166
0.9999999999999999,-14.266404435420935


==> anc/fig4/subpl_3_series_23.csv <==
x,y
0.0,-14.903389401975968
0.010101010101010102,-15.548253907482145
0.020202020202020204,-16.198810628855615
0.0303030303030303,-16.85260743540185
0.04040404040404041,-17.506940775256776
0.050505050505050504,-18.158878877899767
0.0606060606060606,-18.805292881918515
0.07070707070707072,-19.442894479893045
0.08080808080808081,-20.068279419555413
0.09090909090909091,-20.677977199305026
0.10101010101010101,-21.268508227410674
0.1111111111111111,-21.83644978879404
0.1212121212121212,-22.378510154089614
0.13131313131313133,-22.891605196155965
0.14141414141414144,-23.372925260244713
0.15151515151515152,-23.82085062752792
0.16161616161616163,-24.243766263583638
0.17171717171717174,-24.629319447534442
0.18181818181818182,-24.975370823251474
0.1919191919191919,-25.279991754290915
0.20202020202020202,-25.54146645298679
0.2121212121212121,-25.758281850131876
0.2222222222222222,-25.92909450768922
0.23232323232323232,-26.05265510347172
0.2424242424242424,-26.12768724509283
0.25252525252525254,-26.15291018123429
0.26262626262626265,-26.127687245092904
0.27272727272727276,-26.052655103471718
0.2828282828282829,-25.929094507689264
0.29292929292929293,-25.75828185013187
0.30303030303030304,-25.541466452986768
0.31313131313131315,-25.2799917542909
0.32323232323232326,-24.975370823251524
0.33333333333333337,-24.629319447534403
0.3434343434343435,-24.2437662635836
0.3535353535353536,-23.820850627527932
0.36363636363636365,-23.372925260244656
0.3737373737373737,-22.891605196155943
0.3838383838383838,-22.378510154089618
0.3939393939393939,-21.836449788794106
0.40404040404040403,-21.2685082274107
0.41414141414141414,-20.677977199305086
0.4242424242424242,-20.06827941955544
0.4343434343434343,-19.44289447989307
0.4444444444444444,-18.805292881918497
0.45454545454545453,-18.158878877899728
0.46464646464646464,-17.50694077525685
0.47474747474747475,-16.852607435401882
0.4848484848484848,-16.198810628855597
0.4949494949494949,-15.548253907482145
0.5050505050505051,-14.903389401975968
0.5151515151515152,-14.26640443542093
0.5252525252525253,-13.639220258450141
0.5353535353535354,-13.023506001888487
0.5454545454545455,-12.420713045156983
0.5555555555555556,-11.832140584847279
0.5656565656565657,-11.259057849240104
0.5757575757575758,-10.702947554243234
0.5858585858585859,-10.166039828813101
0.595959595959596,-9.649865929961688
0.6060606060606061,-9.162192259070846
0.6161616161616162,-8.724673254278436
0.6262626262626263,-8.311609135441012
0.6363636363636365,-7.930862197133458
0.6464646464646465,-7.597492242679866
0.6565656565656566,-7.301892105999569
0.6666666666666667,-7.024866313270382
0.6767676767676768,-6.754852225120825
0.686868686868687,-6.497099945212153
0.696969696969697,-6.269930708316953
0.7070707070707072,-6.0658113599641945
0.7171717171717172,-5.888573055828733
0.7272727272727273,-5.742848818975461
0.7373737373737373,-5.633719581977762
0.7474747474747474,-5.546341425633278
0.7575757575757576,-5.542935642144324
0.7676767676767676,-5.5463414256332975
0.7777777777777777,-5.633719581977755
0.7878787878787878,-5.742848818975467
0.7979797979797979,-5.888573055828719
0.8080808080808081,-6.0658113599642
0.8181818181818181,-6.269930708316971
0.8282828282828283,-6.497099945212167
0.8383838383838383,-6.754852225120825
0.8484848484848484,-7.0248663132703815
0.8585858585858586,-7.30189210599955
0.8686868686868686,-7.597492242679855
0.8787878787878788,-7.930862197133465
0.8888888888888888,-8.311609135441003
0.898989898989899,-8.724673254278487
0.9090909090909091,-9.162192259070864
0.9191919191919191,-9.649865929961695
0.9292929292929293,-10.166039828813062
0.9393939393939393,-10.702947554243272
0.9494949494949495,-11.25905784924009
0.9595959595959596,-11.832140584847266
0.9696969696969696,-12.420713045156965
0.9797979797979798,-13.023506001888455
0.9898989898989898,-13.63922025845015
0.9999999999999999,-14.266404435420933


==> anc/fig4/subpl_3_series_24.csv <==
x,y
0.0,-14.876291004407475
0.010101010101010102,-15.521163944814562
0.020202020202020204,-16.171047704423778
0.0303030303030303,-16.823597558160774
0.04040404040404041,-17.476264364187106
0.050505050505050504,-18.126316857443026
0.0606060606060606,-18.770979016756606
0.07070707070707072,-19.411879361523606
0.08080808080808081,-20.04493085467198
0.09090909090909091,-20.66416962681887
0.10101010101010101,-21.2660336953366
0.1111111111111111,-21.836449788794027
0.1212121212121212,-22.37851015408957
0.13131313131313133,-22.891605196155943
0.14141414141414144,-23.372925260244628
0.15151515151515152,-23.82085062752792
0.16161616161616163,-24.24376626358362
0.17171717171717174,-24.6293194475344
0.18181818181818182,-24.975370823251417
0.1919191919191919,-25.279991754290904
0.20202020202020202,-25.541466452986764
0.2121212121212121,-25.75828185013187
0.2222222222222222,-25.92909450768918
0.23232323232323232,-26.035304091855245
0.2424242424242424,-26.09621408293747
0.25252525252525254,-26.12036801230875
0.26262626262626265,-26.096214082937475
0.27272727272727276,-26.035304091855302
0.2828282828282829,-25.929094507689175
0.29292929292929293,-25.75828185013181
0.30303030303030304,-25.541466452986757
0.31313131313131315,-25.279991754290897
0.32323232323232326,-24.975370823251463
0.33333333333333337,-24.629319447534378
0.3434343434343435,-24.243766263583574
0.3535353535353536,-23.82085062752791
0.36363636363636365,-23.372925260244543
0.3737373737373737,-22.8916051961559
0.3838383838383838,-22.378510154089607
0.3939393939393939,-21.836449788794038
0.40404040404040403,-21.266033695336635
0.41414141414141414,-20.664169626818815
0.4242424242424242,-20.04493085467207
0.4343434343434343,-19.411879361523706
0.4444444444444444,-18.770979016756623
0.45454545454545453,-18.12631685744302
0.46464646464646464,-17.47626436418711
0.47474747474747475,-16.823597558160774
0.4848484848484848,-16.171047704423792
0.4949494949494949,-15.521163944814539
0.5050505050505051,-14.87629100440745
0.5151515151515152,-14.238559396923167
0.5252525252525253,-13.609889644897825
0.5353535353535354,-12.992016543905079
0.5454545454545455,-12.38654531820126
0.5555555555555556,-11.795065770810757
0.5656565656565657,-11.219383578630962
0.5757575757575758,-10.661983035442557
0.5858585858585859,-10.1266811759918
0.595959595959596,-9.616451993552037
0.6060606060606061,-9.144559618640782
0.6161616161616162,-8.708159685778032
0.6262626262626263,-8.311609135440994
0.6363636363636365,-7.930862197133446
0.6464646464646465,-7.597492242679858
0.6565656565656566,-7.301892105999549
0.6666666666666667,-7.009328343376047
0.6767676767676768,-6.744323945528048
0.686868686868687,-6.497099945212149
0.696969696969697,-6.269930708316941
0.7070707070707072,-6.065811359964177
0.7171717171717172,-5.880490951189496
0.7272727272727273,-5.707643470922589
0.7373737373737373,-5.5704578154814
0.7474747474747474,-5.543670878369186
0.7575757575757576,-5.542935642144323
0.7676767676767676,-5.543670878369203
0.7777777777777777,-5.570457815481394
0.7878787878787878,-5.7076434709225845
0.7979797979797979,-5.880490951189483
0.8080808080808081,-6.065811359964185
0.8181818181818181,-6.269930708316943
0.8282828282828283,-6.497099945212159
0.8383838383838383,-6.7443239455280635
0.8484848484848484,-7.00932834337605
0.8585858585858586,-7.301892105999546
0.8686868686868686,-7.597492242679853
0.8787878787878788,-7.930862197133453
0.8888888888888888,-8.31160913544097
0.898989898989899,-8.708159685778064
0.9090909090909091,-9.144559618640786
0.9191919191919191,-9.616451993552001
0.9292929292929293,-10.12668117599177
0.9393939393939393,-10.661983035442592
0.9494949494949495,-11.219383578630959
0.9595959595959596,-11.795065770810787
0.9696969696969696,-12.386545318201254
0.9797979797979798,-12.992016543905075
0.9898989898989898,-13.609889644897782
0.9999999999999999,-14.238559396923145


==> anc/fig4/subpl_3_series_25.csv <==
x,y
0.0,-14.876291004407443
0.010101010101010102,-15.521163944814539
0.020202020202020204,-16.171047704423753
0.0303030303030303,-16.823597558160728
0.04040404040404041,-17.476264364187067
0.050505050505050504,-18.126316857442973
0.0606060606060606,-18.77097901675656
0.07070707070707072,-19.407169510287208
0.08080808080808081,-20.031805225953836
0.09090909090909091,-20.641755440392075
0.10101010101010101,-21.233879372592376
0.1111111111111111,-21.805062447460724
0.1212121212121212,-22.35225048266926
0.13131313131313133,-22.872481263524616
0.14141414141414144,-23.362913167564653
0.15151515151515152,-23.819976581471597
0.16161616161616163,-24.235917480695143
0.17171717171717174,-24.619411917116615
0.18181818181818182,-24.963048693783943
0.1919191919191919,-25.264885468053983
0.20202020202020202,-25.52321638257075
0.2121212121212121,-25.736583487271467
0.2222222222222222,-25.90378585442681
0.23232323232323232,-26.02388610106915
0.2424242424242424,-26.09621408293745
0.25252525252525254,-26.12036801230868
0.26262626262626265,-26.096214082937472
0.27272727272727276,-26.0238861010692
0.2828282828282829,-25.90378585442674
0.29292929292929293,-25.736583487271417
0.30303030303030304,-25.523216382570876
0.31313131313131315,-25.26488546805396
0.32323232323232326,-24.963048693783925
0.33333333333333337,-24.619411917116576
0.3434343434343435,-24.23591748069526
0.3535353535353536,-23.819976581471632
0.36363636363636365,-23.362913167564642
0.3737373737373737,-22.872481263524598
0.3838383838383838,-22.35225048266928
0.3939393939393939,-21.805062447460703
0.40404040404040403,-21.233879372592302
0.41414141414141414,-20.64175544039205
0.4242424242424242,-20.031805225953836
0.4343434343434343,-19.407169510287233
0.4444444444444444,-18.770979016756595
0.45454545454545453,-18.126316857442987
0.46464646464646464,-17.476264364187028
0.47474747474747475,-16.823597558160735
0.4848484848484848,-16.171047704423767
0.4949494949494949,-15.521163944814486
0.5050505050505051,-14.876291004407443
0.5151515151515152,-14.238559396923089
0.5252525252525253,-13.609889644897743
0.5353535353535354,-12.992016543905063
0.5454545454545455,-12.38654531820124
0.5555555555555556,-11.795065770810739
0.5656565656565657,-11.219383578630941
0.5757575757575758,-10.661983035442535
0.5858585858585859,-10.126681175991777
0.595959595959596,-9.616451993551976
0.6060606060606061,-9.120890376519446
0.6161616161616162,-8.687589483915033
0.6262626262626263,-8.286075403287256
0.6363636363636365,-7.910123056315892
0.6464646464646465,-7.5945043914689485
0.6565656565656566,-7.290411195768336
0.6666666666666667,-7.009328343376034
0.6767676767676768,-6.744323945528037
0.686868686868687,-6.491153115550894
0.696969696969697,-6.245982747034098
0.7070707070707072,-6.022927799909628
0.7171717171717172,-5.8322847968821
0.7272727272727273,-5.670867506285459
0.7373737373737373,-5.563294698845951
0.7474747474747474,-5.491412937127259
0.7575757575757576,-5.490625660445641
0.7676767676767676,-5.491412937127274
0.7777777777777777,-5.563294698845953
0.7878787878787878,-5.670867506285463
0.7979797979797979,-5.832284796882121
0.8080808080808081,-6.022927799909636
0.8181818181818181,-6.245982747034099
0.8282828282828283,-6.491153115550895
0.8383838383838383,-6.744323945528019
0.8484848484848484,-7.009328343376048
0.8585858585858586,-7.29041119576833
0.8686868686868686,-7.59450439146895
0.8787878787878788,-7.910123056315891
0.8888888888888888,-8.286075403287212
0.898989898989899,-8.68758948391498
0.9090909090909091,-9.120890376519448
0.9191919191919191,-9.616451993551987
0.9292929292929293,-10.126681175991761
0.9393939393939393,-10.661983035442544
0.9494949494949495,-11.219383578630929
0.9595959595959596,-11.79506577081077
0.9696969696969696,-12.386545318201238
0.9797979797979798,-12.992016543905075
0.9898989898989898,-13.609889644897775
0.9999999999999999,-14.238559396923119


==> anc/fig4/subpl_3_series_26.csv <==
x,y
0.0,-14.875899966078807
0.010101010101010102,-15.520876274174526
0.020202020202020204,-16.170833516684407
0.0303030303030303,-16.823446408869856
0.04040404040404041,-17.476180758147013
0.050505050505050504,-18.126314676299554
0.0606060606060606,-18.770858415215486
0.07070707070707072,-19.40716951028717
0.08080808080808081,-20.031805225953818
0.09090909090909091,-20.641755440392025
0.10101010101010101,-21.233879372592323
0.1111111111111111,-21.805062447460678
0.1212121212121212,-22.352250482669234
0.13131313131313133,-22.872481263524545
0.14141414141414144,-23.362913167564606
0.15151515151515152,-23.819976581471565
0.16161616161616163,-24.235917480695118
0.17171717171717174,-24.619411917116505
0.18181818181818182,-24.963048693783882
0.1919191919191919,-25.264885468053944
0.20202020202020202,-25.523216382570748
0.2121212121212121,-25.736583487271425
0.2222222222222222,-25.903785854426733
0.23232323232323232,-26.023886101069134
0.2424242424242424,-26.084609378853386
0.25252525252525254,-26.101440471548184
0.26262626262626265,-26.08460937885331
0.27272727272727276,-26.023886101069092
0.2828282828282829,-25.903785854426733
0.29292929292929293,-25.736583487271346
0.30303030303030304,-25.52321638257074
0.31313131313131315,-25.264885468053933
0.32323232323232326,-24.96304869378389
0.33333333333333337,-24.61941191711649
0.3434343434343435,-24.23591748069517
0.3535353535353536,-23.819976581471618
0.36363636363636365,-23.362913167564606
0.3737373737373737,-22.872481263524563
0.3838383838383838,-22.352250482669234
0.3939393939393939,-21.80506244746068
0.40404040404040403,-21.233879372592302
0.41414141414141414,-20.64175544039204
0.4242424242424242,-20.031805225953796
0.4343434343434343,-19.40716951028721
0.4444444444444444,-18.770858415215518
0.45454545454545453,-18.126314676299607
0.46464646464646464,-17.476180758147088
0.47474747474747475,-16.82344640886982
0.4848484848484848,-16.170833516684382
0.4949494949494949,-15.520876274174535
0.5050505050505051,-14.875899966078787
0.5151515151515152,-14.238005320916736
0.5252525252525253,-13.609062040815688
0.5353535353535354,-12.990712902820723
0.5454545454545455,-12.38439038091652
0.5555555555555556,-11.79135009644968
0.5656565656565657,-11.212733242674023
0.5757575757575758,-10.649696566086822
0.5858585858585859,-10.103746005543018
0.595959595959596,-9.586471605706661
0.6060606060606061,-9.120890376519425
0.6161616161616162,-8.63528214918911
0.6262626262626263,-8.269982479786403
0.6363636363636365,-7.910123056315879
0.6464646464646465,-7.594504391468938
0.6565656565656566,-7.290411195768312
0.6666666666666667,-6.993603384914396
0.6767676767676768,-6.722175822999724
0.686868686868687,-6.470227252853352
0.696969696969697,-6.23646502649369
0.7070707070707072,-6.02292779990961
0.7171717171717172,-5.832284796882097
0.7272727272727273,-5.6682500858021605
0.7373737373737373,-5.547061310039395
0.7474747474747474,-5.4794670833839785
0.7575757575757576,-5.490625660445628
0.7676767676767676,-5.479467083383975
0.7777777777777777,-5.547061310039397
0.7878787878787878,-5.6682500858021685
0.7979797979797979,-5.832284796882094
0.8080808080808081,-6.022927799909623
0.8181818181818181,-6.236465026493683
0.8282828282828283,-6.4702272528533324
0.8383838383838383,-6.722175822999712
0.8484848484848484,-6.993603384914397
0.8585858585858586,-7.290411195768318
0.8686868686868686,-7.594504391468931
0.8787878787878788,-7.910123056315882
0.8888888888888888,-8.269982479786403
0.898989898989899,-8.635282149189146
0.9090909090909091,-9.12089037651944
0.9191919191919191,-9.586471605706633
0.9292929292929293,-10.10374600554299
0.9393939393939393,-10.649696566086776
0.9494949494949495,-11.212733242674027
0.9595959595959596,-11.791350096449689
0.9696969696969696,-12.384390380916518
0.9797979797979798,-12.990712902820722
0.9898989898989898,-13.60906204081568
0.9999999999999999,-14.238005320916754


==> anc/fig4/subpl_3_series_27.csv <==
x,y
0.0,-14.875899966078803
0.010101010101010102,-15.520876274174523
0.020202020202020204,-16.17083351668436
0.0303030303030303,-16.82344640886975
0.04040404040404041,-17.476180758146985
0.050505050505050504,-18.1263146762995
0.0606060606060606,-18.770858415215468
0.07070707070707072,-19.406881766463158
0.08080808080808081,-20.031283257302725
0.09090909090909091,-20.640911246891648
0.10101010101010101,-21.232601375551283
0.1111111111111111,-21.803212847757916
0.1212121212121212,-22.349662743105092
0.13131313131313133,-22.868957836204647
0.14141414141414144,-23.35822364546001
0.15151515151515152,-23.814730616514247
0.16161616161616163,-24.23058683852497
0.17171717171717174,-24.602878021060498
0.18181818181818182,-24.935222723932327
0.1919191919191919,-25.238069225707154
0.20202020202020202,-25.49867200280837
0.2121212121212121,-25.7139817982797
0.2222222222222222,-25.88275347030943
0.23232323232323232,-26.00400988450487
0.2424242424242424,-26.07704726034133
0.25252525252525254,-26.101440471548162
0.26262626262626265,-26.077047260341335
0.27272727272727276,-26.004009884504818
0.2828282828282829,-25.882753470309456
0.29292929292929293,-25.713981798279626
0.30303030303030304,-25.49867200280836
0.31313131313131315,-25.238069225707143
0.32323232323232326,-24.9352227239323
0.33333333333333337,-24.6028780210605
0.3434343434343435,-24.230586838524964
0.3535353535353536,-23.81473061651417
0.36363636363636365,-23.35822364546002
0.3737373737373737,-22.86895783620459
0.3838383838383838,-22.349662743105107
0.3939393939393939,-21.803212847757962
0.40404040404040403,-21.232601375551234
0.41414141414141414,-20.640911246891633
0.4242424242424242,-20.031283257302803
0.4343434343434343,-19.40688176646328
0.4444444444444444,-18.77085841521544
0.45454545454545453,-18.12631467629959
0.46464646464646464,-17.476180758147034
0.47474747474747475,-16.823446408869813
0.4848484848484848,-16.170833516684368
0.4949494949494949,-15.520876274174505
0.5050505050505051,-14.875899966078778
0.5151515151515152,-14.23800532091672
0.5252525252525253,-13.609062040815674
0.5353535353535354,-12.990712902820718
0.5454545454545455,-12.384390380916512
0.5555555555555556,-11.791350096449674
0.5656565656565657,-11.212733242673988
0.5757575757575758,-10.649696566086769
0.5858585858585859,-10.103746005542984
0.595959595959596,-9.577752842624703
0.6060606060606061,-9.093534869142854
0.6161616161616162,-8.6352821491891
0.6262626262626263,-8.253301190735677
0.6363636363636365,-7.901658433691647
0.6464646464646465,-7.586314970768861
0.6565656565656566,-7.289600473713989
0.6666666666666667,-6.993603384914388
0.6767676767676768,-6.722175822999708
0.686868686868687,-6.470227252853334
0.696969696969697,-6.236465026493673
0.7070707070707072,-6.022670264657125
0.7171717171717172,-5.827293377023859
0.7272727272727273,-5.668250085802152
0.7373737373737373,-5.536549856319938
0.7474747474747474,-5.453717465111528
0.7575757575757576,-5.414030561401547
0.7676767676767676,-5.453717465111522
0.7777777777777777,-5.536549856319935
0.7878787878787878,-5.66825008580216
0.7979797979797979,-5.827293377023857
0.8080808080808081,-6.022670264657155
0.8181818181818181,-6.236465026493672
0.8282828282828283,-6.470227252853324
0.8383838383838383,-6.722175822999707
0.8484848484848484,-6.993603384914391
0.8585858585858586,-7.289600473713998
0.8686868686868686,-7.586314970768908
0.8787878787878788,-7.901658433691626
0.8888888888888888,-8.253301190735684
0.898989898989899,-8.635282149189107
0.9090909090909091,-9.093534869142802
0.9191919191919191,-9.577752842624697
0.9292929292929293,-10.10374600554293
0.9393939393939393,-10.649696566086769
0.9494949494949495,-11.212733242674021
0.9595959595959596,-11.791350096449605
0.9696969696969696,-12.384390380916509
0.9797979797979798,-12.990712902820695
0.9898989898989898,-13.60906204081568
0.9999999999999999,-14.238005320916743


==> anc/fig4/subpl_3_series_28.csv <==
x,y
0.0,-14.85505909792949
0.010101010101010102,-15.501418361806357
0.020202020202020204,-16.15298851972913
0.0303030303030303,-16.807771695894424
0.04040404040404041,-17.463598333458748
0.050505050505050504,-18.118069215103095
0.0606060606060606,-18.76849693020007
0.07070707070707072,-19.406881766463123
0.08080808080808081,-20.0312832573027
0.09090909090909091,-20.640911246891644
0.10101010101010101,-21.23260137555126
0.1111111111111111,-21.80321284775788
0.1212121212121212,-22.34966274310507
0.13131313131313133,-22.868957836204547
0.14141414141414144,-23.358223645460004
0.15151515151515152,-23.814730616514087
0.16161616161616163,-24.230586838524946
0.17171717171717174,-24.60287802106046
0.18181818181818182,-24.935222723932313
0.1919191919191919,-25.23806922570706
0.20202020202020202,-25.498672002808338
0.2121212121212121,-25.713981798279633
0.2222222222222222,-25.882753470309428
0.23232323232323232,-26.00400988450479
0.2424242424242424,-26.077047260341317
0.25252525252525254,-26.088492062169973
0.26262626262626265,-26.077047260341324
0.27272727272727276,-26.004009884504775
0.2828282828282829,-25.882753470309368
0.29292929292929293,-25.713981798279615
0.30303030303030304,-25.49867200280835
0.31313131313131315,-25.238069225707125
0.32323232323232326,-24.935222723932256
0.33333333333333337,-24.602878021060466
0.3434343434343435,-24.230586838524925
0.3535353535353536,-23.81473061651412
0.36363636363636365,-23.35822364545998
0.3737373737373737,-22.868957836204586
0.3838383838383838,-22.349662743105103
0.3939393939393939,-21.803212847757877
0.40404040404040403,-21.23260137555123
0.41414141414141414,-20.64091124689161
0.4242424242424242,-20.031283257302704
0.4343434343434343,-19.406881766463112
0.4444444444444444,-18.768496930200165
0.45454545454545453,-18.118069215103066
0.46464646464646464,-17.4635983334587
0.47474747474747475,-16.807771695894402
0.4848484848484848,-16.152988519729107
0.4949494949494949,-15.501418361806357
0.5050505050505051,-14.855059097929546
0.5151515151515152,-14.215774607986498
0.5252525252525253,-13.585309759403538
0.5353535353535354,-12.965291353934846
0.5454545454545455,-12.357227994715942
0.5555555555555556,-11.762523576541378
0.5656565656565657,-11.182522565094285
0.5757575757575758,-10.618613370673609
0.5858585858585859,-10.075320048269502
0.595959595959596,-9.577752842624669
0.6060606060606061,-9.077630494450599
0.6161616161616162,-8.60661063836992
0.6262626262626263,-8.238729049319394
0.6363636363636365,-7.901658433691634
0.6464646464646465,-7.58631497076885
0.6565656565656566,-7.289600473713977
0.6666666666666667,-6.990707968098541
0.6767676767676768,-6.710684637001523
0.686868686868687,-6.442019787931987
0.696969696969697,-6.188910866295195
0.7070707070707072,-5.977878896973219
0.7171717171717172,-5.797833884227793
0.7272727272727273,-5.651872566029252
0.7373737373737373,-5.536549856319922
0.7474747474747474,-5.44692319587387
0.7575757575757576,-5.414030561401524
0.7676767676767676,-5.446923195873882
0.7777777777777777,-5.536549856319921
0.7878787878787878,-5.651872566029247
0.7979797979797979,-5.797833884227798
0.8080808080808081,-5.977878896973244
0.8181818181818181,-6.188910866295197
0.8282828282828283,-6.442019787931984
0.8383838383838383,-6.710684637001515
0.8484848484848484,-6.9907079680985245
0.8585858585858586,-7.289600473713988
0.8686868686868686,-7.586314970768855
0.8787878787878788,-7.9016584336916225
0.8888888888888888,-8.238729049319382
0.898989898989899,-8.606610638369862
0.9090909090909091,-9.077630494450604
0.9191919191919191,-9.577752842624667
0.9292929292929293,-10.075320048269512
0.9393939393939393,-10.618613370673568
0.9494949494949495,-11.182522565094311
0.9595959595959596,-11.762523576541435
0.9696969696969696,-12.357227994715942
0.9797979797979798,-12.965291353934814
0.9898989898989898,-13.585309759403483
0.9999999999999999,-14.215774607986562


==> anc/fig4/subpl_3_series_29.csv <==
x,y
0.0,-14.838269945357915
0.010101010101010102,-15.483509085582883
0.020202020202020204,-16.132774691804375
0.0303030303030303,-16.78392536590828
0.04040404040404041,-17.43466082594142
0.050505050505050504,-18.08253292051056
0.0606060606060606,-18.72495342390905
0.07070707070707072,-19.359197343567082
0.08080808080808081,-19.98240425619128
0.09090909090909091,-20.59158447840391
0.10101010101010101,-21.183638637738795
0.1111111111111111,-21.75539580747413
0.1212121212121212,-22.30366790263942
0.13131313131313133,-22.825311413631773
0.14141414141414144,-23.317286024680246
0.15151515151515152,-23.776703049073962
0.16161616161616163,-24.20086155012711
0.17171717171717174,-24.587273581694195
0.18181818181818182,-24.93368137986787
0.1919191919191919,-25.226202997991415
0.20202020202020202,-25.474583786215995
0.2121212121212121,-25.679303012759576
0.2222222222222222,-25.839473889296496
0.23232323232323232,-25.95937508132116
0.2424242424242424,-26.04673262884823
0.25252525252525254,-26.088492062169934
0.26262626262626265,-26.046732628848147
0.27272727272727276,-25.959375081321262
0.2828282828282829,-25.839473889296524
0.29292929292929293,-25.679303012759515
0.30303030303030304,-25.474583786216005
0.31313131313131315,-25.226202997991358
0.32323232323232326,-24.933681379867817
0.33333333333333337,-24.587273581694227
0.3434343434343435,-24.200861550127136
0.3535353535353536,-23.776703049073884
0.36363636363636365,-23.317286024680236
0.3737373737373737,-22.82531141363176
0.3838383838383838,-22.30366790263947
0.3939393939393939,-21.75539580747417
0.40404040404040403,-21.183638637738778
0.41414141414141414,-20.59158447840393
0.4242424242424242,-19.982404256191305
0.4343434343434343,-19.359197343567114
0.4444444444444444,-18.724953423909085
0.45454545454545453,-18.082532920510594
0.46464646464646464,-17.434660825941457
0.47474747474747475,-16.783925365908306
0.4848484848484848,-16.13277469180435
0.4949494949494949,-15.483509085582856
0.5050505050505051,-14.83826994535789
0.5151515151515152,-14.199028845971656
0.5252525252525253,-13.567580568348722
0.5353535353535354,-12.945544077280525
0.5454545454545455,-12.335212008678038
0.5555555555555556,-11.739680498474602
0.5656565656565657,-11.160971097863145
0.5757575757575758,-10.603667739107882
0.5858585858585859,-10.07242353575425
0.595959595959596,-9.547107764603219
0.6060606060606061,-9.077630494450563
0.6161616161616162,-8.606610638369897
0.6262626262626263,-8.238729049319376
0.6363636363636365,-7.898398044389349
0.6464646464646465,-7.572687539900899
0.6565656565656566,-7.2745498196691605
0.6666666666666667,-6.9907079680985165
0.6767676767676768,-6.710684637001519
0.686868686868687,-6.442019787931985
0.696969696969697,-6.188910866295184
0.7070707070707072,-5.952989149636074
0.7171717171717172,-5.736413502807856
0.7272727272727273,-5.557534432666289
0.7373737373737373,-5.442028043668546
0.7474747474747474,-5.44692319587387
0.7575757575757576,-5.396209759696023
0.7676767676767676,-5.4469231958738655
0.7777777777777777,-5.442028043668537
0.7878787878787878,-5.557534432666277
0.7979797979797979,-5.736413502807863
0.8080808080808081,-5.952989149636073
0.8181818181818181,-6.188910866295177
0.8282828282828283,-6.442019787931976
0.8383838383838383,-6.710684637001493
0.8484848484848484,-6.99070796809852
0.8585858585858586,-7.274549819669163
0.8686868686868686,-7.572687539900908
0.8787878787878788,-7.898398044389319
0.8888888888888888,-8.238729049319328
0.898989898989899,-8.606610638369846
0.9090909090909091,-9.07763049445058
0.9191919191919191,-9.547107764603227
0.9292929292929293,-10.072423535754224
0.9393939393939393,-10.603667739107914
0.9494949494949495,-11.160971097863134
0.9595959595959596,-11.73968049847459
0.9696969696969696,-12.335212008678013
0.9797979797979798,-12.945544077280516
0.9898989898989898,-13.5675805683487
0.9999999999999999,-14.199028845971668


==> anc/fig4/subpl_3_series_3.csv <==
x,y
0.0,-16.198812179560647
0.010101010101010102,-16.76575585003897
0.020202020202020204,-17.33836098353727
0.0303030303030303,-17.914869286010976
0.04040404040404041,-18.493312725825806
0.050505050505050504,-19.07153570479897
0.0606060606060606,-19.64722160581389
0.07070707070707072,-20.217921098797785
0.08080808080808081,-20.781079190943856
0.09090909090909091,-21.334057701887485
0.10101010101010101,-21.874149820721517
0.1111111111111111,-22.39858424020382
0.1212121212121212,-22.904519065137258
0.13131313131313133,-23.389030970592287
0.14141414141414144,-23.849111607990505
0.15151515151515152,-24.28168634737949
0.16161616161616163,-24.693470931371632
0.17171717171717174,-25.103742371289098
0.18181818181818182,-25.471954735983537
0.1919191919191919,-25.795814022248443
0.20202020202020202,-26.064950996380226
0.2121212121212121,-26.28417532306104
0.2222222222222222,-26.45650241143809
0.23232323232323232,-26.580551775272475
0.2424242424242424,-26.655360462523245
0.25252525252525254,-26.680359450019996
0.26262626262626265,-26.65536046252329
0.27272727272727276,-26.580551775272458
0.2828282828282829,-26.456502411438073
0.29292929292929293,-26.28417532306101
0.30303030303030304,-26.064950996380283
0.31313131313131315,-25.79581402224836
0.32323232323232326,-25.47195473598351
0.33333333333333337,-25.103742371289044
0.3434343434343435,-24.693470931371518
0.3535353535353536,-24.2816863473795
0.36363636363636365,-23.849111607990476
0.3737373737373737,-23.389030970592284
0.3838383838383838,-22.90451906513727
0.3939393939393939,-22.398584240203856
0.40404040404040403,-21.87414982072148
0.41414141414141414,-21.334057701887428
0.4242424242424242,-20.78107919094388
0.4343434343434343,-20.217921098797778
0.4444444444444444,-19.64722160581387
0.45454545454545453,-19.071535704798936
0.46464646464646464,-18.493312725825824
0.47474747474747475,-17.914869286010926
0.4848484848484848,-17.338360983537275
0.4949494949494949,-16.765755850039024
0.5050505050505051,-16.198812179560587
0.5151515151515152,-15.639062875049085
0.5252525252525253,-15.08780787244934
0.5353535353535354,-14.546115528582552
0.5454545454545455,-14.01483314664861
0.5555555555555556,-13.494606145286172
0.5656565656565657,-12.985904839411159
0.5757575757575758,-12.48905745796787
0.5858585858585859,-12.004287903181964
0.595959595959596,-11.531756846651732
0.6060606060606061,-11.07160501786174
0.6161616161616162,-10.62399791312842
0.6262626262626263,-10.189171580413266
0.6363636363636365,-9.767479572975603
0.6464646464646465,-9.359441587416551
0.6565656565656566,-8.9657947092795
0.6666666666666667,-8.587548617331882
0.6767676767676768,-8.22604664955708
0.686868686868687,-7.883035587432611
0.696969696969697,-7.560749162965716
0.7070707070707072,-7.262016126847645
0.7171717171717172,-6.990422136855099
0.7272727272727273,-6.750623575113603
0.7373737373737373,-6.549231345355422
0.7474747474747474,-6.501336411496128
0.7575757575757576,-6.551837981152479
0.7676767676767676,-6.501336411496112
0.7777777777777777,-6.549231345355434
0.7878787878787878,-6.7506235751136225
0.7979797979797979,-6.990422136855098
0.8080808080808081,-7.262016126847643
0.8181818181818181,-7.560749162965725
0.8282828282828283,-7.883035587432604
0.8383838383838383,-8.22604664955709
0.8484848484848484,-8.587548617331871
0.8585858585858586,-8.96579470927951
0.8686868686868686,-9.359441587416557
0.8787878787878788,-9.767479572975592
0.8888888888888888,-10.189171580413264
0.898989898989899,-10.623997913128433
0.9090909090909091,-11.071605017861703
0.9191919191919191,-11.531756846651739
0.9292929292929293,-12.00428790318195
0.9393939393939393,-12.489057457967878
0.9494949494949495,-12.985904839411178
0.9595959595959596,-13.494606145286166
0.9696969696969696,-14.014833146648588
0.9797979797979798,-14.546115528582527
0.9898989898989898,-15.08780787244932
0.9999999999999999,-15.639062875049056


==> anc/fig4/subpl_3_series_30.csv <==
x,y
0.0,-14.83826994535788
0.010101010101010102,-15.483509085582883
0.020202020202020204,-16.132774691804368
0.0303030303030303,-16.783925365908257
0.04040404040404041,-17.434660825941407
0.050505050505050504,-18.08253292051055
0.0606060606060606,-18.724953423909003
0.07070707070707072,-19.35919734356704
0.08080808080808081,-19.982404256191206
0.09090909090909091,-20.59158447840386
0.10101010101010101,-21.1836386377387
0.1111111111111111,-21.755395807474123
0.1212121212121212,-22.303667902639344
0.13131313131313133,-22.82531141363175
0.14141414141414144,-23.317286024680197
0.15151515151515152,-23.776703049073927
0.16161616161616163,-24.200861550127087
0.17171717171717174,-24.587273581694173
0.18181818181818182,-24.93368137986785
0.1919191919191919,-25.226202997991386
0.20202020202020202,-25.474583786215987
0.2121212121212121,-25.679303012759522
0.2222222222222222,-25.83947388929647
0.23232323232323232,-25.954393274359518
0.2424242424242424,-26.023551143516766
0.25252525252525254,-26.046638298676008
0.26262626262626265,-26.023551143516755
0.27272727272727276,-25.954393274359564
0.2828282828282829,-25.83947388929648
0.29292929292929293,-25.679303012759508
0.30303030303030304,-25.474583786215984
0.31313131313131315,-25.22620299799133
0.32323232323232326,-24.933681379867785
0.33333333333333337,-24.5872735816942
0.3434343434343435,-24.20086155012711
0.3535353535353536,-23.77670304907383
0.36363636363636365,-23.317286024680158
0.3737373737373737,-22.825311413631628
0.3838383838383838,-22.303667902639457
0.3939393939393939,-21.755395807474134
0.40404040404040403,-21.183638637738728
0.41414141414141414,-20.591584478403895
0.4242424242424242,-19.982404256191213
0.4343434343434343,-19.35919734356707
0.4444444444444444,-18.72495342390906
0.45454545454545453,-18.0825329205105
0.46464646464646464,-17.434660825941414
0.47474747474747475,-16.783925365908267
0.4848484848484848,-16.13277469180433
0.4949494949494949,-15.483509085582845
0.5050505050505051,-14.838269945357853
0.5151515151515152,-14.199028845971638
0.5252525252525253,-13.56758056834871
0.5353535353535354,-12.945544077280514
0.5454545454545455,-12.33437593691258
0.5555555555555556,-11.735402569053843
0.5656565656565657,-11.150487021279917
0.5757575757575758,-10.586996639371192
0.5858585858585859,-10.048870873138808
0.595959595959596,-9.546076917341495
0.6060606060606061,-9.052719284594499
0.6161616161616162,-8.602502153926894
0.6262626262626263,-8.22252506265556
0.6363636363636365,-7.89615176286172
0.6464646464646465,-7.572687539900885
0.6565656565656566,-7.27454981966916
0.6666666666666667,-6.985256725218129
0.6767676767676768,-6.673569154123006
0.686868686868687,-6.419514489111062
0.696969696969697,-6.186515561114486
0.7070707070707072,-5.952989149636065
0.7171717171717172,-5.736413502807839
0.7272727272727273,-5.5544178450337816
0.7373737373737373,-5.429797445991108
0.7474747474747474,-5.3803541889593705
0.7575757575757576,-5.376146012674101
0.7676767676767676,-5.3803541889593545
0.7777777777777777,-5.429797445991115
0.7878787878787878,-5.554417845033765
0.7979797979797979,-5.736413502807858
0.8080808080808081,-5.952989149636068
0.8181818181818181,-6.1865155611144935
0.8282828282828283,-6.419514489111084
0.8383838383838383,-6.673569154123021
0.8484848484848484,-6.9852567252181155
0.8585858585858586,-7.274549819669158
0.8686868686868686,-7.5726875399008815
0.8787878787878788,-7.896151762861731
0.8888888888888888,-8.22252506265554
0.898989898989899,-8.602502153926906
0.9090909090909091,-9.052719284594472
0.9191919191919191,-9.546076917341495
0.9292929292929293,-10.048870873138831
0.9393939393939393,-10.586996639371169
0.9494949494949495,-11.15048702127989
0.9595959595959596,-11.735402569053864
0.9696969696969696,-12.334375936912622
0.9797979797979798,-12.945544077280516
0.9898989898989898,-13.567580568348632
0.9999999999999999,-14.19902884597159


==> anc/fig4/subpl_3_series_31.csv <==
x,y
0.0,-14.835165814367102
0.010101010101010102,-15.479704033805453
0.020202020202020204,-16.127999724587045
0.0303030303030303,-16.7778170594442
0.04040404040404041,-17.426889991340506
0.050505050505050504,-18.072440853420808
0.0606060606060606,-18.7117539161703
0.07070707070707072,-19.342004553190918
0.08080808080808081,-19.960291833236585
0.09090909090909091,-20.56367254867226
0.10101010101010101,-21.149195448184358
0.1111111111111111,-21.713934662921865
0.1212121212121212,-22.255021551020906
0.13131313131313133,-22.769674416962385
0.14141414141414144,-23.25522577165848
0.15151515151515152,-23.709146974395672
0.16161616161616163,-24.129070232927514
0.17171717171717174,-24.512808032852256
0.18181818181818182,-24.858370125794604
0.1919191919191919,-25.16397823432412
0.20202020202020202,-25.428078637411357
0.2121212121212121,-25.649352790747923
0.2222222222222222,-25.82672611747518
0.23232323232323232,-25.954393274359504
0.2424242424242424,-26.023551143516723
0.25252525252525254,-26.046638298675923
0.26262626262626265,-26.023551143516755
0.27272727272727276,-25.954393274359546
0.2828282828282829,-25.82672611747516
0.29292929292929293,-25.64935279074793
0.30303030303030304,-25.42807863741134
0.31313131313131315,-25.163978234324116
0.32323232323232326,-24.858370125794558
0.33333333333333337,-24.51280803285224
0.3434343434343435,-24.129070232927567
0.3535353535353536,-23.70914697439565
0.36363636363636365,-23.255225771658516
0.3737373737373737,-22.76967441696233
0.3838383838383838,-22.255021551020917
0.3939393939393939,-21.713934662921925
0.40404040404040403,-21.14919544818437
0.41414141414141414,-20.563672548672326
0.4242424242424242,-19.960291833236624
0.4343434343434343,-19.34200455319089
0.4444444444444444,-18.711753916170284
0.45454545454545453,-18.07244085342086
0.46464646464646464,-17.426889991340474
0.47474747474747475,-16.777817059444157
0.4848484848484848,-16.127999724587166
0.4949494949494949,-15.479704033805453
0.5050505050505051,-14.835165814367075
0.5151515151515152,-14.196503098131696
0.5252525252525253,-13.565689932526002
0.5353535353535354,-12.944616728320897
0.5454545454545455,-12.334375936912569
0.5555555555555556,-11.735402569053836
0.5656565656565657,-11.149882094601393
0.5757575757575758,-10.58230189803563
0.5858585858585859,-10.039389183103037
0.595959595959596,-9.527463864169585
0.6060606060606061,-9.052719284594414
0.6161616161616162,-8.602502153926887
0.6262626262626263,-8.222525062655546
0.6363636363636365,-7.896151762861691
0.6464646464646465,-7.538772795697346
0.6565656565656566,-7.234996413581036
0.6666666666666667,-6.946075699753976
0.6767676767676768,-6.67354281262207
0.686868686868687,-6.39717738605767
0.696969696969697,-6.154584018588115
0.7070707070707072,-5.932213939519928
0.7171717171717172,-5.732351632754699
0.7272727272727273,-5.552224211017366
0.7373737373737373,-5.4110389499564615
0.7474747474747474,-5.300243702885718
0.7575757575757576,-5.276160125844861
0.7676767676767676,-5.300243702885723
0.7777777777777777,-5.411038949956474
0.7878787878787878,-5.552224211017367
0.7979797979797979,-5.7323516327547015
0.8080808080808081,-5.932213939519928
0.8181818181818181,-6.154584018588115
0.8282828282828283,-6.397177386057673
0.8383838383838383,-6.673542812622085
0.8484848484848484,-6.946075699753978
0.8585858585858586,-7.234996413581058
0.8686868686868686,-7.538772795697327
0.8787878787878788,-7.8961517628616935
0.8888888888888888,-8.222525062655535
0.898989898989899,-8.602502153926888
0.9090909090909091,-9.052719284594424
0.9191919191919191,-9.527463864169572
0.9292929292929293,-10.039389183103054
0.9393939393939393,-10.582301898035626
0.9494949494949495,-11.149882094601383
0.9595959595959596,-11.735402569053853
0.9696969696969696,-12.334375936912576
0.9797979797979798,-12.944616728320872
0.9898989898989898,-13.56568993252598
0.9999999999999999,-14.196503098131705


==> anc/fig4/subpl_3_series_32.csv <==
x,y
0.0,-14.834399743548882
0.010101010101010102,-15.479249651404855
0.020202020202020204,-16.127799169875093
0.0303030303030303,-16.77776560776466
0.04040404040404041,-17.426541663713216
0.050505050505050504,-18.071706010849272
0.0606060606060606,-18.710495546331906
0.07070707070707072,-19.340033137276166
0.08080808080808081,-19.957358936756087
0.09090909090909091,-20.55946391724428
0.10101010101010101,-21.143324115469802
0.1111111111111111,-21.70593442578466
0.1212121212121212,-22.244341081107184
0.13131313131313133,-22.755672221982152
0.14141414141414144,-23.237166172083707
0.15151515151515152,-23.686197211165837
0.16161616161616163,-24.10029876582862
0.17171717171717174,-24.477184029101238
0.18181818181818182,-24.814764077989423
0.1919191919191919,-25.111163590573092
0.20202020202020202,-25.364734277513175
0.2121212121212121,-25.57406614281771
0.2222222222222222,-25.73799668047344
0.23232323232323232,-25.85561810127805
0.2424242424242424,-25.926282671273256
0.25252525252525254,-25.949606231999756
0.26262626262626265,-25.926282671273288
0.27272727272727276,-25.85561810127809
0.2828282828282829,-25.73799668047347
0.29292929292929293,-25.57406614281757
0.30303030303030304,-25.364734277513108
0.31313131313131315,-25.11116359057305
0.32323232323232326,-24.81476407798943
0.33333333333333337,-24.477184029101245
0.3434343434343435,-24.10029876582871
0.3535353535353536,-23.686197211165794
0.36363636363636365,-23.237166172083725
0.3737373737373737,-22.7556722219823
0.3838383838383838,-22.244341081107187
0.3939393939393939,-21.705934425784662
0.40404040404040403,-21.143324115469827
0.41414141414141414,-20.559463917244113
0.4242424242424242,-19.95735893675609
0.4343434343434343,-19.340033137276126
0.4444444444444444,-18.710495546331867
0.45454545454545453,-18.071706010849347
0.46464646464646464,-17.426541663713223
0.47474747474747475,-16.777765607764657
0.4848484848484848,-16.12779916987511
0.4949494949494949,-15.479249651404878
0.5050505050505051,-14.8343997435489
0.5151515151515152,-14.195291895667932
0.5252525252525253,-13.563799140127694
0.5353535353535354,-12.941703410812522
0.5454545454545455,-12.330795903902686
0.5555555555555556,-11.732949395042121
0.5656565656565657,-11.149882094601343
0.5757575757575758,-10.582301898035618
0.5858585858585859,-10.039389183103015
0.595959595959596,-9.527463864169546
0.6060606060606061,-9.042010511119177
0.6161616161616162,-8.594314181236665
0.6262626262626263,-8.219724058181253
0.6363636363636365,-7.890440148220316
0.6464646464646465,-7.533309033999326
0.6565656565656566,-7.227325084907118
0.6666666666666667,-6.935155021913403
0.6767676767676768,-6.657953622114487
0.686868686868687,-6.38921530353433
0.696969696969697,-6.146541960060076
0.7070707070707072,-5.9248882767382725
0.7171717171717172,-5.726343459034754
0.7272727272727273,-5.542160765338982
0.7373737373737373,-5.404939805355163
0.7474747474747474,-5.294562091585567
0.7575757575757576,-5.267077177004383
0.7676767676767676,-5.294562091585574
0.7777777777777777,-5.40493980535516
0.7878787878787878,-5.542160765338984
0.7979797979797979,-5.726343459034744
0.8080808080808081,-5.9248882767382876
0.8181818181818181,-6.146541960060073
0.8282828282828283,-6.389215303534326
0.8383838383838383,-6.657953622114469
0.8484848484848484,-6.935155021913419
0.8585858585858586,-7.227325084907111
0.8686868686868686,-7.53330903399932
0.8787878787878788,-7.890440148220358
0.8888888888888888,-8.219724058181267
0.898989898989899,-8.594314181236674
0.9090909090909091,-9.04201051111919
0.9191919191919191,-9.527463864169519
0.9292929292929293,-10.039389183103012
0.9393939393939393,-10.582301898035622
0.9494949494949495,-11.14988209460135
0.9595959595959596,-11.73294939504214
0.9696969696969696,-12.330795903902708
0.9797979797979798,-12.941703410812522
0.9898989898989898,-13.563799140127708
0.9999999999999999,-14.19529189566792


==> anc/fig4/subpl_3_series_33.csv <==
x,y
0.0,-14.833416110853582
0.010101010101010102,-15.478096409095553
0.020202020202020204,-16.126411094526237
0.0303030303030303,-16.77609785749644
0.04040404040404041,-17.424736094903917
0.050505050505050504,-18.069751433843788
0.0606060606060606,-18.708332576210474
0.07070707070707072,-19.337612718095308
0.08080808080808081,-19.954642770376175
0.09090909090909091,-20.556426054431086
0.10101010101010101,-21.13995305877413
0.1111111111111111,-21.70223525183251
0.1212121212121212,-22.240337186249327
0.13131313131313133,-22.75140636930262
0.14141414141414144,-23.232700590812396
0.15151515151515152,-23.68161258121506
0.16161616161616163,-24.095692012517652
0.17171717171717174,-24.4726649531428
0.18181818181818182,-24.810450947194653
0.1919191919191919,-25.107177914323348
0.20202020202020202,-25.36119506410247
0.2121212121212121,-25.571083995378697
0.2222222222222222,-25.7356681136059
0.23232323232323232,-25.85402045522952
0.2424242424242424,-25.925469964669926
0.25252525252525254,-25.94960623199969
0.26262626262626265,-25.92546996466991
0.27272727272727276,-25.854020455229563
0.2828282828282829,-25.735668113605907
0.29292929292929293,-25.571083995378604
0.30303030303030304,-25.361195064102557
0.31313131313131315,-25.10717791432329
0.32323232323232326,-24.81045094719466
0.33333333333333337,-24.47266495314287
0.3434343434343435,-24.095692012517752
0.3535353535353536,-23.681612581215035
0.36363636363636365,-23.232700590812367
0.3737373737373737,-22.75140636930264
0.3838383838383838,-22.240337186249278
0.3939393939393939,-21.70223525183247
0.40404040404040403,-21.139953058774104
0.41414141414141414,-20.55642605443112
0.4242424242424242,-19.95464277037623
0.4343434343434343,-19.337612718095325
0.4444444444444444,-18.708332576210438
0.45454545454545453,-18.069751433843795
0.46464646464646464,-17.424736094903874
0.47474747474747475,-16.77609785749642
0.4848484848484848,-16.126411094526222
0.4949494949494949,-15.478096409095562
0.5050505050505051,-14.833416110853586
0.5151515151515152,-14.194441783796732
0.5252525252525253,-13.563063228054888
0.5353535353535354,-12.941020272448178
0.5454545454545455,-12.32997231145333
0.5555555555555556,-11.731638032406885
0.5656565656565657,-11.148080252979504
0.5757575757575758,-10.579111439112355
0.5858585858585859,-10.02457489499708
0.595959595959596,-9.499703195101365
0.6060606060606061,-9.005030630451259
0.6161616161616162,-8.583496638446768
0.6262626262626263,-8.219724058181242
0.6363636363636365,-7.890440148220313
0.6464646464646465,-7.5281952926729385
0.6565656565656566,-7.221568459557076
0.6666666666666667,-6.928599525666056
0.6767676767676768,-6.650589623930149
0.686868686868687,-6.387499533847235
0.696969696969697,-6.132402785093102
0.7070707070707072,-5.906257957764391
0.7171717171717172,-5.709538175146041
0.7272727272727273,-5.542160765338979
0.7373737373737373,-5.387925986561062
0.7474747474747474,-5.286598273134522
0.7575757575757576,-5.267077177004367
0.7676767676767676,-5.286598273134522
0.7777777777777777,-5.3879259865610765
0.7878787878787878,-5.542160765338975
0.7979797979797979,-5.709538175146031
0.8080808080808081,-5.906257957764402
0.8181818181818181,-6.1324027850930936
0.8282828282828283,-6.387499533847248
0.8383838383838383,-6.650589623930133
0.8484848484848484,-6.928599525666062
0.8585858585858586,-7.221568459557079
0.8686868686868686,-7.528195292672923
0.8787878787878788,-7.890440148220303
0.8888888888888888,-8.21972405818126
0.898989898989899,-8.58349663844675
0.9090909090909091,-9.005030630451278
0.9191919191919191,-9.499703195101356
0.9292929292929293,-10.02457489499714
0.9393939393939393,-10.579111439112337
0.9494949494949495,-11.148080252979504
0.9595959595959596,-11.731638032406869
0.9696969696969696,-12.329972311453306
0.9797979797979798,-12.94102027244818
0.9898989898989898,-13.563063228054865
0.9999999999999999,-14.194441783796748


==> anc/fig4/subpl_3_series_34.csv <==
x,y
0.0,-14.833416110853578
0.010101010101010102,-15.478096409095505
0.020202020202020204,-16.12641109452623
0.0303030303030303,-16.77609785749642
0.04040404040404041,-17.424724802722743
0.050505050505050504,-18.06973414309727
0.0606060606060606,-18.708305365994498
0.07070707070707072,-19.33756951390881
0.08080808080808081,-19.954574478844872
0.09090909090909091,-20.55631956972587
0.10101010101010101,-21.13979022127864
0.1111111111111111,-21.701991877796175
0.1212121212121212,-22.23998231471976
0.13131313131313133,-22.75090188270853
0.14141414141414144,-23.23200135394033
0.15151515151515152,-23.68066720914883
0.16161616161616163,-24.0944443240459
0.17171717171717174,-24.471056097944334
0.18181818181818182,-24.808422120973063
0.1919191919191919,-25.10467350556766
0.20202020202020202,-25.358166019075675
0.2121212121212121,-25.567491152647893
0.2222222222222222,-25.731485251342775
0.23232323232323232,-25.849236814751485
0.2424242424242424,-25.920092058719913
0.25252525252525254,-25.943658808418927
0.26262626262626265,-25.920092058719924
0.27272727272727276,-25.849236814751503
0.2828282828282829,-25.731485251342786
0.29292929292929293,-25.567491152647875
0.30303030303030304,-25.35816601907565
0.31313131313131315,-25.104673505567668
0.32323232323232326,-24.808422120973106
0.33333333333333337,-24.471056097944306
0.3434343434343435,-24.094444324045945
0.3535353535353536,-23.680667209148893
0.36363636363636365,-23.23200135394035
0.3737373737373737,-22.750901882708565
0.3838383838383838,-22.23998231471974
0.3939393939393939,-21.701991877796168
0.40404040404040403,-21.139790221278634
0.41414141414141414,-20.556319569725886
0.4242424242424242,-19.954574478844872
0.4343434343434343,-19.337569513908758
0.4444444444444444,-18.70830536599453
0.45454545454545453,-18.069734143097264
0.46464646464646464,-17.424724802722736
0.47474747474747475,-16.7760978574964
0.4848484848484848,-16.126411094526198
0.4949494949494949,-15.478096409095528
0.5050505050505051,-14.833416110853559
0.5151515151515152,-14.194441783796725
0.5252525252525253,-13.563063228054864
0.5353535353535354,-12.941020272448162
0.5454545454545455,-12.329972311453291
0.5555555555555556,-11.731638032406844
0.5656565656565657,-11.148080252979488
0.5757575757575758,-10.579111439112324
0.5858585858585859,-10.024574894997063
0.595959595959596,-9.499703195101318
0.6060606060606061,-9.005030630451246
0.6161616161616162,-8.573758015173281
0.6262626262626263,-8.208802200743497
0.6363636363636365,-7.88431684044912
0.6464646464646465,-7.526827369496652
0.6565656565656566,-7.218074310589315
0.6666666666666667,-6.923518852111278
0.6767676767676768,-6.643301632599068
0.686868686868687,-6.3789372747881234
0.696969696969697,-6.129599130207365
0.7070707070707072,-5.902543992495758
0.7171717171717172,-5.703796652130416
0.7272727272727273,-5.529233479444215
0.7373737373737373,-5.37474887331946
0.7474747474747474,-5.271422871176108
0.7575757575757576,-5.250627625282473
0.7676767676767676,-5.271422871176096
0.7777777777777777,-5.374748873319466
0.7878787878787878,-5.529233479444259
0.7979797979797979,-5.703796652130441
0.8080808080808081,-5.902543992495764
0.8181818181818181,-6.129599130207346
0.8282828282828283,-6.378937274788141
0.8383838383838383,-6.643301632599069
0.8484848484848484,-6.9235188521112745
0.8585858585858586,-7.218074310589283
0.8686868686868686,-7.526827369496641
0.8787878787878788,-7.884316840449112
0.8888888888888888,-8.20880220074349
0.898989898989899,-8.573758015173302
0.9090909090909091,-9.00503063045127
0.9191919191919191,-9.499703195101329
0.9292929292929293,-10.024574894997075
0.9393939393939393,-10.579111439112324
0.9494949494949495,-11.148080252979465
0.9595959595959596,-11.731638032406863
0.9696969696969696,-12.329972311453284
0.9797979797979798,-12.941020272448178
0.9898989898989898,-13.563063228054844
0.9999999999999999,-14.194441783796726


==> anc/fig4/subpl_3_series_35.csv <==
x,y
0.0,-14.833210245048232
0.010101010101010102,-15.47789693305936
0.020202020202020204,-16.126260750594366
0.0303030303030303,-16.776037659844715
0.04040404040404041,-17.4247099922422
0.050505050505050504,-18.06963343276382
0.0606060606060606,-18.708111262255755
0.07070707070707072,-19.33727315252017
0.08080808080808081,-19.954167682355582
0.09090909090909091,-20.555795942997705
0.10101010101010101,-21.139145283366204
0.1111111111111111,-21.70122242758532
0.1212121212121212,-22.239085451244016
0.13131313131313133,-22.749874211955827
0.14141414141414144,-23.23083884005981
0.15151515151515152,-23.679365894327066
0.16161616161616163,-24.093001847999894
0.17171717171717174,-24.46947370748755
0.18181818181818182,-24.80685815568402
0.1919191919191919,-25.103240797615328
0.20202020202020202,-25.356904615243913
0.2121212121212121,-25.56643651525328
0.2222222222222222,-25.73066710214036
0.23232323232323232,-25.848678223627903
0.2424242424242424,-25.91980877206714
0.25252525252525254,-25.943658808418924
0.26262626262626265,-25.919808772067185
0.27272727272727276,-25.848678223627946
0.2828282828282829,-25.73066710214036
0.29292929292929293,-25.566436515253265
0.30303030303030304,-25.35690461524383
0.31313131313131315,-25.103240797615353
0.32323232323232326,-24.806858155684033
0.33333333333333337,-24.46947370748754
0.3434343434343435,-24.09300184799986
0.3535353535353536,-23.679365894327066
0.36363636363636365,-23.23083884005984
0.3737373737373737,-22.749874211955827
0.3838383838383838,-22.239085451244012
0.3939393939393939,-21.70122242758531
0.40404040404040403,-21.139145283366172
0.41414141414141414,-20.55579594299775
0.4242424242424242,-19.954167682355575
0.4343434343434343,-19.33727315252017
0.4444444444444444,-18.708111262255734
0.45454545454545453,-18.06963343276383
0.46464646464646464,-17.424709992242235
0.47474747474747475,-16.77603765984465
0.4848484848484848,-16.12626075059431
0.4949494949494949,-15.477896933059396
0.5050505050505051,-14.83321024504821
0.5151515151515152,-14.194205874228068
0.5252525252525253,-13.562732773983251
0.5353535353535354,-12.940390348733033
0.5454545454545455,-12.328522459187395
0.5555555555555556,-11.728334604916796
0.5656565656565657,-11.141260636845299
0.5757575757575758,-10.57173169029337
0.5858585858585859,-10.022433630800839
0.595959595959596,-9.487975319297888
0.6060606060606061,-9.003899454202717
0.6161616161616162,-8.57363991272593
0.6262626262626263,-8.208802200743445
0.6363636363636365,-7.884316840449086
0.6464646464646465,-7.526827369496642
0.6565656565656566,-7.204138073039493
0.6666666666666667,-6.902589167852513
0.6767676767676768,-6.613619428060373
0.686868686868687,-6.338373666085423
0.696969696969697,-6.078342727104727
0.7070707070707072,-5.835458139389873
0.7171717171717172,-5.61224812311924
0.7272727272727273,-5.431339050753445
0.7373737373737373,-5.374748873319448
0.7474747474747474,-5.2551886416254785
0.7575757575757576,-5.250627625282453
0.7676767676767676,-5.255188641625473
0.7777777777777777,-5.374748873319451
0.7878787878787878,-5.431339050753429
0.7979797979797979,-5.61224812311923
0.8080808080808081,-5.83545813938987
0.8181818181818181,-6.078342727104718
0.8282828282828283,-6.33837366608543
0.8383838383838383,-6.613619428060379
0.8484848484848484,-6.90258916785251
0.8585858585858586,-7.2041380730394895
0.8686868686868686,-7.526827369496635
0.8787878787878788,-7.884316840449097
0.8888888888888888,-8.20880220074346
0.898989898989899,-8.573639912725902
0.9090909090909091,-9.003899454202767
0.9191919191919191,-9.487975319297883
0.9292929292929293,-10.02243363080081
0.9393939393939393,-10.571731690293376
0.9494949494949495,-11.141260636845306
0.9595959595959596,-11.728334604916814
0.9696969696969696,-12.328522459187385
0.9797979797979798,-12.940390348733034
0.9898989898989898,-13.562732773983246
0.9999999999999999,-14.19420587422808


==> anc/fig4/subpl_3_series_36.csv <==
x,y
0.0,-14.833002741610846
0.010101010101010102,-15.477836797635252
0.020202020202020204,-16.126254993837257
0.0303030303030303,-16.776029901798868
0.04040404040404041,-17.424709992242192
0.050505050505050504,-18.0696334327638
0.0606060606060606,-18.708111262255716
0.07070707070707072,-19.337273152520112
0.08080808080808081,-19.954167682355568
0.09090909090909091,-20.555795942997694
0.10101010101010101,-21.139145283366158
0.1111111111111111,-21.701222427585293
0.1212121212121212,-22.23908545124401
0.13131313131313133,-22.749874211955802
0.14141414141414144,-23.230838840059793
0.15151515151515152,-23.679365894327017
0.16161616161616163,-24.09300184799987
0.17171717171717174,-24.46947370748754
0.18181818181818182,-24.806706740405506
0.1919191919191919,-25.10283944556258
0.20202020202020202,-25.356235997971293
0.2121212121212121,-25.56549644008512
0.2222222222222222,-25.729464880364226
0.23232323232323232,-25.847235922596788
0.2424242424242424,-25.91815950148733
0.25252525252525254,-25.9418442525052
0.26262626262626265,-25.91815950148731
0.27272727272727276,-25.847235922596774
0.2828282828282829,-25.729464880364198
0.29292929292929293,-25.565496440085127
0.30303030303030304,-25.35623599797128
0.31313131313131315,-25.102839445562587
0.32323232323232326,-24.80670674040551
0.33333333333333337,-24.46947370748752
0.3434343434343435,-24.093001847999858
0.3535353535353536,-23.679365894327027
0.36363636363636365,-23.230838840059782
0.3737373737373737,-22.74987421195579
0.3838383838383838,-22.239085451244
0.3939393939393939,-21.701222427585307
0.40404040404040403,-21.139145283366172
0.41414141414141414,-20.555795942997694
0.4242424242424242,-19.95416768235553
0.4343434343434343,-19.337273152520154
0.4444444444444444,-18.708111262255716
0.45454545454545453,-18.06963343276381
0.46464646464646464,-17.424709992242175
0.47474747474747475,-16.77602990179886
0.4848484848484848,-16.126254993837264
0.4949494949494949,-15.477836797635232
0.5050505050505051,-14.833002741610883
0.5151515151515152,-14.193786309337405
0.5252525252525253,-13.561998724958155
0.5353535353535354,-12.939235359782677
0.5454545454545455,-12.32688449108622
0.5555555555555556,-11.727050238231614
0.5656565656565657,-11.141260636845283
0.5757575757575758,-10.571731690293365
0.5858585858585859,-10.022433630800803
0.595959595959596,-9.48797531929786
0.6060606060606061,-8.971182249602656
0.6161616161616162,-8.573639912725882
0.6262626262626263,-8.186990401043632
0.6363636363636365,-7.85628895012157
0.6464646464646465,-7.525820362225326
0.6565656565656566,-7.204138073039485
0.6666666666666667,-6.902589167852508
0.6767676767676768,-6.613619428060371
0.686868686868687,-6.338373666085409
0.696969696969697,-6.078342727104719
0.7070707070707072,-5.835458139389864
0.7171717171717172,-5.61224812311923
0.7272727272727273,-5.431339050753407
0.7373737373737373,-5.299248240535715
0.7474747474747474,-5.255188641625455
0.7575757575757576,-5.233308309314552
0.7676767676767676,-5.25518864162545
0.7777777777777777,-5.299248240535696
0.7878787878787878,-5.431339050753415
0.7979797979797979,-5.612248123119228
0.8080808080808081,-5.835458139389865
0.8181818181818181,-6.078342727104707
0.8282828282828283,-6.338373666085425
0.8383838383838383,-6.613619428060354
0.8484848484848484,-6.902589167852506
0.8585858585858586,-7.204138073039485
0.8686868686868686,-7.52582036222532
0.8787878787878788,-7.85628895012158
0.8888888888888888,-8.186990401043637
0.898989898989899,-8.573639912725888
0.9090909090909091,-8.971182249602661
0.9191919191919191,-9.487975319297849
0.9292929292929293,-10.022433630800803
0.9393939393939393,-10.571731690293365
0.9494949494949495,-11.141260636845294
0.9595959595959596,-11.727050238231586
0.9696969696969696,-12.326884491086252
0.9797979797979798,-12.939235359782689
0.9898989898989898,-13.561998724958155
0.9999999999999999,-14.193786309337439


==> anc/fig4/subpl_3_series_37.csv <==
x,y
0.0,-14.83299835948638
0.010101010101010102,-15.477832066657623
0.020202020202020204,-16.12620515303007
0.0303030303030303,-16.775875737433235
0.04040404040404041,-17.42446311130408
0.050505050505050504,-18.06935386323245
0.0606060606060606,-18.707791824177157
0.07070707070707072,-19.336907900712095
0.08080808080808081,-19.953752816800478
0.09090909090909091,-20.555331167403533
0.10101010101010101,-21.13863550667228
0.1111111111111111,-21.700679510360576
0.1212121212121212,-22.238529536865066
0.13131313131313133,-22.749334148898136
0.14141414141414144,-23.230351343004582
0.15151515151515152,-23.678973369522172
0.16161616161616163,-24.09274911878147
0.17171717171717174,-24.469404109912176
0.18181818181818182,-24.806706740405467
0.1919191919191919,-25.10283944556256
0.20202020202020202,-25.356235997971275
0.2121212121212121,-25.56549644008511
0.2222222222222222,-25.729464880364205
0.23232323232323232,-25.847235922596766
0.2424242424242424,-25.918159501487295
0.25252525252525254,-25.94184425250519
0.26262626262626265,-25.9181595014873
0.27272727272727276,-25.847235922596763
0.2828282828282829,-25.72946488036415
0.29292929292929293,-25.565496440085123
0.30303030303030304,-25.35623599797126
0.31313131313131315,-25.10283944556258
0.32323232323232326,-24.80670674040551
0.33333333333333337,-24.46940410991222
0.3434343434343435,-24.092749118781455
0.3535353535353536,-23.678973369522193
0.36363636363636365,-23.230351343004592
0.3737373737373737,-22.749334148898164
0.3838383838383838,-22.238529536864974
0.3939393939393939,-21.700679510360562
0.40404040404040403,-21.13863550667228
0.41414141414141414,-20.555331167403533
0.4242424242424242,-19.95375281680049
0.4343434343434343,-19.336907900712067
0.4444444444444444,-18.7077918241771
0.45454545454545453,-18.06935386323244
0.46464646464646464,-17.424463111304068
0.47474747474747475,-16.775875737433214
0.4848484848484848,-16.126205153030096
0.4949494949494949,-15.477832066657653
0.5050505050505051,-14.832998359486362
0.5151515151515152,-14.193781717659318
0.5252525252525253,-13.561993357243136
0.5353535353535354,-12.939228579323414
0.5454545454545455,-12.326875707168742
0.5555555555555556,-11.727050238231582
0.5656565656565657,-11.140905984176321
0.5757575757575758,-10.567167383820362
0.5858585858585859,-10.007933631346193
0.595959595959596,-9.47734436175978
0.6060606060606061,-8.971182249602633
0.6161616161616162,-8.560986799703945
0.6262626262626263,-8.183765305219131
0.6363636363636365,-7.852261795488658
0.6464646464646465,-7.525503071486829
0.6565656565656566,-7.1929999834587
0.6666666666666667,-6.88767250963969
0.6767676767676768,-6.59430410411283
0.686868686868687,-6.314140985117523
0.696969696969697,-6.058268751711583
0.7070707070707072,-5.822758306632734
0.7171717171717172,-5.611788437738723
0.7272727272727273,-5.418993797595018
0.7373737373737373,-5.289972377867629
0.7474747474747474,-5.245509191949687
0.7575757575757576,-5.233308309314542
0.7676767676767676,-5.2455091919496875
0.7777777777777777,-5.289972377867619
0.7878787878787878,-5.418993797595
0.7979797979797979,-5.611788437738726
0.8080808080808081,-5.822758306632745
0.8181818181818181,-6.058268751711588
0.8282828282828283,-6.314140985117528
0.8383838383838383,-6.594304104112794
0.8484848484848484,-6.887672509639676
0.8585858585858586,-7.192999983458673
0.8686868686868686,-7.525503071486815
0.8787878787878788,-7.852261795488661
0.8888888888888888,-8.18376530521912
0.898989898989899,-8.560986799703969
0.9090909090909091,-8.97118224960264
0.9191919191919191,-9.477344361759751
0.9292929292929293,-10.007933631346168
0.9393939393939393,-10.567167383820387
0.9494949494949495,-11.140905984176314
0.9595959595959596,-11.727050238231577
0.9696969696969696,-12.326875707168755
0.9797979797979798,-12.939228579323437
0.9898989898989898,-13.561993357243164
0.9999999999999999,-14.193781717659311


==> anc/fig4/subpl_3_series_38.csv <==
x,y
0.0,-14.831970181664028
0.010101010101010102,-15.476760436776182
0.020202020202020204,-16.125068391274002
0.0303030303030303,-16.774648604271757
0.04040404040404041,-17.423057263224646
0.050505050505050504,-18.067675008227233
0.0606060606060606,-18.705735443619098
0.07070707070707072,-19.33435776319909
0.08080808080808081,-19.950581850300317
0.09090909090909091,-20.551404320340726
0.10101010101010101,-21.13381420106167
0.1111111111111111,-21.694827235312406
0.1212121212121212,-22.23151809073088
0.13131313131313133,-22.741050032710064
0.14141414141414144,-23.22070184077203
0.15151515151515152,-23.667891916859816
0.16161616161616163,-24.080456751134474
0.17171717171717174,-24.45595711201835
0.18181818181818182,-24.79232746149356
0.1919191919191919,-25.087720437316705
0.20202020202020202,-25.340506658647673
0.2121212121212121,-25.54928551761977
0.2222222222222222,-25.712894903042883
0.23232323232323232,-25.830419980390168
0.2424242424242424,-25.90120089719025
0.25252525252525254,-25.924838992082893
0.26262626262626265,-25.901200897190293
0.27272727272727276,-25.83041998039011
0.2828282828282829,-25.712894903042873
0.29292929292929293,-25.549285517619765
0.30303030303030304,-25.340506658647673
0.31313131313131315,-25.08772043731676
0.32323232323232326,-24.79232746149354
0.33333333333333337,-24.455957112018357
0.3434343434343435,-24.08045675113446
0.3535353535353536,-23.66789191685983
0.36363636363636365,-23.220701840772048
0.3737373737373737,-22.74105003271
0.3838383838383838,-22.231518090730894
0.3939393939393939,-21.694827235312378
0.40404040404040403,-21.13381420106162
0.41414141414141414,-20.55140432034076
0.4242424242424242,-19.95058185030022
0.4343434343434343,-19.33435776319902
0.4444444444444444,-18.70573544361905
0.45454545454545453,-18.067675008227283
0.46464646464646464,-17.423057263224653
0.47474747474747475,-16.774648604271757
0.4848484848484848,-16.125068391274066
0.4949494949494949,-15.476760436776184
0.5050505050505051,-14.831970181664035
0.5151515151515152,-14.19282003012113
0.5252525252525253,-13.561159392021338
0.5353535353535354,-12.938616052702356
0.5454545454545455,-12.326738814764566
0.5555555555555556,-11.72614416924856
0.5656565656565657,-11.13804751003969
0.5757575757575758,-10.563507708484554
0.5858585858585859,-10.003422850871619
0.595959595959596,-9.463948917341662
0.6060606060606061,-8.95446206038319
0.6161616161616162,-8.55644675694695
0.6262626262626263,-8.178757651998247
0.6363636363636365,-7.84749876852165
0.6464646464646465,-7.517417531908385
0.6565656565656566,-7.192999983458681
0.6666666666666667,-6.887672509639672
0.6767676767676768,-6.594304104112792
0.686868686868687,-6.314140985117515
0.696969696969697,-6.0582687517115765
0.7070707070707072,-5.822758306632722
0.7171717171717172,-5.611788437738705
0.7272727272727273,-5.412135151991102
0.7373737373737373,-5.289972377867625
0.7474747474747474,-5.245509191949685
0.7575757575757576,-5.206033619095513
0.7676767676767676,-5.245509191949684
0.7777777777777777,-5.289972377867612
0.7878787878787878,-5.412135151991107
0.7979797979797979,-5.611788437738723
0.8080808080808081,-5.8227583066327275
0.8181818181818181,-6.0582687517115845
0.8282828282828283,-6.314140985117514
0.8383838383838383,-6.594304104112792
0.8484848484848484,-6.887672509639658
0.8585858585858586,-7.192999983458656
0.8686868686868686,-7.517417531908367
0.8787878787878788,-7.847498768521657
0.8888888888888888,-8.178757651998225
0.898989898989899,-8.556446756946965
0.9090909090909091,-8.954462060383163
0.9191919191919191,-9.463948917341687
0.9292929292929293,-10.00342285087161
0.9393939393939393,-10.563507708484545
0.9494949494949495,-11.138047510039735
0.9595959595959596,-11.726144169248606
0.9696969696969696,-12.32673881476454
0.9797979797979798,-12.938616052702331
0.9898989898989898,-13.561159392021324
0.9999999999999999,-14.192820030121112


==> anc/fig4/subpl_3_series_39.csv <==
x,y
0.0,-14.831919148354821
0.010101010101010102,-15.476596825538731
0.020202020202020204,-16.124789920957422
0.0303030303030303,-16.77431719413491
0.04040404040404041,-17.42269869359578
0.050505050505050504,-18.067276986657653
0.0606060606060606,-18.705287668630557
0.07070707070707072,-19.33385211902253
0.08080808080808081,-19.95001270856218
0.09090909090909091,-20.550777581384533
0.10101010101010101,-21.133190779628467
0.1111111111111111,-21.694238291502643
0.1212121212121212,-22.231002151028612
0.13131313131313133,-22.740651888039302
0.14141414141414144,-23.22047083150892
0.15151515151515152,-23.667879583585666
0.16161616161616163,-24.080456751134435
0.17171717171717174,-24.455957112018304
0.18181818181818182,-24.792327461493528
0.1919191919191919,-25.08772043731667
0.20202020202020202,-25.340506658647648
0.2121212121212121,-25.549285517619715
0.2222222222222222,-25.712894903042837
0.23232323232323232,-25.830419980390136
0.2424242424242424,-25.901200897190215
0.25252525252525254,-25.924838992082883
0.26262626262626265,-25.901200897190222
0.27272727272727276,-25.830419980390108
0.2828282828282829,-25.712894903042816
0.29292929292929293,-25.549285517619712
0.30303030303030304,-25.340506658647666
0.31313131313131315,-25.087720437316708
0.32323232323232326,-24.792327461493528
0.33333333333333337,-24.45595711201835
0.3434343434343435,-24.08045675113443
0.3535353535353536,-23.667879583585655
0.36363636363636365,-23.220470831508894
0.3737373737373737,-22.74065188803927
0.3838383838383838,-22.231002151028616
0.3939393939393939,-21.69423829150264
0.40404040404040403,-21.133190779628467
0.41414141414141414,-20.55077758138457
0.4242424242424242,-19.9500127085622
0.4343434343434343,-19.33385211902257
0.4444444444444444,-18.705287668630554
0.45454545454545453,-18.06727698665767
0.46464646464646464,-17.422698693595795
0.47474747474747475,-16.774317194134927
0.4848484848484848,-16.124789920957394
0.4949494949494949,-15.476596825538723
0.5050505050505051,-14.831919148354826
0.5151515151515152,-14.192820030121121
0.5252525252525253,-13.561159392021311
0.5353535353535354,-12.938616052702354
0.5454545454545455,-12.326738814764552
0.5555555555555556,-11.726133547127086
0.5656565656565657,-11.138038618421643
0.5757575757575758,-10.563498798782419
0.5858585858585859,-10.003334370521268
0.595959595959596,-9.463467847505155
0.6060606060606061,-8.954462060383095
0.6161616161616162,-8.556446756946922
0.6262626262626263,-8.178524846776904
0.6363636363636365,-7.845899978395612
0.6464646464646465,-7.517417531908371
0.6565656565656566,-7.177809004442968
0.6666666666666667,-6.875808077482523
0.6767676767676768,-6.587382448612311
0.686868686868687,-6.313968615586963
0.696969696969697,-6.04810030546177
0.7070707070707072,-5.798595355064765
0.7171717171717172,-5.585884636559856
0.7272727272727273,-5.412135151991094
0.7373737373737373,-5.265834651040988
0.7474747474747474,-5.236137685031608
0.7575757575757576,-5.2060336190954875
0.7676767676767676,-5.236137685031607
0.7777777777777777,-5.26583465104098
0.7878787878787878,-5.412135151991085
0.7979797979797979,-5.585884636559861
0.8080808080808081,-5.798595355064762
0.8181818181818181,-6.0481003054617695
0.8282828282828283,-6.313968615586963
0.8383838383838383,-6.587382448612314
0.8484848484848484,-6.875808077482517
0.8585858585858586,-7.177809004442966
0.8686868686868686,-7.517417531908364
0.8787878787878788,-7.845899978395627
0.8888888888888888,-8.178524846776881
0.898989898989899,-8.556446756946924
0.9090909090909091,-8.95446206038315
0.9191919191919191,-9.46346784750515
0.9292929292929293,-10.003334370521227
0.9393939393939393,-10.56349879878241
0.9494949494949495,-11.138038618421646
0.9595959595959596,-11.726133547127045
0.9696969696969696,-12.326738814764525
0.9797979797979798,-12.93861605270233
0.9898989898989898,-13.56115939202132
0.9999999999999999,-14.192820030121108


==> anc/fig4/subpl_3_series_4.csv <==
x,y
0.0,-16.198812179560612
0.010101010101010102,-16.76575585003897
0.020202020202020204,-17.338360983537243
0.0303030303030303,-17.914869286010926
0.04040404040404041,-18.493312725825753
0.050505050505050504,-19.071535704798894
0.0606060606060606,-19.64722160581386
0.07070707070707072,-20.21792109879775
0.08080808080808081,-20.78107919094381
0.09090909090909091,-21.334057701887428
0.10101010101010101,-21.874149820721456
0.1111111111111111,-22.398584240203785
0.1212121212121212,-22.904519065137237
0.13131313131313133,-23.389030970592277
0.14141414141414144,-23.849111607990444
0.15151515151515152,-24.281686347379438
0.16161616161616163,-24.68366476120688
0.17171717171717174,-25.05201847371137
0.18181818181818182,-25.383869172104685
0.1919191919191919,-25.67656695610542
0.20202020202020202,-25.92774697125299
0.2121212121212121,-26.1353633929828
0.2222222222222222,-26.297709266598776
0.23232323232323232,-26.41917618379744
0.2424242424242424,-26.49550680460956
0.25252525252525254,-26.521001967472337
0.26262626262626265,-26.495506804609512
0.27272727272727276,-26.41917618379747
0.2828282828282829,-26.29770926659876
0.29292929292929293,-26.135363392982832
0.30303030303030304,-25.927746971253004
0.31313131313131315,-25.676566956105425
0.32323232323232326,-25.383869172104692
0.33333333333333337,-25.05201847371133
0.3434343434343435,-24.68366476120685
0.3535353535353536,-24.281686347379473
0.36363636363636365,-23.849111607990434
0.3737373737373737,-23.389030970592206
0.3838383838383838,-22.90451906513723
0.3939393939393939,-22.398584240203803
0.40404040404040403,-21.87414982072147
0.41414141414141414,-21.334057701887414
0.4242424242424242,-20.7810791909438
0.4343434343434343,-20.21792109879776
0.4444444444444444,-19.64722160581387
0.45454545454545453,-19.0715357047989
0.46464646464646464,-18.493312725825763
0.47474747474747475,-17.914869286010926
0.4848484848484848,-17.338360983537196
0.4949494949494949,-16.76575585003897
0.5050505050505051,-16.198812179560576
0.5151515151515152,-15.639062875049067
0.5252525252525253,-15.087807872449313
0.5353535353535354,-14.54611552858253
0.5454545454545455,-14.014833146648593
0.5555555555555556,-13.494606145286161
0.5656565656565657,-12.985904839411155
0.5757575757575758,-12.489057457967867
0.5858585858585859,-12.004287903181961
0.595959595959596,-11.53175684665171
0.6060606060606061,-11.07160501786171
0.6161616161616162,-10.623997913128415
0.6262626262626263,-10.189171580413252
0.6363636363636365,-9.767479572975578
0.6464646464646465,-9.359441587416528
0.6565656565656566,-8.965794709279495
0.6666666666666667,-8.587548617331873
0.6767676767676768,-8.22604664955706
0.686868686868687,-7.883035587432607
0.696969696969697,-7.560749162965702
0.7070707070707072,-7.262016126847635
0.7171717171717172,-6.990422136855093
0.7272727272727273,-6.750623575113597
0.7373737373737373,-6.54923134535541
0.7474747474747474,-6.398574634872412
0.7575757575757576,-6.333951761100178
0.7676767676767676,-6.398574634872401
0.7777777777777777,-6.549231345355423
0.7878787878787878,-6.750623575113611
0.7979797979797979,-6.99042213685509
0.8080808080808081,-7.26201612684763
0.8181818181818181,-7.560749162965717
0.8282828282828283,-7.883035587432604
0.8383838383838383,-8.226046649557077
0.8484848484848484,-8.587548617331855
0.8585858585858586,-8.9657947092795
0.8686868686868686,-9.359441587416546
0.8787878787878788,-9.767479572975583
0.8888888888888888,-10.189171580413246
0.898989898989899,-10.623997913128408
0.9090909090909091,-11.071605017861696
0.9191919191919191,-11.531756846651712
0.9292929292929293,-12.004287903181943
0.9393939393939393,-12.489057457967876
0.9494949494949495,-12.985904839411146
0.9595959595959596,-13.49460614528616
0.9696969696969696,-14.014833146648575
0.9797979797979798,-14.546115528582519
0.9898989898989898,-15.087807872449304
0.9999999999999999,-15.639062875049053


==> anc/fig4/subpl_3_series_40.csv <==
x,y
0.0,-14.83191914835482
0.010101010101010102,-15.476596825538717
0.020202020202020204,-16.1247899209574
0.0303030303030303,-16.77423686826729
0.04040404040404041,-17.422614021471006
0.050505050505050504,-18.06719143935012
0.0606060606060606,-18.705207269174522
0.07070707070707072,-19.33378630807007
0.08080808080808081,-19.94997506300818
0.09090909090909091,-20.55077758138452
0.10101010101010101,-21.133190779628425
0.1111111111111111,-21.694238291502636
0.1212121212121212,-22.23100215102859
0.13131313131313133,-22.740651888039267
0.14141414141414144,-23.220470831508866
0.15151515151515152,-23.667879583585645
0.16161616161616163,-24.080199649659114
0.17171717171717174,-24.455384169831717
0.18181818181818182,-24.791400666950192
0.1919191919191919,-25.086414449800817
0.20202020202020202,-25.33881292598773
0.2121212121212121,-25.547215661039477
0.2222222222222222,-25.710482656241922
0.23232323232323232,-25.82772096137802
0.2424242424242424,-25.898289715360264
0.25252525252525254,-25.92180368538104
0.26262626262626265,-25.89828971536025
0.27272727272727276,-25.82772096137803
0.2828282828282829,-25.710482656241872
0.29292929292929293,-25.54721566103944
0.30303030303030304,-25.338812925987735
0.31313131313131315,-25.086414449800852
0.32323232323232326,-24.79140066695012
0.33333333333333337,-24.45538416983165
0.3434343434343435,-24.080199649659082
0.3535353535353536,-23.66787958358565
0.36363636363636365,-23.220470831508884
0.3737373737373737,-22.740651888039256
0.3838383838383838,-22.231002151028605
0.3939393939393939,-21.694238291502625
0.40404040404040403,-21.133190779628446
0.41414141414141414,-20.550777581384516
0.4242424242424242,-19.949975063008175
0.4343434343434343,-19.333786308070074
0.4444444444444444,-18.70520726917454
0.45454545454545453,-18.067191439350083
0.46464646464646464,-17.422614021471038
0.47474747474747475,-16.77423686826728
0.4848484848484848,-16.124789920957387
0.4949494949494949,-15.476596825538715
0.5050505050505051,-14.831919148354801
0.5151515151515152,-14.192728875137195
0.5252525252525253,-13.560845655091642
0.5353535353535354,-12.937907917361118
0.5454545454545455,-12.325289872515318
0.5555555555555556,-11.724168811643086
0.5656565656565657,-11.135548392523745
0.5757575757575758,-10.560868680928369
0.5858585858585859,-10.002308626531935
0.595959595959596,-9.463467847505145
0.6060606060606061,-8.936265910196681
0.6161616161616162,-8.55459791063285
0.6262626262626263,-8.178524846776893
0.6363636363636365,-7.841906768020267
0.6464646464646465,-7.509782052423852
0.6565656565656566,-7.177809004442964
0.6666666666666667,-6.8758080774825086
0.6767676767676768,-6.5873824486123045
0.686868686868687,-6.313968615586947
0.696969696969697,-6.048100305461757
0.7070707070707072,-5.7985953550647595
0.7171717171717172,-5.568006186946124
0.7272727272727273,-5.40911756984611
0.7373737373737373,-5.24278226357817
0.7474747474747474,-5.198652937126851
0.7575757575757576,-5.167036951966097
0.7676767676767676,-5.198652937126888
0.7777777777777777,-5.242782263578178
0.7878787878787878,-5.409117569846108
0.7979797979797979,-5.5680061869461195
0.8080808080808081,-5.798595355064749
0.8181818181818181,-6.048100305461768
0.8282828282828283,-6.313968615586956
0.8383838383838383,-6.5873824486123125
0.8484848484848484,-6.875808077482513
0.8585858585858586,-7.17780900444296
0.8686868686868686,-7.509782052423849
0.8787878787878788,-7.841906768020269
0.8888888888888888,-8.178524846776865
0.898989898989899,-8.554597910632845
0.9090909090909091,-8.936265910196655
0.9191919191919191,-9.463467847505147
0.9292929292929293,-10.00230862653193
0.9393939393939393,-10.560868680928358
0.9494949494949495,-11.135548392523745
0.9595959595959596,-11.724168811643075
0.9696969696969696,-12.325289872515322
0.9797979797979798,-12.93790791736115
0.9898989898989898,-13.560845655091612
0.9999999999999999,-14.192728875137226


==> anc/fig4/subpl_3_series_41.csv <==
x,y
0.0,-14.831621878059899
0.010101010101010102,-15.476437514981614
0.020202020202020204,-16.124749760635858
0.0303030303030303,-16.77423686826729
0.04040404040404041,-17.422614021470984
0.050505050505050504,-18.067191439350104
0.0606060606060606,-18.705207269174483
0.07070707070707072,-19.333786308070056
0.08080808080808081,-19.94997506300816
0.09090909090909091,-20.550768810483568
0.10101010101010101,-21.133112361747564
0.1111111111111111,-21.694062005132633
0.1212121212121212,-22.23069513298487
0.13131313131313133,-22.740177414001483
0.14141414141414144,-23.21978959739756
0.15151515151515152,-23.666951548510013
0.16161616161616163,-24.079243579337525
0.17171717171717174,-24.454425204489166
0.18181818181818182,-24.790496967007698
0.1919191919191919,-25.085600679809076
0.20202020202020202,-25.338106260551708
0.2121212121212121,-25.546631161834185
0.2222222222222222,-25.710032867933563
0.23232323232323232,-25.82741558361709
0.2424242424242424,-25.898135354016983
0.25252525252525254,-25.92180368538103
0.26262626262626265,-25.898135354016947
0.27272727272727276,-25.82741558361706
0.2828282828282829,-25.710032867933567
0.29292929292929293,-25.546631161834167
0.30303030303030304,-25.33810626055173
0.31313131313131315,-25.085600679809072
0.32323232323232326,-24.790496967007623
0.33333333333333337,-24.454425204489134
0.3434343434343435,-24.079243579337568
0.3535353535353536,-23.666951548509946
0.36363636363636365,-23.21978959739755
0.3737373737373737,-22.740177414001447
0.3838383838383838,-22.23069513298487
0.3939393939393939,-21.694062005132647
0.40404040404040403,-21.133112361747553
0.41414141414141414,-20.5507688104836
0.4242424242424242,-19.94997506300817
0.4343434343434343,-19.33378630807005
0.4444444444444444,-18.705207269174505
0.45454545454545453,-18.06719143935008
0.46464646464646464,-17.422614021471016
0.47474747474747475,-16.774236868267273
0.4848484848484848,-16.12474976063586
0.4949494949494949,-15.476437514981626
0.5050505050505051,-14.831621878059915
0.5151515151515152,-14.192327835199844
0.5252525252525253,-13.560356488964901
0.5353535353535354,-12.937355127152896
0.5454545454545455,-12.324686580127517
0.5555555555555556,-11.72359238628917
0.5656565656565657,-11.135234747127177
0.5757575757575758,-10.560868680928348
0.5858585858585859,-10.002308626531908
0.595959595959596,-9.458953431452308
0.6060606060606061,-8.935953972233467
0.6161616161616162,-8.554597910632829
0.6262626262626263,-8.177684273133947
0.6363636363636365,-7.841906768020261
0.6464646464646465,-7.509782052423816
0.6565656565656566,-7.174161712942671
0.6666666666666667,-6.861048774021908
0.6767676767676768,-6.56711599208149
0.686868686868687,-6.286137470265359
0.696969696969697,-6.0227909211926605
0.7070707070707072,-5.7898258578478465
0.7171717171717172,-5.568006186946122
0.7272727272727273,-5.359895536827931
0.7373737373737373,-5.242782263578169
0.7474747474747474,-5.19865293712685
0.7575757575757576,-5.167036951966083
0.7676767676767676,-5.198652937126868
0.7777777777777777,-5.2427822635781745
0.7878787878787878,-5.359895536827902
0.7979797979797979,-5.5680061869461115
0.8080808080808081,-5.789825857847859
0.8181818181818181,-6.022790921192675
0.8282828282828283,-6.286137470265373
0.8383838383838383,-6.567115992081497
0.8484848484848484,-6.861048774021916
0.8585858585858586,-7.174161712942688
0.8686868686868686,-7.509782052423847
0.8787878787878788,-7.841906768020247
0.8888888888888888,-8.177684273133945
0.898989898989899,-8.5545979106328
0.9090909090909091,-8.93595397223343
0.9191919191919191,-9.458953431452287
0.9292929292929293,-10.00230862653191
0.9393939393939393,-10.560868680928355
0.9494949494949495,-11.135234747127186
0.9595959595959596,-11.723592386289155
0.9696969696969696,-12.324686580127535
0.9797979797979798,-12.937355127152877
0.9898989898989898,-13.560356488964896
0.9999999999999999,-14.192327835199855


==> anc/fig4/subpl_3_series_42.csv <==
x,y
0.0,-14.831567029177013
0.010101010101010102,-15.476371443832253
0.020202020202020204,-16.124675720458107
0.0303030303030303,-16.774228370744392
0.04040404040404041,-17.422503895327157
0.050505050505050504,-18.067072676951348
0.0606060606060606,-18.70507281555532
0.07070707070707072,-19.333627531001785
0.08080808080808081,-19.94978090296268
0.09090909090909091,-20.550533819250433
0.10101010101010101,-21.132879487700443
0.1111111111111111,-21.69383755428613
0.1212121212121212,-22.23048614832664
0.13131313131313133,-22.739991429231512
0.14141414141414144,-23.219634419762595
0.15151515151515152,-23.66683507130756
0.16161616161616163,-24.079173618622356
0.17171717171717174,-24.45440935144205
0.18181818181818182,-24.790451487030065
0.1919191919191919,-25.085487149066196
0.20202020202020202,-25.33791861650828
0.2121212121212121,-25.546364152526166
0.2222222222222222,-25.709682214196977
0.23232323232323232,-25.82697814476567
0.2424242424242424,-25.897609291578124
0.25252525252525254,-25.92118861805582
0.26262626262626265,-25.89760929157816
0.27272727272727276,-25.826978144765693
0.2828282828282829,-25.709682214197034
0.29292929292929293,-25.54636415252619
0.30303030303030304,-25.337918616508297
0.31313131313131315,-25.08548714906622
0.32323232323232326,-24.790451487030076
0.33333333333333337,-24.454409351442074
0.3434343434343435,-24.07917361862241
0.3535353535353536,-23.66683507130755
0.36363636363636365,-23.219634419762578
0.3737373737373737,-22.73999142923148
0.3838383838383838,-22.23048614832664
0.3939393939393939,-21.69383755428615
0.40404040404040403,-21.13287948770046
0.41414141414141414,-20.550533819250433
0.4242424242424242,-19.9497809029627
0.4343434343434343,-19.33362753100182
0.4444444444444444,-18.70507281555534
0.45454545454545453,-18.067072676951344
0.46464646464646464,-17.42250389532714
0.47474747474747475,-16.77422837074438
0.4848484848484848,-16.124675720458107
0.4949494949494949,-15.476371443832269
0.5050505050505051,-14.831567029177002
0.5151515151515152,-14.192292082633886
0.5252525252525253,-13.560356488964878
0.5353535353535354,-12.937355127152887
0.5454545454545455,-12.324686580127509
0.5555555555555556,-11.723592386289152
0.5656565656565657,-11.13523474712716
0.5757575757575758,-10.56028822740064
0.5858585858585859,-9.999243663680666
0.595959595959596,-9.458529280782413
0.6060606060606061,-8.935219171828102
0.6161616161616162,-8.54564148277646
0.6262626262626263,-8.1740591488812
0.6363636363636365,-7.83583000771361
0.6464646464646465,-7.492204011939138
0.6565656565656566,-7.166987357549694
0.6666666666666667,-6.848777906088043
0.6767676767676768,-6.554248515264626
0.686868686868687,-6.278974487087485
0.696969696969697,-6.019347789955269
0.7070707070707072,-5.768362192658959
0.7171717171717172,-5.535366989211638
0.7272727272727273,-5.359895536827893
0.7373737373737373,-5.22688289371966
0.7474747474747474,-5.1894634576302545
0.7575757575757576,-5.154369212184365
0.7676767676767676,-5.189463457630267
0.7777777777777777,-5.226882893719661
0.7878787878787878,-5.3598955368279
0.7979797979797979,-5.535366989211632
0.8080808080808081,-5.768362192658947
0.8181818181818181,-6.019347789955287
0.8282828282828283,-6.278974487087493
0.8383838383838383,-6.554248515264634
0.8484848484848484,-6.848777906088053
0.8585858585858586,-7.166987357549696
0.8686868686868686,-7.492204011939136
0.8787878787878788,-7.835830007713595
0.8888888888888888,-8.174059148881165
0.898989898989899,-8.545641482776448
0.9090909090909091,-8.935219171828017
0.9191919191919191,-9.458529280782463
0.9292929292929293,-9.999243663680678
0.9393939393939393,-10.560288227400651
0.9494949494949495,-11.13523474712717
0.9595959595959596,-11.723592386289152
0.9696969696969696,-12.32468658012751
0.9797979797979798,-12.937355127152873
0.9898989898989898,-13.560356488964883
0.9999999999999999,-14.19229208263387


==> anc/fig4/subpl_3_series_43.csv <==
x,y
0.0,-14.831567029176995
0.010101010101010102,-15.476371443832244
0.020202020202020204,-16.1246757204581
0.0303030303030303,-16.77422837074438
0.04040404040404041,-17.422501779906884
0.050505050505050504,-18.067069776294407
0.0606060606060606,-18.70506865852166
0.07070707070707072,-19.333621433216937
0.08080808080808081,-19.94977188961113
0.09090909090909091,-20.550520540771124
0.10101010101010101,-21.132860134622092
0.1111111111111111,-21.69380977977639
0.1212121212121212,-22.230447008284223
0.13131313131313133,-22.739937349720055
0.14141414141414144,-23.219561200284176
0.15151515151515152,-23.666737930059607
0.16161616161616163,-24.079047282832136
0.17171717171717174,-24.45424819253718
0.18181818181818182,-24.7902951771371
0.1919191919191919,-25.085352483371356
0.20202020202020202,-25.33780615210261
0.2121212121212121,-25.5462741601116
0.2222222222222222,-25.709614774742356
0.23232323232323232,-25.82693323588809
0.2424242424242424,-25.897586857391122
0.25252525252525254,-25.921188618055815
0.26262626262626265,-25.897586857391154
0.27272727272727276,-25.826933235888134
0.2828282828282829,-25.709614774742324
0.29292929292929293,-25.54627416011156
0.30303030303030304,-25.33780615210261
0.31313131313131315,-25.085352483371345
0.32323232323232326,-24.790295177137025
0.33333333333333337,-24.454248192537204
0.3434343434343435,-24.079047282832143
0.3535353535353536,-23.666737930059593
0.36363636363636365,-23.219561200284154
0.3737373737373737,-22.73993734972004
0.3838383838383838,-22.23044700828415
0.3939393939393939,-21.693809779776334
0.40404040404040403,-21.132860134622156
0.41414141414141414,-20.550520540771203
0.4242424242424242,-19.949771889611135
0.4343434343434343,-19.33362143321694
0.4444444444444444,-18.705068658521665
0.45454545454545453,-18.0670697762944
0.46464646464646464,-17.42250177990686
0.47474747474747475,-16.77422837074437
0.4848484848484848,-16.124675720458104
0.4949494949494949,-15.476371443832267
0.5050505050505051,-14.831567029176998
0.5151515151515152,-14.192292082633864
0.5252525252525253,-13.560354985623011
0.5353535353535354,-12.93727687016359
0.5454545454545455,-12.3244485883923
0.5555555555555556,-11.72302229883352
0.5656565656565657,-11.133969901038785
0.5757575757575758,-10.558112082029265
0.5858585858585859,-9.99913919522795
0.595959595959596,-9.452784215091278
0.6060606060606061,-8.932840791339531
0.6161616161616162,-8.545641482776459
0.6262626262626263,-8.174059148881168
0.6363636363636365,-7.835830007713577
0.6464646464646465,-7.492204011939123
0.6565656565656566,-7.151102471064847
0.6666666666666667,-6.845663611219688
0.6767676767676768,-6.538639457564263
0.686868686868687,-6.253855492679374
0.696969696969697,-5.984261989263255
0.7070707070707072,-5.731596719765504
0.7171717171717172,-5.498497851657741
0.7272727272727273,-5.323585044261249
0.7373737373737373,-5.226882893719635
0.7474747474747474,-5.189463457630241
0.7575757575757576,-5.15436921218436
0.7676767676767676,-5.189463457630258
0.7777777777777777,-5.226882893719643
0.7878787878787878,-5.323585044261257
0.7979797979797979,-5.498497851657743
0.8080808080808081,-5.731596719765496
0.8181818181818181,-5.984261989263257
0.8282828282828283,-6.253855492679366
0.8383838383838383,-6.538639457564273
0.8484848484848484,-6.845663611219699
0.8585858585858586,-7.151102471064849
0.8686868686868686,-7.492204011939132
0.8787878787878788,-7.835830007713579
0.8888888888888888,-8.174059148881117
0.898989898989899,-8.545641482776427
0.9090909090909091,-8.932840791339586
0.9191919191919191,-9.452784215091226
0.9292929292929293,-9.999139195227928
0.9393939393939393,-10.558112082029242
0.9494949494949495,-11.1339699010388
0.9595959595959596,-11.723022298833524
0.9696969696969696,-12.324448588392293
0.9797979797979798,-12.93727687016358
0.9898989898989898,-13.560354985623007
0.9999999999999999,-14.192292082633868


==> anc/fig4/subpl_3_series_44.csv <==
x,y
0.0,-14.831414734064047
0.010101010101010102,-15.476245397693235
0.020202020202020204,-16.124563130116382
0.0303030303030303,-16.774128954617805
0.04040404040404041,-17.422444523417653
0.050505050505050504,-18.06679221655749
0.0606060606060606,-18.70447316297605
0.07070707070707072,-19.3325686396796
0.08080808080808081,-19.94807476857392
0.09090909090909091,-20.547939954223835
0.10101010101010101,-21.1291033148134
0.1111111111111111,-21.68853317575657
0.1212121212121212,-22.22326484310675
0.13131313131313133,-22.730436896160285
0.14141414141414144,-23.207325130192356
0.15151515151515152,-23.651373096520327
0.16161616161616163,-24.060218053727265
0.17171717171717174,-24.43171122433492
0.18181818181818182,-24.763931662489068
0.1919191919191919,-25.055193752508732
0.20202020202020202,-25.304049172057802
0.2121212121212121,-25.509284780352797
0.2222222222222222,-25.669918128556102
0.23232323232323232,-25.785192131447
0.2424242424242424,-25.85457005086808
0.25252525252525254,-25.877731524474065
0.26262626262626265,-25.854570050868073
0.27272727272727276,-25.785192131446973
0.2828282828282829,-25.669918128556088
0.29292929292929293,-25.509284780352786
0.30303030303030304,-25.304049172057784
0.31313131313131315,-25.055193752508753
0.32323232323232326,-24.76393166248909
0.33333333333333337,-24.431711224334887
0.3434343434343435,-24.06021805372729
0.3535353535353536,-23.651373096520363
0.36363636363636365,-23.207325130192284
0.3737373737373737,-22.73043689616034
0.3838383838383838,-22.223264843106723
0.3939393939393939,-21.688533175756614
0.40404040404040403,-21.12910331481343
0.41414141414141414,-20.547939954223807
0.4242424242424242,-19.948074768573886
0.4343434343434343,-19.332568639679607
0.4444444444444444,-18.704473162976036
0.45454545454545453,-18.066792216557516
0.46464646464646464,-17.422444523417635
0.47474747474747475,-16.774128954617833
0.4848484848484848,-16.12456313011637
0.4949494949494949,-15.476245397693246
0.5050505050505051,-14.83141473406404
0.5151515151515152,-14.192093214422869
0.5252525252525253,-13.56007701319752
0.5353535353535354,-12.936936042597248
0.5454545454545455,-12.324022663585781
0.5555555555555556,-11.72248997807443
0.5656565656565657,-11.133321507032264
0.5757575757575758,-10.557379896071142
0.5858585858585859,-9.996153136940114
0.595959595959596,-9.448946120341333
0.6060606060606061,-8.925841756488932
0.6161616161616162,-8.532298518741712
0.6262626262626263,-8.17169843869782
0.6363636363636365,-7.8181374644370925
0.6464646464646465,-7.485486754771239
0.6565656565656566,-7.146011315854606
0.6666666666666667,-6.836136089827072
0.6767676767676768,-6.538343018265426
0.686868686868687,-6.253855492679374
0.696969696969697,-5.984261989263246
0.7070707070707072,-5.731596719765499
0.7171717171717172,-5.498497851657731
0.7272727272727273,-5.288598207244515
0.7373737373737373,-5.207059647054103
0.7474747474747474,-5.104261837252943
0.7575757575757576,-5.06694109268163
0.7676767676767676,-5.104261837252951
0.7777777777777777,-5.207059647054099
0.7878787878787878,-5.288598207244516
0.7979797979797979,-5.49849785165774
0.8080808080808081,-5.731596719765481
0.8181818181818181,-5.9842619892632545
0.8282828282828283,-6.253855492679361
0.8383838383838383,-6.538343018265428
0.8484848484848484,-6.836136089827073
0.8585858585858586,-7.146011315854604
0.8686868686868686,-7.4854867547712285
0.8787878787878788,-7.8181374644371004
0.8888888888888888,-8.171698438697831
0.898989898989899,-8.532298518741754
0.9090909090909091,-8.92584175648894
0.9191919191919191,-9.448946120341374
0.9292929292929293,-9.996153136940134
0.9393939393939393,-10.557379896071144
0.9494949494949495,-11.133321507032282
0.9595959595959596,-11.72248997807441
0.9696969696969696,-12.324022663585792
0.9797979797979798,-12.936936042597255
0.9898989898989898,-13.560077013197537
0.9999999999999999,-14.192093214422844


==> anc/fig4/subpl_3_series_45.csv <==
x,y
0.0,-14.83141313026475
0.010101010101010102,-15.476243992157883
0.020202020202020204,-16.124561699550497
0.0303030303030303,-16.77412729955779
0.04040404040404041,-17.422444523417628
0.050505050505050504,-18.066792216557477
0.0606060606060606,-18.704473162976026
0.07070707070707072,-19.332568639679586
0.08080808080808081,-19.948074768573893
0.09090909090909091,-20.5479399542238
0.10101010101010101,-21.1291033148134
0.1111111111111111,-21.688533175756465
0.1212121212121212,-22.22326484310671
0.13131313131313133,-22.73043689616023
0.14141414141414144,-23.207325130192306
0.15151515151515152,-23.651373096520313
0.16161616161616163,-24.060218053727233
0.17171717171717174,-24.431711224334894
0.18181818181818182,-24.76393166248902
0.1919191919191919,-25.05519375250871
0.20202020202020202,-25.30404917205778
0.2121212121212121,-25.509284780352782
0.2222222222222222,-25.669918128556063
0.23232323232323232,-25.785192131446948
0.2424242424242424,-25.854570050868073
0.25252525252525254,-25.877731524474036
0.26262626262626265,-25.85457005086807
0.27272727272727276,-25.785192131446948
0.2828282828282829,-25.669918128556045
0.29292929292929293,-25.509284780352772
0.30303030303030304,-25.304049172057773
0.31313131313131315,-25.05519375250872
0.32323232323232326,-24.76393166248906
0.33333333333333337,-24.43171122433487
0.3434343434343435,-24.06021805372722
0.3535353535353536,-23.651373096520317
0.36363636363636365,-23.20732513019227
0.3737373737373737,-22.730436896160313
0.3838383838383838,-22.223264843106698
0.3939393939393939,-21.68853317575655
0.40404040404040403,-21.129103314813385
0.41414141414141414,-20.547939954223775
0.4242424242424242,-19.948074768573882
0.4343434343434343,-19.33256863967957
0.4444444444444444,-18.704473162976004
0.45454545454545453,-18.0667922165575
0.46464646464646464,-17.42244452341763
0.47474747474747475,-16.774127299557787
0.4848484848484848,-16.124561699550497
0.4949494949494949,-15.476243992157906
0.5050505050505051,-14.831413130264762
0.5151515151515152,-14.192091070176083
0.5252525252525253,-13.56007367437922
0.5353535353535354,-12.936930097112727
0.5454545454545455,-12.324010844938913
0.5555555555555556,-11.72246435013219
0.5656565656565657,-11.13326184425522
0.5757575757575758,-10.557231180806692
0.5858585858585859,-9.995510891073701
0.595959595959596,-9.448723060440397
0.6060606060606061,-8.922666478715241
0.6161616161616162,-8.529580511013442
0.6262626262626263,-8.171698438697806
0.6363636363636365,-7.818137464437077
0.6464646464646465,-7.485486754771231
0.6565656565656566,-7.146011315854596
0.6666666666666667,-6.836136089827071
0.6767676767676768,-6.538343018265417
0.686868686868687,-6.24071771300145
0.696969696969697,-5.955357008836293
0.7070707070707072,-5.684171041833988
0.7171717171717172,-5.4390071432831695
0.7272727272727273,-5.288598207244496
0.7373737373737373,-5.207059647054101
0.7474747474747474,-5.104261837252943
0.7575757575757576,-5.066941092681619
0.7676767676767676,-5.10426183725295
0.7777777777777777,-5.207059647054096
0.7878787878787878,-5.288598207244512
0.7979797979797979,-5.4390071432831455
0.8080808080808081,-5.684171041833995
0.8181818181818181,-5.955357008836312
0.8282828282828283,-6.240717713001485
0.8383838383838383,-6.5383430182654125
0.8484848484848484,-6.836136089827065
0.8585858585858586,-7.146011315854603
0.8686868686868686,-7.485486754771221
0.8787878787878788,-7.8181374644370845
0.8888888888888888,-8.171698438697813
0.898989898989899,-8.529580511013465
0.9090909090909091,-8.922666478715241
0.9191919191919191,-9.448723060440441
0.9292929292929293,-9.995510891073714
0.9393939393939393,-10.557231180806717
0.9494949494949495,-11.133261844255228
0.9595959595959596,-11.722464350132212
0.9696969696969696,-12.324010844938922
0.9797979797979798,-12.936930097112727
0.9898989898989898,-13.560073674379233
0.9999999999999999,-14.192091070176074


==> anc/fig4/subpl_3_series_46.csv <==
x,y
0.0,-14.82946246313159
0.010101010101010102,-15.474316240964955
0.020202020202020204,-16.12252464057145
0.0303030303030303,-16.771848910266563
0.04040404040404041,-17.419840610172013
0.050505050505050504,-18.06386833588571
0.0606060606060606,-18.70114942653663
0.07070707070707072,-19.328785061675344
0.08080808080808081,-19.943797135241546
0.09090909090909091,-20.54316543711395
0.10101010101010101,-21.12386392287189
0.1111111111111111,-21.68289515364483
0.1212121212121212,-22.217322290599604
0.13131313131313133,-22.72429829736593
0.14141414141414144,-23.201092219311303
0.15151515151515152,-23.64511256566205
0.16161616161616163,-24.053927923286135
0.17171717171717174,-24.42528498900306
0.18181818181818182,-24.757124231811392
0.1919191919191919,-25.047593397972697
0.20202020202020202,-25.295059059099355
0.2121212121212121,-25.498116382484532
0.2222222222222222,-25.65559727779978
0.23232323232323232,-25.767200281016834
0.2424242424242424,-25.837935860529395
0.25252525252525254,-25.861556911391503
0.26262626262626265,-25.837935860529406
0.27272727272727276,-25.767200281016827
0.2828282828282829,-25.655597277799806
0.29292929292929293,-25.498116382484486
0.30303030303030304,-25.295059059099337
0.31313131313131315,-25.047593397972747
0.32323232323232326,-24.757124231811442
0.33333333333333337,-24.425284989003057
0.3434343434343435,-24.053927923286142
0.3535353535353536,-23.64511256566202
0.36363636363636365,-23.201092219311345
0.3737373737373737,-22.724298297365955
0.3838383838383838,-22.217322290599615
0.3939393939393939,-21.682895153644736
0.40404040404040403,-21.123863922871816
0.41414141414141414,-20.543165437113885
0.4242424242424242,-19.943797135241454
0.4343434343434343,-19.32878506167537
0.4444444444444444,-18.701149426536567
0.45454545454545453,-18.06386833588567
0.46464646464646464,-17.41984061017199
0.47474747474747475,-16.77184891026642
0.4848484848484848,-16.12252464057143
0.4949494949494949,-15.474316240964917
0.5050505050505051,-14.829462463131698
0.5151515151515152,-14.18997202359229
0.5252525252525253,-13.557610642901059
0.5353535353535354,-12.933895967032967
0.5454545454545455,-12.3201003070362
0.5555555555555556,-11.717260627624238
0.5656565656565657,-11.126194858166752
0.5757575757575758,-10.552442393761538
0.5858585858585859,-9.99510507794277
0.595959595959596,-9.447623095065335
0.6060606060606061,-8.9218847464472
0.6161616161616162,-8.529580511013416
0.6262626262626263,-8.16980649888402
0.6363636363636365,-7.817901961208772
0.6464646464646465,-7.484212417719582
0.6565656565656566,-7.143475781377267
0.6666666666666667,-6.7885425274575235
0.6767676767676768,-6.482538052505088
0.686868686868687,-6.188876449161306
0.696969696969697,-5.909215316738467
0.7070707070707072,-5.645749913570864
0.7171717171717172,-5.425990026153125
0.7272727272727273,-5.272908756663921
0.7373737373737373,-5.179463900681343
0.7474747474747474,-5.061154320059362
0.7575757575757576,-5.064450965086419
0.7676767676767676,-5.0611543200593845
0.7777777777777777,-5.179463900681328
0.7878787878787878,-5.272908756663939
0.7979797979797979,-5.425990026153122
0.8080808080808081,-5.6457499135708655
0.8181818181818181,-5.909215316738471
0.8282828282828283,-6.188876449161314
0.8383838383838383,-6.482538052505095
0.8484848484848484,-6.788542527457523
0.8585858585858586,-7.143475781377263
0.8686868686868686,-7.48421241771959
0.8787878787878788,-7.817901961208789
0.8888888888888888,-8.169806498883998
0.898989898989899,-8.529580511013437
0.9090909090909091,-8.92188474644717
0.9191919191919191,-9.447623095065428
0.9292929292929293,-9.99510507794276
0.9393939393939393,-10.552442393761526
0.9494949494949495,-11.12619485816669
0.9595959595959596,-11.717260627624253
0.9696969696969696,-12.320100307036252
0.9797979797979798,-12.933895967032955
0.9898989898989898,-13.557610642901066
0.9999999999999999,-14.189972023592277


==> anc/fig4/subpl_3_series_47.csv <==
x,y
0.0,-14.825880615927591
0.010101010101010102,-15.470331413959173
0.020202020202020204,-16.11785276752936
0.0303030303030303,-16.76611423091951
0.04040404040404041,-17.412553312747463
0.050505050505050504,-18.054401262542687
0.0606060606060606,-18.688719738159943
0.07070707070707072,-19.312446910101226
0.08080808080808081,-19.92245149707875
0.09090909090909091,-20.515592548173736
0.10101010101010101,-21.08878141325123
0.1111111111111111,-21.639040611330334
0.1212121212121212,-22.163553170354795
0.13131313131313133,-22.67394715645271
0.14141414141414144,-23.154743750478623
0.15151515151515152,-23.60299109070991
0.16161616161616163,-24.01623806014654
0.17171717171717174,-24.39223375539796
0.18181818181818182,-24.728936122900357
0.1919191919191919,-25.024520209031984
0.20202020202020202,-25.27738608410103
0.2121212121212121,-25.48616624158431
0.2222222222222222,-25.64973222623414
0.23232323232323232,-25.767200281016823
0.2424242424242424,-25.83793586052934
0.25252525252525254,-25.861556911391453
0.26262626262626265,-25.837935860529356
0.27272727272727276,-25.76720028101682
0.2828282828282829,-25.649732226234143
0.29292929292929293,-25.486166241584343
0.30303030303030304,-25.277386084101032
0.31313131313131315,-25.024520209032033
0.32323232323232326,-24.728936122900343
0.33333333333333337,-24.392233755397974
0.3434343434343435,-24.016238060146563
0.3535353535353536,-23.602991090709892
0.36363636363636365,-23.15474375047866
0.3737373737373737,-22.67394715645276
0.3838383838383838,-22.163553170354778
0.3939393939393939,-21.63904061133038
0.40404040404040403,-21.088781413251166
0.41414141414141414,-20.515592548173707
0.4242424242424242,-19.92245149707872
0.4343434343434343,-19.312446910101237
0.4444444444444444,-18.688719738159897
0.45454545454545453,-18.054401262542683
0.46464646464646464,-17.412553312747576
0.47474747474747475,-16.766114230919477
0.4848484848484848,-16.117852767529392
0.4949494949494949,-15.470331413959132
0.5050505050505051,-14.825880615927597
0.5151515151515152,-14.186585730956383
0.5252525252525253,-13.554289610884362
0.5353535353535354,-12.930616044437972
0.5454545454545455,-12.317025206806091
0.5555555555555556,-11.714928176105099
0.5656565656565657,-11.125933589389508
0.5757575757575758,-10.547523454313847
0.5858585858585859,-9.981695225938024
0.595959595959596,-9.429016744179064
0.6060606060606061,-8.918448669590042
0.6161616161616162,-8.529098845985594
0.6262626262626263,-8.163417957673607
0.6363636363636365,-7.812192638282517
0.6464646464646465,-7.475447884536502
0.6565656565656566,-7.143475781377262
0.6666666666666667,-6.788542527457509
0.6767676767676768,-6.4825380525050615
0.686868686868687,-6.188876449161286
0.696969696969697,-5.909215316738443
0.7070707070707072,-5.645749913570858
0.7171717171717172,-5.4013581511363435
0.7272727272727273,-5.233320931803137
0.7373737373737373,-5.179463900681331
0.7474747474747474,-5.061154320059352
0.7575757575757576,-5.064450965086395
0.7676767676767676,-5.061154320059362
0.7777777777777777,-5.179463900681328
0.7878787878787878,-5.233320931803149
0.7979797979797979,-5.401358151136353
0.8080808080808081,-5.645749913570858
0.8181818181818181,-5.909215316738439
0.8282828282828283,-6.188876449161313
0.8383838383838383,-6.482538052505081
0.8484848484848484,-6.788542527457521
0.8585858585858586,-7.143475781377261
0.8686868686868686,-7.4754478845365
0.8787878787878788,-7.812192638282497
0.8888888888888888,-8.16341795767364
0.898989898989899,-8.529098845985565
0.9090909090909091,-8.91844866959002
0.9191919191919191,-9.429016744179087
0.9292929292929293,-9.981695225938026
0.9393939393939393,-10.547523454313824
0.9494949494949495,-11.125933589389529
0.9595959595959596,-11.714928176105106
0.9696969696969696,-12.317025206806122
0.9797979797979798,-12.930616044437903
0.9898989898989898,-13.554289610884378
0.9999999999999999,-14.1865857309564


==> anc/fig4/subpl_3_series_48.csv <==
x,y
0.0,-14.79039331324142
0.010101010101010102,-15.434950945761331
0.020202020202020204,-16.081742231704595
0.0303030303030303,-16.728596911533103
0.04040404040404041,-17.373173746908513
0.050505050505050504,-18.012976479391202
0.0606060606060606,-18.645376439716653
0.07070707070707072,-19.26763979647896
0.08080808080808081,-19.87983971733264
0.09090909090909091,-20.480620416482875
0.10101010101010101,-21.063543534698294
0.1111111111111111,-21.62544982736479
0.1212121212121212,-22.16324286882531
0.13131313131313133,-22.673947156452662
0.14141414141414144,-23.154743750478605
0.15151515151515152,-23.602991090709864
0.16161616161616163,-24.01623806014651
0.17171717171717174,-24.392233755397953
0.18181818181818182,-24.728936122900322
0.1919191919191919,-25.024520209031948
0.20202020202020202,-25.277386084101014
0.2121212121212121,-25.486166241584286
0.2222222222222222,-25.649732226234125
0.23232323232323232,-25.766577046922126
0.2424242424242424,-25.83037963463373
0.25252525252525254,-25.846581547066645
0.26262626262626265,-25.8303796346337
0.27272727272727276,-25.766577046922208
0.2828282828282829,-25.64973222623408
0.29292929292929293,-25.48616624158429
0.30303030303030304,-25.27738608410101
0.31313131313131315,-25.02452020903195
0.32323232323232326,-24.7289361229003
0.33333333333333337,-24.39223375539795
0.3434343434343435,-24.016238060146534
0.3535353535353536,-23.60299109070982
0.36363636363636365,-23.154743750478602
0.3737373737373737,-22.673947156452687
0.3838383838383838,-22.163242868825353
0.3939393939393939,-21.62544982736478
0.40404040404040403,-21.063543534698283
0.41414141414141414,-20.480620416482886
0.4242424242424242,-19.879839717332644
0.4343434343434343,-19.267639796478928
0.4444444444444444,-18.64537643971662
0.45454545454545453,-18.01297647939118
0.46464646464646464,-17.373173746908456
0.47474747474747475,-16.728596911533085
0.4848484848484848,-16.081742231704606
0.4949494949494949,-15.434950945761333
0.5050505050505051,-14.790393313241438
0.5151515151515152,-14.15006178434861
0.5252525252525253,-13.515776722639998
0.5353535353535354,-12.889210235960725
0.5454545454545455,-12.271938528760959
0.5555555555555556,-11.665544032849718
0.5656565656565657,-11.071810581795544
0.5757575757575758,-10.493081136833823
0.5858585858585859,-9.932734974149213
0.595959595959596,-9.394798906619915
0.6060606060606061,-8.91844866959001
0.6161616161616162,-8.521471991026115
0.6262626262626263,-8.163417957673557
0.6363636363636365,-7.798687191205784
0.6464646464646465,-7.469048931072358
0.6565656565656566,-7.1295168503840465
0.6666666666666667,-6.780816172521653
0.6767676767676768,-6.45200173358538
0.686868686868687,-6.152364833453803
0.696969696969697,-5.865813294973559
0.7070707070707072,-5.594479103022104
0.7171717171717172,-5.401358151136332
0.7272727272727273,-5.233320931803129
0.7373737373737373,-5.138679516522041
0.7474747474747474,-5.0344259301724525
0.7575757575757576,-5.04075296519946
0.7676767676767676,-5.034425930172451
0.7777777777777777,-5.138679516522058
0.7878787878787878,-5.233320931803141
0.7979797979797979,-5.401358151136326
0.8080808080808081,-5.594479103022111
0.8181818181818181,-5.865813294973547
0.8282828282828283,-6.152364833453802
0.8383838383838383,-6.452001733585375
0.8484848484848484,-6.780816172521655
0.8585858585858586,-7.1295168503840545
0.8686868686868686,-7.469048931072358
0.8787878787878788,-7.798687191205782
0.8888888888888888,-8.163417957673571
0.898989898989899,-8.5214719910261
0.9090909090909091,-8.916500643250076
0.9191919191919191,-9.394798906619883
0.9292929292929293,-9.932734974149213
0.9393939393939393,-10.493081136833855
0.9494949494949495,-11.071810581795535
0.9595959595959596,-11.665544032849715
0.9696969696969696,-12.27193852876099
0.9797979797979798,-12.889210235960732
0.9898989898989898,-13.515776722640009
0.9999999999999999,-14.15006178434859


==> anc/fig4/subpl_3_series_49.csv <==
x,y
0.0,-14.790393313241413
0.010101010101010102,-15.434950945761306
0.020202020202020204,-16.081742231704567
0.0303030303030303,-16.72859691153308
0.04040404040404041,-17.37317374690845
0.050505050505050504,-18.01297647939119
0.0606060606060606,-18.645376439716618
0.07070707070707072,-19.26763979647888
0.08080808080808081,-19.879839717332604
0.09090909090909091,-20.480620416482868
0.10101010101010101,-21.06354353469824
0.1111111111111111,-21.625449827364722
0.1212121212121212,-22.16324286882525
0.13131313131313133,-22.659696711224726
0.14141414141414144,-23.12505965223549
0.15151515151515152,-23.55744145688571
0.16161616161616163,-23.954842684127573
0.17171717171717174,-24.319530345351183
0.18181818181818182,-24.650559069811923
0.1919191919191919,-24.952667663747903
0.20202020202020202,-25.21665742689198
0.2121212121212121,-25.435862249221117
0.2222222222222222,-25.609182608071517
0.23232323232323232,-25.73576659914548
0.2424242424242424,-25.815014471836665
0.25252525252525254,-25.846581547066567
0.26262626262626265,-25.815014471836648
0.27272727272727276,-25.735766599145446
0.2828282828282829,-25.609182608071535
0.29292929292929293,-25.435862249221085
0.30303030303030304,-25.216657426891935
0.31313131313131315,-24.952667663747988
0.32323232323232326,-24.650559069811855
0.33333333333333337,-24.31953034535111
0.3434343434343435,-23.9548426841275
0.3535353535353536,-23.557441456885773
0.36363636363636365,-23.12505965223554
0.3737373737373737,-22.659696711224655
0.3838383838383838,-22.163242868825222
0.3939393939393939,-21.625449827364708
0.40404040404040403,-21.063543534698244
0.41414141414141414,-20.480620416482882
0.4242424242424242,-19.87983971733254
0.4343434343434343,-19.2676397964789
0.4444444444444444,-18.64537643971661
0.45454545454545453,-18.012976479391096
0.46464646464646464,-17.373173746908407
0.47474747474747475,-16.728596911533064
0.4848484848484848,-16.08174223170455
0.4949494949494949,-15.43495094576123
0.5050505050505051,-14.790393313241395
0.5151515151515152,-14.150061784348598
0.5252525252525253,-13.515776722639988
0.5353535353535354,-12.889210235960725
0.5454545454545455,-12.271938528760943
0.5555555555555556,-11.665544032849702
0.5656565656565657,-11.07181058179551
0.5757575757575758,-10.493081136833808
0.5858585858585859,-9.932734974149204
0.595959595959596,-9.394798906619886
0.6060606060606061,-8.916500643250075
0.6161616161616162,-8.520719842789333
0.6262626262626263,-8.155003969507451
0.6363636363636365,-7.798687191205777
0.6464646464646465,-7.467060973375893
0.6565656565656566,-7.105660283615659
0.6666666666666667,-6.779791044618074
0.6767676767676768,-6.452001733585362
0.686868686868687,-6.152364833453785
0.696969696969697,-5.865813294973559
0.7070707070707072,-5.594479103022099
0.7171717171717172,-5.341311474439627
0.7272727272727273,-5.21661165635896
0.7373737373737373,-5.107674719357514
0.7474747474747474,-5.0344259301724374
0.7575757575757576,-5.040752965199443
0.7676767676767676,-5.034425930172447
0.7777777777777777,-5.1076747193575125
0.7878787878787878,-5.2166116563589515
0.7979797979797979,-5.34131147443961
0.8080808080808081,-5.594479103022101
0.8181818181818181,-5.8658132949735435
0.8282828282828283,-6.152364833453801
0.8383838383838383,-6.452001733585356
0.8484848484848484,-6.77979104461809
0.8585858585858586,-7.1056602836156575
0.8686868686868686,-7.46706097337588
0.8787878787878788,-7.798687191205779
0.8888888888888888,-8.155003969507424
0.898989898989899,-8.520719842789328
0.9090909090909091,-8.916294200678353
0.9191919191919191,-9.394798906619869
0.9292929292929293,-9.93273497414921
0.9393939393939393,-10.493081136833824
0.9494949494949495,-11.071810581795493
0.9595959595959596,-11.665544032849677
0.9696969696969696,-12.271938528760968
0.9797979797979798,-12.889210235960707
0.9898989898989898,-13.515776722639986
0.9999999999999999,-14.150061784348587


==> anc/fig4/subpl_3_series_5.csv <==
x,y
0.0,-16.19365189462404
0.010101010101010102,-16.760372252770033
0.020202020202020204,-17.33235951754047
0.0303030303030303,-17.907791973918567
0.04040404040404041,-18.484601733296067
0.050505050505050504,-19.06049924909088
0.0606060606060606,-19.633004179145413
0.07070707070707072,-20.199480657138935
0.08080808080808081,-20.75717500915438
0.09090909090909091,-21.30325411638079
0.10101010101010101,-21.83484293936614
0.1111111111111111,-22.349060139817986
0.1212121212121212,-22.84305122153083
0.13131313131313133,-23.31401910827226
0.14141414141414144,-23.75925247138992
0.15151515151515152,-24.243703525704277
0.16161616161616163,-24.683664761206852
0.17171717171717174,-25.052018473711293
0.18181818181818182,-25.38386917210466
0.1919191919191919,-25.676566956105386
0.20202020202020202,-25.927746971252986
0.2121212121212121,-26.13536339298274
0.2222222222222222,-26.297709266598734
0.23232323232323232,-26.419176183797386
0.2424242424242424,-26.495506804609526
0.25252525252525254,-26.521001967472326
0.26262626262626265,-26.495506804609487
0.27272727272727276,-26.41917618379745
0.2828282828282829,-26.297709266598712
0.29292929292929293,-26.135363392982775
0.30303030303030304,-25.927746971252986
0.31313131313131315,-25.676566956105397
0.32323232323232326,-25.38386917210467
0.33333333333333337,-25.05201847371131
0.3434343434343435,-24.683664761206803
0.3535353535353536,-24.243703525704174
0.36363636363636365,-23.75925247138993
0.3737373737373737,-23.31401910827222
0.3838383838383838,-22.84305122153079
0.3939393939393939,-22.349060139817976
0.40404040404040403,-21.83484293936611
0.41414141414141414,-21.303254116380767
0.4242424242424242,-20.75717500915439
0.4343434343434343,-20.199480657138935
0.4444444444444444,-19.633004179145438
0.45454545454545453,-19.060499249090853
0.46464646464646464,-18.484601733296106
0.47474747474747475,-17.907791973918563
0.4848484848484848,-17.332359517540493
0.4949494949494949,-16.760372252770004
0.5050505050505051,-16.193651894624026
0.5151515151515152,-15.63375751177117
0.5252525252525253,-15.081978342684316
0.5353535353535354,-14.539336535702432
0.5454545454545455,-14.00659975928199
0.5555555555555556,-13.484302965306453
0.5656565656565657,-12.972778049109674
0.5757575757575758,-12.472189806952422
0.5858585858585859,-11.98257647665146
0.595959595959596,-11.503893250150073
0.6060606060606061,-11.036057427932288
0.6161616161616162,-10.578994291567094
0.6262626262626263,-10.13268325578816
0.6363636363636365,-9.697204401373769
0.6464646464646465,-9.272786097341593
0.6565656565656566,-8.859855161553144
0.6666666666666667,-8.459092032921555
0.6767676767676768,-8.071495041486543
0.686868686868687,-7.698460700336588
0.696969696969697,-7.341892428913557
0.7070707070707072,-7.004361763586594
0.7171717171717172,-6.689373716883162
0.7272727272727273,-6.410396910643337
0.7373737373737373,-6.433497634055402
0.7474747474747474,-6.398574634872399
0.7575757575757576,-6.333951761100177
0.7676767676767676,-6.39857463487239
0.7777777777777777,-6.433497634055394
0.7878787878787878,-6.410396910643332
0.7979797979797979,-6.689373716883157
0.8080808080808081,-7.004361763586594
0.8181818181818181,-7.341892428913553
0.8282828282828283,-7.698460700336591
0.8383838383838383,-8.071495041486523
0.8484848484848484,-8.459092032921564
0.8585858585858586,-8.859855161553153
0.8686868686868686,-9.272786097341601
0.8787878787878788,-9.697204401373774
0.8888888888888888,-10.132683255788148
0.898989898989899,-10.578994291567083
0.9090909090909091,-11.036057427932251
0.9191919191919191,-11.503893250150066
0.9292929292929293,-11.982576476651442
0.9393939393939393,-12.472189806952443
0.9494949494949495,-12.972778049109674
0.9595959595959596,-13.484302965306465
0.9696969696969696,-14.00659975928196
0.9797979797979798,-14.539336535702441
0.9898989898989898,-15.081978342684318
0.9999999999999999,-15.633757511771181


==> anc/fig4/subpl_3_series_50.csv <==
x,y
0.0,-14.789915932811084
0.010101010101010102,-15.434574365945265
0.020202020202020204,-16.081427670100158
0.0303030303030303,-16.728323058281916
0.04040404040404041,-17.372930659995557
0.050505050505050504,-18.012762509704327
0.0606060606060606,-18.64519674842417
0.07070707070707072,-19.267505659829737
0.08080808080808081,-19.876957731003156
0.09090909090909091,-20.47049164895529
0.10101010101010101,-21.04546362963792
0.1111111111111111,-21.5989630377351
0.1212121212121212,-22.12819977736007
0.13131313131313133,-22.63046049971091
0.14141414141414144,-23.103134180272303
0.15151515151515152,-23.543735394519604
0.16161616161616163,-23.949925290080287
0.17171717171717174,-24.319530345351126
0.18181818181818182,-24.650559069811877
0.1919191919191919,-24.941216840566728
0.20202020202020202,-25.18991907985734
0.2121212121212121,-25.395302952411505
0.2222222222222222,-25.556237692167713
0.23232323232323232,-25.671833555447556
0.2424242424242424,-25.741449260110283
0.25252525252525254,-25.764697648528117
0.26262626262626265,-25.7414492601103
0.27272727272727276,-25.671833555447552
0.2828282828282829,-25.556237692167755
0.29292929292929293,-25.395302952411505
0.30303030303030304,-25.189919079857365
0.31313131313131315,-24.941216840566693
0.32323232323232326,-24.650559069811845
0.33333333333333337,-24.319530345351104
0.3434343434343435,-23.94992529008027
0.3535353535353536,-23.54373539451955
0.36363636363636365,-23.103134180272328
0.3737373737373737,-22.630460499710907
0.3838383838383838,-22.128199777360052
0.3939393939393939,-21.59896303773505
0.40404040404040403,-21.045463629637883
0.41414141414141414,-20.470491648955225
0.4242424242424242,-19.876957731003117
0.4343434343434343,-19.26750565982971
0.4444444444444444,-18.645196748424173
0.45454545454545453,-18.012762509704377
0.46464646464646464,-17.372930659995582
0.47474747474747475,-16.728323058281966
0.4848484848484848,-16.08142767010015
0.4949494949494949,-15.434574365945291
0.5050505050505051,-14.789915932811093
0.5151515151515152,-14.149415640410016
0.5252525252525253,-13.514842681986497
0.5353535353535354,-12.887776983427365
0.5454545454545455,-12.269625654621061
0.5555555555555556,-11.661655745469917
0.5656565656565657,-11.065054650570854
0.5757575757575758,-10.481048086895152
0.5858585858585859,-9.911155281688433
0.595959595959596,-9.357762637747145
0.6060606060606061,-8.91629420067831
0.6161616161616162,-8.519586410328353
0.6262626262626263,-8.155003969507435
0.6363636363636365,-7.798430559005196
0.6464646464646465,-7.467060973375884
0.6565656565656566,-7.105660283615643
0.6666666666666667,-6.779791044618065
0.6767676767676768,-6.444781407207544
0.686868686868687,-6.128641660027319
0.696969696969697,-5.837738869260783
0.7070707070707072,-5.585205432651056
0.7171717171717172,-5.3413114744396255
0.7272727272727273,-5.216611656358956
0.7373737373737373,-5.107674719357497
0.7474747474747474,-5.0338875038004165
0.7575757575757576,-5.027883225413635
0.7676767676767676,-5.033887503800407
0.7777777777777777,-5.107674719357512
0.7878787878787878,-5.216611656358948
0.7979797979797979,-5.341311474439601
0.8080808080808081,-5.585205432651051
0.8181818181818181,-5.837738869260795
0.8282828282828283,-6.12864166002732
0.8383838383838383,-6.444781407207543
0.8484848484848484,-6.779791044618072
0.8585858585858586,-7.1056602836156495
0.8686868686868686,-7.467060973375867
0.8787878787878788,-7.798430559005197
0.8888888888888888,-8.15500396950742
0.898989898989899,-8.519586410328353
0.9090909090909091,-8.902897563314143
0.9191919191919191,-9.35776263774715
0.9292929292929293,-9.911155281688451
0.9393939393939393,-10.481048086895152
0.9494949494949495,-11.065054650570866
0.9595959595959596,-11.661655745469918
0.9696969696969696,-12.269625654621061
0.9797979797979798,-12.887776983427349
0.9898989898989898,-13.514842681986497
0.9999999999999999,-14.14941564040998


==> anc/fig4/subpl_3_series_51.csv <==
x,y
0.0,-16.201393071387553
0.010101010101010102,-16.76844817878549
0.020202020202020204,-17.341362069749366
0.0303030303030303,-17.918408123715437
0.04040404040404041,-18.497668315517167
0.050505050505050504,-19.077054521966712
0.0606060606060606,-19.65433387674431
0.07070707070707072,-20.227156193429565
0.08080808080808081,-20.793081859768506
0.09090909090909091,-21.34960924328063
0.10101010101010101,-21.89420067190775
0.1111111111111111,-22.424303257035536
0.1212121212121212,-22.93735197983548
0.13131313131313133,-23.43072836170072
0.14141414141414144,-23.90164750043275
0.15151515151515152,-24.347000295753922
0.16161616161616163,-24.763279791468598
0.17171717171717174,-25.1467253770102
0.18181818181818182,-25.49363640958744
0.1919191919191919,-25.800662294195018
0.20202020202020202,-26.064950996380347
0.2121212121212121,-26.28417532306102
0.2222222222222222,-26.456502411438073
0.23232323232323232,-26.58055177527248
0.2424242424242424,-26.655360462523248
0.25252525252525254,-26.68035945001998
0.26262626262626265,-26.655360462523284
0.27272727272727276,-26.580551775272493
0.2828282828282829,-26.45650241143814
0.29292929292929293,-26.28417532306102
0.30303030303030304,-26.0649509963802
0.31313131313131315,-25.80066229419494
0.32323232323232326,-25.493636409587463
0.33333333333333337,-25.14672537701005
0.3434343434343435,-24.763279791468598
0.3535353535353536,-24.34700029575391
0.36363636363636365,-23.901647500432638
0.3737373737373737,-23.43072836170066
0.3838383838383838,-22.93735197983558
0.3939393939393939,-22.42430325703556
0.40404040404040403,-21.89420067190773
0.41414141414141414,-21.34960924328062
0.4242424242424242,-20.79308185976848
0.4343434343434343,-20.22715619342949
0.4444444444444444,-19.654333876744378
0.45454545454545453,-19.077054521966655
0.46464646464646464,-18.49766831551725
0.47474747474747475,-17.918408123715423
0.4848484848484848,-17.341362069749337
0.4949494949494949,-16.768448178785448
0.5050505050505051,-16.201393071387592
0.5151515151515152,-15.641716648892002
0.5252525252525253,-15.090724335766843
0.5353535353535354,-14.5495078526275
0.5454545454545455,-14.018954817820209
0.5555555555555556,-13.499766832288577
0.5656565656565657,-12.992485189779384
0.5757575757575758,-12.497523040151533
0.5858585858585859,-12.01520274706998
0.595959595959596,-11.545797314088471
0.6060606060606061,-11.089575068501336
0.6161616161616162,-10.64684724255198
0.6262626262626263,-10.218018636249475
0.6363636363636365,-9.803642169900504
0.6464646464646465,-9.404478862593376
0.6565656565656566,-9.021565681604995
0.6666666666666667,-8.656294917974598
0.6767676767676768,-8.310510343899626
0.686868686868687,-7.986627140974352
0.696969696969697,-7.687782865430718
0.7070707070707072,-7.418020072822546
0.7171717171717172,-7.182473491866638
0.7272727272727273,-6.987460193038786
0.7373737373737373,-6.840236934510057
0.7474747474747474,-6.748090481888932
0.7575757575757576,-6.716657604527702
0.7676767676767676,-6.748090481888931
0.7777777777777777,-6.840236934510065
0.7878787878787878,-6.987460193038782
0.7979797979797979,-7.1824734918666495
0.8080808080808081,-7.418020072822518
0.8181818181818181,-7.687782865430742
0.8282828282828283,-7.986627140974318
0.8383838383838383,-8.310510343899598
0.8484848484848484,-8.656294917974598
0.8585858585858586,-9.021565681604969
0.8686868686868686,-9.404478862593383
0.8787878787878788,-9.803642169900499
0.8888888888888888,-10.21801863624948
0.898989898989899,-10.646847242551999
0.9090909090909091,-11.089575068501366
0.9191919191919191,-11.545797314088471
0.9292929292929293,-12.015202747069987
0.9393939393939393,-12.4975230401515
0.9494949494949495,-12.992485189779371
0.9595959595959596,-13.49976683228856
0.9696969696969696,-14.018954817820209
0.9797979797979798,-14.549507852627489
0.9898989898989898,-15.090724335766868
0.9999999999999999,-15.641716648891968


==> anc/fig4/subpl_3_series_52.csv <==
x,y
0.0,-16.198812179560594
0.010101010101010102,-16.76575585003899
0.020202020202020204,-17.338360983537278
0.0303030303030303,-17.914869286010994
0.04040404040404041,-18.49331272582582
0.050505050505050504,-19.071535704798894
0.0606060606060606,-19.647221605813893
0.07070707070707072,-20.217921098797763
0.08080808080808081,-20.781079190943846
0.09090909090909091,-21.334057701887453
0.10101010101010101,-21.874149820721478
0.1111111111111111,-22.39858424020384
0.1212121212121212,-22.904519065137247
0.13131313131313133,-23.389030970592287
0.14141414141414144,-23.849111607990476
0.15151515151515152,-24.28168634737947
0.16161616161616163,-24.683664761206835
0.17171717171717174,-25.052018473711364
0.18181818181818182,-25.383869172104706
0.1919191919191919,-25.67656695610543
0.20202020202020202,-25.92774697125303
0.2121212121212121,-26.13536339298281
0.2222222222222222,-26.297709266598773
0.23232323232323232,-26.413444616980293
0.2424242424242424,-26.481739865134518
0.25252525252525254,-26.503494751765892
0.26262626262626265,-26.48173986513452
0.27272727272727276,-26.413444616980268
0.2828282828282829,-26.297709266598744
0.29292929292929293,-26.1353633929828
0.30303030303030304,-25.927746971253057
0.31313131313131315,-25.676566956105464
0.32323232323232326,-25.383869172104717
0.33333333333333337,-25.05201847371136
0.3434343434343435,-24.683664761206842
0.3535353535353536,-24.281686347379456
0.36363636363636365,-23.849111607990494
0.3737373737373737,-23.38903097059223
0.3838383838383838,-22.904519065137276
0.3939393939393939,-22.398584240203846
0.40404040404040403,-21.874149820721495
0.41414141414141414,-21.334057701887446
0.4242424242424242,-20.781079190943878
0.4343434343434343,-20.21792109879777
0.4444444444444444,-19.647221605813904
0.45454545454545453,-19.07153570479892
0.46464646464646464,-18.493312725825817
0.47474747474747475,-17.914869286010994
0.4848484848484848,-17.338360983537264
0.4949494949494949,-16.765755850038992
0.5050505050505051,-16.198812179560598
0.5151515151515152,-15.639062875049074
0.5252525252525253,-15.087807872449329
0.5353535353535354,-14.546115528582542
0.5454545454545455,-14.014833146648597
0.5555555555555556,-13.494606145286173
0.5656565656565657,-12.98590483941116
0.5757575757575758,-12.489057457967867
0.5858585858585859,-12.004287903181963
0.595959595959596,-11.531756846651746
0.6060606060606061,-11.07160501786171
0.6161616161616162,-10.623997913128415
0.6262626262626263,-10.189171580413255
0.6363636363636365,-9.767479572975587
0.6464646464646465,-9.359441587416551
0.6565656565656566,-8.965794709279505
0.6666666666666667,-8.587548617331873
0.6767676767676768,-8.226046649557079
0.686868686868687,-7.883035587432614
0.696969696969697,-7.560749162965723
0.7070707070707072,-7.262016126847648
0.7171717171717172,-6.990422136855108
0.7272727272727273,-6.750623575113611
0.7373737373737373,-6.549231345355413
0.7474747474747474,-6.3985746348724115
0.7575757575757576,-6.333951761100172
0.7676767676767676,-6.398574634872406
0.7777777777777777,-6.549231345355417
0.7878787878787878,-6.750623575113609
0.7979797979797979,-6.990422136855103
0.8080808080808081,-7.262016126847638
0.8181818181818181,-7.56074916296571
0.8282828282828283,-7.883035587432604
0.8383838383838383,-8.22604664955708
0.8484848484848484,-8.587548617331874
0.8585858585858586,-8.965794709279503
0.8686868686868686,-9.359441587416553
0.8787878787878788,-9.767479572975578
0.8888888888888888,-10.189171580413255
0.898989898989899,-10.623997913128415
0.9090909090909091,-11.0716050178617
0.9191919191919191,-11.531756846651737
0.9292929292929293,-12.00428790318196
0.9393939393939393,-12.489057457967888
0.9494949494949495,-12.98590483941117
0.9595959595959596,-13.494606145286165
0.9696969696969696,-14.01483314664859
0.9797979797979798,-14.54611552858256
0.9898989898989898,-15.08780787244933
0.9999999999999999,-15.63906287504908


==> anc/fig4/subpl_3_series_53.csv <==
x,y
0.0,-16.198812179560587
0.010101010101010102,-16.76575585003897
0.020202020202020204,-17.338360983537235
0.0303030303030303,-17.91486928601096
0.04040404040404041,-18.493312725825795
0.050505050505050504,-19.071535704798887
0.0606060606060606,-19.64722160581387
0.07070707070707072,-20.217921098797753
0.08080808080808081,-20.781079190943835
0.09090909090909091,-21.334057701887446
0.10101010101010101,-21.87414982072147
0.1111111111111111,-22.39858424020377
0.1212121212121212,-22.904519065137215
0.13131313131313133,-23.38903097059226
0.14141414141414144,-23.84911160799047
0.15151515151515152,-24.281686347379452
0.16161616161616163,-24.683664761206828
0.17171717171717174,-25.052018473711325
0.18181818181818182,-25.38386917210469
0.1919191919191919,-25.6765669561054
0.20202020202020202,-25.927746971253008
0.2121212121212121,-26.135363392982793
0.2222222222222222,-26.297709266598762
0.23232323232323232,-26.41344461698024
0.2424242424242424,-26.48173986513449
0.25252525252525254,-26.503494751765786
0.26262626262626265,-26.481739865134504
0.27272727272727276,-26.413444616980257
0.2828282828282829,-26.297709266598734
0.29292929292929293,-26.135363392982775
0.30303030303030304,-25.92774697125304
0.31313131313131315,-25.67656695610543
0.32323232323232326,-25.38386917210468
0.33333333333333337,-25.05201847371132
0.3434343434343435,-24.683664761206824
0.3535353535353536,-24.281686347379434
0.36363636363636365,-23.849111607990427
0.3737373737373737,-23.38903097059223
0.3838383838383838,-22.904519065137215
0.3939393939393939,-22.398584240203824
0.40404040404040403,-21.874149820721474
0.41414141414141414,-21.33405770188744
0.4242424242424242,-20.781079190943874
0.4343434343434343,-20.21792109879774
0.4444444444444444,-19.64722160581389
0.45454545454545453,-19.07153570479891
0.46464646464646464,-18.493312725825792
0.47474747474747475,-17.914869286010973
0.4848484848484848,-17.338360983537246
0.4949494949494949,-16.765755850038982
0.5050505050505051,-16.198812179560587
0.5151515151515152,-15.639062875049062
0.5252525252525253,-15.087807872449321
0.5353535353535354,-14.546115528582531
0.5454545454545455,-14.014833146648586
0.5555555555555556,-13.494606145286168
0.5656565656565657,-12.985904839411157
0.5757575757575758,-12.489057457967853
0.5858585858585859,-12.004287903181956
0.595959595959596,-11.531756846651732
0.6060606060606061,-11.071605017861687
0.6161616161616162,-10.623997913128377
0.6262626262626263,-10.189171580413205
0.6363636363636365,-9.767479572975535
0.6464646464646465,-9.359441587416521
0.6565656565656566,-8.965794709279471
0.6666666666666667,-8.58754861733184
0.6767676767676768,-8.226046649557071
0.686868686868687,-7.883035587432586
0.696969696969697,-7.560749162965706
0.7070707070707072,-7.262016126847644
0.7171717171717172,-6.9904221368551
0.7272727272727273,-6.7506235751136074
0.7373737373737373,-6.549231345355407
0.7474747474747474,-6.3985746348724035
0.7575757575757576,-6.333951761100132
0.7676767676767676,-6.3985746348724035
0.7777777777777777,-6.549231345355408
0.7878787878787878,-6.750623575113608
0.7979797979797979,-6.990422136855097
0.8080808080808081,-7.26201612684762
0.8181818181818181,-7.560749162965699
0.8282828282828283,-7.883035587432577
0.8383838383838383,-8.226046649557059
0.8484848484848484,-8.587548617331821
0.8585858585858586,-8.96579470927948
0.8686868686868686,-9.359441587416512
0.8787878787878788,-9.767479572975555
0.8888888888888888,-10.189171580413237
0.898989898989899,-10.623997913128395
0.9090909090909091,-11.071605017861682
0.9191919191919191,-11.531756846651712
0.9292929292929293,-12.004287903181945
0.9393939393939393,-12.489057457967876
0.9494949494949495,-12.985904839411136
0.9595959595959596,-13.494606145286157
0.9696969696969696,-14.014833146648582
0.9797979797979798,-14.546115528582522
0.9898989898989898,-15.087807872449318
0.9999999999999999,-15.639062875049076


==> anc/fig4/subpl_3_series_54.csv <==
x,y
0.0,-16.193651894623994
0.010101010101010102,-16.760372252769983
0.020202020202020204,-17.332359517540496
0.0303030303030303,-17.90779197391854
0.04040404040404041,-18.484601733296053
0.050505050505050504,-19.060499249090853
0.0606060606060606,-19.63300417914542
0.07070707070707072,-20.199480657138935
0.08080808080808081,-20.757175009154423
0.09090909090909091,-21.30325411638076
0.10101010101010101,-21.834842939366155
0.1111111111111111,-22.349060139817986
0.1212121212121212,-22.843051221530843
0.13131313131313133,-23.314019108272266
0.14141414141414144,-23.759252471389917
0.15151515151515152,-24.176152170144892
0.16161616161616163,-24.562255430532062
0.17171717171717174,-24.922279561575227
0.18181818181818182,-25.27965570213849
0.1919191919191919,-25.594049744870514
0.20202020202020202,-25.86367850126941
0.2121212121212121,-26.087042980936904
0.2222222222222222,-26.26293513144418
0.23232323232323232,-26.39042267268792
0.2424242424242424,-26.46871093446524
0.25252525252525254,-26.495925509665526
0.26262626262626265,-26.46871093446523
0.27272727272727276,-26.390422672687905
0.2828282828282829,-26.26293513144417
0.29292929292929293,-26.087042980936854
0.30303030303030304,-25.863678501269387
0.31313131313131315,-25.5940497448705
0.32323232323232326,-25.279655702138477
0.33333333333333337,-24.922279561575277
0.3434343434343435,-24.562255430532026
0.3535353535353536,-24.176152170144928
0.36363636363636365,-23.759252471389964
0.3737373737373737,-23.314019108272234
0.3838383838383838,-22.84305122153082
0.3939393939393939,-22.349060139818008
0.40404040404040403,-21.834842939366087
0.41414141414141414,-21.30325411638076
0.4242424242424242,-20.757175009154412
0.4343434343434343,-20.199480657138942
0.4444444444444444,-19.633004179145406
0.45454545454545453,-19.060499249090846
0.46464646464646464,-18.48460173329606
0.47474747474747475,-17.907791973918542
0.4848484848484848,-17.3323595175405
0.4949494949494949,-16.760372252769997
0.5050505050505051,-16.193651894624
0.5151515151515152,-15.633757511771174
0.5252525252525253,-15.08197834268432
0.5353535353535354,-14.539336535702441
0.5454545454545455,-14.00659975928199
0.5555555555555556,-13.484302965306478
0.5656565656565657,-12.97277804910966
0.5757575757575758,-12.472189806952423
0.5858585858585859,-11.982576476651454
0.595959595959596,-11.503893250150057
0.6060606060606061,-11.036057427932246
0.6161616161616162,-10.578994291567065
0.6262626262626263,-10.132683255788166
0.6363636363636365,-9.697204401373755
0.6464646464646465,-9.272786097341584
0.6565656565656566,-8.85985516155314
0.6666666666666667,-8.459092032921557
0.6767676767676768,-8.071495041486513
0.686868686868687,-7.69846070033658
0.696969696969697,-7.341892428913548
0.7070707070707072,-7.004361763586593
0.7171717171717172,-6.689373716883151
0.7272727272727273,-6.401863802837975
0.7373737373737373,-6.149317916020917
0.7474747474747474,-6.113747874073726
0.7575757575757576,-6.128421841108505
0.7676767676767676,-6.11374787407373
0.7777777777777777,-6.149317916020901
0.7878787878787878,-6.40186380283798
0.7979797979797979,-6.689373716883164
0.8080808080808081,-7.004361763586586
0.8181818181818181,-7.341892428913544
0.8282828282828283,-7.698460700336579
0.8383838383838383,-8.07149504148651
0.8484848484848484,-8.459092032921573
0.8585858585858586,-8.85985516155312
0.8686868686868686,-9.272786097341596
0.8787878787878788,-9.697204401373762
0.8888888888888888,-10.132683255788162
0.898989898989899,-10.57899429156707
0.9090909090909091,-11.036057427932251
0.9191919191919191,-11.50389325015008
0.9292929292929293,-11.982576476651454
0.9393939393939393,-12.472189806952418
0.9494949494949495,-12.972778049109657
0.9595959595959596,-13.484302965306469
0.9696969696969696,-14.00659975928201
0.9797979797979798,-14.539336535702445
0.9898989898989898,-15.081978342684316
0.9999999999999999,-15.633757511771176


==> anc/fig4/subpl_3_series_55.csv <==
x,y
0.0,-16.19365189462396
0.010101010101010102,-16.76037225276997
0.020202020202020204,-17.332359517540443
0.0303030303030303,-17.907791973918513
0.04040404040404041,-18.48460173329603
0.050505050505050504,-19.060499249090807
0.0606060606060606,-19.633004179145384
0.07070707070707072,-20.199480657138892
0.08080808080808081,-20.757175009154384
0.09090909090909091,-21.303254116380742
0.10101010101010101,-21.83484293936612
0.1111111111111111,-22.349060139817965
0.1212121212121212,-22.84305122153078
0.13131313131313133,-23.31401910827226
0.14141414141414144,-23.759252471389853
0.15151515151515152,-24.176152170144867
0.16161616161616163,-24.562255430532005
0.17171717171717174,-24.922279561575223
0.18181818181818182,-25.279655702138463
0.1919191919191919,-25.594049744870436
0.20202020202020202,-25.86367850126938
0.2121212121212121,-26.08704298093687
0.2222222222222222,-26.262935131444117
0.23232323232323232,-26.39042267268789
0.2424242424242424,-26.468710934465232
0.25252525252525254,-26.495925509665458
0.26262626262626265,-26.46871093446522
0.27272727272727276,-26.39042267268789
0.2828282828282829,-26.262935131444138
0.29292929292929293,-26.087042980936843
0.30303030303030304,-25.863678501269376
0.31313131313131315,-25.594049744870475
0.32323232323232326,-25.279655702138438
0.33333333333333337,-24.922279561575202
0.3434343434343435,-24.562255430531994
0.3535353535353536,-24.176152170144903
0.36363636363636365,-23.75925247138994
0.3737373737373737,-23.31401910827221
0.3838383838383838,-22.843051221530768
0.3939393939393939,-22.349060139817954
0.40404040404040403,-21.834842939366084
0.41414141414141414,-21.303254116380753
0.4242424242424242,-20.757175009154388
0.4343434343434343,-20.19948065713889
0.4444444444444444,-19.633004179145402
0.45454545454545453,-19.06049924909083
0.46464646464646464,-18.48460173329605
0.47474747474747475,-17.9077919739185
0.4848484848484848,-17.332359517540468
0.4949494949494949,-16.760372252769997
0.5050505050505051,-16.19365189462399
0.5151515151515152,-15.63375751177116
0.5252525252525253,-15.08197834268431
0.5353535353535354,-14.539336535702427
0.5454545454545455,-14.006599759281974
0.5555555555555556,-13.48430296530646
0.5656565656565657,-12.972778049109612
0.5757575757575758,-12.47218980695239
0.5858585858585859,-11.982576476651438
0.595959595959596,-11.503893250150012
0.6060606060606061,-11.03605742793221
0.6161616161616162,-10.578994291567058
0.6262626262626263,-10.132683255788113
0.6363636363636365,-9.697204401373732
0.6464646464646465,-9.272786097341534
0.6565656565656566,-8.85985516155308
0.6666666666666667,-8.45909203292155
0.6767676767676768,-8.071495041486507
0.686868686868687,-7.698460700336564
0.696969696969697,-7.34189242891349
0.7070707070707072,-7.004361763586575
0.7171717171717172,-6.689373716883144
0.7272727272727273,-6.401863802837972
0.7373737373737373,-6.149317916020898
0.7474747474747474,-6.113747874073723
0.7575757575757576,-6.128421841108502
0.7676767676767676,-6.113747874073724
0.7777777777777777,-6.149317916020894
0.7878787878787878,-6.40186380283798
0.7979797979797979,-6.689373716883155
0.8080808080808081,-7.004361763586574
0.8181818181818181,-7.3418924289135
0.8282828282828283,-7.698460700336569
0.8383838383838383,-8.07149504148646
0.8484848484848484,-8.459092032921514
0.8585858585858586,-8.859855161553105
0.8686868686868686,-9.272786097341543
0.8787878787878788,-9.697204401373712
0.8888888888888888,-10.13268325578814
0.898989898989899,-10.578994291567046
0.9090909090909091,-11.036057427932228
0.9191919191919191,-11.503893250150071
0.9292929292929293,-11.982576476651436
0.9393939393939393,-12.472189806952402
0.9494949494949495,-12.972778049109646
0.9595959595959596,-13.484302965306458
0.9696969696969696,-14.006599759281984
0.9797979797979798,-14.539336535702413
0.9898989898989898,-15.081978342684307
0.9999999999999999,-15.633757511771165


==> anc/fig4/subpl_3_series_56.csv <==
x,y
0.0,-16.191072055073022
0.010101010101010102,-16.757680406920556
0.020202020202020204,-17.329358224048182
0.0303030303030303,-17.904251783622332
0.04040404040404041,-18.480242661537197
0.050505050505050504,-19.054973053320367
0.0606060606060606,-19.625878071022065
0.07070707070707072,-20.190223111889093
0.08080808080808081,-20.745144351026678
0.09090909090909091,-21.28769054613314
0.10101010101010101,-21.814864604070706
0.1111111111111111,-22.323663686688885
0.1212121212121212,-22.811116973640285
0.13131313131313133,-23.27432051365514
0.14141414141414144,-23.710468859457567
0.15151515151515152,-24.11688338590619
0.16161616161616163,-24.523975491246308
0.17171717171717174,-24.915255311120074
0.18181818181818182,-25.233009616699103
0.1919191919191919,-25.52226492159882
0.20202020202020202,-25.776448110806477
0.2121212121212121,-25.98603755152675
0.2222222222222222,-26.150110391761828
0.23232323232323232,-26.26789238432499
0.2424242424242424,-26.338801825124868
0.25252525252525254,-26.362478865715705
0.26262626262626265,-26.338801825124907
0.27272727272727276,-26.267892384324984
0.2828282828282829,-26.150110391761793
0.29292929292929293,-25.98603755152676
0.30303030303030304,-25.776448110806434
0.31313131313131315,-25.52226492159872
0.32323232323232326,-25.23300961669906
0.33333333333333337,-24.91525531112008
0.3434343434343435,-24.52397549124625
0.3535353535353536,-24.116883385906185
0.36363636363636365,-23.71046885945758
0.3737373737373737,-23.274320513655148
0.3838383838383838,-22.811116973640285
0.3939393939393939,-22.323663686688963
0.40404040404040403,-21.81486460407078
0.41414141414141414,-21.28769054613307
0.4242424242424242,-20.745144351026774
0.4343434343434343,-20.19022311188906
0.4444444444444444,-19.625878071022143
0.45454545454545453,-19.05497305332035
0.46464646464646464,-18.480242661537226
0.47474747474747475,-17.904251783622396
0.4848484848484848,-17.329358224048217
0.4949494949494949,-16.757680406920553
0.5050505050505051,-16.191072055072993
0.5151515151515152,-15.631105494695513
0.5252525252525253,-15.079064774006293
0.5353535353535354,-14.5359491643909
0.5454545454545455,-14.002486917903209
0.5555555555555556,-13.47915849035222
0.5656565656565657,-12.96622790398943
0.5757575757575758,-12.463780589968728
0.5858585858585859,-11.9717659489628
0.595959595959596,-11.490042987845204
0.6060606060606061,-11.018427690887473
0.6161616161616162,-10.55674121453439
0.6262626262626263,-10.1048585143177
0.6363636363636365,-9.662757608141334
0.6464646464646465,-9.230570386081643
0.6565656565656566,-8.808636798479387
0.6666666666666667,-8.397565615108183
0.6767676767676768,-7.9983071925722
0.686868686868687,-7.612247712454891
0.696969696969697,-7.241342051848851
0.7070707070707072,-6.888317952261835
0.7171717171717172,-6.557016405251694
0.7272727272727273,-6.252998650038632
0.7373737373737373,-6.110798371537468
0.7474747474747474,-5.945408383051455
0.7575757575757576,-5.8987528920055965
0.7676767676767676,-5.945408383051457
0.7777777777777777,-6.110798371537467
0.7878787878787878,-6.252998650038642
0.7979797979797979,-6.5570164052516935
0.8080808080808081,-6.888317952261826
0.8181818181818181,-7.241342051848866
0.8282828282828283,-7.612247712454903
0.8383838383838383,-7.998307192572163
0.8484848484848484,-8.397565615108192
0.8585858585858586,-8.80863679847937
0.8686868686868686,-9.230570386081618
0.8787878787878788,-9.662757608141337
0.8888888888888888,-10.104858514317737
0.898989898989899,-10.556741214534402
0.9090909090909091,-11.01842769088748
0.9191919191919191,-11.49004298784525
0.9292929292929293,-11.971765948962807
0.9393939393939393,-12.463780589968666
0.9494949494949495,-12.9662279039894
0.9595959595959596,-13.479158490352228
0.9696969696969696,-14.002486917903218
0.9797979797979798,-14.535949164390898
0.9898989898989898,-15.07906477400626
0.9999999999999999,-15.631105494695523


==> anc/fig4/subpl_3_series_57.csv <==
x,y
0.0,-14.980435837925501
0.010101010101010102,-15.625706329990908
0.020202020202020204,-16.27926107330709
0.0303030303030303,-16.93852768550707
0.04040404040404041,-17.600664480313064
0.050505050505050504,-18.26258433746467
0.0606060606060606,-18.920984129782063
0.07070707070707072,-19.572377129919374
0.08080808080808081,-20.21312580375633
0.09090909090909091,-20.83947307603584
0.10101010101010101,-21.44757237279519
0.1111111111111111,-22.033522226731872
0.1212121212121212,-22.5934221205261
0.13131313131313133,-23.12348042105927
0.14141414141414144,-23.620203313520264
0.15151515151515152,-24.087052395214265
0.16161616161616163,-24.523975491246276
0.17171717171717174,-24.915255311120063
0.18181818181818182,-25.233009616699043
0.1919191919191919,-25.513531312433035
0.20202020202020202,-25.754958980725778
0.2121212121212121,-25.955527414950907
0.2222222222222222,-26.11358024340707
0.23232323232323232,-26.22765079061132
0.2424242424242424,-26.296584235845003
0.25252525252525254,-26.319645835100342
0.26262626262626265,-26.296584235845046
0.27272727272727276,-26.227650790611325
0.2828282828282829,-26.11358024340708
0.29292929292929293,-25.95552741495091
0.30303030303030304,-25.754958980725785
0.31313131313131315,-25.51353131243303
0.32323232323232326,-25.233009616699043
0.33333333333333337,-24.91525531112003
0.3434343434343435,-24.52397549124624
0.3535353535353536,-24.087052395214247
0.36363636363636365,-23.620203313520236
0.3737373737373737,-23.123480421059234
0.3838383838383838,-22.593422120526135
0.3939393939393939,-22.0335222267319
0.40404040404040403,-21.44757237279516
0.41414141414141414,-20.839473076035762
0.4242424242424242,-20.213125803756387
0.4343434343434343,-19.572377129919392
0.4444444444444444,-18.920984129782003
0.45454545454545453,-18.262584337464645
0.46464646464646464,-17.600664480313085
0.47474747474747475,-16.938527685507008
0.4848484848484848,-16.279261073307083
0.4949494949494949,-15.625706329990898
0.5050505050505051,-14.980435837925482
0.5151515151515152,-14.345736585035763
0.5252525252525253,-13.723603553541146
0.5353535353535354,-13.115743748504407
0.5454545454545455,-12.523591678573368
0.5555555555555556,-11.948337280989993
0.5656565656565657,-11.390968609261892
0.5757575757575758,-10.852335405856813
0.5858585858585859,-10.33324921623385
0.595959595959596,-9.83465937915351
0.6060606060606061,-9.35800226852713
0.6161616161616162,-8.905935010673005
0.6262626262626263,-8.483578968995454
0.6363636363636365,-8.09824753924863
0.6464646464646465,-7.752586340707946
0.6565656565656566,-7.440382078069493
0.6666666666666667,-7.159077365821184
0.6767676767676768,-6.917468867277658
0.686868686868687,-6.700754363121847
0.696969696969697,-6.511478340505906
0.7070707070707072,-6.35328254851075
0.7171717171717172,-6.23072001184055
0.7272727272727273,-6.1487092292764665
0.7373737373737373,-6.110798371537452
0.7474747474747474,-5.945408383051446
0.7575757575757576,-5.840078016881791
0.7676767676767676,-5.945408383051442
0.7777777777777777,-6.11079837153745
0.7878787878787878,-6.14870922927645
0.7979797979797979,-6.230720011840544
0.8080808080808081,-6.35328254851077
0.8181818181818181,-6.51147834050592
0.8282828282828283,-6.700754363121843
0.8383838383838383,-6.9174688672776465
0.8484848484848484,-7.159077365821193
0.8585858585858586,-7.440382078069451
0.8686868686868686,-7.752586340707939
0.8787878787878788,-8.098247539248591
0.8888888888888888,-8.483578968995465
0.898989898989899,-8.905935010672982
0.9090909090909091,-9.358002268527137
0.9191919191919191,-9.834659379153532
0.9292929292929293,-10.333249216233858
0.9393939393939393,-10.852335405856813
0.9494949494949495,-11.390968609261883
0.9595959595959596,-11.948337280990001
0.9696969696969696,-12.523591678573403
0.9797979797979798,-13.115743748504412
0.9898989898989898,-13.72360355354113
0.9999999999999999,-14.345736585035693


==> anc/fig4/subpl_3_series_58.csv <==
x,y
0.0,-14.96150471552711
0.010101010101010102,-15.60680443365372
0.020202020202020204,-16.25983822189223
0.0303030303030303,-16.918106168973996
0.04040404040404041,-17.57886289653257
0.050505050505050504,-18.23914558997861
0.0606060606060606,-18.89580885507253
0.07070707070707072,-19.545564507663464
0.08080808080808081,-20.185024332456113
0.09090909090909091,-20.810743965641315
0.10101010101010101,-21.419266316435266
0.1111111111111111,-22.007163283545488
0.1212121212121212,-22.57107488755995
0.13131313131313133,-23.107745285599513
0.14141414141414144,-23.614055432947847
0.15151515151515152,-24.087052395214243
0.16161616161616163,-24.502518087687456
0.17171717171717174,-24.884222378357514
0.18181818181818182,-25.22450372339609
0.1919191919191919,-25.513531312432963
0.20202020202020202,-25.754958980725746
0.2121212121212121,-25.95552741495088
0.2222222222222222,-26.113580243407057
0.23232323232323232,-26.22765079061131
0.2424242424242424,-26.29658423584497
0.25252525252525254,-26.319645835100335
0.26262626262626265,-26.296584235845028
0.27272727272727276,-26.227650790611253
0.2828282828282829,-26.113580243407036
0.29292929292929293,-25.955527414950893
0.30303030303030304,-25.75495898072578
0.31313131313131315,-25.51353131243302
0.32323232323232326,-25.224503723396158
0.33333333333333337,-24.884222378357464
0.3434343434343435,-24.502518087687342
0.3535353535353536,-24.08705239521423
0.36363636363636365,-23.614055432947787
0.3737373737373737,-23.107745285599492
0.3838383838383838,-22.571074887559902
0.3939393939393939,-22.007163283545506
0.40404040404040403,-21.419266316435248
0.41414141414141414,-20.8107439656413
0.4242424242424242,-20.18502433245611
0.4343434343434343,-19.545564507663425
0.4444444444444444,-18.895808855072605
0.45454545454545453,-18.23914558997861
0.46464646464646464,-17.578862896532556
0.47474747474747475,-16.918106168973978
0.4848484848484848,-16.25983822189219
0.4949494949494949,-15.606804433653693
0.5050505050505051,-14.961504715527095
0.5151515151515152,-14.32617391639131
0.5252525252525253,-13.702771803359482
0.5353535353535354,-13.092983180546222
0.5454545454545455,-12.498228159265478
0.5555555555555556,-11.919682287693568
0.5656565656565657,-11.358306565610404
0.5757575757575758,-10.81488921215876
0.5858585858585859,-10.290107292931921
0.595959595959596,-9.784638418863189
0.6060606060606061,-9.299448362827714
0.6161616161616162,-8.836930626009012
0.6262626262626263,-8.407164159670808
0.6363636363636365,-8.035715559418634
0.6464646464646465,-7.71457919076918
0.6565656565656566,-7.424416837245272
0.6666666666666667,-7.159077365821182
0.6767676767676768,-6.9174688672776465
0.686868686868687,-6.700754363121816
0.696969696969697,-6.511478340505901
0.7070707070707072,-6.353282548510749
0.7171717171717172,-6.230720011840535
0.7272727272727273,-6.148709229276452
0.7373737373737373,-5.984653569980279
0.7474747474747474,-5.915733226597786
0.7575757575757576,-5.840078016881775
0.7676767676767676,-5.915733226597792
0.7777777777777777,-5.984653569980275
0.7878787878787878,-6.148709229276447
0.7979797979797979,-6.23072001184054
0.8080808080808081,-6.353282548510751
0.8181818181818181,-6.511478340505895
0.8282828282828283,-6.700754363121821
0.8383838383838383,-6.9174688672776385
0.8484848484848484,-7.159077365821185
0.8585858585858586,-7.424416837245287
0.8686868686868686,-7.714579190769164
0.8787878787878788,-8.035715559418628
0.8888888888888888,-8.40716415967078
0.898989898989899,-8.836930626009023
0.9090909090909091,-9.299448362827736
0.9191919191919191,-9.784638418863187
0.9292929292929293,-10.290107292931918
0.9393939393939393,-10.81488921215878
0.9494949494949495,-11.358306565610377
0.9595959595959596,-11.919682287693577
0.9696969696969696,-12.49822815926544
0.9797979797979798,-13.092983180546238
0.9898989898989898,-13.70277180335948
0.9999999999999999,-14.326173916391317


==> anc/fig4/subpl_3_series_59.csv <==
x,y
0.0,-14.961504715527104
0.010101010101010102,-15.60680443365371
0.020202020202020204,-16.25983822189215
0.0303030303030303,-16.91810616897394
0.04040404040404041,-17.578862896532545
0.050505050505050504,-18.239145589978595
0.0606060606060606,-18.895808855072527
0.07070707070707072,-19.545564507663407
0.08080808080808081,-20.185024332456056
0.09090909090909091,-20.810743965641276
0.10101010101010101,-21.419266316435255
0.1111111111111111,-22.00716328354545
0.1212121212121212,-22.571074887559934
0.13131313131313133,-23.10774528559948
0.14141414141414144,-23.614055432947797
0.15151515151515152,-24.08063553034351
0.16161616161616163,-24.49103733701033
0.17171717171717174,-24.830577742408334
0.18181818181818182,-25.13334439769019
0.1919191919191919,-25.40945398103019
0.20202020202020202,-25.67179635260824
0.2121212121212121,-25.8885058156563
0.2222222222222222,-26.058348713495846
0.23232323232323232,-26.18035910516872
0.2424242424242424,-26.25384362971604
0.25252525252525254,-26.27838492005608
0.26262626262626265,-26.253843629716044
0.27272727272727276,-26.1803591051687
0.2828282828282829,-26.058348713495825
0.29292929292929293,-25.888505815656334
0.30303030303030304,-25.671796352608244
0.31313131313131315,-25.40945398103018
0.32323232323232326,-25.133344397690212
0.33333333333333337,-24.83057774240836
0.3434343434343435,-24.491037337010344
0.3535353535353536,-24.080635530343486
0.36363636363636365,-23.61405543294777
0.3737373737373737,-23.10774528559949
0.3838383838383838,-22.57107488755988
0.3939393939393939,-22.007163283545495
0.40404040404040403,-21.419266316435234
0.41414141414141414,-20.810743965641294
0.4242424242424242,-20.18502433245609
0.4343434343434343,-19.545564507663368
0.4444444444444444,-18.89580885507259
0.45454545454545453,-18.239145589978595
0.46464646464646464,-17.578862896532538
0.47474747474747475,-16.918106168973967
0.4848484848484848,-16.25983822189215
0.4949494949494949,-15.606804433653682
0.5050505050505051,-14.961504715527067
0.5151515151515152,-14.3261739163913
0.5252525252525253,-13.702771803359473
0.5353535353535354,-13.092983180546216
0.5454545454545455,-12.498228159265436
0.5555555555555556,-11.919682287693536
0.5656565656565657,-11.358306565610379
0.5757575757575758,-10.814889212158755
0.5858585858585859,-10.290107292931896
0.595959595959596,-9.784638418863166
0.6060606060606061,-9.299448362827704
0.6161616161616162,-8.836930626008996
0.6262626262626263,-8.40716415967077
0.6363636363636365,-8.035715559418632
0.6464646464646465,-7.714579190769167
0.6565656565656566,-7.42441683724527
0.6666666666666667,-7.15449474297442
0.6767676767676768,-6.8917705905172735
0.686868686868687,-6.673367681616399
0.696969696969697,-6.477872319260295
0.7070707070707072,-6.3073200599883394
0.7171717171717172,-6.163842939941195
0.7272727272727273,-6.049543160032846
0.7373737373737373,-5.966328709001091
0.7474747474747474,-5.764972903715694
0.7575757575757576,-5.719827716939233
0.7676767676767676,-5.7649729037156945
0.7777777777777777,-5.9663287090010915
0.7878787878787878,-6.049543160032862
0.7979797979797979,-6.163842939941189
0.8080808080808081,-6.307320059988327
0.8181818181818181,-6.477872319260303
0.8282828282828283,-6.673367681616399
0.8383838383838383,-6.891770590517285
0.8484848484848484,-7.154494742974446
0.8585858585858586,-7.424416837245279
0.8686868686868686,-7.714579190769161
0.8787878787878788,-8.035715559418623
0.8888888888888888,-8.407164159670769
0.898989898989899,-8.836930626009012
0.9090909090909091,-9.299448362827727
0.9191919191919191,-9.784638418863162
0.9292929292929293,-10.290107292931912
0.9393939393939393,-10.814889212158736
0.9494949494949495,-11.358306565610372
0.9595959595959596,-11.919682287693552
0.9696969696969696,-12.498228159265432
0.9797979797979798,-13.092983180546227
0.9898989898989898,-13.702771803359463
0.9999999999999999,-14.326173916391305


==> anc/fig4/subpl_3_series_6.csv <==
x,y
0.0,-16.193651894623976
0.010101010101010102,-16.76037225277001
0.020202020202020204,-17.332359517540468
0.0303030303030303,-17.907791973918506
0.04040404040404041,-18.484601733296042
0.050505050505050504,-19.060499249090846
0.0606060606060606,-19.6330041791454
0.07070707070707072,-20.19948065713892
0.08080808080808081,-20.757175009154373
0.09090909090909091,-21.30325411638078
0.10101010101010101,-21.834842939366112
0.1111111111111111,-22.34906013981797
0.1212121212121212,-22.843051221530793
0.13131313131313133,-23.314019108272245
0.14141414141414144,-23.759252471389892
0.15151515151515152,-24.176152170144913
0.16161616161616163,-24.562255430532062
0.17171717171717174,-24.941330205512596
0.18181818181818182,-25.302081116633165
0.1919191919191919,-25.61943077525224
0.20202020202020202,-25.891363725762144
0.2121212121212121,-26.116176027728145
0.2222222222222222,-26.292474612004884
0.23232323232323232,-26.413444616980254
0.2424242424242424,-26.481739865134607
0.25252525252525254,-26.503494751765867
0.26262626262626265,-26.481739865134543
0.27272727272727276,-26.413444616980335
0.2828282828282829,-26.29247461200488
0.29292929292929293,-26.116176027728077
0.30303030303030304,-25.891363725762158
0.31313131313131315,-25.619430775252194
0.32323232323232326,-25.302081116633136
0.33333333333333337,-24.9413302055126
0.3434343434343435,-24.56225543053206
0.3535353535353536,-24.17615217014489
0.36363636363636365,-23.759252471389903
0.3737373737373737,-23.31401910827218
0.3838383838383838,-22.84305122153078
0.3939393939393939,-22.34906013981793
0.40404040404040403,-21.83484293936607
0.41414141414141414,-21.303254116380756
0.4242424242424242,-20.75717500915439
0.4343434343434343,-20.199480657138924
0.4444444444444444,-19.633004179145384
0.45454545454545453,-19.060499249090846
0.46464646464646464,-18.484601733296046
0.47474747474747475,-17.907791973918542
0.4848484848484848,-17.332359517540464
0.4949494949494949,-16.760372252769994
0.5050505050505051,-16.19365189462399
0.5151515151515152,-15.633757511771156
0.5252525252525253,-15.081978342684303
0.5353535353535354,-14.53933653570243
0.5454545454545455,-14.006599759281979
0.5555555555555556,-13.484302965306442
0.5656565656565657,-12.972778049109667
0.5757575757575758,-12.472189806952407
0.5858585858585859,-11.982576476651447
0.595959595959596,-11.503893250150062
0.6060606060606061,-11.036057427932251
0.6161616161616162,-10.578994291567067
0.6262626262626263,-10.132683255788152
0.6363636363636365,-9.697204401373753
0.6464646464646465,-9.272786097341564
0.6565656565656566,-8.859855161553119
0.6666666666666667,-8.459092032921552
0.6767676767676768,-8.071495041486516
0.686868686868687,-7.698460700336585
0.696969696969697,-7.341892428913548
0.7070707070707072,-7.004361763586584
0.7171717171717172,-6.6893737168831535
0.7272727272727273,-6.401863802837981
0.7373737373737373,-6.149317916020889
0.7474747474747474,-6.113747874073725
0.7575757575757576,-6.128421841108516
0.7676767676767676,-6.113747874073734
0.7777777777777777,-6.149317916020892
0.7878787878787878,-6.401863802837993
0.7979797979797979,-6.689373716883151
0.8080808080808081,-7.004361763586568
0.8181818181818181,-7.34189242891355
0.8282828282828283,-7.698460700336585
0.8383838383838383,-8.071495041486509
0.8484848484848484,-8.459092032921555
0.8585858585858586,-8.859855161553135
0.8686868686868686,-9.272786097341571
0.8787878787878788,-9.697204401373753
0.8888888888888888,-10.132683255788132
0.898989898989899,-10.578994291567083
0.9090909090909091,-11.03605742793225
0.9191919191919191,-11.503893250150051
0.9292929292929293,-11.982576476651433
0.9393939393939393,-12.472189806952414
0.9494949494949495,-12.972778049109673
0.9595959595959596,-13.484302965306446
0.9696969696969696,-14.006599759281956
0.9797979797979798,-14.53933653570244
0.9898989898989898,-15.081978342684302
0.9999999999999999,-15.633757511771162


==> anc/fig4/subpl_3_series_60.csv <==
x,y
0.0,-14.91729843340982
0.010101010101010102,-15.562424147737358
0.020202020202020204,-16.21381284770472
0.0303030303030303,-16.86904741674101
0.04040404040404041,-17.525477597681125
0.050505050505050504,-18.18024761229064
0.0606060606060606,-18.83033031643314
0.07070707070707072,-19.4725659255987
0.08080808080808081,-20.10370332905283
0.09090909090909091,-20.72044216793618
0.10101010101010101,-21.319474136775057
0.1111111111111111,-21.89752231979671
0.1212121212121212,-22.451377737405892
0.13131313131313133,-22.977932611621334
0.14141414141414144,-23.47421013634228
0.15151515151515152,-23.937390748560226
0.16161616161616163,-24.364835041300193
0.17171717171717174,-24.754103546623544
0.18181818181818182,-25.102973659296868
0.1919191919191919,-25.39738612595317
0.20202020202020202,-25.620974539474986
0.2121212121212121,-25.814543242673633
0.2222222222222222,-25.97743468509926
0.23232323232323232,-26.09320613986145
0.2424242424242424,-26.16214474259617
0.25252525252525254,-26.184972396669007
0.26262626262626265,-26.16214474259615
0.27272727272727276,-26.09320613986146
0.2828282828282829,-25.977434685099254
0.29292929292929293,-25.81454324267366
0.30303030303030304,-25.620974539475025
0.31313131313131315,-25.39738612595317
0.32323232323232326,-25.102973659296964
0.33333333333333337,-24.754103546623565
0.3434343434343435,-24.36483504130021
0.3535353535353536,-23.937390748560308
0.36363636363636365,-23.47421013634222
0.3737373737373737,-22.977932611621387
0.3838383838383838,-22.451377737405913
0.3939393939393939,-21.897522319796686
0.40404040404040403,-21.31947413677498
0.41414141414141414,-20.720442167936145
0.4242424242424242,-20.10370332905276
0.4343434343434343,-19.472565925598733
0.4444444444444444,-18.83033031643316
0.45454545454545453,-18.180247612290607
0.46464646464646464,-17.525477597681185
0.47474747474747475,-16.869047416740987
0.4848484848484848,-16.21381284770472
0.4949494949494949,-15.562424147737332
0.5050505050505051,-14.917298433409869
0.5151515151515152,-14.280600359578008
0.5252525252525253,-13.654232515866703
0.5353535353535354,-13.039836606680996
0.5454545454545455,-12.43880638941046
0.5555555555555556,-11.852314084647798
0.5656565656565657,-11.28135492900797
0.5757575757575758,-10.72682379760274
0.5858585858585859,-10.189667581648955
0.595959595959596,-9.67126451414859
0.6060606060606061,-9.174614883420269
0.6161616161616162,-8.731381703778224
0.6262626262626263,-8.340337859787084
0.6363636363636365,-7.990945201491553
0.6464646464646465,-7.666932801770074
0.6565656565656566,-7.390082288534505
0.6666666666666667,-7.131222686463265
0.6767676767676768,-6.891198680295456
0.686868686868687,-6.649223513397335
0.696969696969697,-6.4284832226909066
0.7070707070707072,-6.229321075142091
0.7171717171717172,-6.052018073219452
0.7272727272727273,-5.8964435022608885
0.7373737373737373,-5.761939679519758
0.7474747474747474,-5.695668426629698
0.7575757575757576,-5.719827716939204
0.7676767676767676,-5.695668426629707
0.7777777777777777,-5.761939679519769
0.7878787878787878,-5.896443502260865
0.7979797979797979,-6.05201807321946
0.8080808080808081,-6.229321075142098
0.8181818181818181,-6.428483222690886
0.8282828282828283,-6.649223513397322
0.8383838383838383,-6.891198680295471
0.8484848484848484,-7.131222686463276
0.8585858585858586,-7.390082288534508
0.8686868686868686,-7.666932801770089
0.8787878787878788,-7.990945201491563
0.8888888888888888,-8.340337859787057
0.898989898989899,-8.731381703778233
0.9090909090909091,-9.174614883420308
0.9191919191919191,-9.671264514148627
0.9292929292929293,-10.189667581648957
0.9393939393939393,-10.72682379760272
0.9494949494949495,-11.281354929007968
0.9595959595959596,-11.852314084647787
0.9696969696969696,-12.438806389410477
0.9797979797979798,-13.039836606680991
0.9898989898989898,-13.654232515866719
0.9999999999999999,-14.280600359578017


==> anc/fig4/subpl_3_series_61.csv <==
x,y
0.0,-14.905933701150214
0.010101010101010102,-15.551000074318386
0.020202020202020204,-16.20196550353413
0.0303030303030303,-16.856432293250396
0.04040404040404041,-17.511774078131644
0.050505050505050504,-18.165161857010414
0.0606060606060606,-18.813596473325106
0.07070707070707072,-19.453945538543476
0.08080808080808081,-20.082982805373945
0.09090909090909091,-20.697428152774606
0.10101010101010101,-21.293986607122896
0.1111111111111111,-21.86938514454521
0.1212121212121212,-22.42040636104869
0.13131313131313133,-22.943918456804287
0.14141414141414144,-23.436901420675174
0.15151515151515152,-23.896469995845393
0.16161616161616163,-24.31989529910114
0.17171717171717174,-24.704629304496
0.18181818181818182,-25.048339746837062
0.1919191919191919,-25.348964982948363
0.20202020202020202,-25.60479224863211
0.2121212121212121,-25.81454324267357
0.2222222222222222,-25.977434685099258
0.23232323232323232,-26.093206139861444
0.2424242424242424,-26.162144742596123
0.25252525252525254,-26.18497239666899
0.26262626262626265,-26.162144742596126
0.27272727272727276,-26.093206139861433
0.2828282828282829,-25.977434685099247
0.29292929292929293,-25.814543242673615
0.30303030303030304,-25.60479224863208
0.31313131313131315,-25.348964982948388
0.32323232323232326,-25.048339746837044
0.33333333333333337,-24.704629304495963
0.3434343434343435,-24.319895299101148
0.3535353535353536,-23.896469995845365
0.36363636363636365,-23.436901420675177
0.3737373737373737,-22.94391845680424
0.3838383838383838,-22.420406361048695
0.3939393939393939,-21.869385144545234
0.40404040404040403,-21.29398660712292
0.41414141414141414,-20.697428152774595
0.4242424242424242,-20.08298280537393
0.4343434343434343,-19.453945538543458
0.4444444444444444,-18.813596473325127
0.45454545454545453,-18.165161857010446
0.46464646464646464,-17.511774078131626
0.47474747474747475,-16.85643229325045
0.4848484848484848,-16.20196550353411
0.4949494949494949,-15.55100007431839
0.5050505050505051,-14.905933701150225
0.5151515151515152,-14.268917691278459
0.5252525252525253,-13.641849223320444
0.5353535353535354,-13.026375176829328
0.5454545454545455,-12.42390968203261
0.5555555555555556,-11.835670003977595
0.5656565656565657,-11.262743615063018
0.5757575757575758,-10.706227307437278
0.5858585858585859,-10.16758691070923
0.595959595959596,-9.652534892862832
0.6060606060606061,-9.170745389585298
0.6161616161616162,-8.73138170377822
0.6262626262626263,-8.340337859787066
0.6363636363636365,-7.990945201491539
0.6464646464646465,-7.665338716404619
0.6565656565656566,-7.359252500240612
0.6666666666666667,-7.071422903109553
0.6767676767676768,-6.802060482685878
0.686868686868687,-6.552346887766623
0.696969696969697,-6.324340883837334
0.7070707070707072,-6.12112904929119
0.7171717171717172,-5.947275137125471
0.7272727272727273,-5.809849196426766
0.7373737373737373,-5.720469193121924
0.7474747474747474,-5.695668426629693
0.7575757575757576,-5.612627728744509
0.7676767676767676,-5.695668426629705
0.7777777777777777,-5.720469193121924
0.7878787878787878,-5.809849196426759
0.7979797979797979,-5.947275137125464
0.8080808080808081,-6.1211290492912
0.8181818181818181,-6.32434088383735
0.8282828282828283,-6.552346887766594
0.8383838383838383,-6.80206048268588
0.8484848484848484,-7.071422903109539
0.8585858585858586,-7.359252500240612
0.8686868686868686,-7.66533871640464
0.8787878787878788,-7.990945201491562
0.8888888888888888,-8.340337859787056
0.898989898989899,-8.731381703778231
0.9090909090909091,-9.170745389585303
0.9191919191919191,-9.652534892862873
0.9292929292929293,-10.167586910709234
0.9393939393939393,-10.706227307437272
0.9494949494949495,-11.262743615063025
0.9595959595959596,-11.835670003977597
0.9696969696969696,-12.423909682032608
0.9797979797979798,-13.026375176829312
0.9898989898989898,-13.641849223320456
0.9999999999999999,-14.268917691278439


==> anc/fig4/subpl_3_series_62.csv <==
x,y
0.0,-14.905933701150193
0.010101010101010102,-15.55100007431836
0.020202020202020204,-16.201965503534115
0.0303030303030303,-16.85643229325037
0.04040404040404041,-17.51177407813164
0.050505050505050504,-18.16516185701041
0.0606060606060606,-18.813596473325088
0.07070707070707072,-19.4539455385434
0.08080808080808081,-20.082982805373916
0.09090909090909091,-20.697428152774553
0.10101010101010101,-21.29398660712288
0.1111111111111111,-21.869385144545177
0.1212121212121212,-22.420406361048656
0.13131313131313133,-22.94391845680428
0.14141414141414144,-23.43690142067513
0.15151515151515152,-23.896469995845354
0.16161616161616163,-24.319895299101123
0.17171717171717174,-24.70462930449599
0.18181818181818182,-25.048339746837033
0.1919191919191919,-25.348964982948335
0.20202020202020202,-25.604792248632027
0.2121212121212121,-25.802615507940118
0.2222222222222222,-25.941058518973385
0.23232323232323232,-26.05265510347174
0.2424242424242424,-26.127687245092915
0.25252525252525254,-26.152910181234276
0.26262626262626265,-26.127687245092908
0.27272727272727276,-26.05265510347174
0.2828282828282829,-25.941058518973442
0.29292929292929293,-25.8026155079402
0.30303030303030304,-25.60479224863206
0.31313131313131315,-25.348964982948335
0.32323232323232326,-25.048339746837012
0.33333333333333337,-24.70462930449596
0.3434343434343435,-24.31989529910112
0.3535353535353536,-23.896469995845347
0.36363636363636365,-23.4369014206751
0.3737373737373737,-22.94391845680423
0.3838383838383838,-22.420406361048688
0.3939393939393939,-21.869385144545177
0.40404040404040403,-21.293986607122893
0.41414141414141414,-20.697428152774545
0.4242424242424242,-20.08298280537393
0.4343434343434343,-19.453945538543383
0.4444444444444444,-18.81359647332509
0.45454545454545453,-18.165161857010354
0.46464646464646464,-17.511774078131573
0.47474747474747475,-16.856432293250382
0.4848484848484848,-16.201965503534076
0.4949494949494949,-15.55100007431838
0.5050505050505051,-14.90593370115021
0.5151515151515152,-14.268917691278435
0.5252525252525253,-13.64184922332043
0.5353535353535354,-13.026375176829296
0.5454545454545455,-12.423909682032598
0.5555555555555556,-11.835670003977594
0.5656565656565657,-11.262743615062998
0.5757575757575758,-10.706227307437242
0.5858585858585859,-10.167586910709225
0.595959595959596,-9.65253489286283
0.6060606060606061,-9.170745389585255
0.6161616161616162,-8.724673254278494
0.6262626262626263,-8.328713594082563
0.6363636363636365,-7.9703858782967485
0.6464646464646465,-7.665338716404601
0.6565656565656566,-7.359252500240608
0.6666666666666667,-7.071422903109536
0.6767676767676768,-6.802060482685873
0.686868686868687,-6.552346887766609
0.696969696969697,-6.324340883837323
0.7070707070707072,-6.121129049291187
0.7171717171717172,-5.94727513712547
0.7272727272727273,-5.809849196426763
0.7373737373737373,-5.720469193121912
0.7474747474747474,-5.647666737716962
0.7575757575757576,-5.612627728744498
0.7676767676767676,-5.647666737716959
0.7777777777777777,-5.7204691931219065
0.7878787878787878,-5.809849196426748
0.7979797979797979,-5.947275137125451
0.8080808080808081,-6.121129049291181
0.8181818181818181,-6.324340883837334
0.8282828282828283,-6.5523468877665865
0.8383838383838383,-6.802060482685879
0.8484848484848484,-7.071422903109535
0.8585858585858586,-7.359252500240605
0.8686868686868686,-7.665338716404609
0.8787878787878788,-7.970385878296776
0.8888888888888888,-8.328713594082553
0.898989898989899,-8.724673254278493
0.9090909090909091,-9.170745389585294
0.9191919191919191,-9.652534892862835
0.9292929292929293,-10.167586910709227
0.9393939393939393,-10.706227307437258
0.9494949494949495,-11.262743615063002
0.9595959595959596,-11.835670003977581
0.9696969696969696,-12.423909682032603
0.9797979797979798,-13.026375176829283
0.9898989898989898,-13.641849223320442
0.9999999999999999,-14.268917691278437


==> anc/fig4/subpl_3_series_63.csv <==
x,y
0.0,-14.903389401975979
0.010101010101010102,-15.548253907482135
0.020202020202020204,-16.198810628855636
0.0303030303030303,-16.85260743540186
0.04040404040404041,-17.506940775256883
0.050505050505050504,-18.158878877899774
0.0606060606060606,-18.805292881918508
0.07070707070707072,-19.442894479893145
0.08080808080808081,-20.068279419555484
0.09090909090909091,-20.67797719930516
0.10101010101010101,-21.26850822741074
0.1111111111111111,-21.836449788794077
0.1212121212121212,-22.378510154089614
0.13131313131313133,-22.89160519615595
0.14141414141414144,-23.372925260244607
0.15151515151515152,-23.82085062752793
0.16161616161616163,-24.243766263583673
0.17171717171717174,-24.629319447534424
0.18181818181818182,-24.975370823251524
0.1919191919191919,-25.279991754290947
0.20202020202020202,-25.541466452986782
0.2121212121212121,-25.758281850131905
0.2222222222222222,-25.929094507689207
0.23232323232323232,-26.05265510347171
0.2424242424242424,-26.127687245092872
0.25252525252525254,-26.15291018123424
0.26262626262626265,-26.1276872450929
0.27272727272727276,-26.052655103471718
0.2828282828282829,-25.92909450768919
0.29292929292929293,-25.758281850131898
0.30303030303030304,-25.541466452986786
0.31313131313131315,-25.279991754290936
0.32323232323232326,-24.975370823251556
0.33333333333333337,-24.629319447534428
0.3434343434343435,-24.24376626358364
0.3535353535353536,-23.820850627527935
0.36363636363636365,-23.372925260244628
0.3737373737373737,-22.891605196155965
0.3838383838383838,-22.378510154089597
0.3939393939393939,-21.836449788794052
0.40404040404040403,-21.268508227410752
0.41414141414141414,-20.67797719930512
0.4242424242424242,-20.06827941955546
0.4343434343434343,-19.44289447989308
0.4444444444444444,-18.80529288191851
0.45454545454545453,-18.15887887789977
0.46464646464646464,-17.50694077525684
0.47474747474747475,-16.85260743540188
0.4848484848484848,-16.19881062885563
0.4949494949494949,-15.54825390748214
0.5050505050505051,-14.90338940197599
0.5151515151515152,-14.266404435420965
0.5252525252525253,-13.639220258450182
0.5353535353535354,-13.02350600188848
0.5454545454545455,-12.42071304515702
0.5555555555555556,-11.832140584847275
0.5656565656565657,-11.2590578492401
0.5757575757575758,-10.702947554243288
0.5858585858585859,-10.166039828813098
0.595959595959596,-9.649865929961681
0.6060606060606061,-9.16219225907086
0.6161616161616162,-8.724673254278484
0.6262626262626263,-8.328713594082542
0.6363636363636365,-7.960570808306075
0.6464646464646465,-7.642664470880279
0.6565656565656566,-7.331196300178172
0.6666666666666667,-7.035193472030879
0.6767676767676768,-6.764737020378705
0.686868686868687,-6.523138404111932
0.696969696969697,-6.302102499135595
0.7070707070707072,-6.104155238405142
0.7171717171717172,-5.932439100540195
0.7272727272727273,-5.790841022958364
0.7373737373737373,-5.684016130358515
0.7474747474747474,-5.617012425913289
0.7575757575757576,-5.594100000691813
0.7676767676767676,-5.617012425913293
0.7777777777777777,-5.684016130358525
0.7878787878787878,-5.790841022958361
0.7979797979797979,-5.932439100540188
0.8080808080808081,-6.1041552384051325
0.8181818181818181,-6.302102499135606
0.8282828282828283,-6.52313840411193
0.8383838383838383,-6.76473702037871
0.8484848484848484,-7.03519347203089
0.8585858585858586,-7.331196300178174
0.8686868686868686,-7.642664470880293
0.8787878787878788,-7.960570808306066
0.8888888888888888,-8.328713594082544
0.898989898989899,-8.724673254278473
0.9090909090909091,-9.16219225907086
0.9191919191919191,-9.64986592996169
0.9292929292929293,-10.166039828813114
0.9393939393939393,-10.702947554243272
0.9494949494949495,-11.2590578492401
0.9595959595959596,-11.832140584847263
0.9696969696969696,-12.420713045157012
0.9797979797979798,-13.023506001888467
0.9898989898989898,-13.639220258450164
0.9999999999999999,-14.266404435420926


==> anc/fig4/subpl_3_series_64.csv <==
x,y
0.0,-14.90338940197597
0.010101010101010102,-15.548253907482115
0.020202020202020204,-16.198810628855615
0.0303030303030303,-16.85260743540185
0.04040404040404041,-17.50694077525684
0.050505050505050504,-18.158878877899745
0.0606060606060606,-18.805292881918476
0.07070707070707072,-19.442894479893077
0.08080808080808081,-20.06827941955547
0.09090909090909091,-20.677977199305097
0.10101010101010101,-21.268508227410727
0.1111111111111111,-21.836449788794035
0.1212121212121212,-22.378510154089565
0.13131313131313133,-22.891605196155943
0.14141414141414144,-23.372925260244575
0.15151515151515152,-23.82085062752792
0.16161616161616163,-24.243766263583613
0.17171717171717174,-24.6293194475344
0.18181818181818182,-24.97537082325146
0.1919191919191919,-25.279991754290833
0.20202020202020202,-25.541466452986754
0.2121212121212121,-25.75828185013187
0.2222222222222222,-25.92909450768919
0.23232323232323232,-26.035304091855267
0.2424242424242424,-26.08460937885341
0.25252525252525254,-26.08849206216996
0.26262626262626265,-26.084609378853344
0.27272727272727276,-26.035304091855373
0.2828282828282829,-25.929094507689143
0.29292929292929293,-25.75828185013187
0.30303030303030304,-25.541466452986757
0.31313131313131315,-25.2799917542909
0.32323232323232326,-24.975370823251463
0.33333333333333337,-24.629319447534385
0.3434343434343435,-24.243766263583638
0.3535353535353536,-23.82085062752791
0.36363636363636365,-23.372925260244596
0.3737373737373737,-22.89160519615593
0.3838383838383838,-22.37851015408958
0.3939393939393939,-21.836449788794024
0.40404040404040403,-21.2685082274107
0.41414141414141414,-20.677977199305104
0.4242424242424242,-20.068279419555427
0.4343434343434343,-19.442894479893077
0.4444444444444444,-18.80529288191851
0.45454545454545453,-18.158878877899767
0.46464646464646464,-17.506940775256798
0.47474747474747475,-16.852607435401854
0.4848484848484848,-16.19881062885562
0.4949494949494949,-15.54825390748214
0.5050505050505051,-14.903389401975968
0.5151515151515152,-14.26640443542093
0.5252525252525253,-13.639220258450155
0.5353535353535354,-13.023506001888464
0.5454545454545455,-12.420713045157008
0.5555555555555556,-11.832140584847258
0.5656565656565657,-11.259057849240087
0.5757575757575758,-10.702947554243263
0.5858585858585859,-10.166039828813068
0.595959595959596,-9.64986592996168
0.6060606060606061,-9.162192259070846
0.6161616161616162,-8.708159685778009
0.6262626262626263,-8.316810951636288
0.6363636363636365,-7.930862197133458
0.6464646464646465,-7.597492242679854
0.6565656565656566,-7.301892105999569
0.6666666666666667,-7.024866313270387
0.6767676767676768,-6.764737020378703
0.686868686868687,-6.523138404111922
0.696969696969697,-6.302102499135589
0.7070707070707072,-6.104155238405125
0.7171717171717172,-5.932439100540184
0.7272727272727273,-5.790841022958356
0.7373737373737373,-5.684016130358514
0.7474747474747474,-5.6170124259132805
0.7575757575757576,-5.594100000691801
0.7676767676767676,-5.617012425913277
0.7777777777777777,-5.684016130358501
0.7878787878787878,-5.790841022958354
0.7979797979797979,-5.932439100540182
0.8080808080808081,-6.104155238405125
0.8181818181818181,-6.302102499135596
0.8282828282828283,-6.523138404111912
0.8383838383838383,-6.764737020378706
0.8484848484848484,-7.024866313270389
0.8585858585858586,-7.3018921059995625
0.8686868686868686,-7.597492242679854
0.8787878787878788,-7.930862197133455
0.8888888888888888,-8.316810951636278
0.898989898989899,-8.7081596857781
0.9090909090909091,-9.16219225907084
0.9191919191919191,-9.649865929961685
0.9292929292929293,-10.1660398288131
0.9393939393939393,-10.702947554243252
0.9494949494949495,-11.259057849240088
0.9595959595959596,-11.83214058484725
0.9696969696969696,-12.420713045157004
0.9797979797979798,-13.02350600188846
0.9898989898989898,-13.639220258450159
0.9999999999999999,-14.266404435420922


==> anc/fig4/subpl_3_series_65.csv <==
x,y
0.0,-14.875899966078778
0.010101010101010102,-15.520876274174531
0.020202020202020204,-16.170833516684354
0.0303030303030303,-16.823446408869817
0.04040404040404041,-17.47618075814704
0.050505050505050504,-18.126316857442973
0.0606060606060606,-18.770979016756613
0.07070707070707072,-19.40716951028722
0.08080808080808081,-20.031805225953818
0.09090909090909091,-20.64175544039204
0.10101010101010101,-21.233879372592366
0.1111111111111111,-21.80506244746071
0.1212121212121212,-22.352250482669284
0.13131313131313133,-22.872481263524588
0.14141414141414144,-23.36291316756463
0.15151515151515152,-23.81997658147163
0.16161616161616163,-24.23058683852496
0.17171717171717174,-24.602878021060544
0.18181818181818182,-24.935222723932302
0.1919191919191919,-25.22620299799139
0.20202020202020202,-25.474583786216055
0.2121212121212121,-25.679303012759547
0.2222222222222222,-25.839473889296475
0.23232323232323232,-25.959375081321177
0.2424242424242424,-26.046732628848215
0.25252525252525254,-26.088492062169895
0.26262626262626265,-26.046732628848165
0.27272727272727276,-25.959375081321202
0.2828282828282829,-25.839473889296453
0.29292929292929293,-25.679303012759526
0.30303030303030304,-25.474583786216055
0.31313131313131315,-25.226202997991386
0.32323232323232326,-24.935222723932377
0.33333333333333337,-24.602878021060512
0.3434343434343435,-24.230586838524957
0.3535353535353536,-23.819976581471614
0.36363636363636365,-23.362913167564646
0.3737373737373737,-22.87248126352459
0.3838383838383838,-22.35225048266927
0.3939393939393939,-21.805062447460788
0.40404040404040403,-21.23387937259232
0.41414141414141414,-20.641755440392043
0.4242424242424242,-20.03180522595383
0.4343434343434343,-19.407169510287225
0.4444444444444444,-18.770979016756634
0.45454545454545453,-18.126316857442973
0.46464646464646464,-17.476180758147045
0.47474747474747475,-16.823446408869835
0.4848484848484848,-16.170833516684365
0.4949494949494949,-15.520876274174535
0.5050505050505051,-14.875899966078826
0.5151515151515152,-14.238005320916768
0.5252525252525253,-13.60906204081566
0.5353535353535354,-12.99071290282074
0.5454545454545455,-12.384390380916534
0.5555555555555556,-11.791350096449667
0.5656565656565657,-11.212733242674028
0.5757575757575758,-10.649696566086782
0.5858585858585859,-10.103746005543004
0.595959595959596,-9.5777528426247
0.6060606060606061,-9.093534869142802
0.6161616161616162,-8.687589483915012
0.6262626262626263,-8.286075403287246
0.6363636363636365,-7.93086219713344
0.6464646464646465,-7.597492242679852
0.6565656565656566,-7.301892105999554
0.6666666666666667,-7.02486631327038
0.6767676767676768,-6.754852225120823
0.686868686868687,-6.491153115550901
0.696969696969697,-6.245982747034096
0.7070707070707072,-6.0229277999096285
0.7171717171717172,-5.8322847968821
0.7272727272727273,-5.670867506285488
0.7373737373737373,-5.570457815481371
0.7474747474747474,-5.546341425633293
0.7575757575757576,-5.557857405911397
0.7676767676767676,-5.546341425633288
0.7777777777777777,-5.570457815481375
0.7878787878787878,-5.67086750628547
0.7979797979797979,-5.832284796882097
0.8080808080808081,-6.022927799909629
0.8181818181818181,-6.2459827470340885
0.8282828282828283,-6.491153115550899
0.8383838383838383,-6.754852225120828
0.8484848484848484,-7.024866313270381
0.8585858585858586,-7.301892105999561
0.8686868686868686,-7.597492242679848
0.8787878787878788,-7.930862197133453
0.8888888888888888,-8.286075403287292
0.898989898989899,-8.68758948391503
0.9090909090909091,-9.09353486914283
0.9191919191919191,-9.577752842624678
0.9292929292929293,-10.103746005542977
0.9393939393939393,-10.649696566086787
0.9494949494949495,-11.212733242674014
0.9595959595959596,-11.791350096449667
0.9696969696969696,-12.38439038091653
0.9797979797979798,-12.990712902820723
0.9898989898989898,-13.609062040815717
0.9999999999999999,-14.238005320916749


==> anc/fig4/subpl_3_series_66.csv <==
x,y
0.0,-14.875899966078773
0.010101010101010102,-15.520876274174514
0.020202020202020204,-16.17083351668432
0.0303030303030303,-16.82344640886981
0.04040404040404041,-17.476180758147027
0.050505050505050504,-18.126316857442973
0.0606060606060606,-18.770979016756577
0.07070707070707072,-19.4071695102872
0.08080808080808081,-20.03180522595378
0.09090909090909091,-20.641755440392018
0.10101010101010101,-21.23387937259229
0.1111111111111111,-21.805062447460692
0.1212121212121212,-22.352250482669266
0.13131313131313133,-22.87248126352454
0.14141414141414144,-23.362913167564578
0.15151515151515152,-23.819976581471593
0.16161616161616163,-24.230586838524925
0.17171717171717174,-24.6028780210605
0.18181818181818182,-24.93522272393229
0.1919191919191919,-25.226202997991376
0.20202020202020202,-25.474583786215987
0.2121212121212121,-25.679303012759533
0.2222222222222222,-25.839473889296436
0.23232323232323232,-25.954393274359525
0.2424242424242424,-26.02355114351674
0.25252525252525254,-26.04663829867594
0.26262626262626265,-26.023551143516762
0.27272727272727276,-25.954393274359532
0.2828282828282829,-25.839473889296443
0.29292929292929293,-25.679303012759515
0.30303030303030304,-25.47458378621598
0.31313131313131315,-25.22620299799137
0.32323232323232326,-24.935222723932284
0.33333333333333337,-24.602878021060505
0.3434343434343435,-24.230586838524932
0.3535353535353536,-23.81997658147156
0.36363636363636365,-23.362913167564617
0.3737373737373737,-22.872481263524563
0.3838383838383838,-22.352250482669263
0.3939393939393939,-21.805062447460728
0.40404040404040403,-21.23387937259231
0.41414141414141414,-20.641755440392018
0.4242424242424242,-20.03180522595378
0.4343434343434343,-19.407169510287183
0.4444444444444444,-18.77097901675661
0.45454545454545453,-18.12631685744297
0.46464646464646464,-17.476180758147002
0.47474747474747475,-16.82344640886981
0.4848484848484848,-16.170833516684354
0.4949494949494949,-15.520876274174515
0.5050505050505051,-14.875899966078793
0.5151515151515152,-14.238005320916736
0.5252525252525253,-13.609062040815658
0.5353535353535354,-12.99071290282073
0.5454545454545455,-12.384390380916498
0.5555555555555556,-11.79135009644964
0.5656565656565657,-11.212733242674002
0.5757575757575758,-10.649696566086767
0.5858585858585859,-10.103746005542975
0.595959595959596,-9.577752842624689
0.6060606060606061,-9.07763049445058
0.6161616161616162,-8.602502153926931
0.6262626262626263,-8.269982479786382
0.6363636363636365,-7.910123056315884
0.6464646464646465,-7.594504391468926
0.6565656565656566,-7.289600473713993
0.6666666666666667,-6.993603384914395
0.6767676767676768,-6.72217582299972
0.686868686868687,-6.470227252853334
0.696969696969697,-6.236465026493681
0.7070707070707072,-6.022927799909625
0.7171717171717172,-5.832284796882097
0.7272727272727273,-5.66825008580216
0.7373737373737373,-5.536549856319943
0.7474747474747474,-5.479467083383984
0.7575757575757576,-5.548306450598431
0.7676767676767676,-5.479467083383981
0.7777777777777777,-5.536549856319927
0.7878787878787878,-5.668250085802171
0.7979797979797979,-5.83228479688209
0.8080808080808081,-6.0229277999096285
0.8181818181818181,-6.236465026493692
0.8282828282828283,-6.470227252853343
0.8383838383838383,-6.722175822999715
0.8484848484848484,-6.993603384914392
0.8585858585858586,-7.28960047371399
0.8686868686868686,-7.594504391468946
0.8787878787878788,-7.910123056315892
0.8888888888888888,-8.269982479786355
0.898989898989899,-8.602502153926919
0.9090909090909091,-9.077630494450588
0.9191919191919191,-9.577752842624655
0.9292929292929293,-10.103746005542972
0.9393939393939393,-10.649696566086767
0.9494949494949495,-11.212733242674004
0.9595959595959596,-11.791350096449639
0.9696969696969696,-12.384390380916493
0.9797979797979798,-12.990712902820707
0.9898989898989898,-13.609062040815678
0.9999999999999999,-14.238005320916743


==> anc/fig4/subpl_3_series_67.csv <==
x,y
0.0,-14.834399743548863
0.010101010101010102,-15.479249651404878
0.020202020202020204,-16.127799169875072
0.0303030303030303,-16.777817059444136
0.04040404040404041,-17.426889991340484
0.050505050505050504,-18.072440853420883
0.0606060606060606,-18.711753916170295
0.07070707070707072,-19.342004553190954
0.08080808080808081,-19.96029183323661
0.09090909090909091,-20.56367254867231
0.10101010101010101,-21.149195448184443
0.1111111111111111,-21.71393466292188
0.1212121212121212,-22.25502155102093
0.13131313131313133,-22.769674416962363
0.14141414141414144,-23.255225771658527
0.15151515151515152,-23.709146974395658
0.16161616161616163,-24.12907023292756
0.17171717171717174,-24.51280803285225
0.18181818181818182,-24.858370125794682
0.1919191919191919,-25.163978234324134
0.20202020202020202,-25.42807863741134
0.2121212121212121,-25.64935279074791
0.2222222222222222,-25.82672611747527
0.23232323232323232,-25.954393274359514
0.2424242424242424,-26.02355114351671
0.25252525252525254,-26.046638298675933
0.26262626262626265,-26.023551143516702
0.27272727272727276,-25.954393274359497
0.2828282828282829,-25.826726117475236
0.29292929292929293,-25.64935279074793
0.30303030303030304,-25.428078637411346
0.31313131313131315,-25.163978234324105
0.32323232323232326,-24.85837012579463
0.33333333333333337,-24.512808032852227
0.3434343434343435,-24.129070232927457
0.3535353535353536,-23.709146974395665
0.36363636363636365,-23.25522577165855
0.3737373737373737,-22.769674416962314
0.3838383838383838,-22.255021551020846
0.3939393939393939,-21.71393466292189
0.40404040404040403,-21.149195448184386
0.41414141414141414,-20.563672548672322
0.4242424242424242,-19.960291833236663
0.4343434343434343,-19.342004553190936
0.4444444444444444,-18.711753916170313
0.45454545454545453,-18.07244085342084
0.46464646464646464,-17.42688999134041
0.47474747474747475,-16.777817059444182
0.4848484848484848,-16.127799169875043
0.4949494949494949,-15.479249651404853
0.5050505050505051,-14.834399743548873
0.5151515151515152,-14.195291895667909
0.5252525252525253,-13.563799140127676
0.5353535353535354,-12.941703410812538
0.5454545454545455,-12.330795903902718
0.5555555555555556,-11.732949395042152
0.5656565656565657,-11.150487021279911
0.5757575757575758,-10.58699663937116
0.5858585858585859,-10.048870873138814
0.595959595959596,-9.547107764603227
0.6060606060606061,-9.077630494450574
0.6161616161616162,-8.602502153926906
0.6262626262626263,-8.238729049319382
0.6363636363636365,-7.91012305631588
0.6464646464646465,-7.594504391468907
0.6565656565656566,-7.289600473713987
0.6666666666666667,-6.993603384914383
0.6767676767676768,-6.7221758229997155
0.686868686868687,-6.47022725285333
0.696969696969697,-6.236465026493676
0.7070707070707072,-6.022670264657149
0.7171717171717172,-5.827293377023861
0.7272727272727273,-5.668250085802152
0.7373737373737373,-5.536549856319928
0.7474747474747474,-5.446923195873879
0.7575757575757576,-5.414030561401535
0.7676767676767676,-5.446923195873874
0.7777777777777777,-5.536549856319922
0.7878787878787878,-5.668250085802155
0.7979797979797979,-5.827293377023868
0.8080808080808081,-6.022670264657154
0.8181818181818181,-6.236465026493676
0.8282828282828283,-6.470227252853323
0.8383838383838383,-6.722175822999711
0.8484848484848484,-6.993603384914382
0.8585858585858586,-7.289600473713988
0.8686868686868686,-7.594504391468927
0.8787878787878788,-7.910123056315876
0.8888888888888888,-8.238729049319357
0.898989898989899,-8.60250215392689
0.9090909090909091,-9.07763049445058
0.9191919191919191,-9.547107764603243
0.9292929292929293,-10.048870873138831
0.9393939393939393,-10.586996639371183
0.9494949494949495,-11.15048702127991
0.9595959595959596,-11.732949395042132
0.9696969696969696,-12.33079590390273
0.9797979797979798,-12.941703410812528
0.9898989898989898,-13.563799140127674
0.9999999999999999,-14.195291895667905


==> anc/fig4/subpl_3_series_68.csv <==
x,y
0.0,-14.833210245048223
0.010101010101010102,-15.477896933059373
0.020202020202020204,-16.126254993837254
0.0303030303030303,-16.776029901798864
0.04040404040404041,-17.424724802722697
0.050505050505050504,-18.06973414309723
0.0606060606060606,-18.708305365994505
0.07070707070707072,-19.33756951390885
0.08080808080808081,-19.95457447884489
0.09090909090909091,-20.55631956972584
0.10101010101010101,-21.13979022127859
0.1111111111111111,-21.701991877796214
0.1212121212121212,-22.239982314719747
0.13131313131313133,-22.750901882708593
0.14141414141414144,-23.23200135394031
0.15151515151515152,-23.680667209148893
0.16161616161616163,-24.09444432404588
0.17171717171717174,-24.4710560979443
0.18181818181818182,-24.808422120973084
0.1919191919191919,-25.10467350556769
0.20202020202020202,-25.358166019075686
0.2121212121212121,-25.567491152647904
0.2222222222222222,-25.731485251342807
0.23232323232323232,-25.849236814751457
0.2424242424242424,-25.92009205871987
0.25252525252525254,-25.943658808418917
0.26262626262626265,-25.920092058719945
0.27272727272727276,-25.849236814751524
0.2828282828282829,-25.731485251342775
0.29292929292929293,-25.567491152647904
0.30303030303030304,-25.35816601907569
0.31313131313131315,-25.104673505567714
0.32323232323232326,-24.808422120973113
0.33333333333333337,-24.471056097944324
0.3434343434343435,-24.09444432404586
0.3535353535353536,-23.68066720914892
0.36363636363636365,-23.232001353940323
0.3737373737373737,-22.750901882708547
0.3838383838383838,-22.23998231471973
0.3939393939393939,-21.70199187779622
0.40404040404040403,-21.139790221278624
0.41414141414141414,-20.556319569725865
0.4242424242424242,-19.95457447884493
0.4343434343434343,-19.337569513908765
0.4444444444444444,-18.708305365994566
0.45454545454545453,-18.069734143097293
0.46464646464646464,-17.424724802722707
0.47474747474747475,-16.77602990179883
0.4848484848484848,-16.126254993837247
0.4949494949494949,-15.477896933059364
0.5050505050505051,-14.83321024504825
0.5151515151515152,-14.194205874228093
0.5252525252525253,-13.562732773983244
0.5353535353535354,-12.940390348733
0.5454545454545455,-12.328522459187361
0.5555555555555556,-11.728334604916775
0.5656565656565657,-11.14126063684532
0.5757575757575758,-10.571731690293369
0.5858585858585859,-10.022433630800824
0.595959595959596,-9.499703195101356
0.6060606060606061,-9.005030630451294
0.6161616161616162,-8.594314181236628
0.6262626262626263,-8.238729049319353
0.6363636363636365,-7.901658433691638
0.6464646464646465,-7.572687539900887
0.6565656565656566,-7.274549819669183
0.6666666666666667,-6.990707968098529
0.6767676767676768,-6.710684637001518
0.686868686868687,-6.4420197879319945
0.696969696969697,-6.188910866295187
0.7070707070707072,-5.952989149636086
0.7171717171717172,-5.736413502807851
0.7272727272727273,-5.557534432666307
0.7373737373737373,-5.4297974459911265
0.7474747474747474,-5.446923195873858
0.7575757575757576,-5.4140305614015185
0.7676767676767676,-5.4469231958738735
0.7777777777777777,-5.429797445991116
0.7878787878787878,-5.557534432666289
0.7979797979797979,-5.736413502807851
0.8080808080808081,-5.952989149636085
0.8181818181818181,-6.188910866295208
0.8282828282828283,-6.442019787932005
0.8383838383838383,-6.710684637001532
0.8484848484848484,-6.99070796809853
0.8585858585858586,-7.274549819669165
0.8686868686868686,-7.572687539900884
0.8787878787878788,-7.901658433691639
0.8888888888888888,-8.238729049319303
0.898989898989899,-8.594314181236614
0.9090909090909091,-9.005030630451268
0.9191919191919191,-9.499703195101342
0.9292929292929293,-10.022433630800814
0.9393939393939393,-10.571731690293374
0.9494949494949495,-11.141260636845312
0.9595959595959596,-11.728334604916789
0.9696969696969696,-12.328522459187381
0.9797979797979798,-12.940390348733015
0.9898989898989898,-13.562732773983237
0.9999999999999999,-14.19420587422807


==> anc/fig4/subpl_3_series_69.csv <==
x,y
0.0,-14.83299835948637
0.010101010101010102,-15.477832066657633
0.020202020202020204,-16.12620515303007
0.0303030303030303,-16.775875737433275
0.04040404040404041,-17.424463111304078
0.050505050505050504,-18.069353863232408
0.0606060606060606,-18.707791824177118
0.07070707070707072,-19.336907900712028
0.08080808080808081,-19.953752816800485
0.09090909090909091,-20.55533116740348
0.10101010101010101,-21.13863550667224
0.1111111111111111,-21.700679510360505
0.1212121212121212,-22.238529536865038
0.13131313131313133,-22.74933414889815
0.14141414141414144,-23.230351343004585
0.15151515151515152,-23.67897336952219
0.16161616161616163,-24.092749118781445
0.17171717171717174,-24.46940410991215
0.18181818181818182,-24.806858155684033
0.1919191919191919,-25.103240797615314
0.20202020202020202,-25.356904615243874
0.2121212121212121,-25.56643651525328
0.2222222222222222,-25.73066710214041
0.23232323232323232,-25.84867822362794
0.2424242424242424,-25.919808772067203
0.25252525252525254,-25.94365880841889
0.26262626262626265,-25.919808772067192
0.27272727272727276,-25.848678223627942
0.2828282828282829,-25.730667102140373
0.29292929292929293,-25.566436515253226
0.30303030303030304,-25.356904615243835
0.31313131313131315,-25.10324079761535
0.32323232323232326,-24.806858155683997
0.33333333333333337,-24.469404109912187
0.3434343434343435,-24.09274911878145
0.3535353535353536,-23.678973369522197
0.36363636363636365,-23.230351343004617
0.3737373737373737,-22.749334148898193
0.3838383838383838,-22.238529536865006
0.3939393939393939,-21.700679510360516
0.40404040404040403,-21.138635506672266
0.41414141414141414,-20.555331167403565
0.4242424242424242,-19.95375281680049
0.4343434343434343,-19.33690790071203
0.4444444444444444,-18.707791824177114
0.45454545454545453,-18.06935386323245
0.46464646464646464,-17.424463111304103
0.47474747474747475,-16.775875737433225
0.4848484848484848,-16.126205153030106
0.4949494949494949,-15.47783206665763
0.5050505050505051,-14.832998359486343
0.5151515151515152,-14.193781717659325
0.5252525252525253,-13.561993357243097
0.5353535353535354,-12.93922857932339
0.5454545454545455,-12.326875707168755
0.5555555555555556,-11.727050238231605
0.5656565656565657,-11.1412606368453
0.5757575757575758,-10.57173169029336
0.5858585858585859,-10.02243363080081
0.595959595959596,-9.499703195101338
0.6060606060606061,-9.005030630451268
0.6161616161616162,-8.573758015173288
0.6262626262626263,-8.222525062655565
0.6363636363636365,-7.901658433691632
0.6464646464646465,-7.572687539900878
0.6565656565656566,-7.274549819669156
0.6666666666666667,-6.990707968098521
0.6767676767676768,-6.7106846370015125
0.686868686868687,-6.442019787931985
0.696969696969697,-6.188910866295183
0.7070707070707072,-5.952989149636076
0.7171717171717172,-5.736413502807846
0.7272727272727273,-5.552224211017377
0.7373737373737373,-5.41103894995647
0.7474747474747474,-5.300243702885712
0.7575757575757576,-5.267077177004378
0.7676767676767676,-5.3002437028857186
0.7777777777777777,-5.411038949956474
0.7878787878787878,-5.552224211017366
0.7979797979797979,-5.7364135028078485
0.8080808080808081,-5.9529891496360765
0.8181818181818181,-6.188910866295175
0.8282828282828283,-6.442019787931983
0.8383838383838383,-6.710684637001512
0.8484848484848484,-6.99070796809852
0.8585858585858586,-7.274549819669161
0.8686868686868686,-7.572687539900874
0.8787878787878788,-7.901658433691631
0.8888888888888888,-8.222525062655572
0.898989898989899,-8.573758015173295
0.9090909090909091,-9.005030630451264
0.9191919191919191,-9.499703195101327
0.9292929292929293,-10.022433630800787
0.9393939393939393,-10.571731690293367
0.9494949494949495,-11.14126063684528
0.9595959595959596,-11.72705023823159
0.9696969696969696,-12.326875707168771
0.9797979797979798,-12.939228579323409
0.9898989898989898,-13.561993357243136
0.9999999999999999,-14.19378171765933


==> anc/fig4/subpl_3_series_7.csv <==
x,y
0.0,-16.191072055073054
0.010101010101010102,-16.75768040692057
0.020202020202020204,-17.32935822404816
0.0303030303030303,-17.90425178362246
0.04040404040404041,-18.480242661537233
0.050505050505050504,-19.054973053320357
0.0606060606060606,-19.625878071022072
0.07070707070707072,-20.190223111889104
0.08080808080808081,-20.745144351026774
0.09090909090909091,-21.28769054613312
0.10101010101010101,-21.814864604070745
0.1111111111111111,-22.32366368668894
0.1212121212121212,-22.81111697364022
0.13131313131313133,-23.27432051365515
0.14141414141414144,-23.757255638458666
0.15151515151515152,-24.17615217014488
0.16161616161616163,-24.562255430532026
0.17171717171717174,-24.941330205512585
0.18181818181818182,-25.302081116633133
0.1919191919191919,-25.619430775252166
0.20202020202020202,-25.89136372576212
0.2121212121212121,-26.116176027728116
0.2222222222222222,-26.292474612004785
0.23232323232323232,-26.413444616980232
0.2424242424242424,-26.48173986513452
0.25252525252525254,-26.503494751765807
0.26262626262626265,-26.4817398651345
0.27272727272727276,-26.41344461698023
0.2828282828282829,-26.29247461200483
0.29292929292929293,-26.11617602772799
0.30303030303030304,-25.891363725762126
0.31313131313131315,-25.619430775252177
0.32323232323232326,-25.302081116633122
0.33333333333333337,-24.94133020551257
0.3434343434343435,-24.56225543053204
0.3535353535353536,-24.17615217014485
0.36363636363636365,-23.75725563845861
0.3737373737373737,-23.27432051365512
0.3838383838383838,-22.811116973640246
0.3939393939393939,-22.323663686688892
0.40404040404040403,-21.814864604070724
0.41414141414141414,-21.28769054613312
0.4242424242424242,-20.74514435102676
0.4343434343434343,-20.190223111889058
0.4444444444444444,-19.625878071022136
0.45454545454545453,-19.054973053320328
0.46464646464646464,-18.48024266153722
0.47474747474747475,-17.904251783622378
0.4848484848484848,-17.329358224048224
0.4949494949494949,-16.757680406920578
0.5050505050505051,-16.191072055073022
0.5151515151515152,-15.63110549469554
0.5252525252525253,-15.079064774006254
0.5353535353535354,-14.535949164390878
0.5454545454545455,-14.002486917903212
0.5555555555555556,-13.479158490352223
0.5656565656565657,-12.96622790398945
0.5757575757575758,-12.463780589968714
0.5858585858585859,-11.971765948962778
0.595959595959596,-11.490042987845253
0.6060606060606061,-11.01842769088753
0.6161616161616162,-10.556741214534414
0.6262626262626263,-10.104858514317755
0.6363636363636365,-9.662757608141415
0.6464646464646465,-9.230570386081665
0.6565656565656566,-8.80863679847944
0.6666666666666667,-8.397565615108212
0.6767676767676768,-7.9983071925722315
0.686868686868687,-7.612247712454968
0.696969696969697,-7.241342051848922
0.7070707070707072,-6.888317952261852
0.7171717171717172,-6.5570164052517
0.7272727272727273,-6.401863802837979
0.7373737373737373,-6.149317916020888
0.7474747474747474,-6.113747874073721
0.7575757575757576,-6.128421841108513
0.7676767676767676,-6.11374787407371
0.7777777777777777,-6.149317916020889
0.7878787878787878,-6.401863802837989
0.7979797979797979,-6.557016405251696
0.8080808080808081,-6.888317952261843
0.8181818181818181,-7.241342051848912
0.8282828282828283,-7.612247712454959
0.8383838383838383,-7.998307192572221
0.8484848484848484,-8.397565615108222
0.8585858585858586,-8.808636798479434
0.8686868686868686,-9.230570386081666
0.8787878787878788,-9.662757608141394
0.8888888888888888,-10.104858514317735
0.898989898989899,-10.556741214534423
0.9090909090909091,-11.018427690887524
0.9191919191919191,-11.490042987845243
0.9292929292929293,-11.971765948962814
0.9393939393939393,-12.463780589968708
0.9494949494949495,-12.966227903989445
0.9595959595959596,-13.479158490352212
0.9696969696969696,-14.002486917903253
0.9797979797979798,-14.535949164390901
0.9898989898989898,-15.079064774006246
0.9999999999999999,-15.631105494695547


==> anc/fig4/subpl_3_series_70.csv <==
x,y
0.0,-14.831919148354839
0.010101010101010102,-15.476596825538735
0.020202020202020204,-16.124789920957415
0.0303030303030303,-16.77431719413492
0.04040404040404041,-17.422698693595773
0.050505050505050504,-18.0672769866577
0.0606060606060606,-18.705287668630525
0.07070707070707072,-19.33385211902258
0.08080808080808081,-19.950012708562223
0.09090909090909091,-20.550777581384573
0.10101010101010101,-21.13319077962849
0.1111111111111111,-21.694238291502636
0.1212121212121212,-22.231002151028655
0.13131313131313133,-22.740651888039263
0.14141414141414144,-23.220470831508887
0.15151515151515152,-23.667879583585652
0.16161616161616163,-24.080456751134474
0.17171717171717174,-24.455957112018353
0.18181818181818182,-24.792327461493574
0.1919191919191919,-25.087720437316726
0.20202020202020202,-25.340506658647655
0.2121212121212121,-25.549285517619765
0.2222222222222222,-25.712894903042837
0.23232323232323232,-25.830419980390165
0.2424242424242424,-25.901200897190275
0.25252525252525254,-25.924838992082915
0.26262626262626265,-25.901200897190208
0.27272727272727276,-25.83041998039013
0.2828282828282829,-25.71289490304284
0.29292929292929293,-25.54928551761977
0.30303030303030304,-25.340506658647683
0.31313131313131315,-25.087720437316726
0.32323232323232326,-24.792327461493546
0.33333333333333337,-24.455957112018346
0.3434343434343435,-24.08045675113453
0.3535353535353536,-23.66787958358568
0.36363636363636365,-23.220470831508905
0.3737373737373737,-22.74065188803927
0.3838383838383838,-22.231002151028598
0.3939393939393939,-21.694238291502625
0.40404040404040403,-21.133190779628467
0.41414141414141414,-20.550777581384523
0.4242424242424242,-19.950012708562195
0.4343434343434343,-19.333852119022524
0.4444444444444444,-18.705287668630554
0.45454545454545453,-18.067276986657696
0.46464646464646464,-17.422698693595816
0.47474747474747475,-16.774317194134934
0.4848484848484848,-16.12478992095744
0.4949494949494949,-15.476596825538723
0.5050505050505051,-14.831919148354817
0.5151515151515152,-14.192820030121098
0.5252525252525253,-13.561159392021313
0.5353535353535354,-12.938616052702349
0.5454545454545455,-12.326738814764562
0.5555555555555556,-11.727050238231572
0.5656565656565657,-11.140905984176326
0.5757575757575758,-10.567167383820383
0.5858585858585859,-10.007933631346166
0.595959595959596,-9.477344361759714
0.6060606060606061,-9.00389945420275
0.6161616161616162,-8.573639912725907
0.6262626262626263,-8.22252506265555
0.6363636363636365,-7.898398044389345
0.6464646464646465,-7.533309033999294
0.6565656565656566,-7.227325084907113
0.6666666666666667,-6.9351550219134115
0.6767676767676768,-6.657953622114464
0.686868686868687,-6.397177386057666
0.696969696969697,-6.154584018588113
0.7070707070707072,-5.932213939519942
0.7171717171717172,-5.732351632754714
0.7272727272727273,-5.542160765338984
0.7373737373737373,-5.404939805355161
0.7474747474747474,-5.294562091585571
0.7575757575757576,-5.267077177004378
0.7676767676767676,-5.294562091585584
0.7777777777777777,-5.404939805355165
0.7878787878787878,-5.542160765338982
0.7979797979797979,-5.732351632754708
0.8080808080808081,-5.932213939519934
0.8181818181818181,-6.15458401858812
0.8282828282828283,-6.397177386057646
0.8383838383838383,-6.657953622114477
0.8484848484848484,-6.935155021913414
0.8585858585858586,-7.2273250849071164
0.8686868686868686,-7.5333090339993145
0.8787878787878788,-7.898398044389379
0.8888888888888888,-8.222525062655569
0.898989898989899,-8.573639912725906
0.9090909090909091,-9.003899454202772
0.9191919191919191,-9.47734436175978
0.9292929292929293,-10.007933631346175
0.9393939393939393,-10.567167383820367
0.9494949494949495,-11.140905984176301
0.9595959595959596,-11.727050238231572
0.9696969696969696,-12.326738814764548
0.9797979797979798,-12.938616052702324
0.9898989898989898,-13.561159392021308
0.9999999999999999,-14.192820030121121


==> anc/fig4/subpl_3_series_71.csv <==
x,y
0.0,-14.831919148354796
0.010101010101010102,-15.476596825538719
0.020202020202020204,-16.124789920957383
0.0303030303030303,-16.774236868267316
0.04040404040404041,-17.422614021471027
0.050505050505050504,-18.067191439350108
0.0606060606060606,-18.70520726917455
0.07070707070707072,-19.33378630807009
0.08080808080808081,-19.949975063008196
0.09090909090909091,-20.55077758138453
0.10101010101010101,-21.133190779628425
0.1111111111111111,-21.69423829150262
0.1212121212121212,-22.231002151028594
0.13131313131313133,-22.740651888039235
0.14141414141414144,-23.220470831508887
0.15151515151515152,-23.667879583585623
0.16161616161616163,-24.080456751134452
0.17171717171717174,-24.45595711201834
0.18181818181818182,-24.79232746149353
0.1919191919191919,-25.08772043731671
0.20202020202020202,-25.340506658647637
0.2121212121212121,-25.549285517619737
0.2222222222222222,-25.71289490304281
0.23232323232323232,-25.83041998039014
0.2424242424242424,-25.9012008971902
0.25252525252525254,-25.924838992082883
0.26262626262626265,-25.901200897190193
0.27272727272727276,-25.830419980390115
0.2828282828282829,-25.712894903042805
0.29292929292929293,-25.549285517619747
0.30303030303030304,-25.340506658647637
0.31313131313131315,-25.087720437316655
0.32323232323232326,-24.79232746149351
0.33333333333333337,-24.455957112018325
0.3434343434343435,-24.080456751134484
0.3535353535353536,-23.667879583585677
0.36363636363636365,-23.220470831508862
0.3737373737373737,-22.740651888039263
0.3838383838383838,-22.231002151028537
0.3939393939393939,-21.69423829150259
0.40404040404040403,-21.13319077962846
0.41414141414141414,-20.550777581384494
0.4242424242424242,-19.94997506300818
0.4343434343434343,-19.33378630807001
0.4444444444444444,-18.70520726917453
0.45454545454545453,-18.06719143935011
0.46464646464646464,-17.422614021471016
0.47474747474747475,-16.77423686826728
0.4848484848484848,-16.124789920957404
0.4949494949494949,-15.476596825538717
0.5050505050505051,-14.831919148354801
0.5151515151515152,-14.192820030121096
0.5252525252525253,-13.561159392021306
0.5353535353535354,-12.938616052702343
0.5454545454545455,-12.326738814764548
0.5555555555555556,-11.726133547127041
0.5656565656565657,-11.138038618421634
0.5757575757575758,-10.563507708484547
0.5858585858585859,-10.003422850871644
0.595959595959596,-9.463948917341687
0.6060606060606061,-8.954462060383166
0.6161616161616162,-8.573639912725906
0.6262626262626263,-8.208802200743488
0.6363636363636365,-7.884316840449105
0.6464646464646465,-7.528195292672931
0.6565656565656566,-7.221568459557083
0.6666666666666667,-6.928599525666048
0.6767676767676768,-6.650589623930144
0.686868686868687,-6.389215303534344
0.696969696969697,-6.146541960060095
0.7070707070707072,-5.924888276738274
0.7171717171717172,-5.726343459034753
0.7272727272727273,-5.542160765338981
0.7373737373737373,-5.387925986561063
0.7474747474747474,-5.286598273134511
0.7575757575757576,-5.250627625282463
0.7676767676767676,-5.286598273134517
0.7777777777777777,-5.387925986561067
0.7878787878787878,-5.542160765338974
0.7979797979797979,-5.726343459034741
0.8080808080808081,-5.9248882767382876
0.8181818181818181,-6.146541960060064
0.8282828282828283,-6.3892153035343275
0.8383838383838383,-6.650589623930131
0.8484848484848484,-6.928599525666056
0.8585858585858586,-7.221568459557087
0.8686868686868686,-7.528195292672943
0.8787878787878788,-7.884316840449104
0.8888888888888888,-8.208802200743495
0.898989898989899,-8.573639912725902
0.9090909090909091,-8.954462060383188
0.9191919191919191,-9.463948917341689
0.9292929292929293,-10.003422850871626
0.9393939393939393,-10.56350770848453
0.9494949494949495,-11.138038618421652
0.9595959595959596,-11.726133547127038
0.9696969696969696,-12.326738814764536
0.9797979797979798,-12.938616052702312
0.9898989898989898,-13.5611593920213
0.9999999999999999,-14.192820030121116


==> anc/fig4/subpl_3_series_72.csv <==
x,y
0.0,-14.831621878059908
0.010101010101010102,-15.4764375149816
0.020202020202020204,-16.124749760635883
0.0303030303030303,-16.774236868267234
0.04040404040404041,-17.42261402147099
0.050505050505050504,-18.06719143935009
0.0606060606060606,-18.705207269174505
0.07070707070707072,-19.333786308070014
0.08080808080808081,-19.94997506300817
0.09090909090909091,-20.550768810483657
0.10101010101010101,-21.13311236174757
0.1111111111111111,-21.69406200513262
0.1212121212121212,-22.23069513298484
0.13131313131313133,-22.74017741400142
0.14141414141414144,-23.21978959739755
0.15151515151515152,-23.666951548509942
0.16161616161616163,-24.0792435793375
0.17171717171717174,-24.45442520448912
0.18181818181818182,-24.79045148703002
0.1919191919191919,-25.08548714906623
0.20202020202020202,-25.33791861650836
0.2121212121212121,-25.54636415252618
0.2222222222222222,-25.709682214197024
0.23232323232323232,-25.826978144765643
0.2424242424242424,-25.897609291578156
0.25252525252525254,-25.92118861805584
0.26262626262626265,-25.89760929157816
0.27272727272727276,-25.826978144765746
0.2828282828282829,-25.709682214197
0.29292929292929293,-25.546364152526195
0.30303030303030304,-25.337918616508283
0.31313131313131315,-25.085487149066264
0.32323232323232326,-24.7904514870301
0.33333333333333337,-24.45442520448916
0.3434343434343435,-24.079243579337533
0.3535353535353536,-23.666951548509967
0.36363636363636365,-23.219789597397604
0.3737373737373737,-22.74017741400147
0.3838383838383838,-22.23069513298484
0.3939393939393939,-21.694062005132626
0.40404040404040403,-21.133112361747546
0.41414141414141414,-20.55076881048356
0.4242424242424242,-19.949975063008175
0.4343434343434343,-19.33378630807001
0.4444444444444444,-18.70520726917452
0.45454545454545453,-18.067191439350072
0.46464646464646464,-17.42261402147096
0.47474747474747475,-16.774236868267252
0.4848484848484848,-16.12474976063584
0.4949494949494949,-15.476437514981605
0.5050505050505051,-14.831621878059865
0.5151515151515152,-14.192327835199821
0.5252525252525253,-13.56035648896488
0.5353535353535354,-12.93735512715288
0.5454545454545455,-12.324686580127528
0.5555555555555556,-11.723592386289162
0.5656565656565657,-11.135234747127189
0.5757575757575758,-10.56086868092837
0.5858585858585859,-10.00230862653193
0.595959595959596,-9.46346784750518
0.6060606060606061,-8.954462060383158
0.6161616161616162,-8.55644675694695
0.6262626262626263,-8.208802200743484
0.6363636363636365,-7.884316840449098
0.6464646464646465,-7.526827369496642
0.6565656565656566,-7.218074310589305
0.6666666666666667,-6.923518852111272
0.6767676767676768,-6.643301632599064
0.686868686868687,-6.378937274788118
0.696969696969697,-6.132402785093085
0.7070707070707072,-5.906257957764399
0.7171717171717172,-5.703796652130445
0.7272727272727273,-5.529233479444226
0.7373737373737373,-5.374748873319456
0.7474747474747474,-5.255188641625474
0.7575757575757576,-5.250627625282459
0.7676767676767676,-5.2551886416254625
0.7777777777777777,-5.374748873319461
0.7878787878787878,-5.529233479444232
0.7979797979797979,-5.703796652130425
0.8080808080808081,-5.9062579577644
0.8181818181818181,-6.132402785093078
0.8282828282828283,-6.378937274788126
0.8383838383838383,-6.643301632599053
0.8484848484848484,-6.923518852111272
0.8585858585858586,-7.218074310589305
0.8686868686868686,-7.526827369496639
0.8787878787878788,-7.884316840449102
0.8888888888888888,-8.208802200743484
0.898989898989899,-8.556446756946924
0.9090909090909091,-8.954462060383136
0.9191919191919191,-9.463467847505163
0.9292929292929293,-10.002308626531919
0.9393939393939393,-10.56086868092836
0.9494949494949495,-11.135234747127194
0.9595959595959596,-11.723592386289148
0.9696969696969696,-12.324686580127514
0.9797979797979798,-12.937355127152891
0.9898989898989898,-13.560356488964887
0.9999999999999999,-14.192327835199846


==> anc/fig4/subpl_3_series_73.csv <==
x,y
0.0,-14.831567029177005
0.010101010101010102,-15.476371443832239
0.020202020202020204,-16.124675720458125
0.0303030303030303,-16.774228370744368
0.04040404040404041,-17.422501779906913
0.050505050505050504,-18.067069776294446
0.0606060606060606,-18.705068658521682
0.07070707070707072,-19.33362143321695
0.08080808080808081,-19.94977188961112
0.09090909090909091,-20.550520540771185
0.10101010101010101,-21.13286013462215
0.1111111111111111,-21.693809779776398
0.1212121212121212,-22.230447008284173
0.13131313131313133,-22.739937349720034
0.14141414141414144,-23.21956120028419
0.15151515151515152,-23.66673793005957
0.16161616161616163,-24.079047282832132
0.17171717171717174,-24.4542481925372
0.18181818181818182,-24.790295177137043
0.1919191919191919,-25.085352483371338
0.20202020202020202,-25.337806152102598
0.2121212121212121,-25.546274160111608
0.2222222222222222,-25.709614774742377
0.23232323232323232,-25.82693323588814
0.2424242424242424,-25.897586857391207
0.25252525252525254,-25.92118861805583
0.26262626262626265,-25.897586857391115
0.27272727272727276,-25.8269332358882
0.2828282828282829,-25.709614774742427
0.29292929292929293,-25.54627416011161
0.30303030303030304,-25.33780615210261
0.31313131313131315,-25.08535248337135
0.32323232323232326,-24.790295177137082
0.33333333333333337,-24.454248192537168
0.3434343434343435,-24.079047282832136
0.3535353535353536,-23.666737930059547
0.36363636363636365,-23.219561200284126
0.3737373737373737,-22.739937349720098
0.3838383838383838,-22.23044700828418
0.3939393939393939,-21.693809779776437
0.40404040404040403,-21.13286013462216
0.41414141414141414,-20.550520540771192
0.4242424242424242,-19.94977188961111
0.4343434343434343,-19.333621433216948
0.4444444444444444,-18.70506865852172
0.45454545454545453,-18.067069776294417
0.46464646464646464,-17.42250177990687
0.47474747474747475,-16.774228370744375
0.4848484848484848,-16.124675720458118
0.4949494949494949,-15.476371443832246
0.5050505050505051,-14.831567029177016
0.5151515151515152,-14.19229208263387
0.5252525252525253,-13.560356488964866
0.5353535353535354,-12.93735512715288
0.5454545454545455,-12.324686580127524
0.5555555555555556,-11.723592386289123
0.5656565656565657,-11.135234747127184
0.5757575757575758,-10.560868680928342
0.5858585858585859,-10.002308626531908
0.595959595959596,-9.463467847505145
0.6060606060606061,-8.936265910196681
0.6161616161616162,-8.556446756946922
0.6262626262626263,-8.183765305219145
0.6363636363636365,-7.852261795488644
0.6464646464646465,-7.526827369496635
0.6565656565656566,-7.204138073039482
0.6666666666666667,-6.902589167852511
0.6767676767676768,-6.613619428060378
0.686868686868687,-6.338373666085426
0.696969696969697,-6.078342727104733
0.7070707070707072,-5.835458139389882
0.7171717171717172,-5.6122481231192465
0.7272727272727273,-5.431339050753414
0.7373737373737373,-5.374748873319454
0.7474747474747474,-5.255188641625464
0.7575757575757576,-5.233308309314561
0.7676767676767676,-5.25518864162546
0.7777777777777777,-5.374748873319459
0.7878787878787878,-5.431339050753412
0.7979797979797979,-5.612248123119237
0.8080808080808081,-5.835458139389877
0.8181818181818181,-6.0783427271047294
0.8282828282828283,-6.338373666085438
0.8383838383838383,-6.613619428060375
0.8484848484848484,-6.902589167852516
0.8585858585858586,-7.204138073039489
0.8686868686868686,-7.526827369496637
0.8787878787878788,-7.852261795488655
0.8888888888888888,-8.183765305219124
0.898989898989899,-8.556446756946922
0.9090909090909091,-8.93626591019667
0.9191919191919191,-9.463467847505148
0.9292929292929293,-10.002308626531901
0.9393939393939393,-10.560868680928358
0.9494949494949495,-11.13523474712719
0.9595959595959596,-11.723592386289145
0.9696969696969696,-12.324686580127503
0.9797979797979798,-12.937355127152879
0.9898989898989898,-13.560356488964882
0.9999999999999999,-14.19229208263388


==> anc/fig4/subpl_3_series_74.csv <==
x,y
0.0,-14.831567029177
0.010101010101010102,-15.476371443832228
0.020202020202020204,-16.124675720458097
0.0303030303030303,-16.774228370744332
0.04040404040404041,-17.422444523417663
0.050505050505050504,-18.066792216557488
0.0606060606060606,-18.704473162976033
0.07070707070707072,-19.33256863967962
0.08080808080808081,-19.94807476857391
0.09090909090909091,-20.54793995422385
0.10101010101010101,-21.1291033148134
0.1111111111111111,-21.688533175756582
0.1212121212121212,-22.22326484310674
0.13131313131313133,-22.73043689616032
0.14141414141414144,-23.207325130192288
0.15151515151515152,-23.651373096520345
0.16161616161616163,-24.060218053727247
0.17171717171717174,-24.431711224334933
0.18181818181818182,-24.763931662489103
0.1919191919191919,-25.055193752508707
0.20202020202020202,-25.304049172057763
0.2121212121212121,-25.50928478035278
0.2222222222222222,-25.669918128556084
0.23232323232323232,-25.78519213144699
0.2424242424242424,-25.854570050868123
0.25252525252525254,-25.877731524474072
0.26262626262626265,-25.854570050868123
0.27272727272727276,-25.78519213144697
0.2828282828282829,-25.669918128556105
0.29292929292929293,-25.509284780352772
0.30303030303030304,-25.304049172057795
0.31313131313131315,-25.055193752508746
0.32323232323232326,-24.763931662489096
0.33333333333333337,-24.431711224334894
0.3434343434343435,-24.06021805372726
0.3535353535353536,-23.65137309652036
0.36363636363636365,-23.207325130192334
0.3737373737373737,-22.7304368961603
0.3838383838383838,-22.22326484310668
0.3939393939393939,-21.68853317575657
0.40404040404040403,-21.129103314813403
0.41414141414141414,-20.547939954223853
0.4242424242424242,-19.948074768573953
0.4343434343434343,-19.332568639679643
0.4444444444444444,-18.704473162976015
0.45454545454545453,-18.066792216557506
0.46464646464646464,-17.422444523417653
0.47474747474747475,-16.774228370744375
0.4848484848484848,-16.1246757204581
0.4949494949494949,-15.476371443832244
0.5050505050505051,-14.831567029176998
0.5151515151515152,-14.192292082633863
0.5252525252525253,-13.560354985622999
0.5353535353535354,-12.937276870163613
0.5454545454545455,-12.324448588392272
0.5555555555555556,-11.723022298833534
0.5656565656565657,-11.133969901038792
0.5757575757575758,-10.558112082029254
0.5858585858585859,-9.999243663680573
0.595959595959596,-9.458953431452326
0.6060606060606061,-8.935953972233468
0.6161616161616162,-8.545641482776471
0.6262626262626263,-8.178757651998236
0.6363636363636365,-7.847498768521656
0.6464646464646465,-7.525820362225308
0.6565656565656566,-7.2041380730394735
0.6666666666666667,-6.9025891678525015
0.6767676767676768,-6.613619428060371
0.686868686868687,-6.338373666085409
0.696969696969697,-6.078342727104712
0.7070707070707072,-5.83545813938987
0.7171717171717172,-5.612248123119237
0.7272727272727273,-5.4313390507534045
0.7373737373737373,-5.299248240535698
0.7474747474747474,-5.245509191949688
0.7575757575757576,-5.233308309314544
0.7676767676767676,-5.2455091919496795
0.7777777777777777,-5.299248240535703
0.7878787878787878,-5.431339050753408
0.7979797979797979,-5.612248123119225
0.8080808080808081,-5.835458139389876
0.8181818181818181,-6.078342727104715
0.8282828282828283,-6.338373666085429
0.8383838383838383,-6.613619428060365
0.8484848484848484,-6.9025891678525
0.8585858585858586,-7.204138073039487
0.8686868686868686,-7.525820362225315
0.8787878787878788,-7.847498768521657
0.8888888888888888,-8.178757651998232
0.898989898989899,-8.545641482776448
0.9090909090909091,-8.93595397223345
0.9191919191919191,-9.458953431452327
0.9292929292929293,-9.999243663680687
0.9393939393939393,-10.55811208202926
0.9494949494949495,-11.13396990103879
0.9595959595959596,-11.72302229883351
0.9696969696969696,-12.324448588392293
0.9797979797979798,-12.937276870163604
0.9898989898989898,-13.56035498562301
0.9999999999999999,-14.192292082633863


==> anc/fig4/subpl_3_series_75.csv <==
x,y
0.0,-14.831413130264767
0.010101010101010102,-15.476243992157906
0.020202020202020204,-16.124561699550476
0.0303030303030303,-16.774127299557833
0.04040404040404041,-17.42244452341762
0.050505050505050504,-18.066792216557438
0.0606060606060606,-18.704473162975987
0.07070707070707072,-19.332568639679575
0.08080808080808081,-19.948074768573868
0.09090909090909091,-20.547939954223796
0.10101010101010101,-21.129103314813392
0.1111111111111111,-21.68853317575653
0.1212121212121212,-22.223264843106715
0.13131313131313133,-22.730436896160285
0.14141414141414144,-23.207325130192263
0.15151515151515152,-23.651373096520334
0.16161616161616163,-24.060218053727212
0.17171717171717174,-24.43171122433487
0.18181818181818182,-24.763931662489096
0.1919191919191919,-25.055193752508682
0.20202020202020202,-25.30404917205773
0.2121212121212121,-25.509284780352765
0.2222222222222222,-25.66991812855606
0.23232323232323232,-25.785192131446966
0.2424242424242424,-25.85457005086808
0.25252525252525254,-25.877731524474058
0.26262626262626265,-25.85457005086809
0.27272727272727276,-25.785192131446937
0.2828282828282829,-25.66991812855608
0.29292929292929293,-25.50928478035274
0.30303030303030304,-25.304049172057795
0.31313131313131315,-25.055193752508725
0.32323232323232326,-24.76393166248905
0.33333333333333337,-24.431711224334883
0.3434343434343435,-24.060218053727255
0.3535353535353536,-23.651373096520356
0.36363636363636365,-23.207325130192245
0.3737373737373737,-22.73043689616028
0.3838383838383838,-22.22326484310667
0.3939393939393939,-21.688533175756564
0.40404040404040403,-21.129103314813392
0.41414141414141414,-20.547939954223818
0.4242424242424242,-19.948074768573893
0.4343434343434343,-19.332568639679565
0.4444444444444444,-18.704473162976008
0.45454545454545453,-18.066792216557484
0.46464646464646464,-17.422444523417642
0.47474747474747475,-16.77412729955784
0.4848484848484848,-16.12456169955047
0.4949494949494949,-15.476243992157896
0.5050505050505051,-14.831413130264751
0.5151515151515152,-14.19209107017605
0.5252525252525253,-13.560073674379208
0.5353535353535354,-12.936930097112718
0.5454545454545455,-12.324010844938938
0.5555555555555556,-11.722464350132181
0.5656565656565657,-11.133261844255253
0.5757575757575758,-10.557231180806701
0.5858585858585859,-9.996153136940132
0.595959595959596,-9.4487230604404
0.6060606060606061,-8.932840791339551
0.6161616161616162,-8.545641482776437
0.6262626262626263,-8.178524846776893
0.6363636363636365,-7.845899978395616
0.6464646464646465,-7.525503071486819
0.6565656565656566,-7.177809004442961
0.6666666666666667,-6.87580807748252
0.6767676767676768,-6.587382448612312
0.686868686868687,-6.314140985117523
0.696969696969697,-6.058268751711585
0.7070707070707072,-5.8227583066327355
0.7171717171717172,-5.611788437738736
0.7272727272727273,-5.418993797594995
0.7373737373737373,-5.289972377867619
0.7474747474747474,-5.245509191949684
0.7575757575757576,-5.206033619095491
0.7676767676767676,-5.245509191949671
0.7777777777777777,-5.289972377867616
0.7878787878787878,-5.418993797595009
0.7979797979797979,-5.611788437738721
0.8080808080808081,-5.822758306632731
0.8181818181818181,-6.058268751711594
0.8282828282828283,-6.314140985117536
0.8383838383838383,-6.587382448612306
0.8484848484848484,-6.875808077482522
0.8585858585858586,-7.177809004442957
0.8686868686868686,-7.525503071486869
0.8787878787878788,-7.8458999783956225
0.8888888888888888,-8.178524846776888
0.898989898989899,-8.545641482776428
0.9090909090909091,-8.932840791339537
0.9191919191919191,-9.44872306044038
0.9292929292929293,-9.996153136940118
0.9393939393939393,-10.557231180806713
0.9494949494949495,-11.13326184425524
0.9595959595959596,-11.722464350132185
0.9696969696969696,-12.324010844938948
0.9797979797979798,-12.936930097112734
0.9898989898989898,-13.56007367437922
0.9999999999999999,-14.192091070176087


==> anc/fig4/subpl_3_series_76.csv <==
x,y
0.0,-14.825880615927638
0.010101010101010102,-15.47033141395922
0.020202020202020204,-16.117852767529342
0.0303030303030303,-16.76611423091941
0.04040404040404041,-17.412553312747516
0.050505050505050504,-18.05440126254263
0.0606060606060606,-18.68871973815986
0.07070707070707072,-19.31244691010126
0.08080808080808081,-19.92245149707877
0.09090909090909091,-20.515592548173732
0.10101010101010101,-21.08878141325118
0.1111111111111111,-21.63904061133043
0.1212121212121212,-22.16355317035471
0.13131313131313133,-22.65969671122473
0.14141414141414144,-23.125059652235542
0.15151515151515152,-23.55744145688584
0.16161616161616163,-23.954842684127595
0.17171717171717174,-24.319530345351165
0.18181818181818182,-24.65055906981192
0.1919191919191919,-24.94121684056669
0.20202020202020202,-25.18991907985732
0.2121212121212121,-25.395302952411505
0.2222222222222222,-25.55623769216771
0.23232323232323232,-25.6718335554476
0.2424242424242424,-25.74144926011032
0.25252525252525254,-25.764697648528156
0.26262626262626265,-25.741449260110308
0.27272727272727276,-25.671833555447563
0.2828282828282829,-25.5562376921677
0.29292929292929293,-25.39530295241152
0.30303030303030304,-25.189919079857376
0.31313131313131315,-24.941216840566707
0.32323232323232326,-24.650559069811866
0.33333333333333337,-24.319530345351136
0.3434343434343435,-23.95484268412757
0.3535353535353536,-23.55744145688578
0.36363636363636365,-23.125059652235535
0.3737373737373737,-22.659696711224708
0.3838383838383838,-22.16355317035477
0.3939393939393939,-21.639040611330405
0.40404040404040403,-21.088781413251162
0.41414141414141414,-20.51559254817364
0.4242424242424242,-19.922451497078733
0.4343434343434343,-19.31244691010126
0.4444444444444444,-18.688719738159914
0.45454545454545453,-18.05440126254266
0.46464646464646464,-17.412553312747505
0.47474747474747475,-16.766114230919484
0.4848484848484848,-16.11785276752947
0.4949494949494949,-15.47033141395914
0.5050505050505051,-14.825880615927629
0.5151515151515152,-14.186585730956365
0.5252525252525253,-13.554289610884341
0.5353535353535354,-12.930616044437958
0.5454545454545455,-12.31702520680613
0.5555555555555556,-11.71492817610502
0.5656565656565657,-11.125933589389508
0.5757575757575758,-10.552442393761519
0.5858585858585859,-9.99510507794275
0.595959595959596,-9.447623095065383
0.6060606060606061,-8.918448669590045
0.6161616161616162,-8.529580511013446
0.6262626262626263,-8.17852484677689
0.6363636363636365,-7.841906768020271
0.6464646464646465,-7.517417531908365
0.6565656565656566,-7.177809004442957
0.6666666666666667,-6.875808077482509
0.6767676767676768,-6.587382448612298
0.686868686868687,-6.314140985117513
0.696969696969697,-6.058268751711583
0.7070707070707072,-5.822758306632718
0.7171717171717172,-5.611788437738707
0.7272727272727273,-5.412135151991113
0.7373737373737373,-5.289972377867607
0.7474747474747474,-5.236137685031594
0.7575757575757576,-5.2060336190954875
0.7676767676767676,-5.236137685031623
0.7777777777777777,-5.28997237786761
0.7878787878787878,-5.412135151991103
0.7979797979797979,-5.6117884377387135
0.8080808080808081,-5.822758306632725
0.8181818181818181,-6.058268751711554
0.8282828282828283,-6.314140985117521
0.8383838383838383,-6.587382448612298
0.8484848484848484,-6.875808077482508
0.8585858585858586,-7.17780900444295
0.8686868686868686,-7.517417531908366
0.8787878787878788,-7.841906768020275
0.8888888888888888,-8.178524846776872
0.898989898989899,-8.529580511013437
0.9090909090909091,-8.918448669590058
0.9191919191919191,-9.447623095065378
0.9292929292929293,-9.99510507794274
0.9393939393939393,-10.552442393761517
0.9494949494949495,-11.12593358938954
0.9595959595959596,-11.714928176105113
0.9696969696969696,-12.317025206806079
0.9797979797979798,-12.930616044437912
0.9898989898989898,-13.554289610884368
0.9999999999999999,-14.186585730956368


==> anc/fig4/subpl_3_series_77.csv <==
x,y
0.0,-14.789915932811097
0.010101010101010102,-15.434574365945254
0.020202020202020204,-16.08142767010014
0.0303030303030303,-16.728323058281976
0.04040404040404041,-17.372930659995596
0.050505050505050504,-18.012762509704373
0.0606060606060606,-18.6451967484242
0.07070707070707072,-19.267505659829713
0.08080808080808081,-19.876886183805997
0.09090909090909091,-20.470491648955285
0.10101010101010101,-21.04546362963792
0.1111111111111111,-21.598963037735068
0.1212121212121212,-22.12819977736008
0.13131313131313133,-22.63046049971094
0.14141414141414144,-23.103134180272313
0.15151515151515152,-23.543735394519604
0.16161616161616163,-23.94992529008028
0.17171717171717174,-24.319530345351133
0.18181818181818182,-24.650559069811894
0.1919191919191919,-24.941216840566682
0.20202020202020202,-25.189919079857287
0.2121212121212121,-25.39530295241147
0.2222222222222222,-25.55623769216768
0.23232323232323232,-25.671833555447524
0.2424242424242424,-25.741449260110294
0.25252525252525254,-25.764697648528088
0.26262626262626265,-25.741449260110247
0.27272727272727276,-25.671833555447545
0.2828282828282829,-25.55623769216767
0.29292929292929293,-25.395302952411495
0.30303030303030304,-25.18991907985733
0.31313131313131315,-24.94121684056665
0.32323232323232326,-24.65055906981186
0.33333333333333337,-24.319530345351115
0.3434343434343435,-23.949925290080255
0.3535353535353536,-23.543735394519583
0.36363636363636365,-23.103134180272296
0.3737373737373737,-22.630460499710928
0.3838383838383838,-22.12819977736004
0.3939393939393939,-21.598963037735086
0.40404040404040403,-21.045463629637883
0.41414141414141414,-20.47049164895529
0.4242424242424242,-19.876886183805986
0.4343434343434343,-19.26750565982973
0.4444444444444444,-18.645196748424155
0.45454545454545453,-18.012762509704384
0.46464646464646464,-17.372930659995607
0.47474747474747475,-16.728323058281944
0.4848484848484848,-16.081427670100144
0.4949494949494949,-15.43457436594529
0.5050505050505051,-14.78991593281108
0.5151515151515152,-14.149415640409993
0.5252525252525253,-13.514842681986527
0.5353535353535354,-12.887776983427386
0.5454545454545455,-12.269625654621079
0.5555555555555556,-11.661655745469902
0.5656565656565657,-11.065054650570879
0.5757575757575758,-10.48104808689516
0.5858585858585859,-9.911155281688458
0.595959595959596,-9.357762637747122
0.6060606060606061,-8.91844866959002
0.6161616161616162,-8.529580511013442
0.6262626262626263,-8.17768427313395
0.6363636363636365,-7.841906768020266
0.6464646464646465,-7.517417531908363
0.6565656565656566,-7.174161712942692
0.6666666666666667,-6.861048774021896
0.6767676767676768,-6.567115992081488
0.686868686868687,-6.286137470265342
0.696969696969697,-6.02279092119268
0.7070707070707072,-5.7898258578478305
0.7171717171717172,-5.5858846365598716
0.7272727272727273,-5.41213515199109
0.7373737373737373,-5.242782263578177
0.7474747474747474,-5.198652937126862
0.7575757575757576,-5.167036951966103
0.7676767676767676,-5.198652937126862
0.7777777777777777,-5.242782263578171
0.7878787878787878,-5.412135151991102
0.7979797979797979,-5.585884636559858
0.8080808080808081,-5.789825857847844
0.8181818181818181,-6.022790921192664
0.8282828282828283,-6.286137470265358
0.8383838383838383,-6.567115992081501
0.8484848484848484,-6.861048774021915
0.8585858585858586,-7.17416171294266
0.8686868686868686,-7.5174175319083645
0.8787878787878788,-7.84190676802027
0.8888888888888888,-8.177684273133952
0.898989898989899,-8.529580511013435
0.9090909090909091,-8.91844866959003
0.9191919191919191,-9.357762637747147
0.9292929292929293,-9.911155281688456
0.9393939393939393,-10.48104808689517
0.9494949494949495,-11.065054650570891
0.9595959595959596,-11.66165574546992
0.9696969696969696,-12.269625654621102
0.9797979797979798,-12.887776983427347
0.9898989898989898,-13.514842681986492
0.9999999999999999,-14.149415640410025


==> anc/fig4/subpl_3_series_78.csv <==
x,y
0.0,-14.78991593281107
0.010101010101010102,-15.434574365945247
0.020202020202020204,-16.08142767010013
0.0303030303030303,-16.72832305828193
0.04040404040404041,-17.37293065999552
0.050505050505050504,-18.01276250970434
0.0606060606060606,-18.645196748424173
0.07070707070707072,-19.267505659829702
0.08080808080808081,-19.87688618380598
0.09090909090909091,-20.470491648955203
0.10101010101010101,-21.04546362963786
0.1111111111111111,-21.598963037734997
0.1212121212121212,-22.128199777360074
0.13131313131313133,-22.630460499710857
0.14141414141414144,-23.103134180272292
0.15151515151515152,-23.543735394519523
0.16161616161616163,-23.949925290080238
0.17171717171717174,-24.31545191636309
0.18181818181818182,-24.63763526440166
0.1919191919191919,-24.919931367741196
0.20202020202020202,-25.161052169866966
0.2121212121212121,-25.359888111740197
0.2222222222222222,-25.515515810006196
0.23232323232323232,-25.627206408738196
0.2424242424242424,-25.6944332152737
0.25252525252525254,-25.71687768758449
0.26262626262626265,-25.694433215273666
0.27272727272727276,-25.627206408738225
0.2828282828282829,-25.515515810006175
0.29292929292929293,-25.359888111740254
0.30303030303030304,-25.16105216986697
0.31313131313131315,-24.9199313677412
0.32323232323232326,-24.637635264401716
0.33333333333333337,-24.31545191636302
0.3434343434343435,-23.94992529008023
0.3535353535353536,-23.543735394519558
0.36363636363636365,-23.103134180272214
0.3737373737373737,-22.630460499710892
0.3838383838383838,-22.128199777360038
0.3939393939393939,-21.598963037735054
0.40404040404040403,-21.045463629637865
0.41414141414141414,-20.470491648955235
0.4242424242424242,-19.87688618380595
0.4343434343434343,-19.267505659829684
0.4444444444444444,-18.64519674842414
0.45454545454545453,-18.01276250970436
0.46464646464646464,-17.37293065999552
0.47474747474747475,-16.72832305828192
0.4848484848484848,-16.081427670100137
0.4949494949494949,-15.434574365945247
0.5050505050505051,-14.789915932811052
0.5151515151515152,-14.149415640409968
0.5252525252525253,-13.514842681986485
0.5353535353535354,-12.887776983427367
0.5454545454545455,-12.269625654621061
0.5555555555555556,-11.661655745469899
0.5656565656565657,-11.065054650570863
0.5757575757575758,-10.481048086895129
0.5858585858585859,-9.911155281688444
0.595959595959596,-9.357762637747118
0.6060606060606061,-8.916500643250078
0.6161616161616162,-8.529098845985548
0.6262626262626263,-8.169806498884006
0.6363636363636365,-7.818137464437089
0.6464646464646465,-7.492204011939129
0.6565656565656566,-7.166987357549688
0.6666666666666667,-6.848777906088022
0.6767676767676768,-6.554248515264631
0.686868686868687,-6.278974487087504
0.696969696969697,-6.019347789955271
0.7070707070707072,-5.768362192658968
0.7171717171717172,-5.535366989211627
0.7272727272727273,-5.409117569846146
0.7373737373737373,-5.242782263578172
0.7474747474747474,-5.198652937126858
0.7575757575757576,-5.167036951966085
0.7676767676767676,-5.198652937126854
0.7777777777777777,-5.2427822635781665
0.7878787878787878,-5.409117569846101
0.7979797979797979,-5.535366989211608
0.8080808080808081,-5.768362192658958
0.8181818181818181,-6.019347789955274
0.8282828282828283,-6.278974487087504
0.8383838383838383,-6.55424851526463
0.8484848484848484,-6.848777906088055
0.8585858585858586,-7.166987357549672
0.8686868686868686,-7.492204011939131
0.8787878787878788,-7.818137464437094
0.8888888888888888,-8.169806498883988
0.898989898989899,-8.529098845985564
0.9090909090909091,-8.916500643250084
0.9191919191919191,-9.35776263774714
0.9292929292929293,-9.91115528168843
0.9393939393939393,-10.481048086895143
0.9494949494949495,-11.065054650570884
0.9595959595959596,-11.66165574546991
0.9696969696969696,-12.269625654621022
0.9797979797979798,-12.887776983427344
0.9898989898989898,-13.514842681986487
0.9999999999999999,-14.149415640409984


==> anc/fig4/subpl_3_series_79.csv <==
x,y
0.0,-14.75714910292311
0.010101010101010102,-15.401667854416704
0.020202020202020204,-16.047275992726707
0.0303030303030303,-16.691877811932798
0.04040404040404041,-17.33320746942818
0.050505050505050504,-17.968847984891916
0.0606060606060606,-18.596255426066985
0.07070707070707072,-19.212786838980858
0.08080808080808081,-19.81573055571416
0.09090909090909091,-20.40233763521274
0.10101010101010101,-20.969853358022608
0.1111111111111111,-21.515547887036284
0.1212121212121212,-22.036745404834843
0.13131313131313133,-22.530851229565126
0.14141414141414144,-22.995376586365264
0.15151515151515152,-23.427960864963353
0.16161616161616163,-23.826391323111267
0.17171717171717174,-24.188620297599037
0.18181818181818182,-24.51278005798891
0.1919191919191919,-24.797195482513892
0.20202020202020202,-25.040394752675084
0.2121212121212121,-25.241118257369294
0.2222222222222222,-25.398325875340962
0.23232323232323232,-25.511202773611956
0.2424242424242424,-25.57916382588505
0.25252525252525254,-25.60185672359657
0.26262626262626265,-25.579163825885065
0.27272727272727276,-25.511202773612037
0.2828282828282829,-25.398325875340955
0.29292929292929293,-25.24111825736933
0.30303030303030304,-25.040394752675105
0.31313131313131315,-24.79719548251391
0.32323232323232326,-24.512780057988923
0.33333333333333337,-24.18862029759905
0.3434343434343435,-23.826391323111245
0.3535353535353536,-23.42796086496335
0.36363636363636365,-22.995376586365243
0.3737373737373737,-22.53085122956514
0.3838383838383838,-22.03674540483483
0.3939393939393939,-21.515547887036316
0.40404040404040403,-20.969853358022608
0.41414141414141414,-20.40233763521279
0.4242424242424242,-19.81573055571418
0.4343434343434343,-19.212786838980854
0.4444444444444444,-18.596255426066982
0.45454545454545453,-17.96884798489193
0.46464646464646464,-17.33320746942816
0.47474747474747475,-16.69187781193277
0.4848484848484848,-16.04727599272674
0.4949494949494949,-15.401667854416715
0.5050505050505051,-14.75714910292311
0.5151515151515152,-14.115632997110094
0.5252525252525253,-13.478846379309719
0.5353535353535354,-12.848336219784345
0.5454545454545455,-12.225490460913413
0.5555555555555556,-11.611581697132626
0.5656565656565657,-11.007856707645752
0.5757575757575758,-10.417786195834134
0.5858585858585859,-9.849562453233709
0.595959595959596,-9.318635100153294
0.6060606060606061,-8.916294200678347
0.6161616161616162,-8.521471991026116
0.6262626262626263,-8.155003969507428
0.6363636363636365,-7.818137464437083
0.6464646464646465,-7.492204011939118
0.6565656565656566,-7.151102471064857
0.6666666666666667,-6.845663611219696
0.6767676767676768,-6.538639457564254
0.686868686868687,-6.240717713001445
0.696969696969697,-5.955357008836311
0.7070707070707072,-5.684171041833988
0.7171717171717172,-5.439007143283186
0.7272727272727273,-5.323585044261257
0.7373737373737373,-5.226882893719658
0.7474747474747474,-5.189463457630264
0.7575757575757576,-5.154369212184387
0.7676767676767676,-5.189463457630274
0.7777777777777777,-5.226882893719654
0.7878787878787878,-5.323585044261266
0.7979797979797979,-5.439007143283181
0.8080808080808081,-5.684171041833986
0.8181818181818181,-5.955357008836332
0.8282828282828283,-6.240717713001461
0.8383838383838383,-6.538639457564268
0.8484848484848484,-6.84566361121971
0.8585858585858586,-7.151102471064866
0.8686868686868686,-7.492204011939129
0.8787878787878788,-7.818137464437079
0.8888888888888888,-8.155003969507437
0.898989898989899,-8.52147199102611
0.9090909090909091,-8.916294200678355
0.9191919191919191,-9.318635100153287
0.9292929292929293,-9.849562453233716
0.9393939393939393,-10.417786195834138
0.9494949494949495,-11.007856707645745
0.9595959595959596,-11.611581697132618
0.9696969696969696,-12.225490460913381
0.9797979797979798,-12.848336219784324
0.9898989898989898,-13.478846379309717
0.9999999999999999,-14.115632997110106


==> anc/fig4/subpl_3_series_8.csv <==
x,y
0.0,-14.988203514281986
0.010101010101010102,-15.633991897091667
0.020202020202020204,-16.288674109129662
0.0303030303030303,-16.949796386351
0.04040404040404041,-17.614680516049567
0.050505050505050504,-18.2804371102447
0.0606060606060606,-18.94397945377303
0.07070707070707072,-19.60203956606377
0.08080808080808081,-20.251190376254783
0.09090909090909091,-20.88787813022258
0.10101010101010101,-21.50846653348226
0.1111111111111111,-22.109290070228333
0.1212121212121212,-22.686710993026395
0.13131313131313133,-23.23717415440004
0.14141414141414144,-23.710468859457553
0.15151515151515152,-24.1168833859062
0.16161616161616163,-24.53949957637473
0.17171717171717174,-24.922279561575284
0.18181818181818182,-25.279655702138484
0.1919191919191919,-25.594049744870517
0.20202020202020202,-25.863678501269426
0.2121212121212121,-26.087042980936882
0.2222222222222222,-26.262935131444177
0.23232323232323232,-26.390422672687926
0.2424242424242424,-26.468710934465282
0.25252525252525254,-26.495925509665483
0.26262626262626265,-26.468710934465282
0.27272727272727276,-26.390422672687894
0.2828282828282829,-26.26293513144415
0.29292929292929293,-26.08704298093692
0.30303030303030304,-25.863678501269433
0.31313131313131315,-25.594049744870475
0.32323232323232326,-25.279655702138438
0.33333333333333337,-24.922279561575262
0.3434343434343435,-24.539499576374737
0.3535353535353536,-24.116883385906238
0.36363636363636365,-23.710468859457567
0.3737373737373737,-23.23717415439998
0.3838383838383838,-22.68671099302646
0.3939393939393939,-22.109290070228358
0.40404040404040403,-21.508466533482167
0.41414141414141414,-20.887878130222578
0.4242424242424242,-20.251190376254716
0.4343434343434343,-19.602039566063695
0.4444444444444444,-18.943979453773053
0.45454545454545453,-18.280437110244737
0.46464646464646464,-17.61468051604949
0.47474747474747475,-16.949796386350968
0.4848484848484848,-16.28867410912967
0.4949494949494949,-15.63399189709162
0.5050505050505051,-14.988203514281984
0.5151515151515152,-14.353526415537136
0.5252525252525253,-13.731933569561944
0.5353535353535354,-13.125151444080347
0.5454545454545455,-12.534666102743556
0.5555555555555556,-11.961738754999885
0.5656565656565657,-11.407432093273655
0.5757575757575758,-10.87265036935791
0.5858585858585859,-10.358201966383913
0.595959595959596,-9.864911675263667
0.6060606060606061,-9.393873548481608
0.6161616161616162,-8.947179459026046
0.6262626262626263,-8.53024040060931
0.6363636363636365,-8.154666294008312
0.6464646464646465,-7.824788020624676
0.6565656565656566,-7.531043466546195
0.6666666666666667,-7.267424828561777
0.6767676767676768,-7.032851601204321
0.686868686868687,-6.828854827827571
0.696969696969697,-6.658862952169275
0.7070707070707072,-6.528038132464205
0.7171717171717172,-6.442969107879298
0.7272727272727273,-6.252998650038645
0.7373737373737373,-6.110798371537465
0.7474747474747474,-5.948335785045728
0.7575757575757576,-5.930389017529174
0.7676767676767676,-5.948335785045692
0.7777777777777777,-6.110798371537467
0.7878787878787878,-6.252998650038646
0.7979797979797979,-6.442969107879296
0.8080808080808081,-6.528038132464193
0.8181818181818181,-6.658862952169275
0.8282828282828283,-6.82885482782757
0.8383838383838383,-7.032851601204306
0.8484848484848484,-7.267424828561781
0.8585858585858586,-7.531043466546187
0.8686868686868686,-7.824788020624687
0.8787878787878788,-8.154666294008306
0.8888888888888888,-8.530240400609367
0.898989898989899,-8.947179459026076
0.9090909090909091,-9.393873548481633
0.9191919191919191,-9.864911675263707
0.9292929292929293,-10.35820196638394
0.9393939393939393,-10.872650369357961
0.9494949494949495,-11.4074320932737
0.9595959595959596,-11.961738754999896
0.9696969696969696,-12.534666102743614
0.9797979797979798,-13.12515144408031
0.9898989898989898,-13.731933569561967
0.9999999999999999,-14.353526415537159


==> anc/fig4/subpl_3_series_80.csv <==
x,y
0.0,-14.757149102923089
0.010101010101010102,-15.401667854416702
0.020202020202020204,-16.047275992726668
0.0303030303030303,-16.691877811932756
0.04040404040404041,-17.333207469428167
0.050505050505050504,-17.968847984891863
0.0606060606060606,-18.59625542606698
0.07070707070707072,-19.212786838980843
0.08080808080808081,-19.81573055571412
0.09090909090909091,-20.402337635212735
0.10101010101010101,-20.969853358022526
0.1111111111111111,-21.51554788703625
0.1212121212121212,-22.036745404834736
0.13131313131313133,-22.530851229565116
0.14141414141414144,-22.995376586365243
0.15151515151515152,-23.427960864963328
0.16161616161616163,-23.826391323111242
0.17171717171717174,-24.188620297599012
0.18181818181818182,-24.512780057988905
0.1919191919191919,-24.79719548251387
0.20202020202020202,-25.04039475267508
0.2121212121212121,-25.24111825736924
0.2222222222222222,-25.398325875340923
0.23232323232323232,-25.511202773611934
0.2424242424242424,-25.579163825885004
0.25252525252525254,-25.601856723596523
0.26262626262626265,-25.579163825885
0.27272727272727276,-25.511202773611956
0.2828282828282829,-25.398325875340934
0.29292929292929293,-25.24111825736929
0.30303030303030304,-25.040394752675102
0.31313131313131315,-24.79719548251385
0.32323232323232326,-24.512780057988916
0.33333333333333337,-24.18862029759902
0.3434343434343435,-23.826391323111217
0.3535353535353536,-23.427960864963307
0.36363636363636365,-22.99537658636521
0.3737373737373737,-22.530851229565123
0.3838383838383838,-22.036745404834782
0.3939393939393939,-21.515547887036274
0.40404040404040403,-20.9698533580226
0.41414141414141414,-20.40233763521273
0.4242424242424242,-19.815730555714143
0.4343434343434343,-19.21278683898085
0.4444444444444444,-18.596255426066975
0.45454545454545453,-17.968847984891898
0.46464646464646464,-17.333207469428128
0.47474747474747475,-16.69187781193276
0.4848484848484848,-16.04727599272671
0.4949494949494949,-15.401667854416711
0.5050505050505051,-14.7571491029231
0.5151515151515152,-14.115632997110092
0.5252525252525253,-13.478846379309708
0.5353535353535354,-12.848336219784333
0.5454545454545455,-12.225490460913377
0.5555555555555556,-11.611581697132598
0.5656565656565657,-11.00785670764575
0.5757575757575758,-10.417786195834125
0.5858585858585859,-9.849562453233691
0.595959595959596,-9.318635100153271
0.6060606060606061,-8.902897563314118
0.6161616161616162,-8.520719842789326
0.6262626262626263,-8.155003969507423
0.6363636363636365,-7.817901961208797
0.6464646464646465,-7.484212417719579
0.6565656565656566,-7.143475781377269
0.6666666666666667,-6.788542527457517
0.6767676767676768,-6.482538052505089
0.686868686868687,-6.188876449161305
0.696969696969697,-5.90921531673847
0.7070707070707072,-5.6457499135708655
0.7171717171717172,-5.425990026153142
0.7272727272727273,-5.233320931803139
0.7373737373737373,-5.226882893719641
0.7474747474747474,-5.18946345763025
0.7575757575757576,-5.154369212184361
0.7676767676767676,-5.189463457630261
0.7777777777777777,-5.2268828937196465
0.7878787878787878,-5.23332093180314
0.7979797979797979,-5.425990026153149
0.8080808080808081,-5.645749913570882
0.8181818181818181,-5.909215316738481
0.8282828282828283,-6.188876449161309
0.8383838383838383,-6.482538052505089
0.8484848484848484,-6.788542527457514
0.8585858585858586,-7.143475781377272
0.8686868686868686,-7.484212417719597
0.8787878787878788,-7.817901961208807
0.8888888888888888,-8.155003969507424
0.898989898989899,-8.52071984278931
0.9090909090909091,-8.902897563314138
0.9191919191919191,-9.318635100153264
0.9292929292929293,-9.849562453233697
0.9393939393939393,-10.417786195834102
0.9494949494949495,-11.007856707645743
0.9595959595959596,-11.611581697132603
0.9696969696969696,-12.22549046091336
0.9797979797979798,-12.848336219784311
0.9898989898989898,-13.478846379309696
0.9999999999999999,-14.11563299711008


==> anc/fig4/subpl_3_series_81.csv <==
x,y
0.0,-14.754926678001949
0.010101010101010102,-15.399264368285719
0.020202020202020204,-16.0445275675589
0.0303030303030303,-16.68858055706324
0.04040404040404041,-17.32910729634495
0.050505050505050504,-17.96363142843817
0.0606060606060606,-18.58954402250178
0.07070707070707072,-19.204137121358595
0.08080808080808081,-19.8046411940481
0.09090909090909091,-20.38826451699545
0.10101010101010101,-20.9522324192929
0.1111111111111111,-21.493824334307448
0.1212121212121212,-22.01040681741719
0.13131313131313133,-22.500536366109447
0.14141414141414144,-22.963273675728804
0.15151515151515152,-23.3942072292702
0.16161616161616163,-23.791141323569533
0.17171717171717174,-24.152038875742218
0.18181818181818182,-24.475037061723892
0.1919191919191919,-24.7584610564204
0.20202020202020202,-25.00083595357983
0.2121212121212121,-25.200896939469274
0.2222222222222222,-25.35759778687826
0.23232323232323232,-25.470117726589056
0.2424242424242424,-25.537866743265845
0.25252525252525254,-25.56048933225048
0.26262626262626265,-25.53786674326578
0.27272727272727276,-25.47011772658911
0.2828282828282829,-25.357597786878273
0.29292929292929293,-25.20089693946928
0.30303030303030304,-25.000835953579834
0.31313131313131315,-24.75846105642046
0.32323232323232326,-24.475037061723913
0.33333333333333337,-24.152038875742146
0.3434343434343435,-23.79114132356947
0.3535353535353536,-23.394207229270222
0.36363636363636365,-22.963273675728814
0.3737373737373737,-22.50053636610944
0.3838383838383838,-22.0104068174172
0.3939393939393939,-21.493824334307483
0.40404040404040403,-20.95223241929294
0.41414141414141414,-20.388264516995402
0.4242424242424242,-19.8046411940481
0.4343434343434343,-19.204137121358606
0.4444444444444444,-18.589544022501784
0.45454545454545453,-17.96363142843817
0.46464646464646464,-17.329107296344944
0.47474747474747475,-16.688580557063226
0.4848484848484848,-16.0445275675589
0.4949494949494949,-15.399264368285744
0.5050505050505051,-14.754926678001935
0.5151515151515152,-14.113459854466063
0.5252525252525253,-13.476621983761582
0.5353535353535354,-12.846005853017983
0.5454545454545455,-12.223092767108346
0.5555555555555556,-11.609372470627392
0.5656565656565657,-11.006633318806331
0.5757575757575758,-10.41574334756541
0.5858585858585859,-9.837427158150918
0.595959595959596,-9.284933648878521
0.6060606060606061,-8.902897563314113
0.6161616161616162,-8.512785266764048
0.6262626262626263,-8.150550544826789
0.6363636363636365,-7.812192638282477
0.6464646464646465,-7.475447884536518
0.6565656565656566,-7.143475781377267
0.6666666666666667,-6.78854252745751
0.6767676767676768,-6.4825380525050695
0.686868686868687,-6.188876449161301
0.696969696969697,-5.909215316738462
0.7070707070707072,-5.645749913570865
0.7171717171717172,-5.401358151136343
0.7272727272727273,-5.233320931803135
0.7373737373737373,-5.207059647054111
0.7474747474747474,-5.1042618372529525
0.7575757575757576,-5.066941092681634
0.7676767676767676,-5.104261837252951
0.7777777777777777,-5.207059647054104
0.7878787878787878,-5.233320931803133
0.7979797979797979,-5.401358151136354
0.8080808080808081,-5.645749913570859
0.8181818181818181,-5.90921531673846
0.8282828282828283,-6.188876449161304
0.8383838383838383,-6.482538052505086
0.8484848484848484,-6.788542527457509
0.8585858585858586,-7.143475781377266
0.8686868686868686,-7.475447884536496
0.8787878787878788,-7.812192638282465
0.8888888888888888,-8.150550544826768
0.898989898989899,-8.51278526676405
0.9090909090909091,-8.902897563314104
0.9191919191919191,-9.284933648878518
0.9292929292929293,-9.837427158150918
0.9393939393939393,-10.4157433475654
0.9494949494949495,-11.006633318806323
0.9595959595959596,-11.609372470627404
0.9696969696969696,-12.223092767108328
0.9797979797979798,-12.846005853017965
0.9898989898989898,-13.47662198376161
0.9999999999999999,-14.113459854466052


==> anc/fig4/subpl_3_series_82.csv <==
x,y
0.0,-14.754926678001926
0.010101010101010102,-15.399264368285714
0.020202020202020204,-16.044527567558884
0.0303030303030303,-16.68858055706318
0.04040404040404041,-17.329107296344937
0.050505050505050504,-17.96363142843813
0.0606060606060606,-18.589544022501734
0.07070707070707072,-19.204137121358585
0.08080808080808081,-19.804641194048067
0.09090909090909091,-20.38826451699537
0.10101010101010101,-20.95223241929289
0.1111111111111111,-21.493824334307444
0.1212121212121212,-22.01040681741715
0.13131313131313133,-22.49946119397357
0.14141414141414144,-22.958605262768074
0.15151515151515152,-23.38560933871996
0.16161616161616163,-23.77840764038659
0.17171717171717174,-24.135106418193303
0.18181818181818182,-24.4539902165864
0.1919191919191919,-24.73352735329216
0.20202020202020202,-24.972375248537045
0.2121212121212121,-25.16938580638314
0.2222222222222222,-25.323610735956333
0.23232323232323232,-25.434306528020787
0.2424242424242424,-25.500938750269025
0.25252525252525254,-25.523185353156215
0.26262626262626265,-25.500938750268983
0.27272727272727276,-25.434306528020777
0.2828282828282829,-25.32361073595636
0.29292929292929293,-25.169385806383115
0.30303030303030304,-24.972375248537084
0.31313131313131315,-24.73352735329213
0.32323232323232326,-24.45399021658641
0.33333333333333337,-24.13510641819328
0.3434343434343435,-23.778407640386575
0.3535353535353536,-23.385609338719966
0.36363636363636365,-22.95860526276805
0.3737373737373737,-22.499461193973545
0.3838383838383838,-22.010406817417177
0.3939393939393939,-21.49382433430745
0.40404040404040403,-20.95223241929289
0.41414141414141414,-20.388264516995356
0.4242424242424242,-19.804641194048074
0.4343434343434343,-19.204137121358603
0.4444444444444444,-18.58954402250175
0.45454545454545453,-17.963631428438163
0.46464646464646464,-17.329107296344922
0.47474747474747475,-16.68858055706322
0.4848484848484848,-16.04452756755889
0.4949494949494949,-15.399264368285719
0.5050505050505051,-14.75492667800193
0.5151515151515152,-14.113459854466042
0.5252525252525253,-13.476621983761554
0.5353535353535354,-12.846005853017964
0.5454545454545455,-12.223092767108298
0.5555555555555556,-11.609372470627383
0.5656565656565657,-11.00663331880632
0.5757575757575758,-10.415743347565394
0.5858585858585859,-9.837427158150886
0.595959595959596,-9.277958258345798
0.6060606060606061,-8.89443357973884
0.6161616161616162,-8.512529731756795
0.6262626262626263,-8.138506503107905
0.6363636363636365,-7.7984305590052045
0.6464646464646465,-7.469048931072352
0.6565656565656566,-7.129516850384035
0.6666666666666667,-6.780816172521662
0.6767676767676768,-6.452001733585368
0.686868686868687,-6.152364833453803
0.696969696969697,-5.865813294973563
0.7070707070707072,-5.594479103022092
0.7171717171717172,-5.401358151136328
0.7272727272727273,-5.216611656358969
0.7373737373737373,-5.207059647054097
0.7474747474747474,-5.104261837252941
0.7575757575757576,-5.066941092681622
0.7676767676767676,-5.10426183725295
0.7777777777777777,-5.207059647054098
0.7878787878787878,-5.216611656358971
0.7979797979797979,-5.4013581511363205
0.8080808080808081,-5.594479103022105
0.8181818181818181,-5.865813294973558
0.8282828282828283,-6.152364833453786
0.8383838383838383,-6.45200173358538
0.8484848484848484,-6.780816172521646
0.8585858585858586,-7.129516850384042
0.8686868686868686,-7.469048931072342
0.8787878787878788,-7.798430559005198
0.8888888888888888,-8.138506503107902
0.898989898989899,-8.512529731756786
0.9090909090909091,-8.894433579738838
0.9191919191919191,-9.277958258345786
0.9292929292929293,-9.837427158150913
0.9393939393939393,-10.415743347565392
0.9494949494949495,-11.00663331880632
0.9595959595959596,-11.609372470627376
0.9696969696969696,-12.2230927671083
0.9797979797979798,-12.846005853017953
0.9898989898989898,-13.476621983761573
0.9999999999999999,-14.113459854466049


==> anc/fig4/subpl_3_series_83.csv <==
x,y
0.0,-14.745570225364803
0.010101010101010102,-15.390062357917648
0.020202020202020204,-16.0352705308408
0.0303030303030303,-16.679126326058242
0.04040404040404041,-17.31939631379622
0.050505050505050504,-17.95370093293848
0.0606060606060606,-18.579538202089484
0.07070707070707072,-19.19431080923587
0.08080808080808081,-19.79535523238893
0.09090909090909091,-20.3799717068816
0.10101010101010101,-20.945454062427597
0.1111111111111111,-21.489118677205674
0.1212121212121212,-22.008332010965667
0.13131313131313133,-22.49946119397351
0.14141414141414144,-22.958605262768028
0.15151515151515152,-23.385609338719945
0.16161616161616163,-23.77840764038655
0.17171717171717174,-24.1351064181932
0.18181818181818182,-24.453990216586348
0.1919191919191919,-24.733527353292136
0.20202020202020202,-24.972375248537034
0.2121212121212121,-25.169385806383094
0.2222222222222222,-25.32361073595633
0.23232323232323232,-25.43430652802076
0.2424242424242424,-25.500938750269007
0.25252525252525254,-25.523185353156197
0.26262626262626265,-25.50093875026897
0.27272727272727276,-25.434306528020755
0.2828282828282829,-25.323610735956333
0.29292929292929293,-25.16938580638303
0.30303030303030304,-24.97237524853705
0.31313131313131315,-24.73352735329209
0.32323232323232326,-24.45399021658632
0.33333333333333337,-24.13510641819326
0.3434343434343435,-23.778407640386547
0.3535353535353536,-23.385609338719917
0.36363636363636365,-22.958605262768017
0.3737373737373737,-22.49946119397353
0.3838383838383838,-22.008332010965653
0.3939393939393939,-21.489118677205695
0.40404040404040403,-20.945454062427583
0.41414141414141414,-20.379971706881577
0.4242424242424242,-19.79535523238892
0.4343434343434343,-19.194310809235827
0.4444444444444444,-18.579538202089505
0.45454545454545453,-17.9537009329385
0.46464646464646464,-17.319396313796275
0.47474747474747475,-16.67912632605822
0.4848484848484848,-16.035270530840812
0.4949494949494949,-15.390062357917635
0.5050505050505051,-14.745570225364771
0.5151515151515152,-14.10368501183779
0.5252525252525253,-13.466115552845672
0.5353535353535354,-12.834394392691046
0.5454545454545455,-12.209897938446822
0.5555555555555556,-11.593891465684369
0.5656565656565657,-10.987631798383466
0.5757575757575758,-10.392655004417678
0.5858585858585859,-9.811893549028303
0.595959595959596,-9.277958258345787
0.6060606060606061,-8.894433579738829
0.6161616161616162,-8.51252973175677
0.6262626262626263,-8.135958879596
0.6363636363636365,-7.769963240168624
0.6464646464646465,-7.433004555240665
0.6565656565656566,-7.105660283615662
0.6666666666666667,-6.779791044618071
0.6767676767676768,-6.4520017335853606
0.686868686868687,-6.152364833453799
0.696969696969697,-5.865813294973543
0.7070707070707072,-5.594479103022077
0.7171717171717172,-5.341311474439607
0.7272727272727273,-5.216611656358961
0.7373737373737373,-5.13867951652205
0.7474747474747474,-5.061154320059373
0.7575757575757576,-5.064450965086422
0.7676767676767676,-5.061154320059371
0.7777777777777777,-5.138679516522069
0.7878787878787878,-5.216611656358957
0.7979797979797979,-5.341311474439619
0.8080808080808081,-5.594479103022095
0.8181818181818181,-5.865813294973545
0.8282828282828283,-6.152364833453785
0.8383838383838383,-6.452001733585358
0.8484848484848484,-6.779791044618072
0.8585858585858586,-7.105660283615665
0.8686868686868686,-7.4330045552406645
0.8787878787878788,-7.769963240168618
0.8888888888888888,-8.135958879595998
0.898989898989899,-8.51252973175678
0.9090909090909091,-8.89443357973883
0.9191919191919191,-9.277958258345764
0.9292929292929293,-9.811893549028378
0.9393939393939393,-10.392655004417676
0.9494949494949495,-10.987631798383445
0.9595959595959596,-11.593891465684388
0.9696969696969696,-12.209897938446838
0.9797979797979798,-12.834394392691117
0.9898989898989898,-13.466115552845674
0.9999999999999999,-14.103685011837785


==> anc/fig4/subpl_3_series_84.csv <==
x,y
0.0,-14.703778142539896
0.010101010101010102,-15.34813144677963
0.020202020202020204,-15.991884740050503
0.0303030303030303,-16.633060754106044
0.04040404040404041,-17.269536761273912
0.050505050505050504,-17.899059897155734
0.0606060606060606,-18.519266640647857
0.07070707070707072,-19.127705460618863
0.08080808080808081,-19.721861658974014
0.09090909090909091,-20.29918350322097
0.10101010101010101,-20.857108843138914
0.1111111111111111,-21.393091532283602
0.1212121212121212,-21.904627110456264
0.13131313131313133,-22.389277334561893
0.14141414141414144,-22.844693263032873
0.15151515151515152,-23.268636697959113
0.16161616161616163,-23.658999867606465
0.17171717171717174,-24.013823291012226
0.18181818181818182,-24.331311808231582
0.1919191919191919,-24.609848787586106
0.20202020202020202,-24.848008538017385
0.2121212121212121,-25.04456696313694
0.2222222222222222,-25.19851049609789
0.23232323232323232,-25.309043352822226
0.2424242424242424,-25.375593136770107
0.25252525252525254,-25.397814822333416
0.26262626262626265,-25.375593136770057
0.27272727272727276,-25.309043352822272
0.2828282828282829,-25.19851049609786
0.29292929292929293,-25.044566963136937
0.30303030303030304,-24.848008538017453
0.31313131313131315,-24.609848787586145
0.32323232323232326,-24.331311808231572
0.33333333333333337,-24.013823291012166
0.3434343434343435,-23.658999867606422
0.3535353535353536,-23.26863669795914
0.36363636363636365,-22.844693263032855
0.3737373737373737,-22.38927733456189
0.3838383838383838,-21.90462711045623
0.3939393939393939,-21.39309153228361
0.40404040404040403,-20.857108843138946
0.41414141414141414,-20.29918350322096
0.4242424242424242,-19.72186165897401
0.4343434343434343,-19.12770546061892
0.4444444444444444,-18.5192666406479
0.45454545454545453,-17.899059897155773
0.46464646464646464,-17.269536761273912
0.47474747474747475,-16.63306075410608
0.4848484848484848,-15.991884740050514
0.4949494949494949,-15.34813144677961
0.5050505050505051,-14.703778142539896
0.5151515151515152,-14.060646453111676
0.5252525252525253,-13.420398317219774
0.5353535353535354,-12.78453926387373
0.5454545454545455,-12.154430946697607
0.5555555555555556,-11.531317488303367
0.5656565656565657,-10.916379911273507
0.5757575757575758,-10.310877330736762
0.5858585858585859,-9.71672410914417
0.595959595959596,-9.27475584331065
0.6060606060606061,-8.875623877878168
0.6161616161616162,-8.502388797200119
0.6262626262626263,-8.135958879596
0.6363636363636365,-7.769963240168617
0.6464646464646465,-7.433004555240642
0.6565656565656566,-7.105660283615652
0.6666666666666667,-6.779791044618067
0.6767676767676768,-6.444781407207542
0.686868686868687,-6.1286416600273474
0.696969696969697,-5.837738869260765
0.7070707070707072,-5.58520543265105
0.7171717171717172,-5.341311474439606
0.7272727272727273,-5.196209722960473
0.7373737373737373,-5.059655904438292
0.7474747474747474,-5.06115432005936
0.7575757575757576,-5.064450965086404
0.7676767676767676,-5.06115432005937
0.7777777777777777,-5.0596559044382845
0.7878787878787878,-5.196209722960494
0.7979797979797979,-5.341311474439618
0.8080808080808081,-5.585205432651085
0.8181818181818181,-5.837738869260782
0.8282828282828283,-6.1286416600273075
0.8383838383838383,-6.444781407207567
0.8484848484848484,-6.779791044618066
0.8585858585858586,-7.105660283615658
0.8686868686868686,-7.433004555240655
0.8787878787878788,-7.7699632401686145
0.8888888888888888,-8.135958879595977
0.898989898989899,-8.502388797200117
0.9090909090909091,-8.875623877878176
0.9191919191919191,-9.274755843310666
0.9292929292929293,-9.716724109144186
0.9393939393939393,-10.310877330736785
0.9494949494949495,-10.91637991127347
0.9595959595959596,-11.531317488303372
0.9696969696969696,-12.154430946697566
0.9797979797979798,-12.784539263873697
0.9898989898989898,-13.420398317219739
0.9999999999999999,-14.060646453111636


==> anc/fig4/subpl_3_series_85.csv <==
x,y
0.0,-14.703778142539885
0.010101010101010102,-15.348131446779604
0.020202020202020204,-15.991884740050468
0.0303030303030303,-16.633060754106026
0.04040404040404041,-17.2695367612739
0.050505050505050504,-17.899059897155723
0.0606060606060606,-18.519266640647807
0.07070707070707072,-19.127705460618827
0.08080808080808081,-19.72186165897397
0.09090909090909091,-20.299183503220956
0.10101010101010101,-20.85710884313888
0.1111111111111111,-21.39309153228359
0.1212121212121212,-21.904627110456254
0.13131313131313133,-22.389277334561868
0.14141414141414144,-22.844693263032816
0.15151515151515152,-23.268636697959057
0.16161616161616163,-23.65899986760641
0.17171717171717174,-24.01382329101216
0.18181818181818182,-24.33131180823151
0.1919191919191919,-24.609848787586078
0.20202020202020202,-24.848008538017364
0.2121212121212121,-25.0445669631369
0.2222222222222222,-25.198510496097825
0.23232323232323232,-25.309043352822215
0.2424242424242424,-25.375593136770064
0.25252525252525254,-25.397814822333373
0.26262626262626265,-25.37559313677003
0.27272727272727276,-25.309043352822233
0.2828282828282829,-25.19851049609783
0.29292929292929293,-25.044566963136912
0.30303030303030304,-24.848008538017403
0.31313131313131315,-24.609848787586127
0.32323232323232326,-24.33131180823156
0.33333333333333337,-24.01382329101209
0.3434343434343435,-23.658999867606404
0.3535353535353536,-23.268636697959064
0.36363636363636365,-22.844693263032795
0.3737373737373737,-22.389277334561857
0.3838383838383838,-21.904627110456197
0.3939393939393939,-21.39309153228357
0.40404040404040403,-20.857108843138892
0.41414141414141414,-20.299183503220906
0.4242424242424242,-19.72186165897398
0.4343434343434343,-19.12770546061886
0.4444444444444444,-18.519266640647814
0.45454545454545453,-17.899059897155723
0.46464646464646464,-17.269536761273844
0.47474747474747475,-16.633060754106015
0.4848484848484848,-15.991884740050489
0.4949494949494949,-15.348131446779608
0.5050505050505051,-14.703778142539878
0.5151515151515152,-14.060646453111652
0.5252525252525253,-13.420398317219755
0.5353535353535354,-12.784539263873713
0.5454545454545455,-12.154430946697586
0.5555555555555556,-11.531317488303324
0.5656565656565657,-10.916379911273463
0.5757575757575758,-10.310877330736735
0.5858585858585859,-9.71672410914416
0.595959595959596,-9.27475584331064
0.6060606060606061,-8.875623877878164
0.6161616161616162,-8.50238879720011
0.6262626262626263,-8.135866019620154
0.6363636363636365,-7.756007291586978
0.6464646464646465,-7.415834544862862
0.6565656565656566,-7.08470618802651
0.6666666666666667,-6.763160906362198
0.6767676767676768,-6.4383526418396695
0.686868686868687,-6.127277186286064
0.696969696969697,-5.832920822181226
0.7070707070707072,-5.558666343841691
0.7171717171717172,-5.3302554371589554
0.7272727272727273,-5.179800612754878
0.7373737373737373,-5.059655904438275
0.7474747474747474,-5.033887503800408
0.7575757575757576,-5.040752965199446
0.7676767676767676,-5.0338875038004085
0.7777777777777777,-5.05965590443828
0.7878787878787878,-5.179800612754872
0.7979797979797979,-5.33025543715896
0.8080808080808081,-5.558666343841698
0.8181818181818181,-5.832920822181221
0.8282828282828283,-6.127277186286063
0.8383838383838383,-6.4383526418396695
0.8484848484848484,-6.7631609063622005
0.8585858585858586,-7.084706188026501
0.8686868686868686,-7.4158345448628715
0.8787878787878788,-7.756007291586983
0.8888888888888888,-8.1358660196201
0.898989898989899,-8.502388797200107
0.9090909090909091,-8.875623877878153
0.9191919191919191,-9.274755843310633
0.9292929292929293,-9.71672410914417
0.9393939393939393,-10.310877330736776
0.9494949494949495,-10.916379911273465
0.9595959595959596,-11.531317488303358
0.9696969696969696,-12.154430946697563
0.9797979797979798,-12.784539263873693
0.9898989898989898,-13.420398317219696
0.9999999999999999,-14.060646453111634


==> anc/fig4/subpl_3_series_86.csv <==
x,y
0.0,-14.683154018203247
0.010101010101010102,-15.327355731957622
0.020202020202020204,-15.970261181425883
0.0303030303030303,-16.60991748302687
0.04040404040404041,-17.24423150612393
0.050505050505050504,-17.8709844989107
0.0606060606060606,-18.48785171975882
0.07070707070707072,-19.09242583070673
0.08080808080808081,-19.68224281716992
0.09090909090909091,-20.25480922334235
0.10101010101010101,-20.807629582075137
0.1111111111111111,-21.33823308488167
0.1212121212121212,-21.844198770266694
0.13131313131313133,-22.323178774817908
0.14141414141414144,-22.772919448797342
0.15151515151515152,-23.19128034622962
0.16161616161616163,-23.576251233516366
0.17171717171717174,-23.92596731622749
0.18181818181818182,-24.238722875421434
0.1919191919191919,-24.512983457416656
0.20202020202020202,-24.74739669963172
0.2121212121212121,-24.94080181884721
0.2222222222222222,-25.09223774710802
0.23232323232323232,-25.200949876935297
0.2424242424242424,-25.266395369195347
0.25252525252525254,-25.2882469796048
0.26262626262626265,-25.266395369195358
0.27272727272727276,-25.200949876935304
0.2828282828282829,-25.09223774710805
0.29292929292929293,-24.94080181884713
0.30303030303030304,-24.747396699631658
0.31313131313131315,-24.512983457416638
0.32323232323232326,-24.238722875421512
0.33333333333333337,-23.925967316227435
0.3434343434343435,-23.576251233516224
0.3535353535353536,-23.19128034622955
0.36363636363636365,-22.7729194487974
0.3737373737373737,-22.32317877481791
0.3838383838383838,-21.844198770266683
0.3939393939393939,-21.33823308488174
0.40404040404040403,-20.807629582075048
0.41414141414141414,-20.25480922334245
0.4242424242424242,-19.68224281716999
0.4343434343434343,-19.092425830706738
0.4444444444444444,-18.487851719758826
0.45454545454545453,-17.870984498910726
0.46464646464646464,-17.244231506123963
0.47474747474747475,-16.609917483026774
0.4848484848484848,-15.970261181425936
0.4949494949494949,-15.327355731957585
0.5050505050505051,-14.68315401820328
0.5151515151515152,-14.039460389843171
0.5252525252525253,-13.397930452830309
0.5353535353535354,-12.76008200899126
0.5454545454545455,-12.127324423954995
0.5555555555555556,-11.501028143073183
0.5656565656565657,-10.88271573689715
0.5757575757575758,-10.274787690121016
0.5858585858585859,-9.685059951875843
0.595959595959596,-9.261445735523711
0.6060606060606061,-8.874945327162237
0.6161616161616162,-8.499031311266318
0.6262626262626263,-8.116142382549308
0.6363636363636365,-7.756007291586977
0.6464646464646465,-7.415834544862846
0.6565656565656566,-7.084706188026503
0.6666666666666667,-6.763160906362194
0.6767676767676768,-6.438352641839666
0.686868686868687,-6.12727718628605
0.696969696969697,-5.832920822181215
0.7070707070707072,-5.558666343841685
0.7171717171717172,-5.330255437158952
0.7272727272727273,-5.179800612754876
0.7373737373737373,-5.029929034203831
0.7474747474747474,-5.033887503800402
0.7575757575757576,-5.040752965199446
0.7676767676767676,-5.033887503800402
0.7777777777777777,-5.029929034203818
0.7878787878787878,-5.17980061275487
0.7979797979797979,-5.3302554371589475
0.8080808080808081,-5.558666343841687
0.8181818181818181,-5.8329208221812205
0.8282828282828283,-6.127277186286052
0.8383838383838383,-6.438352641839664
0.8484848484848484,-6.763160906362183
0.8585858585858586,-7.084706188026496
0.8686868686868686,-7.415834544862859
0.8787878787878788,-7.75600729158697
0.8888888888888888,-8.116142382549292
0.898989898989899,-8.499031311266288
0.9090909090909091,-8.874945327162202
0.9191919191919191,-9.261445735523719
0.9292929292929293,-9.68505995187588
0.9393939393939393,-10.274787690121036
0.9494949494949495,-10.88271573689715
0.9595959595959596,-11.501028143073203
0.9696969696969696,-12.127324423954997
0.9797979797979798,-12.76008200899125
0.9898989898989898,-13.397930452830305
0.9999999999999999,-14.03946038984316


==> anc/fig4/subpl_3_series_87.csv <==
x,y
0.0,-12.970349065031389
0.010101010101010102,-13.42439883464719
0.020202020202020204,-13.883837367290454
0.0303030303030303,-14.347395090398345
0.04040404040404041,-14.813711036717233
0.050505050505050504,-15.281343249649524
0.0606060606060606,-15.748776528337277
0.07070707070707072,-16.214422898405807
0.08080808080808081,-16.676608951318702
0.09090909090909091,-17.13354399827352
0.10101010101010101,-17.583266146032877
0.1111111111111111,-18.023572758018904
0.1212121212121212,-18.45195682389474
0.13131313131313133,-18.86558258425208
0.14141414141414144,-19.261327899570652
0.15151515151515152,-19.63589370445662
0.16161616161616163,-19.98641396810329
0.17171717171717174,-20.315275178947594
0.18181818181818182,-20.614509588451384
0.1919191919191919,-20.881010397228184
0.20202020202020202,-21.11204817656263
0.2121212121212121,-21.30523762674829
0.2222222222222222,-21.458380771224146
0.23232323232323232,-21.56943319454663
0.2424242424242424,-21.636744838627077
0.25252525252525254,-21.65929458818576
0.26262626262626265,-21.636744838627074
0.27272727272727276,-21.569433194546626
0.2828282828282829,-21.458380771224128
0.29292929292929293,-21.305237626748312
0.30303030303030304,-21.112048176562595
0.31313131313131315,-20.88101039722829
0.32323232323232326,-20.61450958845131
0.33333333333333337,-20.315275178947445
0.3434343434343435,-19.986413968103083
0.3535353535353536,-19.63589370445662
0.36363636363636365,-19.26132789957069
0.3737373737373737,-18.865582584251957
0.3838383838383838,-18.45195682389465
0.3939393939393939,-18.023572758018997
0.40404040404040403,-17.583266146032933
0.41414141414141414,-17.13354399827347
0.4242424242424242,-16.676608951318666
0.4343434343434343,-16.214422898405697
0.4444444444444444,-15.748776528337293
0.45454545454545453,-15.281343249649522
0.46464646464646464,-14.813711036717226
0.47474747474747475,-14.34739509039837
0.4848484848484848,-13.883837367290475
0.4949494949494949,-13.424398834647164
0.5050505050505051,-12.97034906503142
0.5151515151515152,-12.52285651811231
0.5252525252525253,-12.082981810484062
0.5353535353535354,-11.651675425355721
0.5454545454545455,-11.229780610957086
0.5555555555555556,-10.818041639899851
0.5656565656565657,-10.417117157476936
0.5757575757575758,-10.027598046833436
0.5858585858585859,-9.650029085697966
0.595959595959596,-9.261445735523703
0.6060606060606061,-8.8749108330946
0.6161616161616162,-8.48878326317137
0.6262626262626263,-8.11614238254929
0.6363636363636365,-7.754253167776313
0.6464646464646465,-7.411007010390933
0.6565656565656566,-7.076054700614778
0.6666666666666667,-6.749781844516279
0.6767676767676768,-6.432384936662712
0.686868686868687,-6.118349215221701
0.696969696969697,-5.824634271020213
0.7070707070707072,-5.552824994262297
0.7171717171717172,-5.291440851811404
0.7272727272727273,-5.110831303808572
0.7373737373737373,-5.012665954321669
0.7474747474747474,-5.022232519225884
0.7575757575757576,-5.02788322541364
0.7676767676767676,-5.022232519225885
0.7777777777777777,-5.012665954321668
0.7878787878787878,-5.110831303808586
0.7979797979797979,-5.291440851811387
0.8080808080808081,-5.5528249942622985
0.8181818181818181,-5.824634271020221
0.8282828282828283,-6.118349215221683
0.8383838383838383,-6.432384936662717
0.8484848484848484,-6.749781844516277
0.8585858585858586,-7.076054700614772
0.8686868686868686,-7.411007010390935
0.8787878787878788,-7.754253167776311
0.8888888888888888,-8.116142382549276
0.898989898989899,-8.48878326317135
0.9090909090909091,-8.874910833094544
0.9191919191919191,-9.261445735523695
0.9292929292929293,-9.650029085697982
0.9393939393939393,-10.02759804683345
0.9494949494949495,-10.417117157476884
0.9595959595959596,-10.818041639899894
0.9696969696969696,-11.229780610957109
0.9797979797979798,-11.651675425355695
0.9898989898989898,-12.08298181048406
0.9999999999999999,-12.522856518112286


==> anc/fig4/subpl_3_series_88.csv <==
x,y
0.0,-12.969018508698223
0.010101010101010102,-13.423028061607932
0.020202020202020204,-13.88232610223121
0.0303030303030303,-14.345630945317117
0.04040404040404041,-14.811561252342697
0.050505050505050504,-15.278648795647694
0.0606060606060606,-15.745350507536493
0.07070707070707072,-16.21005696276219
0.08080808080808081,-16.671094065955074
0.09090909090909091,-17.126714603861494
0.10101010101010101,-17.57507663431263
0.1111111111111111,-18.014206686613875
0.1212121212121212,-18.441948022879135
0.13131313131313133,-18.855899114371866
0.14141414141414144,-19.2533571772062
0.15151515151515152,-19.631295816737474
0.16161616161616163,-19.9864139681031
0.17171717171717174,-20.315275178947463
0.18181818181818182,-20.614509588451313
0.1919191919191919,-20.881010397228124
0.20202020202020202,-21.112048176562567
0.2121212121212121,-21.305237626748266
0.2222222222222222,-21.45838077122413
0.23232323232323232,-21.569433194546555
0.2424242424242424,-21.636744838626967
0.25252525252525254,-21.65929458818574
0.26262626262626265,-21.636744838627063
0.27272727272727276,-21.56943319454652
0.2828282828282829,-21.45838077122406
0.29292929292929293,-21.305237626748305
0.30303030303030304,-21.11204817656257
0.31313131313131315,-20.881010397228152
0.32323232323232326,-20.614509588451288
0.33333333333333337,-20.315275178947417
0.3434343434343435,-19.98641396810307
0.3535353535353536,-19.631295816737403
0.36363636363636365,-19.25335717720626
0.3737373737373737,-18.855899114371844
0.3838383838383838,-18.441948022879075
0.3939393939393939,-18.014206686613946
0.40404040404040403,-17.575076634312687
0.41414141414141414,-17.1267146038615
0.4242424242424242,-16.671094065954904
0.4343434343434343,-16.21005696276219
0.4444444444444444,-15.745350507536475
0.45454545454545453,-15.278648795647687
0.46464646464646464,-14.811561252342718
0.47474747474747475,-14.345630945317124
0.4848484848484848,-13.88232610223118
0.4949494949494949,-13.423028061607944
0.5050505050505051,-12.969018508698271
0.5151515151515152,-12.521468308686114
0.5252525252525253,-12.081429610471934
0.5353535353535354,-11.649832187890928
0.5454545454545455,-11.227484215433016
0.5555555555555556,-10.815076793953597
0.5656565656565657,-10.413190369853975
0.5757575757575758,-10.022299163598948
0.5858585858585859,-9.642764265953868
0.595959595959596,-9.256285393860097
0.6060606060606061,-8.874682888653364
0.6161616161616162,-8.48183689056094
0.6262626262626263,-8.10560859914635
0.6363636363636365,-7.754253167776309
0.6464646464646465,-7.4110070103909225
0.6565656565656566,-7.076054700614772
0.6666666666666667,-6.749781844516277
0.6767676767676768,-6.432384936662703
0.686868686868687,-6.118349215221679
0.696969696969697,-5.824634271020211
0.7070707070707072,-5.552824994262289
0.7171717171717172,-5.29144085181138
0.7272727272727273,-5.110831303808568
0.7373737373737373,-5.012665954321662
0.7474747474747474,-5.015060496712776
0.7575757575757576,-5.027883225413638
0.7676767676767676,-5.015060496712783
0.7777777777777777,-5.012665954321655
0.7878787878787878,-5.110831303808566
0.7979797979797979,-5.291440851811362
0.8080808080808081,-5.552824994262293
0.8181818181818181,-5.824634271020217
0.8282828282828283,-6.11834921522167
0.8383838383838383,-6.432384936662713
0.8484848484848484,-6.74978184451627
0.8585858585858586,-7.076054700614768
0.8686868686868686,-7.411007010390934
0.8787878787878788,-7.754253167776306
0.8888888888888888,-8.105608599146349
0.898989898989899,-8.481836890560942
0.9090909090909091,-8.874682888653398
0.9191919191919191,-9.256285393860106
0.9292929292929293,-9.642764265953861
0.9393939393939393,-10.022299163598925
0.9494949494949495,-10.41319036985398
0.9595959595959596,-10.815076793953601
0.9696969696969696,-11.227484215433012
0.9797979797979798,-11.649832187890906
0.9898989898989898,-12.081429610471945
0.9999999999999999,-12.521468308686138


==> anc/fig4/subpl_3_series_89.csv <==
x,y
0.0,-12.96901850869822
0.010101010101010102,-13.423028061607924
0.020202020202020204,-13.882326102231172
0.0303030303030303,-14.34563094531711
0.04040404040404041,-14.811561252342683
0.050505050505050504,-15.27864879564766
0.0606060606060606,-15.745350507536443
0.07070707070707072,-16.210056962762156
0.08080808080808081,-16.671094065955014
0.09090909090909091,-17.12671460386149
0.10101010101010101,-17.575076634312627
0.1111111111111111,-18.01420668661384
0.1212121212121212,-18.441948022879096
0.13131313131313133,-18.855899114371766
0.14141414141414144,-19.2533571772062
0.15151515151515152,-19.631295816737396
0.16161616161616163,-19.985950597775222
0.17171717171717174,-20.30828226870908
0.18181818181818182,-20.59989804051225
0.1919191919191919,-20.858106857735443
0.20202020202020202,-21.08055865116025
0.2121212121212121,-21.267184635882227
0.2222222222222222,-21.424063910350345
0.23232323232323232,-21.536396322747898
0.2424242424242424,-21.603888384554914
0.25252525252525254,-21.626401654491954
0.26262626262626265,-21.60388838455511
0.27272727272727276,-21.536396322748008
0.2828282828282829,-21.424063910350295
0.29292929292929293,-21.267184635882256
0.30303030303030304,-21.080558651160224
0.31313131313131315,-20.858106857735493
0.32323232323232326,-20.599898040512286
0.33333333333333337,-20.308282268708954
0.3434343434343435,-19.985950597775258
0.3535353535353536,-19.631295816737392
0.36363636363636365,-19.253357177206247
0.3737373737373737,-18.855899114371738
0.3838383838383838,-18.441948022879018
0.3939393939393939,-18.01420668661391
0.40404040404040403,-17.575076634312648
0.41414141414141414,-17.126714603861423
0.4242424242424242,-16.671094065954865
0.4343434343434343,-16.210056962762142
0.4444444444444444,-15.745350507536452
0.45454545454545453,-15.27864879564766
0.46464646464646464,-14.811561252342685
0.47474747474747475,-14.345630945317088
0.4848484848484848,-13.882326102231172
0.4949494949494949,-13.423028061607914
0.5050505050505051,-12.969018508698205
0.5151515151515152,-12.521468308686105
0.5252525252525253,-12.081429610471911
0.5353535353535354,-11.649832187890905
0.5454545454545455,-11.227484215433005
0.5555555555555556,-10.815076793953594
0.5656565656565657,-10.413190369853938
0.5757575757575758,-10.022299163598927
0.5858585858585859,-9.642764265953852
0.595959595959596,-9.254847723990814
0.6060606060606061,-8.865037411891068
0.6161616161616162,-8.481836890560924
0.6262626262626263,-8.105608599146338
0.6363636363636365,-7.714115896589015
0.6464646464646465,-7.36403231089876
0.6565656565656566,-7.021229235599714
0.6666666666666667,-6.686060053094037
0.6767676767676768,-6.35914082064007
0.686868686868687,-6.04142537025769
0.696969696969697,-5.734312445420491
0.7070707070707072,-5.439815201184364
0.7171717171717172,-5.256973401130906
0.7272727272727273,-5.1001157339780026
0.7373737373737373,-5.004721770447694
0.7474747474747474,-4.99413035005074
0.7575757575757576,-4.930596470505439
0.7676767676767676,-4.994130350050725
0.7777777777777777,-5.004721770447684
0.7878787878787878,-5.100115733978018
0.7979797979797979,-5.256973401130924
0.8080808080808081,-5.439815201184382
0.8181818181818181,-5.734312445420475
0.8282828282828283,-6.041425370257684
0.8383838383838383,-6.359140820640068
0.8484848484848484,-6.68606005309402
0.8585858585858586,-7.021229235599703
0.8686868686868686,-7.36403231089879
0.8787878787878788,-7.714115896589011
0.8888888888888888,-8.105608599146343
0.898989898989899,-8.48183689056093
0.9090909090909091,-8.86503741189108
0.9191919191919191,-9.254847723990839
0.9292929292929293,-9.642764265953852
0.9393939393939393,-10.022299163598882
0.9494949494949495,-10.413190369853949
0.9595959595959596,-10.815076793953574
0.9696969696969696,-11.227484215432996
0.9797979797979798,-11.649832187890874
0.9898989898989898,-12.081429610471895
0.9999999999999999,-12.521468308686112


==> anc/fig4/subpl_3_series_9.csv <==
x,y
0.0,-14.980435837925459
0.010101010101010102,-15.62570632999091
0.020202020202020204,-16.279261073307044
0.0303030303030303,-16.93852768550695
0.04040404040404041,-17.600664480313057
0.050505050505050504,-18.262584337464663
0.0606060606060606,-18.92098412978202
0.07070707070707072,-19.572377129919403
0.08080808080808081,-20.21312580375636
0.09090909090909091,-20.839473076035777
0.10101010101010101,-21.447572372795193
0.1111111111111111,-22.033522226731918
0.1212121212121212,-22.593422120526057
0.13131313131313133,-23.12348042105928
0.14141414141414144,-23.623214815436224
0.15151515151515152,-24.09919026392967
0.16161616161616163,-24.539499576374688
0.17171717171717174,-24.92227956157523
0.18181818181818182,-25.27965570213843
0.1919191919191919,-25.594049744870492
0.20202020202020202,-25.863678501269398
0.2121212121212121,-26.08704298093687
0.2222222222222222,-26.26293513144415
0.23232323232323232,-26.390422672687862
0.2424242424242424,-26.46871093446521
0.25252525252525254,-26.49592550966546
0.26262626262626265,-26.468710934465282
0.27272727272727276,-26.390422672687887
0.2828282828282829,-26.262935131444138
0.29292929292929293,-26.08704298093687
0.30303030303030304,-25.863678501269316
0.31313131313131315,-25.594049744870436
0.32323232323232326,-25.279655702138434
0.33333333333333337,-24.922279561575216
0.3434343434343435,-24.539499576374727
0.3535353535353536,-24.099190263929767
0.36363636363636365,-23.623214815436256
0.3737373737373737,-23.123480421059245
0.3838383838383838,-22.593422120526125
0.3939393939393939,-22.033522226731925
0.40404040404040403,-21.447572372795197
0.41414141414141414,-20.839473076035777
0.4242424242424242,-20.213125803756363
0.4343434343434343,-19.572377129919445
0.4444444444444444,-18.920984129781996
0.45454545454545453,-18.26258433746464
0.46464646464646464,-17.600664480313053
0.47474747474747475,-16.938527685506944
0.4848484848484848,-16.27926107330703
0.4949494949494949,-15.625706329990857
0.5050505050505051,-14.98043583792546
0.5151515151515152,-14.34573658503568
0.5252525252525253,-13.723603553541103
0.5353535353535354,-13.115743748504407
0.5454545454545455,-12.523591678573363
0.5555555555555556,-11.948337280989962
0.5656565656565657,-11.390968609261876
0.5757575757575758,-10.85233540585682
0.5858585858585859,-10.333249216233822
0.595959595959596,-9.834659379153507
0.6060606060606061,-9.3580022685271
0.6161616161616162,-8.905935010672993
0.6262626262626263,-8.488676563115098
0.6363636363636365,-8.130515143371348
0.6464646464646465,-7.804833071281229
0.6565656565656566,-7.505502668165731
0.6666666666666667,-7.229597614994487
0.6767676767676768,-6.976339813269212
0.686868686868687,-6.746225893026209
0.696969696969697,-6.5405503939311584
0.7070707070707072,-6.361126271892194
0.7171717171717172,-6.23072001184055
0.7272727272727273,-6.148709229276464
0.7373737373737373,-6.110798371537464
0.7474747474747474,-5.948335785045701
0.7575757575757576,-5.930389017529155
0.7676767676767676,-5.94833578504569
0.7777777777777777,-6.110798371537459
0.7878787878787878,-6.148709229276469
0.7979797979797979,-6.230720011840546
0.8080808080808081,-6.361126271892176
0.8181818181818181,-6.540550393931153
0.8282828282828283,-6.746225893026203
0.8383838383838383,-6.9763398132691945
0.8484848484848484,-7.229597614994455
0.8585858585858586,-7.505502668165719
0.8686868686868686,-7.804833071281207
0.8787878787878788,-8.130515143371328
0.8888888888888888,-8.488676563115078
0.898989898989899,-8.905935010672998
0.9090909090909091,-9.35800226852712
0.9191919191919191,-9.834659379153495
0.9292929292929293,-10.33324921623385
0.9393939393939393,-10.852335405856847
0.9494949494949495,-11.390968609261876
0.9595959595959596,-11.948337280989978
0.9696969696969696,-12.523591678573357
0.9797979797979798,-13.115743748504396
0.9898989898989898,-13.723603553541118
0.9999999999999999,-14.345736585035665


==> anc/fig4/subpl_3_series_90.csv <==
x,y
0.0,-12.96599650156829
0.010101010101010102,-13.419859075435735
0.020202020202020204,-13.878778582633355
0.0303030303030303,-14.341433214890557
0.04040404040404041,-14.806380584801422
0.050505050505050504,-15.27207205535838
0.0606060606060606,-15.736868361496095
0.07070707070707072,-16.199054738955137
0.08080808080808081,-16.656854105777455
0.09090909090909091,-17.108437306205968
0.10101010101010101,-17.551929048554783
0.1111111111111111,-17.985404850840016
0.1212121212121212,-18.406866147989145
0.13131313131313133,-18.814172076806134
0.14141414141414144,-19.204917368811163
0.15151515151515152,-19.57630086460921
0.16161616161616163,-19.9250964073394
0.17171717171717174,-20.247808592771033
0.18181818181818182,-20.540954051186013
0.1919191919191919,-20.823226541749218
0.20202020202020202,-21.066455061057404
0.2121212121212121,-21.267184635882224
0.2222222222222222,-21.42406391035024
0.23232323232323232,-21.536396322747894
0.2424242424242424,-21.603888384554885
0.25252525252525254,-21.62640165449194
0.26262626262626265,-21.603888384554946
0.27272727272727276,-21.536396322747933
0.2828282828282829,-21.424063910350288
0.29292929292929293,-21.267184635882217
0.30303030303030304,-21.066455061057393
0.31313131313131315,-20.823226541749175
0.32323232323232326,-20.54095405118597
0.33333333333333337,-20.247808592771023
0.3434343434343435,-19.92509640733931
0.3535353535353536,-19.576300864609202
0.36363636363636365,-19.20491736881116
0.3737373737373737,-18.81417207680617
0.3838383838383838,-18.40686614798909
0.3939393939393939,-17.985404850840023
0.40404040404040403,-17.55192904855486
0.41414141414141414,-17.108437306205985
0.4242424242424242,-16.656854105777462
0.4343434343434343,-16.199054738955173
0.4444444444444444,-15.73686836149608
0.45454545454545453,-15.272072055358368
0.46464646464646464,-14.806380584801415
0.47474747474747475,-14.341433214890587
0.4848484848484848,-13.878778582633322
0.4949494949494949,-13.419859075435719
0.5050505050505051,-12.96599650156833
0.5151515151515152,-12.51838081218524
0.5252525252525253,-12.07806332305824
0.5353535353535354,-11.645955410590304
0.5454545454545455,-11.222833129310867
0.5555555555555556,-10.809347701532571
0.5656565656565657,-10.406041427256666
0.5757575757575758,-10.013368294453358
0.5858585858585859,-9.631718452419188
0.595959595959596,-9.2548477239908
0.6060606060606061,-8.860017777399602
0.6161616161616162,-8.471317396741345
0.6262626262626263,-8.10489525627488
0.6363636363636365,-7.707019376078418
0.6464646464646465,-7.280727746914787
0.6565656565656566,-6.868433912120633
0.6666666666666667,-6.4733522768852465
0.6767676767676768,-6.097255528922896
0.686868686868687,-5.746219015843779
0.696969696969697,-5.462240630854301
0.7070707070707072,-5.376295508923565
0.7171717171717172,-5.243224773956481
0.7272727272727273,-5.100115733977997
0.7373737373737373,-4.992253740255449
0.7474747474747474,-4.926847073459998
0.7575757575757576,-4.928893979192041
0.7676767676767676,-4.926847073459978
0.7777777777777777,-4.992253740255453
0.7878787878787878,-5.100115733978004
0.7979797979797979,-5.243224773956475
0.8080808080808081,-5.376295508923557
0.8181818181818181,-5.4622406308542875
0.8282828282828283,-5.746219015843792
0.8383838383838383,-6.097255528922927
0.8484848484848484,-6.4733522768852465
0.8585858585858586,-6.868433912120655
0.8686868686868686,-7.280727746914768
0.8787878787878788,-7.707019376078489
0.8888888888888888,-8.10489525627487
0.898989898989899,-8.47131739674136
0.9090909090909091,-8.860017777399607
0.9191919191919191,-9.254847723990801
0.9292929292929293,-9.631718452419197
0.9393939393939393,-10.013368294453384
0.9494949494949495,-10.406041427256664
0.9595959595959596,-10.809347701532557
0.9696969696969696,-11.222833129310882
0.9797979797979798,-11.645955410590293
0.9898989898989898,-12.078063323058258
0.9999999999999999,-12.518380812185201


==> anc/fig4/subpl_3_series_91.csv <==
x,y
0.0,-12.965996501568263
0.010101010101010102,-13.419859075435724
0.020202020202020204,-13.878778582633325
0.0303030303030303,-14.341433214890541
0.04040404040404041,-14.806380584801401
0.050505050505050504,-15.272072055358368
0.0606060606060606,-15.73686836149602
0.07070707070707072,-16.199054738955127
0.08080808080808081,-16.656854105777374
0.09090909090909091,-17.10843730620592
0.10101010101010101,-17.551929048554772
0.1111111111111111,-17.985404850839934
0.1212121212121212,-18.40686614798907
0.13131313131313133,-18.814172076806095
0.14141414141414144,-19.204917368811063
0.15151515151515152,-19.576300864609156
0.16161616161616163,-19.925096407339296
0.17171717171717174,-20.247808592771026
0.18181818181818182,-20.540954051185988
0.1919191919191919,-20.823226541749094
0.20202020202020202,-21.066455061057365
0.2121212121212121,-21.26526341783819
0.2222222222222222,-21.410597265701327
0.23232323232323232,-21.515301950489178
0.2424242424242424,-21.578481959455974
0.25252525252525254,-21.599601420516354
0.26262626262626265,-21.578481959455893
0.27272727272727276,-21.515301950489242
0.2828282828282829,-21.410597265701433
0.29292929292929293,-21.265263417838227
0.30303030303030304,-21.06645506105733
0.31313131313131315,-20.823226541749147
0.32323232323232326,-20.540954051185924
0.33333333333333337,-20.247808592770948
0.3434343434343435,-19.925096407339286
0.3535353535353536,-19.576300864609156
0.36363636363636365,-19.204917368811135
0.3737373737373737,-18.814172076806162
0.3838383838383838,-18.406866147989074
0.3939393939393939,-17.985404850839934
0.40404040404040403,-17.551929048554857
0.41414141414141414,-17.108437306205943
0.4242424242424242,-16.656854105777416
0.4343434343434343,-16.199054738955166
0.4444444444444444,-15.736868361496066
0.45454545454545453,-15.27207205535836
0.46464646464646464,-14.806380584801406
0.47474747474747475,-14.341433214890563
0.4848484848484848,-13.878778582633299
0.4949494949494949,-13.419859075435717
0.5050505050505051,-12.965996501568299
0.5151515151515152,-12.518380812185178
0.5252525252525253,-12.078063323058217
0.5353535353535354,-11.64595541059029
0.5454545454545455,-11.222833129310827
0.5555555555555556,-10.80934770153257
0.5656565656565657,-10.406041427256644
0.5757575757575758,-10.013368294453345
0.5858585858585859,-9.631718452419163
0.595959595959596,-9.242130527363685
0.6060606060606061,-8.860017777399582
0.6161616161616162,-8.47131739674133
0.6262626262626263,-8.104895256274862
0.6363636363636365,-7.68784447127882
0.6464646464646465,-7.255481732345748
0.6565656565656566,-6.8423319235399696
0.6666666666666667,-6.450574720480736
0.6767676767676768,-6.0831533730539
0.686868686868687,-5.746219015843764
0.696969696969697,-5.4622406308542715
0.7070707070707072,-5.307618367316472
0.7171717171717172,-5.2432247739564675
0.7272727272727273,-5.075979592913866
0.7373737373737373,-4.986068645752992
0.7474747474747474,-4.914425415203228
0.7575757575757576,-4.928893979192024
0.7676767676767676,-4.914425415203218
0.7777777777777777,-4.986068645752977
0.7878787878787878,-5.075979592913903
0.7979797979797979,-5.243224773956463
0.8080808080808081,-5.307618367316477
0.8181818181818181,-5.462240630854277
0.8282828282828283,-5.746219015843779
0.8383838383838383,-6.0831533730539
0.8484848484848484,-6.450574720480731
0.8585858585858586,-6.842331923539977
0.8686868686868686,-7.255481732345757
0.8787878787878788,-7.687844471278816
0.8888888888888888,-8.10489525627487
0.898989898989899,-8.471317396741345
0.9090909090909091,-8.860017777399602
0.9191919191919191,-9.242130527363708
0.9292929292929293,-9.631718452419191
0.9393939393939393,-10.013368294453365
0.9494949494949495,-10.406041427256632
0.9595959595959596,-10.809347701532555
0.9696969696969696,-11.222833129310853
0.9797979797979798,-11.645955410590275
0.9898989898989898,-12.078063323058242
0.9999999999999999,-12.518380812185182


==> anc/fig4/subpl_3_series_92.csv <==
x,y
0.0,-12.964768840184549
0.010101010101010102,-13.418644056660186
0.020202020202020204,-13.8774841728018
0.0303030303030303,-14.33996466959274
0.04040404040404041,-14.804630572912483
0.050505050505050504,-15.269911578808157
0.0606060606060606,-15.734136964463021
0.07070707070707072,-16.195547725024877
0.08080808080808081,-16.65230305172084
0.09090909090909091,-17.10247843269888
0.10101010101010101,-17.544053661924828
0.1111111111111111,-17.974891335866722
0.1212121212121212,-18.392710312970717
0.13131313131313133,-18.795063744220876
0.14141414141414144,-19.17933627930503
0.15151515151515152,-19.542780082549026
0.16161616161616163,-19.88264170677926
0.17171717171717174,-20.21756624030575
0.18181818181818182,-20.539467447026563
0.1919191919191919,-20.80132235963925
0.20202020202020202,-21.026128743564755
0.2121212121212121,-21.221511128131333
0.2222222222222222,-21.37714894136857
0.23232323232323232,-21.488616386508955
0.2424242424242424,-21.555446279382313
0.25252525252525254,-21.577676685544915
0.26262626262626265,-21.55544627938235
0.27272727272727276,-21.488616386509058
0.2828282828282829,-21.37714894136862
0.29292929292929293,-21.221511128131468
0.30303030303030304,-21.026128743564755
0.31313131313131315,-20.801322359639215
0.32323232323232326,-20.539467447026666
0.33333333333333337,-20.21756624030581
0.3434343434343435,-19.882641706779307
0.3535353535353536,-19.542780082549246
0.36363636363636365,-19.179336279305033
0.3737373737373737,-18.79506374422076
0.3838383838383838,-18.392710312970628
0.3939393939393939,-17.97489133586683
0.40404040404040403,-17.544053661924817
0.41414141414141414,-17.102478432698902
0.4242424242424242,-16.652303051720796
0.4343434343434343,-16.1955477250248
0.4444444444444444,-15.734136964462998
0.45454545454545453,-15.269911578808133
0.46464646464646464,-14.804630572912435
0.47474747474747475,-14.339964669592732
0.4848484848484848,-13.877484172801795
0.4949494949494949,-13.418644056660154
0.5050505050505051,-12.964768840184513
0.5151515151515152,-12.517120508074347
0.5252525252525253,-12.07668118058532
0.5353535353535354,-11.644351207748842
0.5454545454545455,-11.220888180738752
0.5555555555555556,-10.806917300562509
0.5656565656565657,-10.402947584023767
0.5757575757575758,-10.009392450289843
0.5858585858585859,-9.626593676398098
0.595959595959596,-9.239580649165068
0.6060606060606061,-8.85747261105383
0.6161616161616162,-8.464341435298085
0.6262626262626263,-8.071331480368992
0.6363636363636365,-7.687844471278816
0.6464646464646465,-7.255481732345748
0.6565656565656566,-6.8423319235399696
0.6666666666666667,-6.450574720480733
0.6767676767676768,-6.08315337305388
0.686868686868687,-5.741914698391497
0.696969696969697,-5.452245962193564
0.7070707070707072,-5.307618367316463
0.7171717171717172,-5.233846581938946
0.7272727272727273,-5.072056425910947
0.7373737373737373,-4.98606864575297
0.7474747474747474,-4.9072480663349545
0.7575757575757576,-4.906100922645369
0.7676767676767676,-4.907248066334964
0.7777777777777777,-4.986068645752969
0.7878787878787878,-5.072056425910967
0.7979797979797979,-5.2338465819389475
0.8080808080808081,-5.307618367316459
0.8181818181818181,-5.452245962193558
0.8282828282828283,-5.741914698391523
0.8383838383838383,-6.083153373053888
0.8484848484848484,-6.450574720480704
0.8585858585858586,-6.842331923539961
0.8686868686868686,-7.255481732345752
0.8787878787878788,-7.687844471278812
0.8888888888888888,-8.07133148036897
0.898989898989899,-8.46434143529808
0.9090909090909091,-8.857472611053833
0.9191919191919191,-9.23958064916507
0.9292929292929293,-9.626593676398103
0.9393939393939393,-10.009392450289855
0.9494949494949495,-10.402947584023767
0.9595959595959596,-10.806917300562498
0.9696969696969696,-11.220888180738735
0.9797979797979798,-11.644351207748857
0.9898989898989898,-12.076681180585352
0.9999999999999999,-12.517120508074335


==> anc/fig4/subpl_3_series_93.csv <==
x,y
0.0,-12.964768255544024
0.010101010101010102,-13.418575012711544
0.020202020202020204,-13.87734369597347
0.0303030303030303,-14.339735823409121
0.04040404040404041,-14.804282152201754
0.050505050505050504,-15.269395895342472
0.0606060606060606,-15.733386087198657
0.07070707070707072,-16.194468112263074
0.08080808080808081,-16.65076808752396
0.09090909090909091,-17.100318019738243
0.10101010101010101,-17.541040071774244
0.1111111111111111,-17.970721699270165
0.1212121212121212,-18.386989132886885
0.13131313131313133,-18.787292859171643
0.14141414141414144,-19.168920694267943
0.15151515151515152,-19.52904707248853
0.16161616161616163,-19.864812680720675
0.17171717171717174,-20.21756624030575
0.18181818181818182,-20.53946744702651
0.1919191919191919,-20.801322359639222
0.20202020202020202,-21.026128743564726
0.2121212121212121,-21.2130653513124
0.2222222222222222,-21.360295667123154
0.23232323232323232,-21.46642863573618
0.2424242424242424,-21.530491584590177
0.25252525252525254,-21.553822486108167
0.26262626262626265,-21.53049158459014
0.27272727272727276,-21.466428635736197
0.2828282828282829,-21.360295667123125
0.29292929292929293,-21.21306535131236
0.30303030303030304,-21.026128743564733
0.31313131313131315,-20.80132235963921
0.32323232323232326,-20.53946744702658
0.33333333333333337,-20.217566240305768
0.3434343434343435,-19.864812680720668
0.3535353535353536,-19.529047072488577
0.36363636363636365,-19.16892069426802
0.3737373737373737,-18.78729285917164
0.3838383838383838,-18.38698913288695
0.3939393939393939,-17.97072169927014
0.40404040404040403,-17.541040071774223
0.41414141414141414,-17.100318019738232
0.4242424242424242,-16.650768087523936
0.4343434343434343,-16.194468112263046
0.4444444444444444,-15.733386087198665
0.45454545454545453,-15.2693958953425
0.46464646464646464,-14.80428215220174
0.47474747474747475,-14.339735823409095
0.4848484848484848,-13.87734369597345
0.4949494949494949,-13.418575012711527
0.5050505050505051,-12.964768255544056
0.5151515151515152,-12.517120508074346
0.5252525252525253,-12.076681180585284
0.5353535353535354,-11.644351207748828
0.5454545454545455,-11.220888180738747
0.5555555555555556,-10.806917300562503
0.5656565656565657,-10.402947584023764
0.5757575757575758,-10.009392450289836
0.5858585858585859,-9.626593676398087
0.595959595959596,-9.239404842914391
0.6060606060606061,-8.848947837977192
0.6161616161616162,-8.464341435298074
0.6262626262626263,-8.04827187636248
0.6363636363636365,-7.589663794568762
0.6464646464646465,-7.148850324406382
0.6565656565656566,-6.7280699934091945
0.6666666666666667,-6.32933777025735
0.6767676767676768,-5.95515518915012
0.686868686868687,-5.609629770093656
0.696969696969697,-5.404781875153494
0.7070707070707072,-5.297898383758622
0.7171717171717172,-5.233846581938927
0.7272727272727273,-5.072056425910947
0.7373737373737373,-4.93129100738696
0.7474747474747474,-4.907248066334948
0.7575757575757576,-4.90610092264536
0.7676767676767676,-4.907248066334954
0.7777777777777777,-4.931291007386961
0.7878787878787878,-5.072056425910955
0.7979797979797979,-5.233846581938938
0.8080808080808081,-5.297898383758613
0.8181818181818181,-5.4047818751534775
0.8282828282828283,-5.609629770093645
0.8383838383838383,-5.955155189150123
0.8484848484848484,-6.329337770257354
0.8585858585858586,-6.728069993409198
0.8686868686868686,-7.1488503244063875
0.8787878787878788,-7.589663794568761
0.8888888888888888,-8.048271876362485
0.898989898989899,-8.464341435298074
0.9090909090909091,-8.848947837977205
0.9191919191919191,-9.239404842914395
0.9292929292929293,-9.626593676398091
0.9393939393939393,-10.009392450289846
0.9494949494949495,-10.40294758402376
0.9595959595959596,-10.806917300562475
0.9696969696969696,-11.220888180738731
0.9797979797979798,-11.644351207748832
0.9898989898989898,-12.076681180585325
0.9999999999999999,-12.517120508074331


==> anc/fig4/subpl_3_series_94.csv <==
x,y
0.0,-12.964768255544021
0.010101010101010102,-13.418575012711514
0.020202020202020204,-13.87734369597342
0.0303030303030303,-14.339735823409058
0.04040404040404041,-14.804282152201699
0.050505050505050504,-15.269395895342452
0.0606060606060606,-15.733386087198612
0.07070707070707072,-16.194468112263035
0.08080808080808081,-16.6507680875239
0.09090909090909091,-17.10031801973821
0.10101010101010101,-17.54104007177419
0.1111111111111111,-17.970721699270097
0.1212121212121212,-18.386989132886885
0.13131313131313133,-18.787292859171583
0.14141414141414144,-19.16892069426792
0.15151515151515152,-19.529047072488428
0.16161616161616163,-19.864812680720615
0.17171717171717174,-20.19719492926073
0.18181818181818182,-20.502249338032993
0.1919191919191919,-20.782203743353904
0.20202020202020202,-21.022701722154107
0.2121212121212121,-21.213065351312363
0.2222222222222222,-21.36029566712312
0.23232323232323232,-21.466428635736065
0.2424242424242424,-21.53049158459015
0.25252525252525254,-21.55190934226364
0.26262626262626265,-21.53049158459014
0.27272727272727276,-21.46642863573618
0.2828282828282829,-21.360295667123122
0.29292929292929293,-21.213065351312355
0.30303030303030304,-21.022701722154135
0.31313131313131315,-20.782203743353957
0.32323232323232326,-20.502249338033046
0.33333333333333337,-20.1971949292606
0.3434343434343435,-19.864812680720636
0.3535353535353536,-19.52904707248854
0.36363636363636365,-19.16892069426797
0.3737373737373737,-18.787292859171618
0.3838383838383838,-18.386989132886907
0.3939393939393939,-17.970721699270072
0.40404040404040403,-17.54104007177422
0.41414141414141414,-17.10031801973822
0.4242424242424242,-16.650768087523883
0.4343434343434343,-16.194468112263042
0.4444444444444444,-15.733386087198646
0.45454545454545453,-15.269395895342443
0.46464646464646464,-14.804282152201719
0.47474747474747475,-14.339735823409065
0.4848484848484848,-13.8773436959734
0.4949494949494949,-13.41857501271152
0.5050505050505051,-12.964768255544028
0.5151515151515152,-12.517039190854776
0.5252525252525253,-12.076481373763306
0.5353535353535354,-11.643959624714581
0.5454545454545455,-11.220170187977045
0.5555555555555556,-10.805633894503123
0.5656565656565657,-10.400681176952027
0.5757575757575758,-10.005416397376443
0.5858585858585859,-9.619557587088899
0.595959595959596,-9.239404842914357
0.6060606060606061,-8.835389243309246
0.6161616161616162,-8.462331964424127
0.6262626262626263,-8.048271876362458
0.6363636363636365,-7.589663794568749
0.6464646464646465,-7.148850324406374
0.6565656565656566,-6.728069993409189
0.6666666666666667,-6.329337770257344
0.6767676767676768,-5.955155189150117
0.686868686868687,-5.6096297700936395
0.696969696969697,-5.383468211220908
0.7070707070707072,-5.297898383758608
0.7171717171717172,-5.160864069139749
0.7272727272727273,-5.0562305368729525
0.7373737373737373,-4.929947680652209
0.7474747474747474,-4.87667291330042
0.7575757575757576,-4.872270037960857
0.7676767676767676,-4.8766729133004265
0.7777777777777777,-4.9299476806522184
0.7878787878787878,-5.056230536872943
0.7979797979797979,-5.160864069139757
0.8080808080808081,-5.297898383758602
0.8181818181818181,-5.383468211220918
0.8282828282828283,-5.60962977009364
0.8383838383838383,-5.955155189150116
0.8484848484848484,-6.329337770257347
0.8585858585858586,-6.7280699934091865
0.8686868686868686,-7.148850324406384
0.8787878787878788,-7.589663794568759
0.8888888888888888,-8.048271876362474
0.898989898989899,-8.462331964424127
0.9090909090909091,-8.835389243309262
0.9191919191919191,-9.239404842914395
0.9292929292929293,-9.61955758708892
0.9393939393939393,-10.005416397376452
0.9494949494949495,-10.400681176951963
0.9595959595959596,-10.805633894503142
0.9696969696969696,-11.220170187977049
0.9797979797979798,-11.643959624714563
0.9898989898989898,-12.076481373763341
0.9999999999999999,-12.51703919085472


==> anc/fig4/subpl_3_series_95.csv <==
x,y
0.0,-12.962818113128932
0.010101010101010102,-13.416574188810054
0.020202020202020204,-13.87514543138594
0.0303030303030303,-14.33717659868526
0.04040404040404041,-14.80116874154304
0.050505050505050504,-15.265494673782959
0.0606060606060606,-15.728415599856948
0.07070707070707072,-16.18809659346744
0.08080808080808081,-16.642618488990955
0.09090909090909091,-17.08998400932742
0.10101010101010101,-17.528116756798536
0.1111111111111111,-17.954853135439745
0.1212121212121212,-18.367929291955775
0.13131313131313133,-18.76496747362399
0.14141414141414144,-19.143468497613682
0.15151515151515152,-19.500820384966403
0.16161616161616163,-19.860194735961603
0.17171717171717174,-20.18015793194618
0.18181818181818182,-20.477470939978932
0.1919191919191919,-20.746511634733793
0.20202020202020202,-20.98812422659681
0.2121212121212121,-21.18859421499009
0.2222222222222222,-21.346249573737445
0.23232323232323232,-21.45978800902228
0.2424242424242424,-21.529864323839092
0.25252525252525254,-21.55190934226351
0.26262626262626265,-21.529864323839167
0.27272727272727276,-21.459788009022315
0.2828282828282829,-21.34624957373742
0.29292929292929293,-21.18859421499008
0.30303030303030304,-20.98812422659678
0.31313131313131315,-20.746511634733864
0.32323232323232326,-20.477470939978982
0.33333333333333337,-20.180157931946045
0.3434343434343435,-19.8601947359616
0.3535353535353536,-19.500820384966325
0.36363636363636365,-19.143468497613775
0.3737373737373737,-18.764967473623972
0.3838383838383838,-18.36792929195576
0.3939393939393939,-17.954853135439745
0.40404040404040403,-17.528116756798557
0.41414141414141414,-17.089984009327424
0.4242424242424242,-16.642618488991015
0.4343434343434343,-16.18809659346738
0.4444444444444444,-15.728415599856971
0.45454545454545453,-15.265494673782925
0.46464646464646464,-14.801168741543071
0.47474747474747475,-14.33717659868526
0.4848484848484848,-13.875145431385945
0.4949494949494949,-13.416574188810065
0.5050505050505051,-12.962818113128979
0.5151515151515152,-12.515076340322576
0.5252525252525253,-12.074383926410986
0.5353535353535354,-11.641609001797892
0.5454545454545455,-11.21745506551189
0.5555555555555556,-10.802467720549325
0.5656565656565657,-10.397044265071315
0.5757575757575758,-10.001442224286503
0.5858585858585859,-9.61576708714844
0.595959595959596,-9.239337959042116
0.6060606060606061,-8.835389243309237
0.6161616161616162,-8.462331964424104
0.6262626262626263,-8.024975628213474
0.6363636363636365,-7.575705729726098
0.6464646464646465,-7.137096634569669
0.6565656565656566,-6.71329734735106
0.6666666666666667,-6.307655952569634
0.6767676767676768,-5.923992733888154
0.686868686868687,-5.569950375834712
0.696969696969697,-5.383468211220895
0.7070707070707072,-5.168754982002743
0.7171717171717172,-5.106705896827243
0.7272727272727273,-5.055582970346423
0.7373737373737373,-4.929947680652202
0.7474747474747474,-4.876672913300413
0.7575757575757576,-4.872270037960841
0.7676767676767676,-4.876672913300417
0.7777777777777777,-4.929947680652216
0.7878787878787878,-5.055582970346405
0.7979797979797979,-5.106705896827229
0.8080808080808081,-5.168754982002749
0.8181818181818181,-5.383468211220893
0.8282828282828283,-5.569950375834714
0.8383838383838383,-5.923992733888164
0.8484848484848484,-6.307655952569633
0.8585858585858586,-6.713297347351061
0.8686868686868686,-7.137096634569667
0.8787878787878788,-7.575705729726077
0.8888888888888888,-8.024975628213477
0.898989898989899,-8.462331964424116
0.9090909090909091,-8.835389243309239
0.9191919191919191,-9.239337959042134
0.9292929292929293,-9.615767087148452
0.9393939393939393,-10.001442224286508
0.9494949494949495,-10.397044265071298
0.9595959595959596,-10.802467720549327
0.9696969696969696,-11.217455065511881
0.9797979797979798,-11.64160900179789
0.9898989898989898,-12.074383926411002
0.9999999999999999,-12.515076340322578


==> anc/fig4/subpl_3_series_96.csv <==
x,y
0.0,-12.962818113128929
0.010101010101010102,-13.416574188810046
0.020202020202020204,-13.875145431385926
0.0303030303030303,-14.337176598685257
0.04040404040404041,-14.801168741543036
0.050505050505050504,-15.265494673782927
0.0606060606060606,-15.72841559985694
0.07070707070707072,-16.18809659346734
0.08080808080808081,-16.642618488990916
0.09090909090909091,-17.089984009327402
0.10101010101010101,-17.528116756798518
0.1111111111111111,-17.954853135439716
0.1212121212121212,-18.367929291955694
0.13131313131313133,-18.764967473623944
0.14141414141414144,-19.143468497613668
0.15151515151515152,-19.50082038496638
0.16161616161616163,-19.86019473596156
0.17171717171717174,-20.17341567614566
0.18181818181818182,-20.46579275244133
0.1919191919191919,-20.746511634733782
0.20202020202020202,-20.988124226596785
0.2121212121212121,-21.188594214990065
0.2222222222222222,-21.34624957373738
0.23232323232323232,-21.459788009022276
0.2424242424242424,-21.5282812207227
0.25252525252525254,-21.551173875008065
0.26262626262626265,-21.528281220722665
0.27272727272727276,-21.459788009022304
0.2828282828282829,-21.346249573737367
0.29292929292929293,-21.188594214989998
0.30303030303030304,-20.988124226596753
0.31313131313131315,-20.746511634733796
0.32323232323232326,-20.465792752441345
0.33333333333333337,-20.17341567614567
0.3434343434343435,-19.860194735961578
0.3535353535353536,-19.500820384966286
0.36363636363636365,-19.143468497613686
0.3737373737373737,-18.76496747362388
0.3838383838383838,-18.36792929195566
0.3939393939393939,-17.954853135439716
0.40404040404040403,-17.52811675679847
0.41414141414141414,-17.089984009327406
0.4242424242424242,-16.64261848899096
0.4343434343434343,-16.188096593467325
0.4444444444444444,-15.728415599856946
0.45454545454545453,-15.265494673782918
0.46464646464646464,-14.801168741543043
0.47474747474747475,-14.337176598685232
0.4848484848484848,-13.87514543138589
0.4949494949494949,-13.416574188810051
0.5050505050505051,-12.962818113128936
0.5151515151515152,-12.515076340322562
0.5252525252525253,-12.074383926410984
0.5353535353535354,-11.641609001797889
0.5454545454545455,-11.217455065511881
0.5555555555555556,-10.802467720549323
0.5656565656565657,-10.397044265071276
0.5757575757575758,-10.001442224286492
0.5858585858585859,-9.615767087148432
0.595959595959596,-9.237826236812932
0.6060606060606061,-8.833921354937875
0.6161616161616162,-8.435687097197645
0.6262626262626263,-8.024975628213465
0.6363636363636365,-7.575705729726078
0.6464646464646465,-7.137096634569658
0.6565656565656566,-6.713297347351045
0.6666666666666667,-6.307655952569628
0.6767676767676768,-5.923992733888148
0.686868686868687,-5.569950375834711
0.696969696969697,-5.3049349008976785
0.7070707070707072,-5.164775491524769
0.7171717171717172,-5.106705896827232
0.7272727272727273,-5.055582970346404
0.7373737373737373,-4.919808795688511
0.7474747474747474,-4.853271349163155
0.7575757575757576,-4.864880775405133
0.7676767676767676,-4.853271349163149
0.7777777777777777,-4.919808795688509
0.7878787878787878,-5.055582970346396
0.7979797979797979,-5.10670589682722
0.8080808080808081,-5.164775491524769
0.8181818181818181,-5.304934900897679
0.8282828282828283,-5.569950375834708
0.8383838383838383,-5.923992733888148
0.8484848484848484,-6.307655952569615
0.8585858585858586,-6.713297347351059
0.8686868686868686,-7.137096634569655
0.8787878787878788,-7.575705729726077
0.8888888888888888,-8.024975628213463
0.898989898989899,-8.435687097197617
0.9090909090909091,-8.833921354937864
0.9191919191919191,-9.237826236812916
0.9292929292929293,-9.61576708714843
0.9393939393939393,-10.0014422242865
0.9494949494949495,-10.397044265071276
0.9595959595959596,-10.802467720549311
0.9696969696969696,-11.217455065511869
0.9797979797979798,-11.641609001797883
0.9898989898989898,-12.074383926410974
0.9999999999999999,-12.515076340322546


==> anc/fig4/subpl_3_series_97.csv <==
x,y
0.0,-12.96192723163561
0.010101010101010102,-13.415614521280087
0.020202020202020204,-13.874048333664735
0.0303030303030303,-14.335857478263037
0.04040404040404041,-14.799521938270782
0.050505050505050504,-15.263389157521157
0.0606060606060606,-15.725692785662217
0.07070707070707072,-16.184571775967264
0.08080808080808081,-16.63808747709408
0.09090909090909091,-17.084236213118377
0.10101010101010101,-17.520954839666956
0.1111111111111111,-17.94611703989084
0.1212121212121212,-18.357519088923528
0.13131313131313133,-18.75285632479487
0.14141414141414144,-19.129696716244545
0.15151515151515152,-19.48546550361922
0.16161616161616163,-19.834359244744956
0.17171717171717174,-20.173415676145606
0.18181818181818182,-20.46579275244131
0.1919191919191919,-20.7336383537168
0.20202020202020202,-20.974588862591094
0.2121212121212121,-21.179061603676647
0.2222222222222222,-21.341062598740614
0.23232323232323232,-21.458528136522173
0.2424242424242424,-21.52828122072269
0.25252525252525254,-21.551173875007997
0.26262626262626265,-21.528281220722658
0.27272727272727276,-21.458528136522283
0.2828282828282829,-21.341062598740514
0.29292929292929293,-21.179061603676693
0.30303030303030304,-20.97458886259105
0.31313131313131315,-20.733638353716767
0.32323232323232326,-20.465792752441278
0.33333333333333337,-20.1734156761456
0.3434343434343435,-19.834359244744903
0.3535353535353536,-19.485465503619235
0.36363636363636365,-19.129696716244737
0.3737373737373737,-18.752856324794802
0.3838383838383838,-18.35751908892354
0.3939393939393939,-17.946117039890822
0.40404040404040403,-17.520954839666974
0.41414141414141414,-17.08423621311846
0.4242424242424242,-16.63808747709408
0.4343434343434343,-16.18457177596728
0.4444444444444444,-15.725692785662238
0.45454545454545453,-15.263389157521148
0.46464646464646464,-14.799521938270777
0.47474747474747475,-14.335857478263062
0.4848484848484848,-13.874048333664772
0.4949494949494949,-13.415614521280109
0.5050505050505051,-12.961927231635618
0.5151515151515152,-12.514196752552019
0.5252525252525253,-12.073465912120096
0.5353535353535354,-11.6406098443656
0.5454545454545455,-11.216342358097092
0.5555555555555556,-10.801228703900799
0.5656565656565657,-10.395704133410957
0.5757575757575758,-10.000097335471045
0.5858585858585859,-9.614657426750178
0.595959595959596,-9.227712985415746
0.6060606060606061,-8.833921354937862
0.6161616161616162,-8.42458145488142
0.6262626262626263,-7.9308587400792385
0.6363636363636365,-7.4557300073937265
0.6464646464646465,-7.000526913613336
0.6565656565656566,-6.566982097507744
0.6666666666666667,-6.157394070075781
0.6767676767676768,-5.774977563920973
0.686868686868687,-5.5355707464908726
0.696969696969697,-5.304934900897672
0.7070707070707072,-5.164775491524766
0.7171717171717172,-5.1015873976455275
0.7272727272727273,-5.021976420892649
0.7373737373737373,-4.919808795688502
0.7474747474747474,-4.853271349163136
0.7575757575757576,-4.864880775405126
0.7676767676767676,-4.8532713491631405
0.7777777777777777,-4.919808795688509
0.7878787878787878,-5.021976420892651
0.7979797979797979,-5.101587397645517
0.8080808080808081,-5.1647754915247654
0.8181818181818181,-5.304934900897675
0.8282828282828283,-5.5355707464908726
0.8383838383838383,-5.774977563920973
0.8484848484848484,-6.1573940700758065
0.8585858585858586,-6.566982097507745
0.8686868686868686,-7.000526913613342
0.8787878787878788,-7.455730007393712
0.8888888888888888,-7.930858740079247
0.898989898989899,-8.424581454881414
0.9090909090909091,-8.83392135493786
0.9191919191919191,-9.227712985415739
0.9292929292929293,-9.614657426750181
0.9393939393939393,-10.000097335471056
0.9494949494949495,-10.395704133410945
0.9595959595959596,-10.801228703900815
0.9696969696969696,-11.216342358097112
0.9797979797979798,-11.640609844365574
0.9898989898989898,-12.073465912120106
0.9999999999999999,-12.514196752552039


==> anc/fig4/subpl_3_series_98.csv <==
x,y
0.0,-12.961914732801626
0.010101010101010102,-13.415600532344659
0.020202020202020204,-13.874031078731283
0.0303030303030303,-14.335833462921695
0.04040404040404041,-14.799485269283494
0.050505050505050504,-15.263329482749326
0.0606060606060606,-15.725591911792566
0.07070707070707072,-16.184398338860987
0.08080808080808081,-16.637789081596342
0.09090909090909091,-17.083728896306635
0.10101010101010101,-17.520110917040444
0.1111111111111111,-17.944754744357514
0.1212121212121212,-18.355400849035014
0.13131313131313133,-18.749804304837333
0.14141414141414144,-19.125684375978363
0.15151515151515152,-19.480396131531226
0.16161616161616163,-19.83435924474495
0.17171717171717174,-20.148858716251475
0.18181818181818182,-20.453699796727214
0.1919191919191919,-20.729030146161904
0.20202020202020202,-20.965301683519577
0.2121212121212121,-21.160866865224687
0.2222222222222222,-21.314374408370803
0.23232323232323232,-21.424772932314852
0.2424242424242424,-21.49131195068507
0.25252525252525254,-21.51354158047932
0.26262626262626265,-21.491311950685056
0.27272727272727276,-21.42477293231486
0.2828282828282829,-21.3143744083708
0.29292929292929293,-21.16086686522475
0.30303030303030304,-20.965301683519662
0.31313131313131315,-20.7290301461618
0.32323232323232326,-20.453699796727292
0.33333333333333337,-20.148858716251546
0.3434343434343435,-19.8343592447449
0.3535353535353536,-19.48039613153124
0.36363636363636365,-19.125684375978405
0.3737373737373737,-18.749804304837344
0.3838383838383838,-18.35540084903495
0.3939393939393939,-17.944754744357535
0.40404040404040403,-17.520110917040498
0.41414141414141414,-17.083728896306567
0.4242424242424242,-16.63778908159638
0.4343434343434343,-16.184398338860944
0.4444444444444444,-15.725591911792563
0.45454545454545453,-15.263329482749318
0.46464646464646464,-14.799485269283558
0.47474747474747475,-14.335833462921629
0.4848484848484848,-13.874031078731251
0.4949494949494949,-13.415600532344664
0.5050505050505051,-12.961914732801615
0.5151515151515152,-12.514184115014478
0.5252525252525253,-12.073451301583441
0.5353535353535354,-11.640590904785983
0.5454545454545455,-11.216315549551425
0.5555555555555556,-10.801188388956614
0.5656565656565657,-10.395641276609936
0.5757575757575758,-9.999997745426883
0.5858585858585859,-9.614499846062408
0.595959595959596,-9.227712985415732
0.6060606060606061,-8.828754039663988
0.6161616161616162,-8.409128750439791
0.6262626262626263,-7.914790706788611
0.6363636363636365,-7.437305137046712
0.6464646464646465,-6.979288383328284
0.6565656565656566,-6.543321386782227
0.6666666666666667,-6.133948624194179
0.6767676767676768,-5.762557088512361
0.686868686868687,-5.479630520359634
0.696969696969697,-5.279229839558557
0.7070707070707072,-5.154673345773226
0.7171717171717172,-5.071992226765435
0.7272727272727273,-5.004431605442016
0.7373737373737373,-4.915909598809666
0.7474747474747474,-4.831567232168053
0.7575757575757576,-4.7634508465614
0.7676767676767676,-4.831567232168042
0.7777777777777777,-4.915909598809639
0.7878787878787878,-5.004431605442015
0.7979797979797979,-5.071992226765436
0.8080808080808081,-5.154673345773224
0.8181818181818181,-5.279229839558561
0.8282828282828283,-5.479630520359639
0.8383838383838383,-5.762557088512364
0.8484848484848484,-6.133948624194188
0.8585858585858586,-6.54332138678221
0.8686868686868686,-6.979288383328294
0.8787878787878788,-7.437305137046705
0.8888888888888888,-7.914790706788609
0.898989898989899,-8.40912875043978
0.9090909090909091,-8.828754039663986
0.9191919191919191,-9.227712985415733
0.9292929292929293,-9.614499846062408
0.9393939393939393,-9.999997745426853
0.9494949494949495,-10.395641276609927
0.9595959595959596,-10.80118838895664
0.9696969696969696,-11.216315549551476
0.9797979797979798,-11.64059090478596
0.9898989898989898,-12.073451301583455
0.9999999999999999,-12.514184115014475


==> anc/fig4/subpl_3_series_99.csv <==
x,y
0.0,-12.961914156248975
0.010101010101010102,-13.415600287183326
0.020202020202020204,-13.874029817083553
0.0303030303030303,-14.335830528885872
0.04040404040404041,-14.79947926362684
0.050505050505050504,-15.263317751125582
0.0606060606060606,-15.725569835056161
0.07070707070707072,-16.184358705269275
0.08080808080808081,-16.637722392451195
0.09090909090909091,-17.08362638723352
0.10101010101010101,-17.51997294495503
0.1111111111111111,-17.94460654950426
0.1212121212121212,-18.35531286108078
0.13131313131313133,-18.749705702759424
0.14141414141414144,-19.12524355963033
0.15151515151515152,-19.479520661383457
0.16161616161616163,-19.8276799692965
0.17171717171717174,-20.14885871625146
0.18181818181818182,-20.452193474789922
0.1919191919191919,-20.72319389061932
0.20202020202020202,-20.94466704663475
0.2121212121212121,-21.12538253347994
0.2222222222222222,-21.267493198418695
0.23232323232323232,-21.371077242661972
0.2424242424242424,-21.43744289547873
0.25252525252525254,-21.45961632129213
0.26262626262626265,-21.43744289547876
0.27272727272727276,-21.371077242662036
0.2828282828282829,-21.267493198418766
0.29292929292929293,-21.125382533479986
0.30303030303030304,-20.94466704663471
0.31313131313131315,-20.723193890619385
0.32323232323232326,-20.452193474789958
0.33333333333333337,-20.14885871625145
0.3434343434343435,-19.827679969296504
0.3535353535353536,-19.479520661383354
0.36363636363636365,-19.12524355963038
0.3737373737373737,-18.749705702759385
0.3838383838383838,-18.355312861080872
0.3939393939393939,-17.944606549504257
0.40404040404040403,-17.51997294495509
0.41414141414141414,-17.083626387233476
0.4242424242424242,-16.637722392451185
0.4343434343434343,-16.18435870526923
0.4444444444444444,-15.725569835056206
0.45454545454545453,-15.263317751125605
0.46464646464646464,-14.79947926362684
0.47474747474747475,-14.335830528885856
0.4848484848484848,-13.874029817083525
0.4949494949494949,-13.415600287183283
0.5050505050505051,-12.961914156248968
0.5151515151515152,-12.514182528138484
0.5252525252525253,-12.073447986818113
0.5353535353535354,-11.64058409924236
0.5454545454545455,-11.216301115454634
0.5555555555555556,-10.801156474905476
0.5656565656565657,-10.395567577340953
0.5757575757575758,-9.999818392484974
0.5858585858585859,-9.614025226518715
0.595959595959596,-9.225774533184234
0.6060606060606061,-8.828754039663973
0.6161616161616162,-8.399697050471577
0.6262626262626263,-7.899475662385128
0.6363636363636365,-7.416386838481448
0.6464646464646465,-6.951403058852382
0.6565656565656566,-6.505742471100288
0.6666666666666667,-6.081035287589824
0.6767676767676768,-5.6809983043385675
0.686868686868687,-5.479630520359624
0.696969696969697,-5.279229839558551
0.7070707070707072,-5.13503506459605
0.7171717171717172,-5.0556280991311615
0.7272727272727273,-5.004431605442011
0.7373737373737373,-4.908527533854644
0.7474747474747474,-4.8257358723170665
0.7575757575757576,-4.745871216258915
0.7676767676767676,-4.825735872317085
0.7777777777777777,-4.908527533854651
0.7878787878787878,-5.004431605442009
0.7979797979797979,-5.055628099131162
0.8080808080808081,-5.135035064596064
0.8181818181818181,-5.27922983955855
0.8282828282828283,-5.479630520359628
0.8383838383838383,-5.680998304338561
0.8484848484848484,-6.08103528758983
0.8585858585858586,-6.505742471100312
0.8686868686868686,-6.951403058852405
0.8787878787878788,-7.41638683848146
0.8888888888888888,-7.899475662385103
0.898989898989899,-8.399697050471582
0.9090909090909091,-8.82875403966398
0.9191919191919191,-9.225774533184234
0.9292929292929293,-9.614025226518708
0.9393939393939393,-9.999818392484949
0.9494949494949495,-10.39556757734096
0.9595959595959596,-10.801156474905458
0.9696969696969696,-11.216301115454636
0.9797979797979798,-11.640584099242359
0.9898989898989898,-12.073447986818099
0.9999999999999999,-12.514182528138482


==> anc/fig5/subpl_1_series_1.csv <==
x,y
-3.0,1.3938401737802124
-2.99,1.3754898728843052
-2.98,1.3571434253608459
-2.97,1.3388007628115624
-2.96,1.3204618164300257
-2.95,1.3021265170883254
-2.94,1.2837947954267683
-2.93,1.2654665819511486
-2.92,1.2471418071332394
-2.91,1.228820401518437
-2.9,1.2105022958375358
-2.89,1.1921874211248742
-2.88,1.1738757088415959
-2.87,1.1555670910059952
-2.86,1.137261500327316
-2.85,1.1189588703478641
-2.84,1.10065913558973
-2.83,1.0823622317074673
-2.82,1.0640680956470625
-2.81,1.0457766658104681
-2.8,1.0274878822265983
-2.79,1.0092016867272449
-2.78,0.9909180231300212
-2.77,0.9726368374252523
-2.76,0.9543580779703014
-2.75,0.9360816956883298
-2.74,0.9178076442719423
-2.73,0.8995358803927544
-2.72,0.881266363916005
-2.71,0.8629990581185005
-2.7,0.8447339299122021
-2.69,0.8264709500718439
-2.68,0.8082100934655223
-2.67,0.7899513392894235
-2.66,0.7716946713055997
-2.65,0.7534400780818409
-2.64,0.7351875532350753
-2.63,0.7169370956752985
-2.62,0.6986887098511652
-2.61,0.6804424059973897
-2.6,0.6621982003810842
-2.59,0.6439561155494111
-2.58,0.6257161805749849
-2.57,0.6074784313012529
-2.56,0.5892429105852592
-2.55,0.5710096685384656
-2.54,0.5527787627635607
-2.53,0.5345502585889506
-2.52,0.5163242292974441
-2.51,0.4981007563512634
-2.5,0.4798799296106555
-2.49,0.4616618475464236
-2.48,0.44344661744637115
-2.47,0.42523435561343703
-2.46,0.40702518755652584
-2.45,0.38881924817249924
-2.44,0.37061668191941344
-2.43,0.35241764297999545
-2.42,0.3342222954152465
-2.41,0.3160308133076537
-2.4,0.29784338089365825
-2.39,0.27966019268456854
-2.38,0.261481453576609
-2.37,0.2433073789486926
-2.36,0.22513819474893815
-2.35,0.20697413756822236
-2.34,0.18881545470264527
-2.33,0.17066240420298406
-2.32,0.1525152549125206
-2.31,0.1343742864924149
-2.3,0.11623978943593727
-2.29,0.09811206507008308
-2.28,0.07999142554650618
-2.27,0.06187819382139992
-2.26,0.04377270362431318
-2.25,0.025675299417395436
-2.24,0.007586336344633793
-2.23,0.010493819827715356
-2.22,0.028564792779304682
-2.21,0.04662619571118576
-2.2,0.06467763142877381
-2.19,0.08271869243047725
-2.18,0.10074896100208619
-2.17,0.11876800931540998
-2.16,0.13677539953084938
-2.15,0.15477068390203286
-2.14,0.17275340488324353
-2.13,0.19072309523651398
-2.12,0.2086792781393605
-2.11,0.2266214672914053
-2.1,0.24454916701823315
-2.09,0.2624618723728247
-2.08,0.280359069232782
-2.07,0.2982402343923223
-2.06,0.3161048356485736
-2.05,0.33395233188095474
-2.04,0.3517821731227073
-2.03,0.36959380062378244
-2.02,0.387386646904087
-2.01,0.40516013579711085
-2.0,0.4229136824812265
-1.99,0.4406466935002715
-1.98,0.4583585667710839
-1.97,0.47604869157773066
-1.96,0.4937164485520604
-1.95,0.5113612096403557
-1.94,0.5289823380539023
-1.93,0.5465791882048858
-1.92,0.5641511056267667
-1.91,0.5816974268775965
-1.9,0.599217479427157
-1.89,0.6167105815270428
-1.88,0.6341760420641673
-1.87,0.6516131603959678
-1.86,0.6690212261689243
-1.85,0.6863995191188259
-1.84,0.7037473088540889
-1.83,0.7210638546208248
-1.82,0.7383484050499618
-1.81,0.7556001978880289
-1.8,0.7728184597089722
-1.79,0.7900024056093571
-1.78,0.807151238886938
-1.77,0.8242641507014188
-1.76,0.8413403197193681
-1.75,0.8583789117428449
-1.74,0.875379079322018
-1.73,0.8923399613531071
-1.72,0.909260682660836
-1.71,0.9261403535672468
-1.7,0.9429780694470331
-1.69,0.9597729102696118
-1.68,0.9765239401296384
-1.67,0.9932302067665031
-1.66,1.0098907410732245
-1.65,1.0265045565963717
-1.64,1.0430706490282784
-1.63,1.0595879956923273
-1.62,1.0760555550223838
-1.61,1.0924722660393957
-1.6,1.1088370478243927
-1.59,1.1251487989918498
-1.58,1.1414063971637258
-1.57,1.1576086984474756
-1.56,1.1737545369184907
-1.55,1.1898427241115819
-1.54,1.2058720485222665
-1.53,1.2218412751213705
-1.52,1.2377491448859743
-1.51,1.2535943743492766
-1.5,1.2693756551742936
-1.49,1.2850916537525183
-1.48,1.3007410108345638
-1.47,1.3163223411939278
-1.46,1.3318342333310227
-1.45,1.3472752492199103
-1.44,1.3626439241046384
-1.43,1.3779387663486968
-1.42,1.393158257344508
-1.41,1.4083008514883666
-1.4,1.4233649762265372
-1.39,1.438349032179179
-1.38,1.4532513933483084
-1.37,1.468070407417816
-1.36,1.482804396150419
-1.35,1.4974516558908437
-1.34,1.5120104581807627
-1.33,1.5264790504941974
-1.32,1.5408556570997298
-1.31,1.5551384800573462
-1.3,1.5693257003571652
-1.29,1.583415479206371
-1.28,1.5974059594723933
-1.27,1.6112952672872733
-1.26,1.62508151381979
-1.25,1.638762797221009
-1.24,1.6523372047466616
-1.23,1.6658028150617987
-1.22,1.6791577007284424
-1.21,1.6923999308798692
-1.2,1.70552757408068
-1.19,1.7185387013720863
-1.18,1.7314313895002087
-1.17,1.744203724323011
-1.16,1.7568538043895874
-1.15,1.7693797446857058
-1.14,1.781779680533587
-1.13,1.7940517716360844
-1.12,1.8061942062505398
-1.11,1.8182052054768167
-1.1,1.8300830276412565
-1.09,1.841825972756526
-1.08,1.853432387034827
-1.07,1.8649006674319022
-1.06,1.8762292661942084
-1.05,1.887416695383365
-1.04,1.8984615313487705
-1.03,1.9093624191187217
-1.02,1.920118076680085
-1.01,1.930727299114917
-1.0,1.9411889625641034
-0.99,1.9515020279864679
-0.98,1.961665544684605
-0.97,1.9716786535675013
-0.96,1.9815405901243626
-0.95,1.9912506870824451
-0.94,2.000808376727722
-0.93,2.0102131928668427
-0.92,2.019464772413693
-0.91,2.0285628565859835
-0.9,2.0375072917015746
-0.89,2.046298029566719
-0.88,2.054935127454117
-0.87,2.0634187476695125
-0.86,2.071749156712329
-0.85,2.079926724037213
-0.84,2.0879519204287043
-0.83,2.0958253160021396
-0.82,2.1035475778506303
-0.81,2.1111194673561418
-0.8,2.118541837190058
-0.79,2.1258156280264213
-0.78,2.132941864995429
-0.77,2.139921653905759
-0.76,2.1467561772638764
-0.75,2.1534466901204006
-0.74,2.159994515773885
-0.73,2.1664010413608406
-0.72,2.172667713361811
-0.71,2.1787960330514267
-0.7,2.1847875519202518
-0.69,2.1906438670937334
-0.68,2.1963666167734726
-0.67,2.20195747572304
-0.66,2.2074181508191195
-0.65,2.212750376688051
-0.64,2.217955911443868
-0.63,2.223036532543082
-0.62,2.2279940327703933
-0.61,2.232830216365011
-0.6,2.2375468952982764
-0.59,2.2421458857093306
-0.58,2.246629004504843
-0.57,2.250998066127103
-0.56,2.2552548794928295
-0.55,2.2594012451044243
-0.54,2.2634389523331677
-0.53,2.267369776873462
-0.52,2.271195478366133
-0.51,2.2749177981870687
-0.5,2.2785384573981116
-0.49,2.282059154855272
-0.48,2.285481565468622
-0.47,2.2888073386099492
-0.46,2.292038096659832
-0.45,2.2951754336903214
-0.44,2.2982209142750065
-0.43,2.301176072420837
-0.42,2.304042410614878
-0.41,2.3068213989790056
-0.4,2.3095144745263685
-0.39,2.312123040513187
-0.38,2.3146484658784647
-0.37,2.317092084766747
-0.36,2.319455196126773
-0.35,2.321739063380404
-0.34,2.3239449141565913
-0.33,2.3260739400838446
-0.32,2.3281272966369837
-0.31,2.3301061030330104
-0.3,2.332011442170188
-0.29,2.3338443606078343
-0.28,2.3356058685803145
-0.27,2.3372969400430783
-0.26,2.338918512745524
-0.25,2.3404714883276565
-0.24,2.341956732437927
-0.23,2.343375074867472
-0.22,2.3447273096986887
-0.21,2.346014195466278
-0.2,2.347236455326035
-0.19,2.3483947772314906
-0.18,2.34948981411401
-0.17,2.35052218406571
-0.16,2.351492470522931
-0.15,2.352401222448229
-0.14,2.353248954509848
-0.13,2.354036147256277
-0.12,2.354763247286307
-0.11,2.355430667410868
-0.1,2.356038786808126
-0.09,2.3565879511687147
-0.08,2.357078472831869
-0.07,2.357510630910337
-0.06,2.357884671404376
-0.05,2.3582008073034046
-0.04,2.3584592186753834
-0.03,2.3586600527433816
-0.02,2.3588034239481175
-0.01,2.35888941399773
0.0,2.3589180719027443
0.01,2.3588894139977405
0.02,2.358803423948128
0.03,2.3586600527433497
0.04,2.3584592186753692
0.05,2.358200807303355
0.06,2.3578846714043316
0.07,2.357510630910367
0.08,2.3570784728318923
0.09,2.356587951168704
0.1,2.3560387868081296
0.11,2.3554306674109213
0.12,2.354763247286307
0.13,2.3540361472563074
0.14,2.3532489545098
0.15,2.352401222448231
0.16,2.3514924705228957
0.17,2.350522184065726
0.18,2.3494898141139995
0.19,2.348394777231526
0.2,2.3472364553260334
0.21,2.346014195466257
0.22,2.344727309698749
0.23,2.3433750748674225
0.24,2.341956732437973
0.25,2.3404714883276565
0.26,2.338918512745476
0.27,2.3372969400431103
0.28,2.335605868580366
0.29,2.333844360607822
0.3,2.332011442170197
0.31,2.3301061030329784
0.32,2.3281272966370263
0.33,2.326073940083779
0.34,2.323944914156595
0.35,2.321739063380429
0.36,2.3194551961267447
0.37,2.3170920847667347
0.38,2.31464846587847
0.39,2.312123040513203
0.4,2.3095144745263756
0.41,2.306821398978956
0.42,2.3040424106148727
0.43,2.3011760724208496
0.44,2.2982209142750047
0.45,2.2951754336903196
0.46,2.292038096659816
0.47,2.288807338609951
0.48,2.285481565468638
0.49,2.2820591548552844
0.5,2.2785384573981666
0.51,2.27491779818706
0.52,2.271195478366172
0.53,2.2673697768734904
0.54,2.263438952333141
0.55,2.259401245104435
0.56,2.2552548794928455
0.57,2.2509980661271456
0.58,2.2466290045048964
0.59,2.2421458857093395
0.6,2.237546895298278
0.61,2.232830216364995
0.62,2.227994032770397
0.63,2.2230365325431176
0.64,2.2179559114438607
0.65,2.2127503766881205
0.66,2.207418150819093
0.67,2.2019574757230345
0.68,2.1963666167734672
0.69,2.1906438670937334
0.7,2.1847875519202287
0.71,2.1787960330514125
0.72,2.172667713361827
0.73,2.16640104136083
0.74,2.1599945157738816
0.75,2.1534466901203775
0.76,2.1467561772638906
0.77,2.1399216539058017
0.78,2.1329418649954146
0.79,2.1258156280263627
0.8,2.1185418371900635
0.81,2.111119467356115
0.82,2.103547577850641
0.83,2.0958253160021325
0.84,2.0879519204286776
0.85,2.0799267240372465
0.86,2.071749156712279
0.87,2.0634187476695676
0.88,2.054935127454087
0.89,2.0462980295667172
0.9,2.0375072917015267
0.91,2.0285628565860243
0.92,2.0194647724136825
0.93,2.0102131928668214
0.94,2.000808376727761
0.95,1.9912506870824451
0.96,1.9815405901243661
0.97,1.9716786535675137
0.98,1.9616655446846103
0.99,1.9515020279865016
1.0,1.9411889625640928
1.01,1.9307272991149418
1.02,1.9201180766800494
1.03,1.9093624191186667
1.04,1.8984615313487652
1.05,1.887416695383413
1.06,1.8762292661942208
1.07,1.8649006674318933
1.08,1.8534323870348182
1.09,1.8418259727564728
1.1,1.8300830276412814
1.11,1.8182052054767919
1.12,1.8061942062505185
1.13,1.794051771636104
1.14,1.7817796805335941
1.15,1.7693797446857253
1.16,1.7568538043895927
1.17,1.7442037243229542
1.18,1.731431389500214
1.19,1.718538701372072
1.2,1.7055275740806923
1.21,1.6923999308798745
1.22,1.6791577007284477
1.23,1.665802815061804
1.24,1.652337204746667
1.25,1.63876279722097
1.26,1.6250815138198575
1.27,1.6112952672872893
1.28,1.597405959472379
1.29,1.5834154792063622
1.3,1.5693257003571723
1.31,1.5551384800573693
1.32,1.5408556570997405
1.33,1.526479050494224
1.34,1.5120104581807787
1.35,1.4974516558908437
1.36,1.4828043961504562
1.37,1.4680704074178141
1.38,1.4532513933483013
1.39,1.4383490321791026
1.4,1.4233649762265443
1.41,1.408300851488379
1.42,1.3931582573444565
1.43,1.3779387663486276
1.44,1.3626439241046686
1.45,1.3472752492199795
1.46,1.3318342333310085
1.47,1.3163223411938993
1.48,1.300741010834539
1.49,1.2850916537525858
1.5,1.269375655174306
1.51,1.2535943743493085
1.52,1.2377491448859494
1.53,1.2218412751214096
1.54,1.2058720485222647
1.55,1.1898427241116014
1.56,1.1737545369184854
1.57,1.1576086984474934
1.58,1.141406397163772
1.59,1.1251487989918516
1.6,1.108837047824304
1.61,1.0924722660393513
1.62,1.0760555550223891
1.63,1.0595879956923184
1.64,1.043070649028314
1.65,1.0265045565963753
1.66,1.0098907410732458
1.67,0.9932302067665013
1.68,0.9765239401296242
1.69,0.9597729102695833
1.7,0.9429780694469745
1.71,0.9261403535672628
1.72,0.9092606826608112
1.73,0.8923399613531018
1.74,0.8753790793219753
1.75,0.8583789117428289
1.76,0.8413403197193503
1.77,0.824264150701401
1.78,0.8071512388869824
1.79,0.790002405609382
1.8,0.7728184597089456
1.81,0.7556001978880982
1.82,0.7383484050500044
1.83,0.7210638546207893
1.84,0.7037473088541137
1.85,0.6863995191188437
1.86,0.6690212261689013
1.87,0.6516131603959945
1.88,0.6341760420641904
1.89,0.6167105815270322
1.9,0.599217479427093
1.91,0.5816974268775805
1.92,0.5641511056267916
1.93,0.5465791882048805
1.94,0.5289823380538703
1.95,0.5113612096404179
1.96,0.4937164485520924
1.97,0.47604869157769336
1.98,0.4583585667711141
1.99,0.4406466935002875
2.0,0.42291368248125316
2.01,0.405160135797102
2.02,0.3873866469041154
2.03,0.36959380062375047
2.04,0.35178217312267535
2.05,0.33395233188093876
2.06,0.3161048356485736
2.07,0.2982402343923063
2.08,0.28035906923279974
2.09,0.26246187237286556
2.1,0.24454916701827045
2.11,0.22662146729142663
2.12,0.2086792781393747
2.13,0.19072309523646958
2.14,0.17275340488322577
2.15,0.15477068390207194
2.16,0.13677539953082807
2.17,0.11876800931541531
2.18,0.10074896100208797
2.19,0.08271869243047725
2.2,0.06467763142877914
2.21,0.046626195711187535
2.22,0.028564792779317116
2.23,0.010493819827731343
2.24,0.0075863363446568854
2.25,0.025675299417372344
2.26,0.04377270362427943
2.27,0.0618781938213786
2.28,0.07999142554650795
2.29,0.09811206507004577
2.3,0.11623978943593194
2.31,0.13437428649242555
2.32,0.15251525491250995
2.33,0.17066240420296275
2.34,0.18881545470266836
2.35,0.2069741375682348
2.36,0.22513819474890617
2.37,0.24330737894867482
2.38,0.26148145357656283
2.39,0.2796601926845632
2.4,0.2978433808936991
2.41,0.3160308133076466
2.42,0.3342222954152252
2.43,0.35241764297994216
2.44,0.37061668191942765
2.45,0.38881924817247615
2.46,0.40702518755653294
2.47,0.4252343556133873
2.48,0.4434466174462983
2.49,0.46166184754638273
2.5,0.4798799296105738
2.51,0.4981007563513469
2.52,0.5163242292975205
2.53,0.5345502585889434
2.54,0.5527787627636087
2.55,0.5710096685384105
2.56,0.5892429105852663
2.57,0.6074784313012174
2.58,0.6257161805748712
2.59,0.6439561155494005
2.6,0.6621982003810132
2.61,0.6804424059972796
2.62,0.6986887098511367
2.63,0.7169370956752559
2.64,0.73518755323515
2.65,0.7534400780818977
2.66,0.771694671305525
2.67,0.7899513392894413
2.68,0.8082100934655614
2.69,0.8264709500719114
2.7,0.8447339299122056
2.71,0.8629990581183904
2.72,0.8812663639159446
2.73,0.899535880392758
2.74,0.9178076442719139
2.75,0.9360816956883085
2.76,0.9543580779704008
2.77,0.9726368374252168
2.78,0.9909180231299679
2.79,1.0092016867273585
2.8,1.0274878822264917
2.81,1.0457766658104788
2.82,1.064068095646988
2.83,1.082362231707524
2.84,1.1006591355898152
2.85,1.1189588703478854
2.86,1.1372615003271882
2.87,1.1555670910059845
2.88,1.1738757088416385
2.89,1.192187421124867
2.9,1.2105022958376068
2.91,1.2288204015184867
2.92,1.2471418071332074
2.93,1.2654665819511202
2.94,1.2837947954268323
2.95,1.3021265170883183
2.96,1.3204618164300754
2.97,1.3388007628115055
2.98,1.3571434253607784
2.99,1.3754898728843123
3.0,1.3938401737803723


==> anc/fig5/subpl_1_series_2.csv <==
x,y
-3.0,2.887965472461879
-2.99,2.8737731875852965
-2.98,2.85963197978084
-2.97,2.845542334487135
-2.96,2.8315047393317805
-2.95,2.8175196839778067
-2.94,2.8035876599592555
-2.93,2.789709160509048
-2.92,2.775884680376933
-2.91,2.762114715638287
-2.9,2.7483997634920385
-2.89,2.734740322050179
-2.88,2.7211368901152966
-2.87,2.707589966949527
-2.86,2.6941000520312848
-2.85,2.6806676448027957
-2.84,2.6672932444062223
-2.83,2.6539773494083256
-2.82,2.6407204575155685
-2.81,2.6275230652768933
-2.8,2.614385667776183
-2.79,2.6013087583133867
-2.78,2.588292828074948
-2.77,2.575338365792577
-2.76,2.562445857392241
-2.75,2.54961578563114
-2.74,2.5368486297249806
-2.73,2.5241448649646223
-2.72,2.5115049623221957
-2.71,2.4989293880480457
-2.7,2.486418603257146
-2.69,2.473973063506989
-2.68,2.4615932183667084
-2.67,2.4492795109770924
-2.66,2.4370323776034972
-2.65,2.4248522471809615
-2.64,2.4127395408530603
-2.63,2.400694671504114
-2.62,2.3887180432862394
-2.61,2.3768100511420744
-2.6,2.364971080322764
-2.59,2.3532015059045293
-2.58,2.341501692300916
-2.57,2.329871992775974
-2.56,2.3183127489558757
-2.55,2.306824290341993
-2.54,2.295406933825525
-2.53,2.2840609832055208
-2.52,2.2727867287104964
-2.51,2.261584446526367
-2.5,2.2504543983295733
-2.49,2.239396830829376
-2.48,2.228411975318293
-2.47,2.217500047233388
-2.46,2.2066612457288315
-2.45,2.1958957532621177
-2.44,2.185203735193662
-2.43,2.17458533940297
-2.42,2.1640406959207326
-2.41,2.153569916580425
-2.4,2.1431730946883985
-2.39,2.132850304714994
-2.38,2.1226016020084373
-2.37,2.1124270225309125
-2.36,2.1023265826202824
-2.35,2.09230027877609
-2.34,2.0823480874736315
-2.33,2.072469965004501
-2.32,2.06266584734667
-2.31,2.0529356500634233
-2.3,2.0432792682334604
-2.29,2.033696576411373
-2.28,2.0241874286205235
-2.27,2.0147516583782004
-2.26,2.005389078753165
-2.25,1.9960994824576925
-2.24,1.9868826419722048
-2.23,1.9882321295318501
-2.22,1.9972310109606806
-2.21,2.0062922759902175
-2.2,2.0154152209096345
-2.19,2.024599112604724
-2.18,2.033843188981251
-2.17,2.0431466594257675
-2.16,2.052508705303296
-2.15,2.0619284804897653
-2.14,2.0714051119385655
-2.13,2.080937700278847
-2.12,2.090525320444284
-2.11,2.1001670223302593
-2.1,2.109861831477817
-2.09,2.1196087497822464
-2.08,2.129406756224828
-2.07,2.139254807624887
-2.06,2.1491518394109015
-2.05,2.159096766408389
-2.04,2.169088483642142
-2.03,2.1791258671512708
-2.02,2.18920777481444
-2.01,2.1993330471843375
-2.0,2.209500508327384
-1.99,2.219708966669131
-1.98,2.229957215841443
-1.97,2.240244035530603
-1.96,2.2505681923241667
-1.95,2.2609284405550767
-1.94,2.2713235231409303
-1.93,2.2817521724171232
-1.92,2.2922131109620594
-1.91,2.3027050524134474
-1.9,2.31322670227366
-1.89,2.3237767587030866
-1.88,2.334353913301017
-1.87,2.3449568518716237
-1.86,2.3555842551749375
-1.85,2.3662347996618216
-1.84,2.3769071581919654
-1.83,2.387600000734029
-1.82,2.3983119950472034
-1.81,2.4090418073445203
-1.8,2.4197881029361348
-1.79,2.4305495468528786
-1.78,2.441324804450174
-1.77,2.4521125419910224
-1.76,2.4629114272087804
-1.75,2.473720129849296
-1.74,2.484537322192379
-1.73,2.4953616795528912
-1.72,2.5061918807611416
-1.71,2.5170266086228192
-1.7,2.5278645503596255
-1.69,2.5387043980288553
-1.68,2.549544848924514
-1.67,2.5603846059587667
-1.66,2.5712223780245953
-1.65,2.5820568803399837
-1.64,2.5928868347746796
-1.63,2.603710970158936
-1.62,2.614528022575257
-1.61,2.625336735634221
-1.6,2.6361358607338694
-1.59,2.646924157304017
-1.58,2.6577003930353094
-1.57,2.6684633440947714
-1.56,2.679211795326667
-1.55,2.689944540440999
-1.54,2.7006603821890245
-1.53,2.711358132526941
-1.52,2.722036612767994
-1.51,2.7326946537235326
-1.5,2.743331095834236
-1.49,2.7539447892908466
-1.48,2.76453459414609
-1.47,2.775099380417487
-1.46,2.7856380281820012
-1.45,2.796149427663014
-1.44,2.806632479309652
-1.43,2.81708609386955
-1.42,2.8275091924547873
-1.41,2.8379007066021185
-1.4,2.848259578327676
-1.39,2.8585847601758747
-1.38,2.868875215263916
-1.37,2.8791299173218174
-1.36,2.889347850727791
-1.35,2.899528010540239
-1.34,2.9096694025258873
-1.33,2.919771043184509
-1.32,2.9298319597711284
-1.31,2.9398511903145508
-1.3,2.949827783634431
-1.29,2.959760799354614
-1.28,2.9696493079156436
-1.27,2.979492390584321
-1.26,2.98928913946172
-1.25,2.9990386574896775
-1.24,3.0087400584552473
-1.23,3.018392466994378
-1.22,3.0279950185934172
-1.21,3.0375468595898685
-1.2,3.047047147171849
-1.19,3.0564950493763945
-1.18,3.0658897450865545
-1.17,3.075230424027625
-1.16,3.0845162867619837
-1.15,3.0937465446836274
-1.14,3.102920420010845
-1.13,3.1120371457787375
-1.12,3.1210959658298254
-1.11,3.1300961348044254
-1.1,3.1390369181296887
-1.09,3.1479175920075573
-1.08,3.1567374434012585
-1.07,3.1654957700214332
-1.06,3.1741918803104117
-1.05,3.182825093425455
-1.04,3.1913947392205912
-1.03,3.1999001582272157
-1.02,3.2083407016333503
-1.01,3.21671573126099
-1.0,3.2250246195425287
-0.99,3.233266749494785
-0.98,3.2414415146921485
-0.97,3.2495483192371264
-0.96,3.257586577729816
-0.95,3.2655557152351182
-0.94,3.273455167247633
-0.93,3.2812843796554443
-0.92,3.2890428087005548
-0.91,3.2967299209383363
-0.9,3.3043451931940773
-0.89,3.3118881125170114
-0.88,3.319358176132896
-0.87,3.3267548913932012
-0.86,3.3340777757223696
-0.85,3.341326356562546
-0.84,3.348500171315581
-0.83,3.3555987672822747
-0.82,3.362621701599762
-0.81,3.3695685411751475
-0.8,3.376438862617289
-0.79,3.383232252165482
-0.78,3.389948305615585
-0.77,3.3965866282432575
-0.76,3.4031468347246676
-0.75,3.4096285490541796
-0.74,3.416031404459524
-0.73,3.4223550433142362
-0.72,3.4285991170472254
-0.71,3.434763286049858
-0.7,3.4408472195802604
-0.69,3.44685059566498
-0.68,3.4527731009981917
-0.67,3.458614430838444
-0.66,3.4643742889024836
-0.65,3.4700523872572253
-0.64,3.475648446209025
-0.63,3.4811621941906594
-0.62,3.4865933676464467
-0.61,3.4919417109146345
-0.6,3.4972069761084352
-0.59,3.502388922994437
-0.58,3.5074873188697087
-0.57,3.512501938436815
-0.56,3.5174325636773514
-0.55,3.5222789837237194
-0.54,3.5270409947297665
-0.53,3.531718399740039
-0.52,3.536311008557547
-0.51,3.540818637610915
-0.5,3.545241109820239
-0.49,3.54957825446255
-0.48,3.553829907035931
-0.47,3.557995909124016
-0.46,3.56207610825925
-0.45,3.566070357786513
-0.44,3.5699785167263274
-0.43,3.5738004496381155
-0.42,3.577536026483986
-0.41,3.5811851224922986
-0.4,3.584747618022214
-0.39,3.5882233984288234
-0.38,3.5916123539287197
-0.37,3.594914379466946
-0.36,3.598129374584759
-0.35,3.601257243288681
-0.34,3.604297893921264
-0.33,3.6072512390328075
-0.32,3.6101171952551816
-0.31,3.6128956831777286
-0.3,3.615586627224312
-0.29,3.6181899555333583
-0.28,3.62070559983966
-0.27,3.6231334953587986
-0.26,3.6254735806741367
-0.25,3.627725797625806
-0.24,3.62989009120413
-0.23,3.6319664094439545
-0.22,3.633954703323414
-0.21,3.635854926665572
-0.2,3.6376670360427994
-0.19,3.6393909906855697
-0.18,3.6410267523937794
-0.17,3.6425742854521257
-0.16,3.644033556549367
-0.15,3.6454045347010284
-0.14,3.6466871911762766
-0.13,3.6478814994285678
-0.12,3.6489874350306835
-0.11,3.65000497561358
-0.1,3.6509341008096623
-0.09,3.6517747922002135
-0.08,3.6525270332674253
-0.07,3.653190809350453
-0.06,3.653766107606387
-0.05,3.654252916975281
-0.04,3.6546512281501204
-0.03,3.6549610335511096
-0.02,3.6551823273045443
-0.01,3.655315105226822
0.0,3.655359364812414
0.01,3.6553151052268635
0.02,3.655182327304539
0.03,3.654961033551057
0.04,3.654651228150109
0.05,3.6542529169752633
0.06,3.6537661076063506
0.07,3.6531908093504706
0.08,3.6525270332674165
0.09,3.6517747922002037
0.1,3.650934100809658
0.11,3.6500049756136432
0.12,3.6489874350307057
0.13,3.6478814994285758
0.14,3.646687191176251
0.15,3.64540453470104
0.16,3.644033556549373
0.17,3.642574285452149
0.18,3.641026752393776
0.19,3.6393909906855884
0.2,3.6376670360428065
0.21,3.6358549266655498
0.22,3.6339547033234636
0.23,3.631966409443921
0.24,3.629890091204132
0.25,3.627725797625808
0.26,3.6254735806740648
0.27,3.6231334953588137
0.28,3.6207055998396758
0.29,3.6181899555333334
0.3,3.615586627224335
0.31,3.6128956831777383
0.32,3.6101171952552207
0.33,3.6072512390327347
0.34,3.604297893921273
0.35,3.6012572432887104
0.36,3.5981293745847704
0.37,3.594914379466954
0.38,3.59161235392874
0.39,3.5882233984288323
0.4,3.584747618022207
0.41,3.5811851224922515
0.42,3.577536026483978
0.43,3.5738004496381306
0.44,3.569978516726331
0.45,3.5660703577865327
0.46,3.5620761082592542
0.47,3.557995909124034
0.48,3.553829907035948
0.49,3.549578254462567
0.5,3.545241109820271
0.51,3.5408186376109523
0.52,3.536311008557604
0.53,3.5317183997400647
0.54,3.5270409947297585
0.55,3.522278983723721
0.56,3.5174325636773354
0.57,3.5125019384368645
0.58,3.5074873188697495
0.59,3.5023889229944274
0.6,3.4972069761084166
0.61,3.4919417109146416
0.62,3.4865933676463907
0.63,3.4811621941906683
0.64,3.475648446208992
0.65,3.4700523872572306
0.66,3.464374288902473
0.67,3.4586144308384545
0.68,3.452773100998172
0.69,3.446850595664972
0.7,3.4408472195802444
0.71,3.4347632860498587
0.72,3.4285991170472165
0.73,3.422355043314207
0.74,3.416031404459556
0.75,3.4096285490541574
0.76,3.403146834724674
0.77,3.396586628243302
0.78,3.3899483056155644
0.79,3.38323225216549
0.8,3.3764388626172837
0.81,3.3695685411751217
0.82,3.3626217015998003
0.83,3.3555987672822853
0.84,3.348500171315494
0.85,3.3413263565625675
0.86,3.334077775722326
0.87,3.3267548913932066
0.88,3.3193581761328748
0.89,3.3118881125170123
0.9,3.3043451931940258
0.91,3.2967299209383967
0.92,3.289042808700553
0.93,3.2812843796554336
0.94,3.273455167247686
0.95,3.265555715235127
0.96,3.2575865777298265
0.97,3.249548319237096
0.98,3.241441514692159
0.99,3.2332667494948133
1.0,3.225024619542511
1.01,3.2167157312609813
1.02,3.2083407016332988
1.03,3.199900158227159
1.04,3.1913947392205966
1.05,3.1828250934254605
1.06,3.1741918803104348
1.07,3.1654957700214563
1.08,3.1567374434012283
1.09,3.1479175920075058
1.1,3.1390369181296816
1.11,3.1300961348043703
1.12,3.1210959658297934
1.13,3.1120371457787623
1.14,3.102920420010893
1.15,3.09374654468359
1.16,3.084516286761973
1.17,3.0752304240275716
1.18,3.065889745086574
1.19,3.0564950493763927
1.2,3.0470471471718525
1.21,3.0375468595898383
1.22,3.027995018593396
1.23,3.018392466994408
1.24,3.008740058455242
1.25,2.9990386574896224
1.26,2.989289139461757
1.27,2.979492390584314
1.28,2.969649307915647
1.29,2.9597607993546404
1.3,2.9498277836344755
1.31,2.939851190314597
1.32,2.9298319597711036
1.33,2.9197710431845234
1.34,2.909669402525868
1.35,2.899528010540253
1.36,2.889347850727823
1.37,2.879129917321798
1.38,2.8688752152638823
1.39,2.8585847601758125
1.4,2.8482595783276654
1.41,2.8379007066021433
1.42,2.827509192454757
1.43,2.8170860938694915
1.44,2.806632479309698
1.45,2.7961494276630603
1.46,2.785638028181973
1.47,2.775099380417455
1.48,2.764534594146081
1.49,2.7539447892908573
1.5,2.743331095834254
1.51,2.732694653723515
1.52,2.7220366127679636
1.53,2.7113581325269607
1.54,2.7006603821890227
1.55,2.6899445404410454
1.56,2.6792117953266867
1.57,2.6684633440947874
1.58,2.6577003930353325
1.59,2.6469241573040065
1.6,2.6361358607338143
1.61,2.625336735634214
1.62,2.6145280225752376
1.63,2.6037109701589713
1.64,2.5928868347747276
1.65,2.582056880339998
1.66,2.5712223780245544
1.67,2.56038460595879
1.68,2.549544848924546
1.69,2.5387043980288677
1.7,2.5278645503595865
1.71,2.517026608622846
1.72,2.506191880761129
1.73,2.4953616795528966
1.74,2.4845373221923523
1.75,2.4737201298492675
1.76,2.4629114272088124
1.77,2.4521125419910135
1.78,2.441324804450197
1.79,2.4305495468528537
1.8,2.4197881029361046
1.81,2.4090418073445274
1.82,2.3983119950471856
1.83,2.3876000007340217
1.84,2.376907158192017
1.85,2.366234799661836
1.86,2.3555842551749
1.87,2.344956851871638
1.88,2.334353913301035
1.89,2.3237767587030795
1.9,2.3132267022736315
1.91,2.302705052413474
1.92,2.292213110962063
1.93,2.281752172417118
1.94,2.2713235231409605
1.95,2.2609284405550785
1.96,2.2505681923241347
1.97,2.2402440355305977
1.98,2.229957215841468
1.99,2.219708966669163
2.0,2.2095005083273715
2.01,2.199333047184304
2.02,2.189207774814454
2.03,2.179125867151253
2.04,2.1690884836421187
2.05,2.159096766408391
2.06,2.149151839410873
2.07,2.1392548076248517
2.08,2.129406756224828
2.09,2.119608749782241
2.1,2.1098618314778346
2.11,2.1001670223302735
2.12,2.090525320444291
2.13,2.080937700278831
2.14,2.071405111938514
2.15,2.061928480489728
2.16,2.0525087053032856
2.17,2.0431466594257763
2.18,2.033843188981276
2.19,2.0245991126047223
2.2,2.015415220909654
2.21,2.006292275990269
2.22,1.9972310109606806
2.23,1.9882321295318661
2.24,1.986882641972171
2.25,1.9960994824577138
2.26,2.0053890787531525
2.27,2.014751658378186
2.28,2.024187428620545
2.29,2.0336965764113693
2.3,2.0432792682334586
2.31,2.0529356500634304
2.32,2.062665847346647
2.33,2.0724699650044833
2.34,2.0823480874736298
2.35,2.092300278776092
2.36,2.102326582620222
2.37,2.112427022530893
2.38,2.122601602008361
2.39,2.132850304715028
2.4,2.143173094688404
2.41,2.153569916580487
2.42,2.1640406959207628
2.43,2.174585339402924
2.44,2.1852037351937152
2.45,2.19589575326213
2.46,2.206661245728819
2.47,2.2175000472333277
2.48,2.228411975318293
2.49,2.2393968308293513
2.5,2.250454398329598
2.51,2.2615844465264523
2.52,2.2727867287105568
2.53,2.284060983205478
2.54,2.2954069338255447
2.55,2.3068242903419343
2.56,2.318312748955904
2.57,2.329871992775985
2.58,2.341501692300861
2.59,2.3532015059045257
2.6,2.3649710803227446
2.61,2.376810051141966
2.62,2.3887180432862234
2.63,2.400694671504125
2.64,2.4127395408531207
2.65,2.424852247181006
2.66,2.4370323776034315
2.67,2.449279510977078
2.68,2.4615932183667297
2.69,2.473973063507044
2.7,2.4864186032571
2.71,2.4989293880480314
2.72,2.511504962322162
2.73,2.5241448649645886
2.74,2.5368486297250215
2.75,2.54961578563109
2.76,2.562445857392266
2.77,2.575338365792625
2.78,2.5882928280749162
2.79,2.601308758313479
2.8,2.614385667776098
2.81,2.6275230652768222
2.82,2.6407204575155383
2.83,2.653977349408322
2.84,2.6672932444061175
2.85,2.680667644802826
2.86,2.694100052031171
2.87,2.7075899669495094
2.88,2.721136890115339
2.89,2.734740322050154
2.9,2.7483997634920883
2.91,2.762114715638237
2.92,2.7758846803769472
2.93,2.789709160509009
2.94,2.803587659959259
2.95,2.8175196839778422
2.96,2.8315047393317627
2.97,2.8455423344870248
2.98,2.8596319797807936
2.99,2.8737731875852752
3.0,2.887965472461911


==> anc/fig5/subpl_1_series_3.csv <==
x,y
-3.0,2.676619522575084
-2.99,2.660764082898684
-2.98,2.6449344253495575
-2.97,2.6291305091278687
-2.96,2.6133522832999034
-2.95,2.597599686384207
-2.94,2.58187264592533
-2.93,2.5661710780596145
-2.92,2.550494887069952
-2.91,2.5348439649311807
-2.9,2.5192181908462175
-2.89,2.5036174307735273
-2.88,2.488041536945545
-2.87,2.472490347380333
-2.86,2.4569636853846077
-2.85,2.4414613590512957
-2.84,2.425983160750505
-2.83,2.4105288666160156
-2.82,2.395098236026765
-2.81,2.379691011087015
-2.8,2.364306916102942
-2.79,2.3489456570595166
-2.78,2.3336069210984913
-2.77,2.3182903759977176
-2.76,2.3029956696552016
-2.75,2.287722429578986
-2.74,2.2724702623833615
-2.73,2.257238753296871
-2.72,2.242027465680353
-2.71,2.226835940559784
-2.7,2.211663696176343
-2.69,2.1965102275552493
-2.68,2.181375006096893
-2.67,2.166257479193341
-2.66,2.1511570698731113
-2.65,2.136073176477222
-2.64,2.1210051723707366
-2.63,2.105952405692806
-2.62,2.0909141991486955
-2.61,2.0758898498488527
-2.6,2.060878629197285
-2.59,2.045879782835412
-2.58,2.030892530643552
-2.57,2.015916066806147
-2.56,2.000949559943482
-2.55,1.98599215331625
-2.54,1.9710429651053136
-2.53,1.9561010887730266
-2.52,1.9411655935084369
-2.51,1.9262355247636336
-2.5,1.9113099048821613
-2.49,1.8963877338264457
-2.48,1.8814679900059872
-2.47,1.8665496312120986
-2.46,1.8516315956602671
-2.45,1.8367128031453124
-2.44,1.8217921563107335
-2.43,1.8068685420354935
-2.42,1.7919408329384812
-2.41,1.7770078890042633
-2.4,1.762068559328105
-2.39,1.7471216839821704
-2.38,1.7321660960014782
-2.37,1.717200623487546
-2.36,1.7022240918290237
-2.35,1.6872353260332709
-2.34,1.6722331531683317
-2.33,1.6572164049070537
-2.32,1.6421839201696216
-2.31,1.6271345478554622
-2.3,1.6120671496589516
-2.29,1.596980602957455
-2.28,1.5818738037637274
-2.27,1.5667456697300892
-2.26,1.5515951431941897
-2.25,1.5364211942522932
-2.24,1.5212228238473386
-2.23,1.5164928866853327
-2.22,1.5193137879501304
-2.21,1.5220979164397743
-2.2,1.5248440299547017
-2.19,1.5275509219795733
-2.18,1.5302174246382076
-2.17,1.5328424115606705
-2.16,1.5354248006434812
-2.15,1.5379635566892684
-2.14,1.5404576939091648
-2.13,1.5429062782717224
-2.12,1.54530842968585
-2.11,1.5476633240038495
-2.1,1.5499701948320705
-2.09,1.5522283351383965
-2.08,1.5544370986486715
-2.07,1.5565959010222272
-2.06,1.558704220801225
-2.05,1.5607616001303697
-2.04,1.562767645241962
-2.03,1.5647220267073951
-2.02,1.566624479454541
-2.01,1.5684748025549702
-2.0,1.5702728587827828
-1.99,1.5720185739539954
-1.98,1.5737119360516765
-1.97,1.575352994146396
-1.96,1.576941857122149
-1.95,1.578478692219706
-1.94,1.5799637234086834
-1.93,1.5813972296024232
-1.92,1.5827795427302558
-1.91,1.5841110456800553
-1.9,1.5853921701281433
-1.89,1.5866233942701466
-1.88,1.5878052404696472
-1.87,1.5889382728384387
-1.86,1.5900230947642484
-1.85,1.5910603464012674
-1.84,1.5920507021359782
-1.83,1.5929948680442454
-1.82,1.5938935793501479
-1.81,1.5947475979014296
-1.8,1.5955577096713895
-1.79,1.5963247222979717
-1.78,1.5970494626706842
-1.77,1.5977327745729326
-1.76,1.5983755163887103
-1.75,1.59897855888015
-1.74,1.5995427830415263
-1.73,1.6000690780359452
-1.72,1.600558339217681
-1.71,1.60101146624387
-1.7,1.6014293612798944
-1.69,1.6018129272966988
-1.68,1.602163066465014
-1.67,1.6024806786442127
-1.66,1.6027666599673616
-1.65,1.6030219015202434
-1.64,1.6032472881150905
-1.63,1.6034436971552903
-1.62,1.6036119975908267
-1.61,1.6037530489611331
-1.6,1.6038677005227342
-1.59,1.6039567904598346
-1.58,1.6040211451727693
-1.57,1.6040615786435364
-1.56,1.6040788918729643
-1.55,1.6040738723874028
-1.54,1.6040472938106625
-1.53,1.6039999154983473
-1.52,1.6039324822304444
-1.51,1.6038457239590187
-1.5,1.6037403556078225
-1.49,1.6036170769196456
-1.48,1.6034765723489919
-1.47,1.6033195109961067
-1.46,1.6031465465801809
-1.45,1.6029583174474755
-1.44,1.602755446612619
-1.43,1.6025385418296239
-1.42,1.6023081956901901
-1.41,1.6020649857471216
-1.4,1.6018094746597615
-1.39,1.6015422103595967
-1.38,1.6012637262338227
-1.37,1.6009745413254244
-1.36,1.6006751605465155
-1.35,1.6003660749047004
-1.34,1.600047761739555
-1.33,1.5997206849689327
-1.32,1.5993852953421754
-1.31,1.5990420307003888
-1.3,1.5986913162416538
-1.29,1.5983335647898826
-1.28,1.5979691770674993
-1.27,1.5975985419694414
-1.26,1.5972220368384331
-1.25,1.596840027741269
-1.24,1.5964528697437252
-1.23,1.5960609071854996
-1.22,1.595664473952871
-1.21,1.5952638937496584
-1.2,1.5948594803652778
-1.19,1.594451537940099
-1.18,1.5940403612273197
-1.17,1.5936262358512252
-1.16,1.5932094385608533
-1.15,1.5927902374808163
-1.14,1.5923688923563262
-1.13,1.5919456547940989
-1.12,1.5915207684987092
-1.11,1.5910944695037976
-1.1,1.5906669863984746
-1.09,1.5902385405487074
-1.08,1.5898093463130092
-1.07,1.5893796112541008
-1.06,1.588949536344554
-1.05,1.5885193161675595
-1.04,1.5880891391126077
-1.03,1.5876591875659916
-1.02,1.587229638096435
-1.01,1.5868006616352197
-1.0,1.5863724236522643
-0.99,1.5859450843261662
-0.98,1.585518798710261
-0.97,1.5850937168935495
-0.96,1.5846699841572516
-0.95,1.5842477411263403
-0.94,1.5838271239169117
-0.93,1.5834082642792158
-0.92,1.5829912897359524
-0.91,1.5825763237168715
-0.9,1.582163485688909
-0.89,1.581752891282246
-0.88,1.5813446524130281
-0.87,1.5809388774013513
-0.86,1.5805356710862828
-0.85,1.5801351349368495
-0.84,1.5797373671598915
-0.83,1.579342462803762
-0.82,1.578950513859617
-0.81,1.5785616093586121
-0.8,1.5781758354665385
-0.79,1.5777932755751163
-0.78,1.5774140103902798
-0.77,1.577038118017894
-0.76,1.576665674046259
-0.75,1.5762967516262556
-0.74,1.5759314215485798
-0.73,1.5755697523185876
-0.72,1.5752118102286499
-0.71,1.574857659428197
-0.7,1.5745073619911594
-0.69,1.5741609779814514
-0.68,1.573818565516106
-0.67,1.5734801808265964
-0.66,1.57314587831746
-0.65,1.5728157106238037
-0.64,1.5724897286662678
-0.63,1.5721679817042151
-0.62,1.5718505173875865
-0.61,1.5715373818063654
-0.6,1.5712286195388199
-0.59,1.5709242736979636
-0.58,1.570624385976478
-0.57,1.570328996690023
-0.56,1.570038144819204
-0.55,1.5697518680500107
-0.54,1.5694702028128997
-0.53,1.5691931843205378
-0.52,1.5689208466044455
-0.51,1.568653222549731
-0.5,1.568390343929634
-0.49,1.5681322414379828
-0.48,1.5678789447209152
-0.47,1.5676304824074663
-0.46,1.5673868821389956
-0.45,1.5671481705977932
-0.44,1.566914373534356
-0.43,1.566685515793795
-0.42,1.5664616213416949
-0.41,1.5662427132881511
-0.4,1.566028813911922
-0.39,1.5658199446832022
-0.38,1.5656161262854376
-0.37,1.5654173786365835
-0.36,1.5652237209095468
-0.35,1.5650351715516102
-0.34,1.5648517483036652
-0.33,1.5646734682178671
-0.32,1.5645003476753558
-0.31,1.5643324024030232
-0.3,1.564169647489285
-0.29,1.5640120973997966
-0.28,1.5638597659919071
-0.27,1.563712666529085
-0.26,1.563570811694321
-0.25,1.5634342136027026
-0.24,1.5633028838146075
-0.23,1.563176833346592
-0.22,1.563056072683091
-0.21,1.5629406117871518
-0.2,1.5628304601101703
-0.19,1.5627256266020062
-0.18,1.5626261197197095
-0.17,1.5625319474364172
-0.16,1.5624431172491882
-0.15,1.5623596361870025
-0.14,1.562281510817563
-0.13,1.5622087472540631
-0.12,1.5621413511616087
-0.11,1.5620793277628504
-0.1,1.5620226818432172
-0.09,1.561971417755899
-0.08,1.5619255394262623
-0.07,1.5618850503557429
-0.06,1.5618499536256678
-0.05,1.561820251900084
-0.04,1.561795947428557
-0.03,1.561777042048769
-0.02,1.5617635371878045
-0.01,1.5617554338641124
0.0,1.561752732688431
0.01,1.5617554338641622
0.02,1.5617635371877974
0.03,1.5617770420487371
0.04,1.561795947428589
0.05,1.5618202519000253
0.06,1.5618499536256554
0.07,1.5618850503557837
0.08,1.56192553942625
0.09,1.56197141775589
0.1,1.5620226818432172
0.11,1.5620793277628948
0.12,1.5621413511616602
0.13,1.5622087472540613
0.14,1.562281510817531
0.15,1.5623596361869971
0.16,1.562443117249197
0.17,1.5625319474364172
0.18,1.5626261197197007
0.19,1.5627256266020044
0.2,1.5628304601101721
0.21,1.562940611787159
0.22,1.5630560726831568
0.23,1.5631768333465725
0.24,1.563302883814579
0.25,1.5634342136026849
0.26,1.5635708116942606
0.27,1.5637126665290868
0.28,1.563859765991909
0.29,1.5640120973997504
0.3,1.5641696474893205
0.31,1.5643324024030196
0.32,1.5645003476753825
0.33,1.5646734682178156
0.34,1.5648517483036564
0.35,1.565035171551635
0.36,1.5652237209095254
0.37,1.5654173786365781
0.38,1.565616126285466
0.39,1.5658199446832128
0.4,1.566028813911931
0.41,1.5662427132881014
0.42,1.5664616213416753
0.43,1.5666855157938429
0.44,1.5669143735343436
0.45,1.5671481705978145
0.46,1.5673868821390062
0.47,1.5676304824074556
0.48,1.5678789447209134
0.49,1.568132241438052
0.5,1.5683903439296518
0.51,1.5686532225497487
0.52,1.5689208466044597
0.53,1.5691931843205698
0.54,1.5694702028128464
0.55,1.5697518680500249
0.56,1.5700381448192093
0.57,1.5703289966900496
0.58,1.5706243859765117
0.59,1.570924273697969
0.6,1.5712286195387897
0.61,1.5715373818063583
0.62,1.5718505173875794
0.63,1.5721679817042293
0.64,1.572489728666259
0.65,1.5728157106238463
0.66,1.5731458783174617
0.67,1.5734801808266017
0.68,1.5738185655161026
0.69,1.5741609779814567
0.7,1.5745073619912002
0.71,1.5748576594282024
0.72,1.5752118102286392
0.73,1.5755697523185592
0.74,1.5759314215485514
0.75,1.5762967516262538
0.76,1.5766656740462626
0.77,1.5770381180178905
0.78,1.5774140103902479
0.79,1.577793275575102
0.8,1.578175835466551
0.81,1.5785616093586174
0.82,1.5789505138596454
0.83,1.5793424628037531
0.84,1.5797373671598596
0.85,1.580135134936862
0.86,1.5805356710862437
0.87,1.5809388774013637
0.88,1.581344652413021
0.89,1.581752891282271
0.9,1.58216348568887
0.91,1.582576323716884
0.92,1.5829912897359453
0.93,1.5834082642792087
0.94,1.5838271239169401
0.95,1.5842477411263172
0.96,1.5846699841572356
0.97,1.5850937168935637
0.98,1.5855187987102628
0.99,1.585945084326216
1.0,1.586372423652275
1.01,1.5868006616351948
1.02,1.5872296380963675
1.03,1.58765918756594
1.04,1.5880891391126006
1.05,1.5885193161675613
1.06,1.5889495363445576
1.07,1.5893796112540954
1.08,1.5898093463129683
1.09,1.5902385405486807
1.1,1.590666986398519
1.11,1.5910944695037692
1.12,1.5915207684986914
1.13,1.5919456547941078
1.14,1.5923688923563333
1.15,1.592790237480843
1.16,1.5932094385608586
1.17,1.5936262358511364
1.18,1.594040361227357
1.19,1.594451537940138
1.2,1.5948594803652796
1.21,1.5952638937496708
1.22,1.595664473952878
1.23,1.596060907185466
1.24,1.596452869743695
1.25,1.5968400277412176
1.26,1.5972220368384757
1.27,1.5975985419694592
1.28,1.5979691770674904
1.29,1.5983335647898933
1.3,1.5986913162416663
1.31,1.5990420307004225
1.32,1.5993852953421737
1.33,1.5997206849689718
1.34,1.6000477617395639
1.35,1.6003660749046773
1.36,1.6006751605465723
1.37,1.6009745413254528
1.38,1.6012637262338352
1.39,1.6015422103594936
1.4,1.601809474659758
1.41,1.6020649857471359
1.42,1.6023081956901422
1.43,1.6025385418295581
1.44,1.602755446612644
1.45,1.6029583174475217
1.46,1.6031465465802128
1.47,1.6033195109960818
1.48,1.6034765723489617
1.49,1.6036170769196794
1.5,1.603740355607835
1.51,1.6038457239589956
1.52,1.6039324822304142
1.53,1.6039999154983793
1.54,1.6040472938106998
1.55,1.6040738723874028
1.56,1.6040788918729785
1.57,1.604061578643515
1.58,1.6040211451727941
1.59,1.6039567904597796
1.6,1.6038677005226685
1.61,1.6037530489610745
1.62,1.6036119975908232
1.63,1.603443697155317
1.64,1.6032472881150959
1.65,1.6030219015202647
1.66,1.602766659967367
1.67,1.6024806786441914
1.68,1.6021630664649464
1.69,1.6018129272967112
1.7,1.6014293612798873
1.71,1.6010114662438788
1.72,1.6005583392176383
1.73,1.6000690780359683
1.74,1.5995427830414624
1.75,1.5989785588800967
1.76,1.5983755163886908
1.77,1.5977327745729006
1.78,1.597049462670709
1.79,1.5963247222980002
1.8,1.5955577096713878
1.81,1.5947475979013888
1.82,1.5938935793501052
1.83,1.5929948680442383
1.84,1.5920507021360262
1.85,1.5910603464013118
1.86,1.5900230947642733
1.87,1.5889382728384511
1.88,1.5878052404696792
1.89,1.586623394270143
1.9,1.585392170128154
1.91,1.5841110456800926
1.92,1.582779542730277
1.93,1.581397229602441
1.94,1.5799637234086514
1.95,1.5784786922196865
1.96,1.57694185712214
1.97,1.5753529941464102
1.98,1.5737119360517209
1.99,1.572018573954086
2.0,1.5702728587827686
2.01,1.5684748025549577
2.02,1.5666244794545836
2.03,1.5647220267073827
2.04,1.5627676452419195
2.05,1.5607616001303626
2.06,1.5587042208011948
2.07,1.5565959010221295
2.08,1.5544370986486893
2.09,1.5522283351384534
2.1,1.5499701948321043
2.11,1.5476633240039224
2.12,1.5453084296858215
2.13,1.5429062782716425
2.14,1.5404576939091772
2.15,1.5379635566892578
2.16,1.535424800643467
2.17,1.532842411560683
2.18,1.530217424638245
2.19,1.52755092197952
2.2,1.524844029954755
2.21,1.5220979164398347
2.22,1.5193137879501304
2.23,1.5164928866853238
2.24,1.5212228238473546
2.25,1.53642119425227
2.26,1.551595143194179
2.27,1.5667456697301443
2.28,1.581873803763738
2.29,1.5969806029574993
2.3,1.612067149658948
2.31,1.6271345478554693
2.32,1.6421839201695754
2.33,1.657216404907098
2.34,1.6722331531683565
2.35,1.6872353260332673
2.36,1.7022240918289704
2.37,1.7172006234875354
2.38,1.7321660960013592
2.39,1.7471216839822095
2.4,1.762068559328135
2.41,1.7770078890042669
2.42,1.7919408329385256
2.43,1.8068685420354829
2.44,1.8217921563107957
2.45,1.8367128031453923
2.46,1.8516315956602192
2.47,1.8665496312120933
2.48,1.8814679900060085
2.49,1.8963877338263746
2.5,1.911309904882165
2.51,1.9262355247636869
2.52,1.941165593508483
2.53,1.9561010887730088
2.54,1.9710429651054149
2.55,1.9859921533161486
2.56,2.000949559943379
2.57,2.015916066806085
2.58,2.0308925306434666
2.59,2.045879782835419
2.6,2.0608786291972407
2.61,2.0758898498488243
2.62,2.0909141991486777
2.63,2.1059524056927845
2.64,2.1210051723707917
2.65,2.136073176477227
2.66,2.151157069873081
2.67,2.166257479193286
2.68,2.1813750060968733
2.69,2.196510227555178
2.7,2.211663696176352
2.71,2.226835940559784
2.72,2.242027465680307
2.73,2.257238753296882
2.74,2.27247026238342
2.75,2.287722429578901
2.76,2.3029956696552976
2.77,2.318290375997714
2.78,2.3336069210984345
2.79,2.3489456570595255
2.8,2.3643069161027963
2.81,2.3796910110869636
2.82,2.395098236026728
2.83,2.4105288666159908
2.84,2.425983160750558
2.85,2.4414613590512886
2.86,2.4569636853845473
2.87,2.472490347380276
2.88,2.488041536945534
2.89,2.5036174307734456
2.9,2.519218190846324
2.91,2.534843964931209
2.92,2.5504948870699167
2.93,2.5661710780595897
2.94,2.581872645925234
2.95,2.597599686384214
2.96,2.6133522832999247
2.97,2.629130509127819
2.98,2.6449344253494758
2.99,2.6607640828987087
3.0,2.67661952257518


==> anc/fig5/subpl_1_series_4.csv <==
x,y
-3.0,1.9114753832443157
-2.99,1.8972309142803283
-2.98,1.883040665127826
-2.97,1.8689052259934265
-2.96,1.8548251914205913
-2.95,1.8408011601725711
-2.94,1.8268337351051933
-2.93,1.812923523032616
-2.92,1.7990711345833894
-2.91,1.7852771840475583
-2.9,1.7715422892138655
-2.89,1.757867071198202
-2.88,1.7442521542608596
-2.87,1.7306981656153937
-2.86,1.7172057352252708
-2.85,1.7037754955914863
-2.84,1.6904080815290925
-2.83,1.677104129932502
-2.82,1.6638642795303227
-2.81,1.6506891706285494
-2.8,1.6375794448434497
-2.79,1.6245357448217561
-2.78,1.6115587139510303
-2.77,1.598648996057186
-2.76,1.5858072350918206
-2.75,1.5730340748071576
-2.74,1.5603301584202924
-2.73,1.5476961282657236
-2.72,1.5351326254369972
-2.71,1.522640289417339
-2.7,1.5102197576989376
-2.69,1.49787166539239
-2.68,1.485596644825364
-2.67,1.4733953251310208
-2.66,1.4612683318272435
-2.65,1.4492162863860312
-2.64,1.4372398057946398
-2.63,1.4253395021078834
-2.62,1.4135159819923757
-2.61,1.4017698462645392
-2.6,1.3901016894204918
-2.59,1.3785120991616076
-2.58,1.3670016559131248
-2.57,1.3555709323400187
-2.56,1.3442204928575627
-2.55,1.332950893140774
-2.54,1.3217626796301243
-2.53,1.310656389038309
-2.52,1.2996325478552908
-2.51,1.2880174182959632
-2.5,1.2764639397259714
-2.49,1.2649794841308672
-2.48,1.2535643770416893
-2.47,1.242218932696181
-2.46,1.2309434535679795
-2.45,1.219738229895924
-2.44,1.2086035392149341
-2.43,1.197539645889437
-2.42,1.1865468006502429
-2.41,1.1756252401365241
-2.4,1.1647751864430553
-2.39,1.1539968466747226
-2.38,1.1432904125093106
-2.37,1.1326560597689745
-2.36,1.1220939480030978
-2.35,1.1116042200816452
-2.34,1.1011870018022059
-2.33,1.0908424015103826
-2.32,1.0805705097356508
-2.31,1.0703713988427719
-2.3,1.0602451227013319
-2.29,1.050191716372698
-2.28,1.0402111958168145
-2.27,1.0303035576191597
-2.26,1.0204687787387083
-2.25,1.0107068162783293
-2.24,1.0010176072777384
-2.23,1.0018948883579988
-2.22,1.0104218892033252
-2.21,1.0190117625188844
-2.2,1.0276639663112483
-2.19,1.0363779275499674
-2.18,1.045153042205806
-2.17,1.0539886753205199
-2.16,1.0628841611071156
-2.15,1.071838803079702
-2.14,1.0808518742133373
-2.13,1.0899226171312257
-2.12,1.099050244319642
-2.11,1.1082339383693558
-2.1,1.1174728522411534
-2.09,1.1267661095561543
-2.08,1.1361128049083966
-2.07,1.1455120041985989
-2.06,1.15496274498806
-2.05,1.1644640368713457
-2.04,1.1740148618657749
-2.03,1.18361417481721
-2.02,1.193260903819775
-2.01,1.2029539506495066
-2.0,1.2126921912083155
-1.99,1.222474475979526
-1.98,1.2322996304919087
-1.97,1.24216645579099
-1.96,1.2520737289175656
-1.95,1.262020203390927
-1.94,1.2720046096962108
-1.93,1.2820256557749357
-1.92,1.2920820275176474
-1.91,1.3021723892572936
-1.9,1.3122953842632832
-1.89,1.3224496352343476
-1.88,1.3326337447912895
-1.87,1.342846295966682
-1.86,1.3530858526932779
-1.85,1.3633509602889848
-1.84,1.3736401459397243
-1.83,1.3839519191783864
-1.82,1.3942847723606562
-1.81,1.4046371811380727
-1.8,1.415007604927517
-1.79,1.4253944873778561
-1.78,1.4357962568345037
-1.77,1.4462113268009116
-1.76,1.456638096399212
-1.75,1.467074950829895
-1.74,1.4775202618304402
-1.73,1.4879723881355105
-1.72,1.4984296759379738
-1.71,1.508890459352294
-1.7,1.5193530608823256
-1.69,1.5298157918925366
-1.68,1.5402769530863711
-1.67,1.5507348349914132
-1.66,1.561187718452965
-1.65,1.571633875138259
-1.64,1.5820715680519726
-1.63,1.5924990520649587
-1.62,1.6029145744576017
-1.61,1.6133163754800055
-1.6,1.6237026889296118
-1.59,1.634071742748926
-1.58,1.6444217596443593
-1.57,1.6547509577282984
-1.56,1.6650575511857468
-1.55,1.6753397509670656
-1.54,1.685595765508923
-1.53,1.695823801484723
-1.52,1.7060220645854596
-1.51,1.7161887603331678
-1.5,1.7263220949281628
-1.49,1.7364202761306107
-1.48,1.7464815141784378
-1.47,1.7565040227415025
-1.46,1.766486019913959
-1.45,1.7764257292444015
-1.44,1.7863213808048126
-1.43,1.7961712122982494
-1.42,1.8059734702054033
-1.41,1.8157264109701874
-1.4,1.8254283022229512
-1.39,1.8350774240415806
-1.38,1.8446720702486203
-1.37,1.8542105497441081
-1.36,1.8636911878715647
-1.35,1.8731123278157575
-1.34,1.8824723320300922
-1.33,1.8917695836906994
-1.32,1.9010024881748837
-1.31,1.9101694745602718
-1.3,1.9192689971417298
-1.29,1.9282995369613989
-1.28,1.9372596033487977
-1.27,1.946147735465896
-1.26,1.954962503852391
-1.25,1.9637025119667282
-1.24,1.9723663977173889
-1.23,1.9809528349791723
-1.22,1.9894605350884742
-1.21,1.9978882483125453
-1.2,2.0062347652860826
-1.19,2.014498918409979
-1.18,2.0226795832053597
-1.17,2.030775679617774
-1.16,2.0387861732647394
-1.15,2.0467100766216433
-1.14,2.0545464501396413
-1.13,2.0622944032899237
-1.12,2.0699530955294083
-1.11,2.077521737182849
-1.1,2.0849995902357907
-1.09,2.0923859690354103
-1.08,2.0996802408931092
-1.07,2.106881826587955
-1.06,2.1139902007654623
-1.05,2.1210048922305997
-1.04,2.1279254841321773
-1.03,2.1347516140376293
-1.02,2.1414829738967534
-1.01,2.148119309894245
-1.0,2.154660422191352
-0.99,2.1611061645567933
-0.98,2.1674564438890567
-0.97,2.1737112196311816
-0.96,2.179870503081368
-0.95,2.1859343566011447
-0.94,2.191902892725725
-0.93,2.1977762731796098
-0.92,2.203554707801999
-0.91,2.2092384533871137
-0.9,2.2148278124439855
-0.89,2.22032313188093
-0.88,2.225724801621327
-0.87,2.231033253155413
-0.86,2.2362489580348015
-0.85,2.241372426315543
-0.84,2.2464042049564554
-0.83,2.2513448761779227
-0.82,2.256195055789103
-0.81,2.260955391487604
-0.8,2.2656265611399196
-0.79,2.27020927104701
-0.78,2.2747042542012323
-0.77,2.279112268541052
-0.76,2.283434095207756
-0.75,2.2876705368099657
-0.74,2.2918224157008975
-0.73,2.29589057227267
-0.72,2.2998758632721774
-0.71,2.3037791601426036
-0.7,2.3076013473937884
-0.69,2.3113433210056264
-0.68,2.315005986866593
-0.67,2.3185902592512235
-0.66,2.322097059337615
-0.65,2.3255273137683776
-0.64,2.3288819532560314
-0.63,2.3321619112342447
-0.62,2.3353681225570444
-0.61,2.338501522245622
-0.6,2.3415630442847153
-0.59,2.344553620467943
-0.58,2.3474741792930907
-0.57,2.3503256449067553
-0.56,2.353108936098627
-0.55,2.355824965344441
-0.54,2.3584746378980146
-0.53,2.3610588509302612
-0.52,2.363578492715833
-0.51,2.3660344418650485
-0.5,2.3684275666012624
-0.49,2.3707587240816963
-0.48,2.3730287597603716
-0.47,2.375238506792819
-0.46,2.377388785479999
-0.45,2.3794804027506977
-0.44,2.3815141516809852
-0.43,2.383490811048423
-0.42,2.385411144921102
-0.41,2.3872759022778602
-0.4,2.3890858166602875
-0.39,2.3908416058536144
-0.38,2.3925439715954155
-0.37,2.3941935993105705
-0.36,2.395791157871443
-0.35,2.3973372993809505
-0.34,2.398832658978291
-0.33,2.4002778546646066
-0.32,2.4016734871484164
-0.31,2.4030201397091915
-0.3,2.404318378076903
-0.29,2.4055687503280794
-0.28,2.4067717867953444
-0.27,2.407927999990724
-0.26,2.4090378845409397
-0.25,2.410101917133124
-0.24,2.41112055647209
-0.23,2.412094243245056
-0.22,2.4130234000954083
-0.21,2.4139084316040194
-0.2,2.414749724276188
-0.19,2.4155476465352397
-0.18,2.41630254872058
-0.17,2.4170147630899983
-0.16,2.4176846038258937
-0.15,2.4183123670443383
-0.14,2.4188983308065364
-0.13,2.41944275513214
-0.12,2.419945882014302
-0.11,2.420407935435266
-0.1,2.42082912138258
-0.09,2.4212096278654425
-0.08,2.421549624930787
-0.07,2.4218492646789063
-0.06,2.422108681278024
-0.05,2.42232799097777
-0.04,2.4225072921215443
-0.03,2.4226466651570266
-0.02,2.422746172645006
-0.01,2.422805859266795
0.0,2.422825751828997
0.01,2.4228058592668287
0.02,2.4227461726450255
0.03,2.422646665157
0.04,2.4225072921215283
0.05,2.4223279909777613
0.06,2.4221086812779706
0.07,2.421849264678942
0.08,2.4215496249307993
0.09,2.4212096278654283
0.1,2.420829121382585
0.11,2.4204079354353176
0.12,2.419945882014325
0.13,2.419442755132126
0.14,2.418898330806506
0.15,2.418312367044342
0.16,2.4176846038258883
0.17,2.4170147630900036
0.18,2.416302548720582
0.19,2.415547646535252
0.2,2.4147497242761666
0.21,2.4139084316040123
0.22,2.413023400095476
0.23,2.4120942432450185
0.24,2.4111205564720937
0.25,2.4101019171331277
0.26,2.4090378845408686
0.27,2.4079279999907524
0.28,2.4067717867953746
0.29,2.4055687503280527
0.3,2.404318378076958
0.31,2.403020139709195
0.32,2.4016734871484733
0.33,2.4002778546645605
0.34,2.3988326589782876
0.35,2.3973372993809736
0.36,2.39579115787142
0.37,2.3941935993105474
0.38,2.3925439715954315
0.39,2.390841605853648
0.4,2.3890858166602857
0.41,2.3872759022778336
0.42,2.3854111449211075
0.43,2.3834908110484516
0.44,2.3815141516809657
0.45,2.379480402750728
0.46,2.37738878547999
0.47,2.3752385067928294
0.48,2.373028759760361
0.49,2.3707587240817105
0.5,2.3684275666012837
0.51,2.366034441865045
0.52,2.3635784927158348
0.53,2.3610588509302737
0.54,2.358474637897972
0.55,2.355824965344448
0.56,2.3531089360986
0.57,2.3503256449067873
0.58,2.347474179293121
0.59,2.3445536204679644
0.6,2.3415630442846833
0.61,2.338501522245611
0.62,2.3353681225570178
0.63,2.3321619112342464
0.64,2.328881953256017
0.65,2.3255273137684274
0.66,2.3220970593375885
0.67,2.3185902592512395
0.68,2.3150059868665664
0.69,2.3113433210056247
0.7,2.307601347393801
0.71,2.3037791601426036
0.72,2.2998758632721934
0.73,2.2958905722726524
0.74,2.291822415700887
0.75,2.2876705368099586
0.76,2.283434095207747
0.77,2.2791122685410663
0.78,2.274704254201186
0.79,2.270209271046973
0.8,2.265626561139946
0.81,2.2609553914875793
0.82,2.256195055789121
0.83,2.251344876177944
0.84,2.246404204956404
0.85,2.2413724263155785
0.86,2.2362489580347837
0.87,2.2310332531554327
0.88,2.225724801621295
0.89,2.2203231318808783
0.9,2.2148278124439784
0.91,2.209238453387165
0.92,2.20355470780199
0.93,2.197776273179608
0.94,2.1919028927257767
0.95,2.1859343566011606
0.96,2.1798705030813643
0.97,2.17371121963118
0.98,2.167456443889078
0.99,2.1611061645568306
1.0,2.154660422191361
1.01,2.1481193098942395
1.02,2.141482973896709
1.03,2.134751614037574
1.04,2.127925484132211
1.05,2.121004892230596
1.06,2.113990200765489
1.07,2.106881826587937
1.08,2.099680240893113
1.09,2.092385969035366
1.1,2.0849995902358476
1.11,2.0775217371828187
1.12,2.0699530955293994
1.13,2.062294403289938
1.14,2.0545464501396324
1.15,2.046710076621645
1.16,2.0387861732647217
1.17,2.0307756796177294
1.18,2.0226795832053597
1.19,2.014498918409993
1.2,2.006234765286081
1.21,1.9978882483125169
1.22,1.989460535088483
1.23,1.9809528349791723
1.24,1.9723663977173587
1.25,1.9637025119666927
1.26,1.9549625038524248
1.27,1.9461477354658872
1.28,1.937259603348794
1.29,1.9282995369613616
1.3,1.91926899714176
1.31,1.9101694745602753
1.32,1.9010024881748606
1.33,1.8917695836907384
1.34,1.882472332030087
1.35,1.8731123278157416
1.36,1.8636911878716003
1.37,1.8542105497440922
1.38,1.844672070248608
1.39,1.8350774240415735
1.4,1.8254283022229618
1.41,1.8157264109701945
1.42,1.8059734702053607
1.43,1.7961712122982014
1.44,1.7863213808048535
1.45,1.776425729244469
1.46,1.7664860199139536
1.47,1.7565040227414759
1.48,1.7464815141784111
1.49,1.7364202761306515
1.5,1.7263220949281717
1.51,1.7161887603331678
1.52,1.706022064585456
1.53,1.6958238014847726
1.54,1.685595765508932
1.55,1.6753397509670496
1.56,1.6650575511857681
1.57,1.6547509577283535
1.58,1.6444217596443966
1.59,1.6340717427489455
1.6,1.6237026889295443
1.61,1.6133163754799806
1.62,1.6029145744575874
1.63,1.5924990520649693
1.64,1.5820715680520152
1.65,1.5716338751382892
1.66,1.5611877184529863
1.67,1.5507348349914025
1.68,1.5402769530863925
1.69,1.529815791892542
1.7,1.5193530608822936
1.71,1.5088904593523402
1.72,1.4984296759379614
1.73,1.4879723881354998
1.74,1.477520261830426
1.75,1.4670749508298595
1.76,1.456638096399212
1.77,1.446211326800885
1.78,1.4357962568345126
1.79,1.4253944873778917
1.8,1.4150076049274922
1.81,1.4046371811380798
1.82,1.3942847723606349
1.83,1.3839519191783793
1.84,1.3736401459397722
1.85,1.3633509602890346
1.86,1.35308585269323
1.87,1.3428462959667193
1.88,1.3326337447912984
1.89,1.3224496352343262
1.9,1.3122953842632121
1.91,1.3021723892572972
1.92,1.2920820275176546
1.93,1.2820256557749197
1.94,1.2720046096961877
1.95,1.2620202033909518
1.96,1.252073728917578
1.97,1.2421664557910095
1.98,1.232299630491898
1.99,1.222474475979558
2.0,1.2126921912082977
2.01,1.2029539506494817
2.02,1.1932609038198105
2.03,1.1836141748171798
2.04,1.1740148618657287
2.05,1.1644640368713173
2.06,1.1549627449880209
2.07,1.145512004198519
2.08,1.1361128049083824
2.09,1.126766109556181
2.1,1.1174728522411783
2.11,1.1082339383693647
2.12,1.0990502443196402
2.13,1.089922617131144
2.14,1.0808518742133213
2.15,1.0718388030797144
2.16,1.0628841611071191
2.17,1.053988675320543
2.18,1.045153042205797
2.19,1.0363779275499585
2.2,1.0276639663112555
2.21,1.0190117625189181
2.22,1.0104218892033092
2.23,1.001894888357997
2.24,1.0010176072777472
2.25,1.010706816278324
2.26,1.0204687787386515
2.27,1.0303035576191597
2.28,1.0402111958168074
2.29,1.0501917163727068
2.3,1.0602451227013336
2.31,1.070371398842756
2.32,1.0805705097356277
2.33,1.090842401510404
2.34,1.101187001802236
2.35,1.111604220081679
2.36,1.1220939480030658
2.37,1.132656059768916
2.38,1.1432904125092218
2.39,1.1539968466747617
2.4,1.1647751864430713
2.41,1.175625240136581
2.42,1.186546800650273
2.43,1.1975396458894068
2.44,1.2086035392149466
2.45,1.219738229895924
2.46,1.230943453567944
2.47,1.2422189326961348
2.48,1.2535643770416556
2.49,1.2649794841308797
2.5,1.2764639397259643
2.51,1.2880174182960324
2.52,1.2996325478553707
2.53,1.3106563890382823
2.54,1.3217626796301438
2.55,1.3329508931406515
2.56,1.3442204928575876
2.57,1.3555709323399654
2.58,1.3670016559130822
2.59,1.3785120991615916
2.6,1.3901016894204776
2.61,1.401769846264461
2.62,1.4135159819923704
2.63,1.425339502107832
2.64,1.437239805794679
2.65,1.449216286386072
2.66,1.4612683318272168
2.67,1.4733953251309853
2.68,1.485596644825355
2.69,1.4978716653923758
2.7,1.5102197576989234
2.71,1.5226402894173283
2.72,1.535132625437008
2.73,1.5476961282657307
2.74,1.5603301584203173
2.75,1.5730340748071683
2.76,1.585807235091842
2.77,1.5986489960572534
2.78,1.6115587139509948
2.79,1.6245357448218236
2.8,1.6375794448433645
2.81,1.6506891706285494
2.82,1.6638642795302907
2.83,1.6771041299325447
2.84,1.6904080815290712
2.85,1.7037754955914686
2.86,1.7172057352252246
2.87,1.7306981656153972
2.88,1.7442521542609306
2.89,1.7578670711981843
2.9,1.7715422892139152
2.91,1.7852771840475476
2.92,1.7990711345834143
2.93,1.8129235230325982
2.94,1.8268337351052217
2.95,1.8408011601726528
2.96,1.8548251914206517
2.97,1.8689052259933554
2.98,1.88304066512773
2.99,1.8972309142802857
3.0,1.9114753832443405


==> anc/fig5/subpl_2_series_1.csv <==
x,y
-3.0,2.1331493073204264
-2.99,2.114931874187352
-2.98,2.0967147438189
-2.97,2.0784977511616525
-2.96,2.060280727391234
-2.95,2.042063499890311
-2.94,2.0238458922309626
-2.93,2.0056277241629132
-2.92,1.98740881160451
-2.91,1.9691889666413402
-2.9,1.9509679975294247
-2.89,1.9327457087042603
-2.88,1.9145219007979009
-2.87,1.8962963706619504
-2.86,1.87806891139984
-2.85,1.8598393124051604
-2.84,1.841607359410812
-2.83,1.823372834547314
-2.82,1.8051355164098837
-2.81,1.7868951801376305
-2.8,1.7686515975036734
-2.79,1.7504045370171575
-2.78,1.7321537640380882
-2.77,1.713899040905961
-2.76,1.6956401270824202
-2.75,1.6773767793088403
-2.74,1.659108751780547
-2.73,1.6408357963368054
-2.72,1.6225576626688571
-2.71,1.6042740985466644
-2.7,1.5859848500641078
-2.69,1.5676896619053977
-2.68,1.549388277631632
-2.67,1.5310804399902835
-2.66,1.5127658912469961
-2.65,1.4944443735414126
-2.64,1.4761156292678024
-2.63,1.457779401481627
-2.62,1.4394354343322142
-2.61,1.4210834735233089
-2.6,1.4027232668019778
-2.59,1.3843545644763982
-2.58,1.365977119964203
-2.57,1.3475906903709003
-2.56,1.3291950371006713
-2.55,1.3107899264987637
-2.54,1.2923751305267128
-2.53,1.2739504274715365
-2.52,1.2555156026881278
-2.51,1.2370704493764908
-2.5,1.2186147693927634
-2.49,1.2001483740962406
-2.48,1.1816710852303007
-2.47,1.1631827358385358
-2.46,1.1446831712159486
-2.45,1.1261722498940543
-2.44,1.107649844660557
-2.43,1.089115843612669
-2.42,1.0705701512427677
-2.41,1.052012689556177
-2.4,1.033443399219932
-2.39,1.0148622407414685
-2.38,0.996269195674758
-2.37,0.9776642678541965
-2.36,0.9590474846522952
-2.35,0.9404188982609867
-2.34,0.9217785869935184
-2.33,0.9031266566042913
-2.32,0.8844632416251947
-2.31,0.8657885067144324
-2.3,0.8471026480154791
-2.29,0.8284058945234847
-2.28,0.8096985094551012
-2.27,0.7909807916184484
-2.26,0.7722530767802951
-2.25,0.7535157390256497
-2.24,0.7347691921072137
-2.23,0.7160138907793581
-2.22,0.6972503321139136
-2.21,0.6784790567928383
-2.2,0.659700650373443
-2.19,0.640915744523884
-2.18,0.6221250182218157
-2.17,0.6033291989146807
-2.16,0.5845290636361931
-2.15,0.5657254400755249
-2.14,0.5469192075958524
-2.13,0.5281112981967624
-2.12,0.5093026974190735
-2.11,0.49049444518774443
-2.1,0.4716876365888538
-2.09,0.4528834225795375
-2.08,0.4340830106263702
-2.07,0.41528766527064853
-2.06,0.396498708618223
-2.05,0.3777175207523076
-2.04,0.3589455400660402
-2.03,0.3401842635161003
-2.02,0.32143524679408486
-2.01,0.3027001044157043
-2.0,0.28398050972741196
-1.99,0.2652781948304117
-1.98,0.24659495042142687
-1.97,0.22793262555124372
-1.96,0.20929312730133454
-1.95,0.19067842037891047
-1.94,0.17209052663183932
-1.93,0.15353152448405005
-1.92,0.13500354829250227
-1.91,0.11650878762714356
-1.9,0.09804948647482092
-1.89,0.07962794236789072
-1.88,0.06124650543945975
-1.87,0.042907577405154385
-1.86,0.02461361047315691
-1.85,0.006367106181581761
-1.84,0.011829385834539963
-1.83,0.02997326914890408
-1.82,0.048061901920721795
-1.81,0.06609259834489833
-1.8,0.06894591415527884
-1.79,0.06819365875370664
-1.78,0.06744212437074637
-1.77,0.06669174177981141
-1.76,0.06594292899579735
-1.75,0.06519609081443356
-1.74,0.06445161841363323
-1.73,0.06370988901659125
-1.72,0.06297126561385369
-1.71,0.06223609674373698
-1.7,0.061504716328069975
-1.69,0.06077744356161574
-1.68,0.06005458285237886
-1.67,0.0593364238103149
-1.66,0.058623241281852145
-1.65,0.05791529542693574
-1.64,0.05721283183682857
-1.63,0.05651608168789757
-1.62,0.05582526193105686
-1.61,0.05514057551149776
-1.6,0.05446221161704656
-1.59,0.05379034595314991
-1.58,0.053125141039528145
-1.57,0.05246674652808281
-1.56,0.05181529953801878
-1.55,0.051170925006838175
-1.54,0.05053373605319145
-1.53,0.049903834351846754
-1.52,0.049281310515800314
-1.51,0.04866624448578882
-1.5,0.0480587059241433
-1.49,0.04745875461151172
-1.48,0.04686644084531011
-1.47,0.04628180583706332
-1.46,0.045704882109109946
-1.45,0.04513569388750227
-1.44,0.044574257491957425
-1.43,0.04402058171973877
-1.42,0.04347466822401458
-1.41,0.042936511885812934
-1.4,0.04240610117741994
-1.39,0.04188341851887678
-1.38,0.041368440624744096
-1.37,0.04086113884239495
-1.36,0.040361479480393925
-1.35,0.03986942412733896
-1.34,0.03938492996022802
-1.33,0.03890795004299541
-1.32,0.03843843361438104
-1.31,0.037976326365456003
-1.3,0.037521570706619656
-1.29,0.0370741060241393
-1.28,0.03663386892629994
-1.27,0.03620079347920502
-1.26,0.035774811432531806
-1.25,0.03535585243500172
-1.24,0.03494384424006114
-1.23,0.03453871290218302
-1.22,0.03414038296313393
-1.21,0.0337487776297376
-1.2,0.03336381894166429
-1.19,0.03298542793173276
-1.18,0.03261352477656132
-1.17,0.03224802893966405
-1.16,0.031888859306436146
-1.15,0.031535934311500924
-1.14,0.031189172058487813
-1.13,0.03084849043296245
-1.12,0.030513807208265575
-1.11,0.030185040144759867
-1.1,0.029862107083189926
-1.09,0.029544926031292107
-1.08,0.029233415245141003
-1.07,0.02892749330506028
-1.06,0.028627079185401527
-1.05,0.028332092320713542
-1.04,0.02804245266567662
-1.03,0.027758080751221215
-1.02,0.027478897736452623
-1.01,0.027204825455715564
-1.0,0.026935786462702893
-0.99,0.026671704069991975
-0.98,0.026412502385673164
-0.97,0.026158106346310106
-0.96,0.02590844174680207
-0.95,0.02566343526756576
-0.94,0.025423014498610286
-0.93,0.025187107961000876
-0.92,0.02495564512602577
-0.91,0.024728556431840687
-0.9,0.02450577329816994
-0.89,0.024287228138659245
-0.88,0.024072854371466335
-0.87,0.023862586427981114
-0.86,0.02365635976007674
-0.85,0.023454110845499088
-0.84,0.023255777191762306
-0.83,0.02306129733909934
-0.82,0.022870610861751572
-0.81,0.022683658368141124
-0.8,0.022500381500062616
-0.79,0.02232072293083931
-0.78,0.022144626362470277
-0.77,0.021972036521964
-0.76,0.021802899156842415
-0.75,0.02163716103019908
-0.74,0.021474769914485492
-0.73,0.02131567458535777
-0.72,0.021159824814635186
-0.71,0.021007171362741772
-0.7,0.02085766597075356
-0.69,0.02071126135219359
-0.68,0.020567911184150134
-0.67,0.02042757009855123
-0.66,0.020290193672565238
-0.65,0.02015573841921281
-0.64,0.020024161777664418
-0.63,0.01989542210335493
-0.62,0.01976947865772516
-0.61,0.019646291598254706
-0.6,0.019525821968004564
-0.59,0.019408031685472338
-0.58,0.019292883534006933
-0.57,0.019180341151519897
-0.56,0.019070369019951627
-0.55,0.018962932454906323
-0.54,0.018857997595423726
-0.53,0.018755531393322755
-0.52,0.018655501603172198
-0.51,0.018557876771996717
-0.5,0.01846262622923156
-0.49,0.01836972007651383
-0.48,0.018279129177969367
-0.47,0.01819082515037529
-0.46,0.018104780353445094
-0.45,0.018020967880227445
-0.44,0.017939361547893995
-0.43,0.017859935888539624
-0.42,0.017782666139767755
-0.41,0.017707528236126535
-0.4,0.01763449880023593
-0.39,0.017563555134241682
-0.38,0.01749467521132253
-0.37,0.017427837667757018
-0.36,0.017363021794428946
-0.35,0.017300207529585165
-0.34,0.017239375450676775
-0.33,0.01718050676737448
-0.32,0.01712358331391428
-0.31,0.01706858754222118
-0.3,0.01701550251518924
-0.29,0.016964311900014906
-0.28,0.016914999961505472
-0.27,0.01686755155614783
-0.26,0.016821952125997797
-0.25,0.016778187692755964
-0.24,0.0167362448524635
-0.23,0.016696110769789385
-0.22,0.016657773173038848
-0.21,0.016621220349097854
-0.2,0.016586441138747077
-0.19,0.01655342493216061
-0.18,0.016522161664358492
-0.17,0.01649264181136978
-0.16,0.016464856386077642
-0.15,0.016438796934750144
-0.14,0.016414455533288574
-0.13,0.016391824784273368
-0.12,0.016370897813612117
-0.11,0.016351668267908792
-0.1,0.016334130311621564
-0.09,0.01631827862483526
-0.08,0.01630410840104979
-0.07,0.016291615344865562
-0.06,0.01628079567067786
-0.05,0.016271646100618042
-0.04,0.0162641638635197
-0.03,0.01625834669367343
-0.02,0.016254192829737946
-0.01,0.01625170101430129
0.0,0.0162508704928932
0.01,0.016251701014255104
0.02,0.016254192829757486
0.03,0.01625834669367343
0.04,0.01626416386353391
0.05,0.016271646100621595
0.06,0.016280795670676085
0.07,0.01629161534488688
0.08,0.016304108401056894
0.09,0.01631827862486901
0.1,0.016334130311596695
0.11,0.016351668267903463
0.12,0.016370897813574814
0.13,0.016391824784260933
0.14,0.01641445553332055
0.15,0.016438796934739486
0.16,0.016464856386072313
0.17,0.01649264181135912
0.18,0.016522161664351387
0.19,0.016553424932144623
0.2,0.01658644113875951
0.21,0.016621220349122723
0.22,0.016657773173051282
0.23,0.016696110769784056
0.24,0.016736244852499027
0.25,0.016778187692784385
0.26,0.01682195212598181
0.27,0.016867551556140725
0.28,0.016914999961533894
0.29,0.01696431190005221
0.3,0.01701550251523365
0.31,0.017068587542210523
0.32,0.017123583313907176
0.33,0.017180506767401127
0.34,0.017239375450730066
0.35,0.017300207529586942
0.36,0.0173630217944325
0.37,0.0174278376677357
0.38,0.01749467521135628
0.39,0.017563555134206155
0.4,0.017634498800262577
0.41,0.017707528236154957
0.42,0.017782666139778414
0.43,0.017859935888537848
0.44,0.017939361547899324
0.45,0.018020967880163496
0.46,0.018104780353384697
0.47,0.01819082515036996
0.48,0.018279129177921405
0.49,0.018369720076478302
0.5,0.01846262622921735
0.51,0.018557876772026916
0.52,0.018655501603120683
0.53,0.01875553139329078
0.54,0.01885799759541662
0.55,0.018962932454909875
0.56,0.0190703690199161
0.57,0.019180341151530556
0.58,0.01929288353402292
0.59,0.01940803168545102
0.6,0.01952582196799746
0.61,0.019646291598249377
0.62,0.019769478657728712
0.63,0.019895422103333615
0.64,0.020024161777664418
0.65,0.020155738419214586
0.66,0.0202901936725155
0.67,0.020427570098519254
0.68,0.020567911184198095
0.69,0.020711261352166943
0.7,0.020857665970794415
0.71,0.02100717136273822
0.72,0.021159824814624528
0.73,0.021315674585334676
0.74,0.02147476991445707
0.75,0.02163716103017066
0.76,0.021802899156838862
0.77,0.021972036521948013
0.78,0.02214462636247383
0.79,0.022320722930874837
0.8,0.022500381500082156
0.81,0.022683658368116255
0.82,0.02287061086173381
0.83,0.023061297339067366
0.84,0.023255777191751648
0.85,0.02345411084546889
0.86,0.023656359760098056
0.87,0.02386258642797401
0.88,0.024072854371430807
0.89,0.024287228138650363
0.9,0.024505773298178823
0.91,0.024728556431865556
0.92,0.024955645126009784
0.93,0.025187107961000876
0.94,0.025423014498620944
0.95,0.025663435267569312
0.96,0.025908441746834043
0.97,0.026158106346285237
0.98,0.02641250238569448
0.99,0.026671704069997304
1.0,0.02693578646269046
1.01,0.027204825455720894
1.02,0.02747889773645973
1.03,0.027758080751260295
1.04,0.028042452665664186
1.05,0.028332092320759727
1.06,0.02862707918539975
1.07,0.028927493304994556
1.08,0.02923341524514811
1.09,0.029544926031285
1.1,0.02986210708319348
1.11,0.030185040144775854
1.12,0.03051380720826735
1.13,0.03084849043298732
1.14,0.031189172058507353
1.15,0.03153593431153645
1.16,0.03188885930644325
1.17,0.0322480289396303
1.18,0.0326135247765702
1.19,0.03298542793176473
1.2,0.03336381894169449
1.21,0.03374877762970385
1.22,0.03414038296317479
1.23,0.034538712902186575
1.24,0.034943844240082456
1.25,0.035355852435010604
1.26,0.03577481143253358
1.27,0.03620079347919791
1.28,0.0366338689263106
1.29,0.037074106024130415
1.3,0.037521570706624985
1.31,0.03797632636544357
1.32,0.03843843361442545
1.33,0.038907950043002515
1.34,0.039384929960226245
1.35,0.03986942412733363
1.36,0.040361479480402807
1.37,0.040861138842407385
1.38,0.04136844062472811
1.39,0.041883418518875004
1.4,0.042406101177418165
1.41,0.042936511885816486
1.42,0.04347466822405899
1.43,0.044020581719728114
1.44,0.04457425749196098
1.45,0.045135693887466743
1.46,0.04570488210903001
1.47,0.04628180583708641
1.48,0.04686644084530478
1.49,0.047458754611501064
1.5,0.048058705924090006
1.51,0.048666244485792376
1.52,0.04928131051578255
1.53,0.04990383435185919
1.54,0.05053373605319855
1.55,0.05117092500682041
1.56,0.05181529953804187
1.57,0.05246674652808636
1.58,0.053125141039553014
1.59,0.05379034595317833
1.6,0.054462211617069656
1.61,0.05514057551145335
1.62,0.05582526193107995
1.63,0.05651608168789579
1.64,0.05721283183677528
1.65,0.057915295426992586
1.66,0.05862324128181662
1.67,0.059336423810306016
1.68,0.060054582852369975
1.69,0.06077744356160153
1.7,0.06150471632808774
1.71,0.062236096743738756
1.72,0.06297126561385546
1.73,0.06370988901659658
1.74,0.06445161841362967
1.75,0.06519609081441047
1.76,0.06594292899579379
1.77,0.06669174177975634
1.78,0.06744212437073749
1.79,0.06819365875366223
1.8,0.06894591415527707
1.81,0.06609259834487524
1.82,0.04806190192068449
1.83,0.029973269148891646
1.84,0.011829385834543515
1.85,0.006367106181610183
1.86,0.024613610473146252
1.87,0.04290757740518636
1.88,0.061246505439415344
1.89,0.07962794236786586
1.9,0.09804948647481027
1.91,0.11650878762719685
1.92,0.13500354829250405
1.93,0.15353152448405716
1.94,0.1720905266318553
1.95,0.19067842037889982
1.96,0.20929312730132565
1.97,0.22793262555120108
1.98,0.24659495042138602
1.99,0.2652781948303975
2.0,0.2839805097274457
2.01,0.3027001044157007
2.02,0.3214352467941044
2.03,0.3401842635161092
2.04,0.3589455400659922
2.05,0.377717520752336
2.06,0.39649870861829584
2.07,0.4152876652706414
2.08,0.43408301062637555
2.09,0.4528834225795251
2.1,0.4716876365888307
2.11,0.49049444518771956
2.12,0.5093026974191392
2.13,0.5281112981967357
2.14,0.5469192075958595
2.15,0.5657254400755587
2.16,0.5845290636361113
2.17,0.6033291989147429
2.18,0.6221250182218494
2.19,0.6409157445238769
2.2,0.659700650373436
2.21,0.6784790567927867
2.22,0.6972503321139474
2.23,0.7160138907793634
2.24,0.7347691921072528
2.25,0.7535157390256266
2.26,0.7722530767802525
2.27,0.7909807916184803
2.28,0.8096985094551599
2.29,0.8284058945235095
2.3,0.8471026480154791
2.31,0.8657885067144289
2.32,0.8844632416251805
2.33,0.9031266566042735
2.34,0.9217785869934705
2.35,0.9404188982610133
2.36,0.9590474846523396
2.37,0.977664267854248
2.38,0.9962691956748486
2.39,1.0148622407415377
2.4,1.0334433992199799
2.41,1.0520126895560953
2.42,1.0705701512427463
2.43,1.0891158436126993
2.44,1.1076498446605232
2.45,1.1261722498939744
2.46,1.1446831712159646
2.47,1.163182735838566
2.48,1.1816710852303398
2.49,1.2001483740962513
2.5,1.2186147693927065
2.51,1.2370704493764535
2.52,1.2555156026881136
2.53,1.2739504274715507
2.54,1.2923751305267128
2.55,1.3107899264986962
2.56,1.3291950371006926
2.57,1.3475906903709074
2.58,1.3659771199641657
2.59,1.384354564476439
2.6,1.4027232668019565
2.61,1.42108347352338
2.62,1.4394354343322195
2.63,1.4577794014816625
2.64,1.4761156292678024
2.65,1.4944443735414463
2.66,1.5127658912470956
2.67,1.5310804399902906
2.68,1.549388277631575
2.69,1.5676896619054475
2.7,1.5859848500641505
2.71,1.604274098546643
2.72,1.6225576626688714
2.73,1.640835796336777
2.74,1.6591087517805363
2.75,1.6773767793088474
2.76,1.6956401270823953
2.77,1.713899040906032
2.78,1.7321537640382196
2.79,1.750404537017161
2.8,1.7686515975036308
2.81,1.786895180137602
2.82,1.8051355164098943
2.83,1.823372834547314
2.84,1.841607359410986
2.85,1.859839312405171
2.86,1.8780689113998363
2.87,1.8962963706620606
2.88,1.9145219007978334
2.89,1.9327457087042532
2.9,1.950967997529336
2.91,1.9691889666414077
2.92,1.9874088116044284
2.93,2.005627724162885
2.94,2.0238458922310514
2.95,2.0420634998902436
2.96,2.060280727391227
2.97,2.078497751161617
2.98,2.096714743818943
2.99,2.1149318741874943
3.0,2.1331493073204157


==> anc/fig5/subpl_2_series_2.csv <==
x,y
-3.0,2.7603465961288975
-2.99,2.7447099208938646
-2.98,2.7291090514537437
-2.97,2.713544386018583
-2.96,2.6980163282173883
-2.95,2.682525287152103
-2.94,2.6670716774503553
-2.93,2.651655919318216
-2.92,2.636278438589926
-2.91,2.6209396667778826
-2.9,2.6056400411198126
-2.89,2.5903800046249295
-2.88,2.575160006118132
-2.87,2.5599805002826095
-2.86,2.5448419477003057
-2.85,2.529744814889927
-2.84,2.5146895743434783
-2.83,2.499676704560869
-2.82,2.4847066900799355
-2.81,2.4697800215072405
-2.8,2.454897195543385
-2.79,2.4400587150074706
-2.78,2.425265088857767
-2.77,2.4105168322098898
-2.76,2.395814466351789
-2.75,2.38115851875585
-2.74,2.366549523087617
-2.73,2.3519880192111184
-2.72,2.3374745531908196
-2.71,2.3230096772907523
-2.7,2.3085939499692216
-2.69,2.2942279358698983
-2.68,2.279912205810273
-2.67,2.2656473367652996
-2.66,2.251433911847613
-2.65,2.2372725202842627
-2.64,2.2231637573885425
-2.63,2.209108224529647
-2.62,2.1951065290966714
-2.61,2.1811592844598735
-2.6,2.1672671099276037
-2.59,2.153430630699262
-2.58,2.1396504778151346
-2.57,2.1259272881012947
-2.56,2.1122617041121448
-2.55,2.0986543740682873
-2.54,2.0851059517912987
-2.53,2.071617096635366
-2.52,2.0581884734154485
-2.51,2.0448207523320043
-2.5,2.031514608893298
-2.49,2.018270723834906
-2.48,2.0050897830365386
-2.47,1.9919724774369385
-2.46,1.9789195029460274
-2.45,1.9659315603563563
-2.44,1.9530093552522558
-2.43,1.9401535979186217
-2.42,1.9273650032481822
-2.41,1.914644290649278
-2.4,1.9019921839528333
-2.39,1.8894094113204591
-2.38,1.8768967051529248
-2.37,1.8644548020005214
-2.36,1.8520844424746077
-2.35,1.839786371162182
-2.34,1.8275613365430257
-2.33,1.815410090910186
-2.32,1.8033333902946183
-2.31,1.7913319943945822
-2.3,1.7794066665097112
-2.29,1.767558173481536
-2.28,1.7557872856403076
-2.27,1.7440947767582458
-2.26,1.7324814240115405
-2.25,1.7209480079501098
-2.24,1.7094953124766974
-2.23,1.698124124835532
-2.22,1.6868352356116638
-2.21,1.6756294387411348
-2.2,1.664507531532447
-2.19,1.653470314702009
-2.18,1.6425185924202008
-2.17,1.6316531723730812
-2.16,1.6208748658370862
-2.15,1.6101844877685547
-2.14,1.5995828569095014
-2.13,1.5890707959074657
-2.12,1.5786491314525346
-2.11,1.5683186944306975
-2.1,1.5580803200941293
-2.09,1.5479348482477526
-2.08,1.537883123453831
-2.07,1.5279259952534652
-2.06,1.518064318405541
-2.05,1.5082989531425604
-2.04,1.4986307654432398
-2.03,1.4890606273226865
-2.02,1.4795894171374364
-2.01,1.4702180199067225
-2.0,1.4609473276481992
-1.99,1.45177823972762
-1.98,1.4427116632213064
-1.97,1.4337485132895242
-1.96,1.424889713560173
-1.95,1.4161361965207941
-1.94,1.4074889039163399
-1.93,1.398948787151138
-1.92,1.3905168076928955
-1.91,1.3821939374748222
-1.9,1.3739811592944928
-1.89,1.365879467204536
-1.88,1.357889866892501
-1.87,1.3500133760461601
-1.86,1.3422510246988217
-1.85,1.3346038555509523
-1.84,1.3389023100976356
-1.83,1.349632568862523
-1.82,1.3604259661380862
-1.81,1.3712809120416498
-1.8,1.3821957879764586
-1.79,1.3931689482902438
-1.78,1.4041987219437342
-1.77,1.4152834141852253
-1.76,1.426421308224949
-1.75,1.4376106669055755
-1.74,1.4488497343635292
-1.73,1.4601367376767627
-1.72,1.4714698884951378
-1.71,1.4828473846491441
-1.7,1.494267411733146
-1.69,1.5057281446601518
-1.68,1.51722774918424
-1.67,1.528764383388216
-1.66,1.5403361991337743
-1.65,1.5519413434711478
-1.64,1.563577960007299
-1.63,1.5752441902289807
-1.62,1.5869381747812898
-1.61,1.5986580546982765
-1.6,1.6104019725856151
-1.59,1.6221680737544446
-1.58,1.6339545073050932
-1.57,1.645759427160959
-1.56,1.657580993051587
-1.55,1.6694173714460625
-1.54,1.6812667364350027
-1.53,1.6931272705637532
-1.52,1.7049971656152518
-1.51,1.7168746233445482
-1.5,1.7287578561647958
-1.49,1.740645087786353
-1.48,1.7525345538098662
-1.47,1.7644245022735578
-1.46,1.776313194157229
-1.45,1.788198903842865
-1.44,1.800079919535058
-1.43,1.8119545436399687
-1.42,1.823821093106666
-1.41,1.835677899731282
-1.4,1.8475233104249131
-1.39,1.8593556874482715
-1.38,1.8711734086128367
-1.37,1.8829748674517237
-1.36,1.894758473360156
-1.35,1.9065226517086344
-1.34,1.9182658439289089
-1.33,1.9299865075754052
-1.32,1.9416831163625403
-1.31,1.9533541601802629
-1.3,1.96499814508865
-1.29,1.9766135932929298
-1.28,1.9881990431009449
-1.27,1.9997530488633561
-1.26,2.0112741808987025
-1.25,2.022761025404101
-1.24,2.0342121843529934
-1.23,2.0456262753809433
-1.22,2.0570019316606185
-1.21,2.0683378017672247
-1.2,2.07963254953477
-1.19,2.0908848539055356
-1.18,2.1020934087717578
-1.17,2.113256922811921
-1.16,2.124374119322054
-1.15,2.1354437360429266
-1.14,2.1464645249831875
-1.13,2.1574352522405267
-1.12,2.168354697820389
-1.11,2.1792216554533823
-1.1,2.190034932412038
-1.09,2.200793349327407
-1.08,2.211495740005665
-1.07,2.222140951246347
-1.06,2.2327278426608643
-1.05,2.2432552864942945
-1.04,2.253722167447803
-1.03,2.2641273825047197
-1.02,2.2744698407592896
-1.01,2.2847484632486914
-1.0,2.2949621827886624
-0.99,2.305109943812923
-0.98,2.315190702216901
-0.97,2.3252034252056344
-0.96,2.3351470911462293
-0.95,2.3450206894253167
-0.94,2.3548232203110295
-0.93,2.3645536948202057
-0.92,2.374211134590997
-0.91,2.3837945717602693
-0.9,2.393303048846871
-0.89,2.4027356186400333
-0.88,2.4120913440932394
-0.87,2.421369298223963
-0.86,2.4305685640188006
-0.85,2.439688234344082
-0.84,2.4487274118621674
-0.83,2.457685208953553
-0.82,2.466560747644275
-0.81,2.475353159538905
-0.8,2.4840615857591644
-0.79,2.4926851768880454
-0.78,2.501223092919039
-0.77,2.50967450321091
-0.76,2.5180385864478847
-0.75,2.526314530604763
-0.74,2.534501532917057
-0.73,2.542598799856391
-0.72,2.5506055471108358
-0.71,2.558520999569474
-0.7,2.5663443913123327
-0.69,2.5740749656044795
-0.68,2.5817119748945654
-0.67,2.589254680817888
-0.66,2.596702354203355
-0.65,2.6040542750846605
-0.64,2.6113097327153216
-0.63,2.6184680255875925
-0.62,2.6255284614547687
-0.61,2.632490357357119
-0.6,2.6393530396512404
-0.59,2.6461158440423507
-0.58,2.65277811561989
-0.57,2.659339208895844
-0.56,2.6657984878458443
-0.55,2.672155325952785
-0.54,2.6784091062530404
-0.53,2.6845592213849647
-0.52,2.690605073639083
-0.51,2.69654607501107
-0.5,2.702381647255673
-0.49,2.7081112219430628
-0.48,2.713734240516148
-0.47,2.719250154349753
-0.46,2.7246584248106576
-0.45,2.729958523318805
-0.44,2.7351499314097047
-0.43,2.7402321407975787
-0.42,2.745204653438649
-0.41,2.750066981595765
-0.4,2.754818647902976
-0.39,2.7594591854304458
-0.38,2.763988137749413
-0.37,2.768405058997619
-0.36,2.7727095139437603
-0.35,2.7769010780527443
-0.34,2.7809793375498266
-0.33,2.7849438894848175
-0.32,2.7887943417949854
-0.31,2.7925303133682107
-0.3,2.796151434104776
-0.29,2.7996573449784403
-0.28,2.803047698096287
-0.27,2.80632215675786
-0.26,2.8094803955130825
-0.25,2.8125221002184633
-0.24,2.815446968092701
-0.23,2.8182547077701283
-0.22,2.8209450393531403
-0.21,2.823517694462831
-0.2,2.825972416288155
-0.19,2.8283089596331514
-0.18,2.83052709096242
-0.17,2.8326265884450237
-0.16,2.8346072419960846
-0.15,2.836468853316873
-0.14,2.8382112359323264
-0.13,2.8398342152272207
-0.12,2.8413376284794793
-0.11,2.8427213248919614
-0.1,2.8439851656217066
-0.09,2.845129023807095
-0.08,2.8461527845928405
-0.07,2.8470563451523896
-0.06,2.847839614708417
-0.05,2.848502514550698
-0.04,2.849044978051726
-0.03,2.8494669506800063
-0.02,2.849768390010759
-0.01,2.8499492657347147
0.0,2.850009559663709
0.01,2.8499492657346845
0.02,2.849768390010767
0.03,2.849466950679995
0.04,2.8490449780517446
0.05,2.8485025145507272
0.06,2.847839614708427
0.07,2.8470563451523763
0.08,2.846152784592861
0.09,2.845129023807135
0.1,2.8439851656216932
0.11,2.842721324891972
0.12,2.841337628479434
0.13,2.839834215227219
0.14,2.838211235932347
0.15,2.836468853316825
0.16,2.8346072419960713
0.17,2.8326265884449757
0.18,2.8305270909623994
0.19,2.828308959633124
0.2,2.825972416288172
0.21,2.8235176944628515
0.22,2.8209450393531306
0.23,2.8182547077701114
0.24,2.8154469680927185
0.25,2.8125221002184766
0.26,2.8094803955130603
0.27,2.8063221567578696
0.28,2.8030476980962646
0.29,2.799657344978474
0.3,2.796151434104794
0.31,2.792530313368175
0.32,2.788794341794965
0.33,2.7849438894848264
0.34,2.780979337549889
0.35,2.776901078052731
0.36,2.772709513943755
0.37,2.7684050589976117
0.38,2.763988137749455
0.39,2.759459185430405
0.4,2.754818647902968
0.41,2.750066981595781
0.42,2.74520465343865
0.43,2.740232140797592
0.44,2.7351499314097056
0.45,2.729958523318749
0.46,2.7246584248106114
0.47,2.7192501543497514
0.48,2.7137342405160716
0.49,2.7081112219430246
0.5,2.7023816472556845
0.51,2.6965460750110744
0.52,2.6906050736390794
0.53,2.68455922138493
0.54,2.67840910625306
0.55,2.6721553259527564
0.56,2.66579848784583
0.57,2.6593392088958723
0.58,2.6527781156198955
0.59,2.646115844042326
0.6,2.6393530396512137
0.61,2.6324903573571223
0.62,2.6255284614547367
0.63,2.6184680255875907
0.64,2.6113097327153163
0.65,2.6040542750846516
0.66,2.596702354203325
0.67,2.5892546808178665
0.68,2.58171197489461
0.69,2.5740749656044812
0.7,2.5663443913123576
0.71,2.5585209995694633
0.72,2.5506055471108304
0.73,2.542598799856398
0.74,2.53450153291703
0.75,2.5263145306047523
0.76,2.5180385864479025
0.77,2.5096745032109045
0.78,2.501223092919009
0.79,2.492685176888065
0.8,2.4840615857592
0.81,2.4753531595388765
0.82,2.466560747644266
0.83,2.457685208953528
0.84,2.448727411862153
0.85,2.439688234344059
0.86,2.4305685640187864
0.87,2.4213692982239508
0.88,2.412091344093211
0.89,2.402735618640005
0.9,2.3933030488469225
0.91,2.383794571760303
0.92,2.374211134591013
0.93,2.364553694820204
0.94,2.3548232203110295
0.95,2.3450206894253096
0.96,2.3351470911462684
0.97,2.3252034252056006
0.98,2.315190702216917
0.99,2.305109943812912
1.0,2.2949621827886517
1.01,2.2847484632487003
1.02,2.2744698407593003
1.03,2.2641273825047232
1.04,2.2537221674477816
1.05,2.243255286494339
1.06,2.232727842660859
1.07,2.2221409512462813
1.08,2.211495740005633
1.09,2.2007933493273946
1.1,2.190034932412047
1.11,2.17922165545337
1.12,2.1683546978203996
1.13,2.1574352522405267
1.14,2.1464645249831946
1.15,2.1354437360429834
1.16,2.1243741193220718
1.17,2.113256922811905
1.18,2.102093408771813
1.19,2.0908848539055978
1.2,2.0796325495348
1.21,2.068337801767184
1.22,2.057001931660624
1.23,2.045626275380945
1.24,2.0342121843530023
1.25,2.022761025404069
1.26,2.011274180898667
1.27,1.9997530488633082
1.28,1.9881990431009644
1.29,1.976613593292928
1.3,1.9649981450886713
1.31,1.95335416018027
1.32,1.9416831163625616
1.33,1.9299865075754141
1.34,1.9182658439289302
1.35,1.9065226517086273
1.36,1.8947584733601612
1.37,1.8829748674516953
1.38,1.8711734086128455
1.39,1.859355687448268
1.4,1.8475233104248954
1.41,1.8356778997312553
1.42,1.8238210931066732
1.43,1.8119545436399669
1.44,1.800079919535051
1.45,1.7881989038428259
1.46,1.7763131941571242
1.47,1.7644245022735774
1.48,1.7525345538098431
1.49,1.7406450877863158
1.5,1.7287578561647408
1.51,1.7168746233445678
1.52,1.7049971656152678
1.53,1.6931272705637603
1.54,1.6812667364350116
1.55,1.6694173714460607
1.56,1.6575809930516012
1.57,1.6457594271609466
1.58,1.633954507305111
1.59,1.6221680737544233
1.6,1.6104019725856489
1.61,1.5986580546982765
1.62,1.5869381747813112
1.63,1.5752441902289718
1.64,1.5635779600072794
1.65,1.5519413434711673
1.66,1.5403361991337352
1.67,1.5287643833882054
1.68,1.5172277491842259
1.69,1.505728144660134
1.7,1.494267411733194
1.71,1.482847384649137
1.72,1.4714698884951574
1.73,1.4601367376767662
1.74,1.448849734363531
1.75,1.4376106669055932
1.76,1.426421308224942
1.77,1.415283414185165
1.78,1.4041987219437218
1.79,1.3931689482902172
1.8,1.3821957879764373
1.81,1.3712809120416338
1.82,1.3604259661380613
1.83,1.3496325688625461
1.84,1.338902310097664
1.85,1.3346038555509754
1.86,1.3422510246988004
1.87,1.3500133760461726
1.88,1.3578898668924957
1.89,1.3658794672045307
1.9,1.3739811592945337
1.91,1.3821939374748347
1.92,1.3905168076928884
1.93,1.3989487871511823
1.94,1.4074889039163505
1.95,1.4161361965208137
1.96,1.424889713560189
1.97,1.4337485132894994
1.98,1.4427116632213224
1.99,1.4517782397276182
2.0,1.4609473276481797
2.01,1.4702180199067225
2.02,1.4795894171374417
2.03,1.4890606273226759
2.04,1.498630765443231
2.05,1.5082989531425106
2.06,1.5180643184055445
2.07,1.5279259952534865
2.08,1.5378831234537635
2.09,1.54793484824771
2.1,1.5580803200941276
2.11,1.5683186944307366
2.12,1.5786491314525168
2.13,1.589070795907455
2.14,1.5995828569095512
2.15,1.6101844877685494
2.16,1.6208748658370506
2.17,1.631653172373122
2.18,1.6425185924201795
2.19,1.653470314701977
2.2,1.6645075315324664
2.21,1.6756294387410477
2.22,1.686835235611671
2.23,1.698124124835557
2.24,1.7094953124767311
2.25,1.720948007950092
2.26,1.7324814240115636
2.27,1.7440947767582635
2.28,1.755787285640352
2.29,1.7675581734816443
2.3,1.7794066665097539
2.31,1.7913319943945893
2.32,1.8033333902946183
2.33,1.8154100909102198
2.34,1.8275613365429795
2.35,1.839786371162214
2.36,1.8520844424746024
2.37,1.8644548020005889
2.38,1.8768967051529746
2.39,1.889409411320507
2.4,1.901992183952828
2.41,1.9146442906492336
2.42,1.9273650032481324
2.43,1.9401535979185915
2.44,1.9530093552523127
2.45,1.9659315603563314
2.46,1.9789195029460647
2.47,1.9919724774369634
2.48,2.0050897830366665
2.49,2.0182707238348865
2.5,2.0315146088933
2.51,2.044820752332001
2.52,2.0581884734154485
2.53,2.07161709663548
2.54,2.0851059517912827
2.55,2.0986543740681967
2.56,2.112261704112136
2.57,2.125927288101334
2.58,2.1396504778150884
2.59,2.153430630699269
2.6,2.1672671099275505
2.61,2.181159284459902
2.62,2.1951065290967158
2.63,2.2091082245297056
2.64,2.223163757388555
2.65,2.2372725202843142
2.66,2.2514339118477054
2.67,2.2656473367653156
2.68,2.279912205810266
2.69,2.2942279358699302
2.7,2.308593949969193
2.71,2.323009677290827
2.72,2.3374745531908303
2.73,2.3519880192110847
2.74,2.3665495230876346
2.75,2.3811585187558393
2.76,2.3958144663517302
2.77,2.4105168322098933
2.78,2.425265088857806
2.79,2.4400587150074386
2.8,2.454897195543314
2.81,2.4697800215072583
2.82,2.484706690079971
2.83,2.499676704560798
2.84,2.5146895743436097
2.85,2.5297448148898987
2.86,2.5448419477003377
2.87,2.55998050028267
2.88,2.575160006118111
2.89,2.590380004624908
2.9,2.6056400411198446
2.91,2.6209396667779146
2.92,2.636278438589901
2.93,2.651655919318209
2.94,2.6670716774504584
2.95,2.6825252871520533
2.96,2.6980163282173564
2.97,2.7135443860184907
2.98,2.7291090514537366
2.99,2.7447099208940315
3.0,2.7603465961289224


==> anc/fig5/subpl_2_series_3.csv <==
x,y
-3.0,2.677361034490172
-2.99,2.6605152267300554
-2.98,2.6436857574819896
-2.97,2.6268726644070703
-2.96,2.610075984089182
-2.95,2.593295752020577
-2.94,2.5765320025893637
-2.93,2.55978476906958
-2.92,2.5430540836113877
-2.91,2.5263399772348087
-2.9,2.509642479823995
-2.89,2.4929616201249623
-2.88,2.476297425744729
-2.87,2.459649923153769
-2.86,2.4430191376906514
-2.85,2.426405093570523
-2.84,2.4098078138953944
-2.83,2.3932273206703663
-2.82,2.3766636348199697
-2.81,2.3601167762124113
-2.8,2.3435867636851846
-2.79,2.327073615076781
-2.78,2.3105773472621394
-2.77,2.294097976194042
-2.76,2.277635516950099
-2.75,2.2611899837845826
-2.74,2.2447613901869854
-2.73,2.2283497489472044
-2.72,2.211955072227049
-2.71,2.195577371639528
-2.7,2.179216658334987
-2.69,2.162872943096229
-2.68,2.1465462364408427
-2.67,2.1302365487334
-2.66,2.1139438903061603
-2.65,2.097668271589791
-2.64,2.0814097032538204
-2.63,2.0651681963582753
-2.62,2.0489437625153553
-2.61,2.032736414063452
-2.6,2.016546164252425
-2.59,2.00037302744151
-2.58,1.9842170193101154
-2.57,1.9680781570812282
-2.56,1.9519564597596002
-2.55,1.935851948383009
-2.54,1.9197646462887814
-2.53,1.9036945793953688
-2.52,1.8876417764987394
-2.51,1.871606269585211
-2.5,1.8555880941602396
-2.49,1.8395872895940606
-2.48,1.823603899484194
-2.47,1.8076379720348594
-2.46,1.7916895604550103
-2.45,1.7757587233727055
-2.44,1.7598455252692204
-2.43,1.7439500369302525
-2.42,1.728072335916515
-2.41,1.712212507052545
-2.4,1.6963706429338696
-2.39,1.6805468444538842
-2.38,1.664741221348864
-2.37,1.6489538927617584
-2.36,1.6331849878247837
-2.35,1.6174346462602838
-2.34,1.6017030190003343
-2.33,1.5859902688236716
-2.32,1.5702965710103545
-2.31,1.5546221140144976
-2.3,1.5389671001526164
-2.29,1.5233317463090241
-2.28,1.5077162846565795
-2.27,1.49212096339253
-2.26,1.4765460474882097
-2.25,1.4609918194533957
-2.24,1.4454585801114064
-2.23,1.4299466493878086
-2.22,1.4144563671083308
-2.21,1.398988093807466
-2.2,1.3835422115442508
-2.19,1.368119124727377
-2.18,1.3527192609443333
-2.17,1.3373430717966528
-2.16,1.3219910337378167
-2.15,1.3066636489139043
-2.14,1.2913614460043306
-2.13,1.2760849810616453
-2.12,1.2608348383491954
-2.11,1.2456116311744925
-2.1,1.2304160027173356
-2.09,1.2152486268496236
-2.08,1.2001102089476152
-2.07,1.1850014866921157
-2.06,1.1699232308571919
-2.05,1.1548762460841626
-2.04,1.139861371639066
-2.03,1.124879482153128
-2.02,1.1099314883430829
-2.01,1.0950183377092273
-2.0,1.0801410152103266
-1.99,1.0653005439126684
-1.98,1.0504979856112335
-1.97,1.035734441421294
-1.96,1.021011052337272
-1.95,1.0063289997580522
-1.94,0.9916895059749198
-1.93,0.9770938346206428
-1.92,0.9625432910771767
-1.91,0.9480392228382364
-1.9,0.9335830198252477
-1.89,0.9191761146529842
-1.88,0.9048199828413779
-1.87,0.8905161429716237
-1.86,0.8762661567812717
-1.85,0.8620716291950838
-1.84,0.8597635941234003
-1.83,0.8638288543286343
-1.82,0.8678993957615635
-1.81,0.8719743091780501
-1.8,0.8760526851270836
-1.79,0.8801336151035866
-1.78,0.8842161926811904
-1.77,0.8882995146213588
-1.76,0.8923826819556293
-1.75,0.8964648010385705
-1.74,0.9005449845671727
-1.73,0.9046223525666459
-1.72,0.9086960333375309
-1.71,0.9127651643644175
-1.7,0.9168288931828084
-1.69,0.9208863782041536
-1.68,0.9249367894961544
-1.67,0.9289793095183541
-1.66,0.9330131338124978
-1.65,0.9370374716455814
-1.64,0.941051546607456
-1.63,0.9450545971603077
-1.62,0.9490458771428241
-1.61,0.9530246562273987
-1.6,0.9569902203306686
-1.59,0.9609418719805429
-1.58,0.964878930637175
-1.57,0.968800732971177
-1.56,0.9727066330990084
-1.55,0.9765960027779244
-1.54,0.9804682315595219
-1.53,0.9843227269062353
-1.52,0.9881589142695351
-1.51,0.9919762371330965
-1.5,0.9957741570218062
-1.49,0.9995521534781115
-1.48,1.003309724008373
-1.47,1.0070463839987518
-1.46,1.0107616666048855
-1.45,1.014455122615093
-1.44,1.018126320289804
-1.43,1.0217748451785074
-1.42,1.0254002999154412
-1.41,1.0290023039966485
-1.4,1.032580493538978
-1.39,1.0361345210231399
-1.38,1.039664055022003
-1.37,1.0431687799157956
-1.36,1.0466483955952324
-1.35,1.0501026171547316
-1.34,1.0535311745755447
-1.33,1.0569338124019012
-1.32,1.0603102894096086
-1.31,1.0636603782694039
-1.3,1.066983865205529
-1.29,1.0702805496505352
-1.28,1.0735502438979392
-1.27,1.0767927727522881
-1.26,1.0800079731790984
-1.25,1.0831956939540532
-1.24,1.086355795312878
-1.23,1.0894881486026122
-1.22,1.0925926359343183
-1.21,1.0956691498387823
-1.2,1.0987175929246202
-1.19,1.1017378775400033
-1.18,1.1047299254383365
-1.17,1.1076936674476716
-1.16,1.110629043145659
-1.15,1.1135360005385895
-1.14,1.116414495745742
-1.13,1.1192644926896502
-1.12,1.1220859627917061
-1.11,1.1248788846733255
-1.1,1.1276432438638082
-1.09,1.1303790325137424
-1.08,1.1330862491150349
-1.07,1.1357648982270874
-1.06,1.1384149902091814
-1.05,1.1410365409601173
-1.04,1.1436295716632259
-1.03,1.1461941085385696
-1.02,1.1487301826015468
-1.01,1.151237829427508
-1.0,1.153717088923683
-0.99,1.1561680051062702
-0.98,1.158590625884937
-0.97,1.160985002853037
-0.96,1.1633511910838692
-0.95,1.1656892489336368
-0.94,1.1679992378495996
-0.93,1.1702812221849221
-0.92,1.1725352690187005
-0.91,1.1747614479820943
-0.9,1.1769598310899347
-0.89,1.179130492577718
-0.88,1.181273508744047
-0.87,1.1833889577984245
-0.86,1.18547691971402
-0.85,1.1875374760853994
-0.84,1.1895707099912478
-0.83,1.1915767058620261
-0.82,1.193555549351954
-0.81,1.1955073272157613
-0.8,1.197432127189467
-0.79,1.1993300378761056
-0.78,1.2012011486349685
-0.77,1.2030455494750356
-0.76,1.2048633309527084
-0.75,1.2066545840728669
-0.74,1.2084194001940656
-0.73,1.2101578709365288
-0.72,1.2118700880949653
-0.71,1.213556143553248
-0.7,1.2152161292033323
-0.69,1.2168501368670235
-0.68,1.2184582582208137
-0.67,1.2200405847234954
-0.66,1.2215972075472337
-0.65,1.2231282175101672
-0.64,1.2246337050132325
-0.63,1.2261137599784089
-0.62,1.2275684717898212
-0.61,1.2289979292372504
-0.6,1.2304022204620004
-0.59,1.2317814329048815
-0.58,1.2331356532563653
-0.57,1.2344649674088775
-0.56,1.2357694604110954
-0.55,1.2370492164240225
-0.54,1.2383043186790932
-0.53,1.23953484943792
-0.52,1.240740889954024
-0.51,1.2419225204357147
-0.5,1.243079820011321
-0.49,1.2442128666949621
-0.48,1.2453217373548373
-0.47,1.2464065076821047
-0.46,1.247467252161801
-0.45,1.2485040440442479
-0.44,1.2495169553187822
-0.43,1.250506056687719
-0.42,1.2514714175419073
-0.41,1.2524131059376966
-0.4,1.2533311885742116
-0.39,1.2542257307725144
-0.38,1.2550967964550637
-0.37,1.255944448126705
-0.36,1.256768746855892
-0.35,1.2575697522576164
-0.34,1.258347522476484
-0.33,1.2591021141710126
-0.32,1.2598335824984161
-0.31,1.2605419811002996
-0.3,1.2612273620892331
-0.29,1.2618897760357832
-0.28,1.2625292719559766
-0.27,1.2631458973000829
-0.26,1.2637396979413271
-0.25,1.2643107181656088
-0.24,1.2648590006616214
-0.23,1.265384586511452
-0.22,1.2658875151819533
-0.21,1.2663678245162497
-0.2,1.2668255507261268
-0.19,1.267260728384601
-0.18,1.2676733904189277
-0.17,1.2680635681043935
-0.16,1.2684312910579703
-0.15,1.2687765872330132
-0.14,1.2690994829136244
-0.13,1.2694000027102295
-0.12,1.2696781695545898
-0.11,1.2699340046961112
-0.1,1.2701675276977635
-0.09,1.2703787564326454
-0.08,1.2705677070810886
-0.07,1.2707343941274782
-0.06,1.2708788303580114
-0.05,1.2710010268584249
-0.04,1.2711009930121673
-0.03,1.271178736498742
-0.02,1.271234263292353
-0.01,1.271267577661165
0.0,1.2712786821660966
0.01,1.2712675776610851
0.02,1.2712342632923654
0.03,1.2711787364987437
0.04,1.2711009930121833
0.05,1.271001026858448
0.06,1.2708788303580256
0.07,1.2707343941275013
0.08,1.2705677070811259
0.09,1.2703787564327023
0.1,1.2701675276977475
0.11,1.2699340046961378
0.12,1.2696781695545756
0.13,1.2694000027101975
0.14,1.2690994829136795
0.15,1.2687765872329866
0.16,1.2684312910579916
0.17,1.2680635681043615
0.18,1.2676733904188904
0.19,1.2672607283845636
0.2,1.2668255507261215
0.21,1.2663678245162675
0.22,1.2658875151819213
0.23,1.2653845865114626
0.24,1.264859000661632
0.25,1.2643107181656443
0.26,1.263739697941329
0.27,1.2631458973001166
0.28,1.2625292719560033
0.29,1.2618897760358028
0.3,1.2612273620892456
0.31,1.2605419811002605
0.32,1.2598335824983877
0.33,1.2591021141710304
0.34,1.2583475224765444
0.35,1.2575697522576217
0.36,1.2567687468559203
0.37,1.2559444481267121
0.38,1.2550967964550974
0.39,1.2542257307725038
0.4,1.253331188574215
0.41,1.2524131059377375
0.42,1.2514714175419552
0.43,1.2505060566877315
0.44,1.249516955318784
0.45,1.2485040440441715
0.46,1.2474672521617514
0.47,1.246406507682078
0.48,1.2453217373547343
0.49,1.2442128666949497
0.5,1.2430798200113227
0.51,1.2419225204357627
0.52,1.2407408899539476
0.53,1.2395348494379075
0.54,1.238304318679063
0.55,1.2370492164239977
0.56,1.2357694604111185
0.57,1.2344649674089254
0.58,1.2331356532563706
0.59,1.231781432904869
0.6,1.2304022204619969
0.61,1.2289979292372806
0.62,1.2275684717898123
0.63,1.2261137599784142
0.64,1.2246337050132183
0.65,1.2231282175101708
0.66,1.2215972075471395
0.67,1.2200405847235096
0.68,1.2184582582208368
0.69,1.216850136867004
0.7,1.2152161292033288
0.71,1.2135561435532285
0.72,1.2118700880949547
0.73,1.2101578709365217
0.74,1.208419400194023
0.75,1.2066545840728882
0.76,1.20486333095268
0.77,1.2030455494750392
0.78,1.2012011486349525
0.79,1.199330037876173
0.8,1.197432127189467
0.81,1.1955073272156973
0.82,1.1935555493520003
0.83,1.1915767058619693
0.84,1.1895707099912336
0.85,1.1875374760854047
0.86,1.1854769197140538
0.87,1.1833889577984706
0.88,1.1812735087440114
0.89,1.1791304925776682
0.9,1.1769598310899259
0.91,1.1747614479821014
0.92,1.1725352690187076
0.93,1.1702812221849133
0.94,1.1679992378495943
0.95,1.1656892489336244
0.96,1.1633511910839403
0.97,1.1609850028530353
0.98,1.1585906258849583
0.99,1.1561680051062488
1.0,1.1537170889236599
1.01,1.1512378294275845
1.02,1.1487301826015592
1.03,1.1461941085386158
1.04,1.143629571663208
1.05,1.1410365409601102
1.06,1.1384149902091778
1.07,1.1357648982270305
1.08,1.1330862491150189
1.09,1.130379032513753
1.1,1.127643243863833
1.11,1.124878884673297
1.12,1.1220859627917523
1.13,1.1192644926897195
1.14,1.1164144957457456
1.15,1.113536000538618
1.16,1.1106290431456767
1.17,1.1076936674476734
1.18,1.1047299254383631
1.19,1.1017378775401028
1.2,1.0987175929246646
1.21,1.0956691498387805
1.22,1.092592635934313
1.23,1.089488148602582
1.24,1.0863557953128886
1.25,1.083195693954078
1.26,1.0800079731790966
1.27,1.0767927727522562
1.28,1.073550243897893
1.29,1.0702805496505512
1.3,1.0669838652055308
1.31,1.0636603782693772
1.32,1.06031028940963
1.33,1.0569338124019403
1.34,1.0535311745755749
1.35,1.0501026171547156
1.36,1.0466483955952768
1.37,1.0431687799158027
1.38,1.0396640550220368
1.39,1.0361345210231772
1.4,1.032580493538969
1.41,1.0290023039966645
1.42,1.025400299915436
1.43,1.0217748451785535
1.44,1.018126320289829
1.45,1.0144551226150362
1.46,1.0107616666048074
1.47,1.0070463839987607
1.48,1.0033097240084015
1.49,0.9995521534781204
1.5,0.99577415702176
1.51,0.9919762371330698
1.52,0.9881589142695066
1.53,0.9843227269062478
1.54,0.9804682315595503
1.55,0.9765960027779315
1.56,0.9727066330990226
1.57,0.968800732971097
1.58,0.9648789306371608
1.59,0.9609418719805838
1.6,0.9569902203306295
1.61,0.9530246562273366
1.62,0.9490458771428809
1.63,0.9450545971602651
1.64,0.9410515466074543
1.65,0.9370374716456311
1.66,0.933013133812457
1.67,0.928979309518347
1.68,0.92493678949611
1.69,0.9208863782041661
1.7,0.916828893182764
1.71,0.9127651643643819
1.72,0.9086960333375291
1.73,0.904622352566653
1.74,0.9005449845671372
1.75,0.8964648010385758
1.76,0.8923826819556471
1.77,0.8882995146212647
1.78,0.8842161926811638
1.79,0.8801336151035599
1.8,0.8760526851270356
1.81,0.8719743091780767
1.82,0.8678993957615457
1.83,0.8638288543286183
1.84,0.859763594123395
1.85,0.862071629195091
1.86,0.8762661567812842
1.87,0.8905161429716237
1.88,0.9048199828413406
1.89,0.9191761146529132
1.9,0.9335830198252495
1.91,0.9480392228382613
1.92,0.9625432910771998
1.93,0.977093834620625
1.94,0.9916895059748452
1.95,1.0063289997580096
1.96,1.0210110523372666
1.97,1.0357344414212655
1.98,1.050497985611262
1.99,1.0653005439126328
2.0,1.0801410152103479
2.01,1.0950183377092273
2.02,1.109931488343097
2.03,1.1248794821531476
2.04,1.139861371639002
2.05,1.1548762460841449
2.06,1.169923230857238
2.07,1.1850014866921068
2.08,1.2001102089475673
2.09,1.215248626849629
2.1,1.2304160027172912
2.11,1.2456116311745262
2.12,1.2608348383492292
2.13,1.2760849810616488
2.14,1.2913614460043128
2.15,1.306663648913931
2.16,1.3219910337378256
2.17,1.3373430717966617
2.18,1.3527192609443315
2.19,1.368119124727377
2.2,1.3835422115442153
2.21,1.3989880938074606
2.22,1.414456367108361
2.23,1.4299466493878228
2.24,1.445458580111442
2.25,1.4609918194533442
2.26,1.4765460474882328
2.27,1.4921209633924732
2.28,1.507716284656567
2.29,1.5233317463090206
2.3,1.5389671001526022
2.31,1.554622114014503
2.32,1.5702965710103953
2.33,1.5859902688236573
2.34,1.601703019000297
2.35,1.6174346462603584
2.36,1.6331849878247642
2.37,1.648953892761801
2.38,1.6647412213489279
2.39,1.6805468444539446
2.4,1.6963706429338643
2.41,1.7122125070525058
2.42,1.728072335916492
2.43,1.743950036930217
2.44,1.7598455252691725
2.45,1.7757587233726486
2.46,1.7916895604550245
2.47,1.8076379720348843
2.48,1.8236038994841657
2.49,1.8395872895940641
2.5,1.8555880941602343
2.51,1.8716062695851985
2.52,1.8876417764987412
2.53,1.9036945793954505
2.54,1.9197646462888045
2.55,1.9358519483829486
2.56,1.9519564597595718
2.57,1.9680781570812265
2.58,1.9842170193100852
2.59,2.0003730274415794
2.6,2.0165461642523734
2.61,2.0327364140634447
2.62,2.048943762515366
2.63,2.065168196358309
2.64,2.081409703253886
2.65,2.097668271589864
2.66,2.113943890306251
2.67,2.1302365487334143
2.68,2.1465462364408285
2.69,2.162872943096275
2.7,2.179216658335001
2.71,2.1955773716394766
2.72,2.2119550722270507
2.73,2.2283497489472097
2.74,2.244761390187067
2.75,2.261189983784588
2.76,2.277635516950145
2.77,2.2940979761940454
2.78,2.3105773472620683
2.79,2.3270736150767277
2.8,2.3435867636852024
2.81,2.3601167762124113
2.82,2.3766636348199377
2.83,2.3932273206703343
2.84,2.40980781389554
2.85,2.4264050935704766
2.86,2.4430191376908006
2.87,2.4596499231537443
2.88,2.476297425744683
2.89,2.492961620124916
2.9,2.5096424798240378
2.91,2.5263399772347874
2.92,2.5430540836113558
2.93,2.559784769069484
2.94,2.576532002589392
2.95,2.593295752020502
2.96,2.6100759840891357
2.97,2.626872664406971
2.98,2.643685757481947
2.99,2.6605152267302152
3.0,2.677361034490115


==> anc/fig5/subpl_2_series_4.csv <==
x,y
-3.0,2.2206117537986962
-2.99,2.202700817947594
-2.98,2.184789160431233
-2.97,2.1668765227113447
-2.96,2.1489626387655534
-2.95,2.1310472349532255
-2.94,2.1131300298855535
-2.93,2.095210734300668
-2.92,2.07728905094179
-2.91,2.0593646744429037
-2.9,2.0414372912190544
-2.89,2.0235065793648275
-2.88,2.0055722085604195
-2.87,1.9876338399865823
-2.86,1.9696911262502397
-2.85,1.951743711319871
-2.84,1.933791230473961
-2.83,1.915833310262947
-2.82,1.8978695684843565
-2.81,1.8798996141759154
-2.8,1.861923047623641
-2.79,1.843939460390846
-2.78,1.8259484353655218
-2.77,1.8079495468305993
-2.76,1.7899423605575926
-2.75,1.7719264339252128
-2.74,1.75390131606461
-2.73,1.7358665480345508
-2.72,1.7178216630258838
-2.71,1.699766186600094
-2.7,1.6816996369613548
-2.69,1.6636215252660733
-2.68,1.645531355970867
-2.67,1.6274286272218212
-2.66,1.60931283128666
-2.65,1.5911834550319242
-2.64,1.5730399804478932
-2.63,1.5548818852230575
-2.62,1.5367086433700319
-2.61,1.5185197259054348
-2.6,1.500314601585254
-2.59,1.4820927376982613
-2.58,1.4638536009192258
-2.57,1.4455966582228843
-2.56,1.4273213778615563
-2.55,1.4090272304069984
-2.54,1.3907136898582433
-2.53,1.3723802348163847
-2.52,1.3540263497271354
-2.51,1.335651526192347
-2.5,1.317255264349404
-2.49,1.2988370743213107
-2.48,1.2803964777341026
-2.47,1.2619330093033287
-2.46,1.2434462184873158
-2.45,1.2249356712067758
-2.44,1.206400951628508
-2.43,1.187841664010934
-2.42,1.1692574346092783
-2.41,1.1506479136366963
-2.4,1.1320127772781419
-2.39,1.1133517297531181
-2.38,1.0946645054216884
-2.37,1.0759508709299705
-2.36,1.0572106273886668
-2.35,1.038443612578682
-2.34,1.0196497031777145
-2.33,1.000828817000098
-2.32,0.9819809152431702
-2.31,0.963106004731932
-2.3,0.9442041401537349
-2.29,0.925275426274986
-2.28,0.9063200201306927
-2.27,0.8873381331774794
-2.26,0.8683300334019286
-2.25,0.849296047374521
-2.24,0.8302365622391825
-2.23,0.8111520276305662
-2.22,0.7920429575090644
-2.21,0.7729099319051009
-2.2,0.7537535985629713
-2.19,0.734574674478802
-2.18,0.7153739473209626
-2.17,0.6961522767287214
-2.16,0.6769105954806793
-2.15,0.6576499105277378
-2.14,0.6383713038850694
-2.13,0.619075933377589
-2.12,0.599765033236574
-2.11,0.5804399145431027
-2.1,0.56110196551702
-2.09,0.5417526516497038
-2.08,0.5223935156808448
-2.07,0.5030261774190024
-2.06,0.48365233340854097
-2.05,0.4642737564441859
-2.04,0.44489229493676774
-2.03,0.4255098721347803
-2.02,0.40612848520569855
-2.01,0.38675020418231476
-2.0,0.3673771707813174
-1.99,0.34801159709916973
-1.98,0.3286557641938188
-1.97,0.30931202055850093
-1.96,0.2899827804957056
-1.95,0.27067052239982203
-1.94,0.2513777869555103
-1.93,0.23210717526035118
-1.92,0.21286134687939473
-1.91,0.19364301783979165
-1.9,0.174454958572003
-1.89,0.15529999180571252
-1.88,0.13618099042562903
-1.87,0.11710087529503532
-1.86,0.09806261305031327
-1.85,0.07906921387271382
-1.84,0.07195311507541113
-1.83,0.07120251881528183
-1.82,0.070450804337165
-1.81,0.06969844756776489
-1.8,0.08406263017583271
-1.79,0.10196922832727218
-1.78,0.11980958454965496
-1.77,0.13758085318854008
-1.76,0.15528015302613518
-1.75,0.17290456921099917
-1.74,0.19045115527892342
-1.73,0.207916935270557
-1.72,0.22529890595092716
-1.71,0.242594039135982
-1.7,0.2597992841331731
-1.69,0.2769115703017029
-1.68,0.2939278097399427
-1.67,0.31084490010647947
-1.66,0.3276597275820645
-1.65,0.3443691699794691
-1.64,0.3609701000084975
-1.63,0.3774593887021922
-1.62,0.39383390901108406
-1.61,0.4100905395709873
-1.6,0.42622616864834484
-1.59,0.44223769826866466
-1.58,0.4581220485287911
-1.57,0.47387616209564065
-1.56,0.4894970088900532
-1.55,0.5049815909549142
-1.54,0.5203269475008021
-1.53,0.5355301601258997
-1.52,0.5505883581979791
-1.51,0.5654987243888954
-1.5,0.5802585003463321
-1.49,0.594864992485375
-1.48,0.6093155778800803
-1.47,0.623607710230667
-1.46,0.6377389258807931
-1.45,0.6517068498546159
-1.44,0.665509201882406
-1.43,0.679143802377947
-1.42,0.6926085783318214
-1.41,0.705901569080357
-1.4,0.7190209319080179
-1.39,0.7319649474422345
-1.38,0.7447320247952209
-1.37,0.7573207064102867
-1.36,0.7697296725686957
-1.35,0.7819577455145534
-1.34,0.7940038931567486
-1.33,0.8058672323097191
-1.32,0.8175470314370745
-1.31,0.8290427128662898
-1.3,0.8403538544464553
-1.29,0.8514801906259422
-1.28,0.8624216129324083
-1.27,0.8731781698422836
-1.26,0.8837500660338318
-1.25,0.8941376610229668
-1.24,0.904341467188063
-1.23,0.9143621471950674
-1.22,0.9242005108415157
-1.21,0.9338575113426142
-1.2,0.9433342410879266
-1.19,0.9526319269037824
-1.18,0.961751924858504
-1.17,0.9706957146520381
-1.16,0.9794648936374237
-1.15,0.9880611705184865
-1.14,0.9964863587750141
-1.13,1.0047423698651912
-1.12,1.0128312062554556
-1.11,1.0207549543276944
-1.1,1.0285157772138138
-1.09,1.0361159076037083
-1.08,1.0435576405733773
-1.07,1.0508433264753467
-1.06,1.0579753639306535
-1.05,1.064956192961004
-1.04,1.0717882882915681
-1.03,1.0784741528563782
-1.02,1.085016311531069
-1.01,1.091417305115053
-1.0,1.0976796845823884
-0.99,1.1038060056152688
-0.98,1.1097988234326532
-0.97,1.1156606879212685
-0.96,1.1213941390749032
-0.95,1.1270017027438346
-0.94,1.132485886694246
-0.93,1.1378491769749726
-0.92,1.1430940345868574
-0.91,1.1482228924480378
-0.9,1.1532381526475302
-0.89,1.158142183976718
-0.88,1.1629373197290445
-0.87,1.1676258557560857
-0.86,1.1722100487680596
-0.85,1.1766921148656504
-0.84,1.181074228290706
-0.83,1.1853585203831098
-0.82,1.1895470787291416
-0.81,1.1936419464901054
-0.8,1.1976451218971196
-0.79,1.2015585579000447
-0.78,1.2053841619578218
-0.77,1.2091237959591599
-0.76,1.2127792762611822
-0.75,1.2163523738362425
-0.74,1.2198448145154615
-0.73,1.2232582793197135
-0.72,1.2265944048692923
-0.71,1.2298547838618852
-0.7,1.2330409656126573
-0.69,1.236154456647343
-0.68,1.2391967213417558
-0.67,1.2421691826012573
-0.66,1.2450732225735965
-0.65,1.2479101833899726
-0.64,1.2506813679289106
-0.63,1.2533880405981819
-0.62,1.2560314281305267
-0.61,1.2586127203890776
-0.6,1.2611330711794757
-0.59,1.263593599064551
-0.58,1.2659953881793022
-0.57,1.2683394890436421
-0.56,1.2706269193699669
-0.55,1.2728586648642999
-0.54,1.2750356800185028
-0.53,1.2771588888922523
-0.52,1.279229185883377
-0.51,1.2812474364853799
-0.5,1.283214478030935
-0.49,1.2851311204205036
-0.48,1.2869981468353977
-0.47,1.2888163144350013
-0.46,1.2905863550366163
-0.45,1.2923089757786492
-0.44,1.2939848597663417
-0.43,1.2956146666998425
-0.42,1.2971990334841106
-0.41,1.2987385748215505
-0.4,1.3002338837862855
-0.39,1.301685532380647
-0.38,1.3030940720737902
-0.37,1.3044600343230304
-0.36,1.3057839310766788
-0.35,1.3070662552605992
-0.34,1.3083074812467714
-0.33,1.3095080653052449
-0.32,1.3106684460392035
-0.31,1.3117890448035805
-0.3,1.3128702661076392
-0.29,1.3139124980013932
-0.28,1.3149161124461823
-0.27,1.3158814656703388
-0.26,1.316808898509434
-0.25,1.3176987367315185
-0.24,1.3185512913483333
-0.23,1.3193668589116658
-0.22,1.3201457217960346
-0.21,1.3208881484676613
-0.2,1.3215943937397068
-0.19,1.3222646990146476
-0.18,1.3228992925132115
-0.17,1.323498389491041
-0.16,1.3240621924424847
-0.15,1.3245908912924413
-0.14,1.3250846635755824
-0.13,1.3255436746043188
-0.12,1.3259680776246405
-0.11,1.326358013960478
-0.1,1.3267136131468948
-0.09,1.3270349930517416
-0.08,1.3273222599867598
-0.07,1.3275755088070387
-0.06,1.32779482300033
-0.05,1.3279802747651566
-0.04,1.3281319250785302
-0.03,1.3282498237532003
-0.02,1.328334009483978
-0.01,1.328384509884346
0.0,1.3284013415119293
0.01,1.3283845098843319
0.02,1.3283340094839868
0.03,1.328249823753195
0.04,1.3281319250785746
0.05,1.327980274765153
0.06,1.3277948230003265
0.07,1.3275755088070653
0.08,1.327322259986758
0.09,1.327034993051761
0.1,1.3267136131468522
0.11,1.3263580139605242
0.12,1.325968077624605
0.13,1.3255436746043276
0.14,1.3250846635755913
0.15,1.3245908912924094
0.16,1.3240621924424705
0.17,1.3234983894910037
0.18,1.3228992925131653
0.19,1.3222646990146316
0.2,1.3215943937397316
0.21,1.3208881484676986
0.22,1.3201457217960595
0.23,1.3193668589116552
0.24,1.3185512913483688
0.25,1.317698736731547
0.26,1.3168088985094482
0.27,1.3158814656703601
0.28,1.314916112446186
0.29,1.3139124980014003
0.3,1.3128702661076694
0.31,1.3117890448035716
0.32,1.3106684460391982
0.33,1.3095080653052698
0.34,1.3083074812468087
0.35,1.3070662552606027
0.36,1.3057839310766752
0.37,1.304460034323034
0.38,1.303094072073824
0.39,1.301685532380601
0.4,1.3002338837862624
0.41,1.2987385748215914
0.42,1.297199033484123
0.43,1.2956146666998567
0.44,1.2939848597663577
0.45,1.2923089757786048
0.46,1.2905863550365737
0.47,1.2888163144349978
0.48,1.2869981468353568
0.49,1.285131120420445
0.5,1.2832144780309296
0.51,1.28124743648541
0.52,1.2792291858833433
0.53,1.277158888892222
0.54,1.2750356800184939
0.55,1.2728586648642946
0.56,1.2706269193699224
0.57,1.2683394890436368
0.58,1.2659953881793093
0.59,1.2635935990645333
0.6,1.2611330711794704
0.61,1.2586127203890847
0.62,1.2560314281304752
0.63,1.2533880405981712
0.64,1.2506813679289053
0.65,1.2479101833899655
0.66,1.2450732225735397
0.67,1.242169182601252
0.68,1.2391967213418056
0.69,1.2361544566473288
0.7,1.233040965612668
0.71,1.2298547838618745
0.72,1.226594404869287
0.73,1.2232582793197206
0.74,1.2198448145154135
0.75,1.2163523738362478
0.76,1.2127792762611822
0.77,1.209123795959135
0.78,1.2053841619578272
0.79,1.201558557900066
0.8,1.1976451218971604
0.81,1.1936419464900858
0.82,1.1895470787291273
0.83,1.185358520383076
0.84,1.1810742282907487
0.85,1.176692114865613
0.86,1.1722100487680471
0.87,1.1676258557560928
0.88,1.1629373197290214
0.89,1.1581421839767003
0.9,1.1532381526475515
0.91,1.1482228924480609
0.92,1.1430940345868343
0.93,1.1378491769749655
0.94,1.1324858866942442
0.95,1.1270017027438222
0.96,1.1213941390749262
0.97,1.1156606879212383
0.98,1.1097988234326586
0.99,1.1038060056152794
1.0,1.097679684582399
1.01,1.0914173051150833
1.02,1.0850163115310885
1.03,1.078474152856396
1.04,1.0717882882915646
1.05,1.0649561929610307
1.06,1.0579753639306588
1.07,1.0508433264752863
1.08,1.0435576405734057
1.09,1.0361159076036799
1.1,1.0285157772138067
1.11,1.020754954327698
1.12,1.0128312062554645
1.13,1.0047423698652
1.14,0.9964863587750052
1.15,0.9880611705185345
1.16,0.9794648936374664
1.17,0.970695714652015
1.18,0.9617519248584916
1.19,0.9526319269038463
1.2,0.9433342410879391
1.21,0.9338575113425964
1.22,0.9242005108415423
1.23,0.9143621471950603
1.24,0.9043414671880541
1.25,0.8941376610229863
1.26,0.8837500660338087
1.27,0.8731781698422623
1.28,0.8624216129324402
1.29,0.8514801906259439
1.3,0.8403538544464837
1.31,0.8290427128663076
1.32,0.8175470314370834
1.33,0.8058672323097174
1.34,0.7940038931567663
1.35,0.7819577455145481
1.36,0.7697296725686869
1.37,0.7573207064102547
1.38,0.7447320247952032
1.39,0.7319649474422505
1.4,0.7190209319079912
1.41,0.7059015690803303
1.42,0.6926085783318392
1.43,0.6791438023779452
1.44,0.665509201882422
1.45,0.6517068498546088
1.46,0.6377389258807344
1.47,0.6236077102306794
1.48,0.6093155778800909
1.49,0.5948649924853626
1.5,0.5802585003463019
1.51,0.5654987243889096
1.52,0.5505883581979543
1.53,0.5355301601258962
1.54,0.520326947500811
1.55,0.5049815909548787
1.56,0.4894970088900763
1.57,0.4738761620956211
1.58,0.4581220485287947
1.59,0.44223769826867
1.6,0.4262261686483626
1.61,0.41009053957094466
1.62,0.39383390901109827
1.63,0.37745938870217444
1.64,0.3609701000084691
1.65,0.34436916997948863
1.66,0.327659727582029
1.67,0.31084490010648125
1.68,0.2939278097399427
1.69,0.27691157030168867
1.7,0.2597992841331962
1.71,0.2425940391359802
1.72,0.2252989059509165
1.73,0.20791693527058364
1.74,0.19045115527886658
1.75,0.1729045692110045
1.76,0.15528015302616005
1.77,0.13758085318848856
1.78,0.11980958454964963
1.79,0.10196922832720823
1.8,0.08406263017584159
1.81,0.069698447567756
1.82,0.07045080433713657
1.83,0.0712025188152694
1.84,0.07195311507540758
1.85,0.0790692138727529
1.86,0.09806261305031683
1.87,0.11710087529502466
1.88,0.13618099042559884
1.89,0.15529999180566278
1.9,0.17445495857201365
1.91,0.19364301783979876
1.92,0.2128613468793965
1.93,0.2321071752603423
1.94,0.25137778695551916
1.95,0.2706705223997865
1.96,0.28998278049570025
1.97,0.3093120205584903
1.98,0.328655764193833
1.99,0.34801159709915197
2.0,0.3673771707812765
2.01,0.38675020418234674
2.02,0.4061284852057021
2.03,0.42550987213478564
2.04,0.44489229493674465
2.05,0.464273756444177
2.06,0.4836523334085747
2.07,0.5030261774190272
2.08,0.5223935156808306
2.09,0.5417526516496824
2.1,0.5611019655170058
2.11,0.5804399145431027
2.12,0.5997650332366042
2.13,0.6190759333775873
2.14,0.6383713038850498
2.15,0.657649910527736
2.16,0.6769105954806562
2.17,0.6961522767287605
2.18,0.7153739473210141
2.19,0.7345746744787984
2.2,0.7537535985629411
2.21,0.7729099319050174
2.22,0.7920429575090946
2.23,0.8111520276305484
2.24,0.8302365622392074
2.25,0.8492960473745139
2.26,0.8683300334019481
2.27,0.8873381331774368
2.28,0.9063200201307069
2.29,0.9252754262750109
2.3,0.9442041401537296
2.31,0.9631060047319391
2.32,0.9819809152431755
2.33,1.000828817000091
2.34,1.0196497031776648
2.35,1.0384436125787015
2.36,1.0572106273886597
2.37,1.0759508709299936
2.38,1.094664505421708
2.39,1.1133517297531537
2.4,1.1320127772781703
2.41,1.150647913636643
2.42,1.1692574346092375
2.43,1.1878416640108966
2.44,1.2064009516284937
2.45,1.2249356712067616
2.46,1.2434462184873478
2.47,1.2619330093033465
2.48,1.2803964777341648
2.49,1.2988370743213284
2.5,1.31725526434942
2.51,1.3356515261923558
2.52,1.3540263497271567
2.53,1.3723802348163954
2.54,1.3907136898582593
2.55,1.409027230406977
2.56,1.4273213778615368
2.57,1.4455966582229003
2.58,1.4638536009191903
2.59,1.482092737698288
2.6,1.5003146015851883
2.61,1.518519725905474
2.62,1.5367086433700692
2.63,1.5548818852230646
2.64,1.5730399804478878
2.65,1.5911834550319668
2.66,1.609312831286724
2.67,1.6274286272218212
2.68,1.645531355970867
2.69,1.6636215252661515
2.7,1.681699636961362
2.71,1.6997661866001046
2.72,1.7178216630259513
2.73,1.735866548034565
2.74,1.7539013160646313
2.75,1.7719264339251986
2.76,1.789942360557653
2.77,1.8079495468305993
2.78,1.8259484353655324
2.79,1.8439394603908248
2.8,1.8619230476236055
2.81,1.8798996141758835
2.82,1.8978695684843636
2.83,1.915833310262876
2.84,1.9337912304740286
2.85,1.9517437113198959
2.86,1.9696911262503214
2.87,1.987633839986632
2.88,2.00557220856032
2.89,2.0235065793647955
2.9,2.0414372912190437
2.91,2.0593646744429
2.92,2.077289050941694
2.93,2.095210734300636
2.94,2.1131300298856175
2.95,2.1310472349531757
2.96,2.148962638765539
2.97,2.166876522711327
2.98,2.184789160431201
2.99,2.202700817947701
3.0,2.2206117537987247


==> anc/fig5/subpl_3_series_1.csv <==
x,y
-3.0,2.5375990515553006
-2.99,2.5206178101166685
-2.98,2.503655775875945
-2.97,2.48671304315841
-2.96,2.4697897060192737
-2.95,2.4528858582329924
-2.94,2.4360015932811123
-2.93,2.4191370043420974
-2.92,2.4022921842798013
-2.91,2.3854672256341196
-2.9,2.368662220610023
-2.89,2.3518772610690455
-2.88,2.3351124385197757
-2.87,2.3183678441097584
-2.86,2.301643568617079
-2.85,2.284939702443628
-2.84,2.268256335608374
-2.83,2.2515935577414172
-2.82,2.234951458078619
-2.81,2.218330125458092
-2.8,2.2017296483155206
-2.79,2.1851501146828625
-2.78,2.168591612186235
-2.77,2.1520542280457153
-2.76,2.135538049075546
-2.75,2.1190431616867578
-2.74,2.1025696518897483
-2.73,2.0861176052990764
-2.72,2.069687107138776
-2.71,2.053278242250947
-2.7,2.0368910951033605
-2.69,2.020525749801113
-2.68,2.004182290098308
-2.67,1.987860799412978
-2.66,1.9715613608426814
-2.65,1.9552840571832562
-2.64,1.9390289709485522
-2.63,1.9227961843936203
-2.62,1.9065857795393875
-2.61,1.890397838200263
-2.6,1.8742324420137475
-2.59,1.8580896724737972
-2.58,1.8419696109655614
-2.57,1.82587233880467
-2.56,1.8097979372779989
-2.55,1.7937464876888392
-2.54,1.7777180714047383
-2.53,1.7617127699092183
-2.52,1.7457306648566977
-2.51,1.7297718381314304
-2.5,1.7138363719103644
-2.49,1.6979243487297548
-2.48,1.68203585155654
-2.47,1.6661709638630064
-2.46,1.6503297697075077
-2.45,1.6345123538182165
-2.44,1.6187188016831406
-2.43,1.6029491996437848
-2.42,1.587203634995154
-2.41,1.5714821960903826
-2.4,1.555784972450935
-2.39,1.5401120548826803
-2.38,1.5244635355974836
-2.37,1.5088395083412802
-2.36,1.4932400685278253
-2.35,1.4776653133787256
-2.34,1.4621153420708772
-2.33,1.4465902558892516
-2.32,1.4310901583876934
-2.31,1.415615155555976
-2.3,1.4001653559945453
-2.29,1.3847408710963407
-2.28,1.369341815235984
-2.27,1.3539683059673777
-2.26,1.3386204642280983
-2.25,1.3232984145525002
-2.24,1.3080022852927424
-2.23,1.2927322088480437
-2.22,1.2774883219026254
-2.21,1.2622707656715093
-2.2,1.2470796861558586
-2.19,1.23191523440655
-2.18,1.2167775667967362
-2.17,1.2016668453035138
-2.16,1.1865832377984749
-2.15,1.1715269183478743
-2.14,1.1564980675215644
-2.13,1.1414968727113806
-2.12,1.1265235284590869
-2.11,1.1115782367934557
-2.1,1.0966612075771316
-2.09,1.0817726588625476
-2.08,1.0669128172574194
-2.07,1.0520819182998782
-2.06,1.0372802068429081
-2.05,1.0225079374477222
-2.04,1.0077653747871302
-2.03,0.9930527940578511
-2.02,0.9783704814016563
-2.01,0.9637187343358491
-2.0,0.9490978621925628
-1.99,0.9345081865668163
-1.98,0.9199500417727933
-1.97,0.905423775308785
-1.96,0.890929748330322
-1.95,0.8764683361308645
-1.94,0.862039928630205
-1.93,0.8476449308702065
-1.92,0.8332837635175885
-1.91,0.8189568633734368
-1.9,0.8046646838880314
-1.89,0.7904076956831076
-1.88,0.7761863870781216
-1.87,0.7620012646219205
-1.86,0.747852853628709
-1.85,0.7337416987177665
-1.84,0.7196683643565152
-1.83,0.7056334354058418
-1.82,0.691637517667484
-1.81,0.6776812384322941
-1.8,0.6637652470288735
-1.79,0.6498902153717143
-1.78,0.6360568385075673
-1.77,0.6222658351593573
-1.76,0.6085179482667549
-1.75,0.5948139455215493
-1.74,0.5811546198973243
-1.73,0.5675407901721261
-1.72,0.5539733014414541
-1.71,0.5404530256222095
-1.7,0.5269808619438976
-1.69,0.513557737426348
-1.68,0.5001846073425504
-1.67,0.48686245566300457
-1.66,0.4735922954811844
-1.65,0.46037516941654744
-1.64,0.44721214999349
-1.63,0.4341043399927713
-1.62,0.4210528727732399
-1.61,0.40805891256073856
-1.6,0.39512365470069
-1.59,0.38224832587092905
-1.58,0.3694341842517517
-1.57,0.35668251964841957
-1.56,0.34399465356287884
-1.55,0.33137193920950025
-1.54,0.31881576147089774
-1.53,0.3063275367889542
-1.52,0.2939087129857345
-1.51,0.28156076900848603
-1.5,0.26928521459480237
-1.49,0.2570835898502164
-1.48,0.24495746473320068
-1.47,0.23290843844170261
-1.46,0.22093813869403434
-1.45,0.2090482208976887
-1.44,0.19724036720021587
-1.43,0.18551628541430887
-1.42,0.17387770781121858
-1.41,0.16232638977485614
-1.4,0.15086410831091968
-1.39,0.13949266040374653
-1.38,0.12821386121463085
-1.37,0.1170295421159615
-1.36,0.10594154855538207
-1.35,0.09495173774478438
-1.34,0.08406197617008004
-1.33,0.07327413691744944
-1.32,0.06259009681387262
-1.31,0.05201173337986198
-1.3,0.04154092159368261
-1.29,0.031179530467651873
-1.28,0.020929419439241315
-1.27,0.010792434579780519
-1.26,0.000770404626655008
-1.25,0.009134863153633432
-1.24,0.018921587262655137
-1.23,0.028588016415836748
-1.22,0.03813243412374234
-1.21,0.04755316339265114
-1.2,0.056848571526662894
-1.19,0.06601707501138776
-1.18,0.07505714445601441
-1.17,0.0839673095693989
-1.16,0.09274616414348458
-1.15,0.10139237101497489
-1.14,0.10990466697479295
-1.13,0.11828186759401849
-1.12,0.12652287193127698
-1.11,0.134626667089627
-1.1,0.1425923325869114
-1.09,0.15041904450469
-1.08,0.1581060793819713
-1.07,0.16565281781943408
-1.06,0.17305874776170516
-1.05,0.18032346742691807
-1.04,0.18744668785461993
-1.03,0.1944282350464528
-1.02,0.20126805167612627
-1.01,0.20796619834928176
-1.0,0.21452285439787921
-0.99,0.2209383181968203
-0.98,0.22721300699614222
-0.97,0.233347456265669
-0.96,0.23934231855406995
-0.95,0.24519836186855581
-0.94,0.25091646758649944
-0.93,0.2533863246066401
-0.92,0.25344110471101544
-0.91,0.2534895819683092
-0.9,0.25353195916162896
-0.89,0.2535684371212792
-0.88,0.2535992146124766
-0.87,0.2536244882310106
-0.86,0.2536444523065535
-0.85,0.25365929881283833
-0.84,0.25366921728547887
-0.83,0.25367439474623765
-0.82,0.2536750156343519
-0.81,0.25367126174397114
-0.8,0.25366331216815485
-0.79,0.2536513432487455
-0.78,0.25363552853181925
-0.77,0.2536160387290627
-0.76,0.25359304168411256
-0.75,0.25356670234404977
-0.74,0.2535371827359425
-0.73,0.25350464194764566
-0.72,0.2534692361132631
-0.71,0.25343111840254195
-0.7,0.25339043901442615
-0.69,0.2533473451741193
-0.68,0.25330198113380487
-0.67,0.25325448817643803
-0.66,0.25320500462294504
-0.65,0.2531536658420084
-0.64,0.25310060426275616
-0.63,0.2530459493898247
-0.62,0.25298982782081225
-0.61,0.25293236326596436
-0.6,0.25287367656968573
-0.59,0.25281388573394725
-0.58,0.25275310594343026
-0.57,0.252691449592068
-0.56,0.2526290263109292
-0.55,0.2525659429977525
-0.54,0.25250230384664096
-0.53,0.25243821037999226
-0.52,0.252373761480035
-0.51,0.25230905342201293
-0.5,0.2522441799075814
-0.49,0.25217923209865756
-0.48,0.2521142986519411
-0.47,0.25204946575358544
-0.46,0.251984817154125
-0.45,0.25192043420361543
-0.44,0.2518563958867297
-0.43,0.2517927788579666
-0.42,0.2517296574766652
-0.41,0.25166710384196644
-0.4,0.2516051878273924
-0.39,0.25154397711541154
-0.38,0.25148353723156447
-0.37,0.251423931577925
-0.36,0.25136522146672213
-0.35,0.2513074661528254
-0.34,0.25125072286627503
-0.33,0.25119504684379645
-0.32,0.2511404913600961
-0.31,0.25108710775822907
-0.3,0.2510349454794376
-0.29,0.25098405209228947
-0.28,0.25093447332102325
-0.27,0.2508862530732756
-0.26,0.25083943346689264
-0.25,0.2507940548559562
-0.24,0.2507501558561369
-0.23,0.25070777336900907
-0.22,0.2506669426057053
-0.21,0.25062769710948096
-0.2,0.2505900687777407
-0.19,0.25055408788271194
-0.18,0.2505197830915291
-0.17,0.25048718148535265
-0.16,0.25045630857755796
-0.15,0.25042718833083377
-0.14,0.25039984317352904
-0.13,0.25037429401491984
-0.12,0.25035056025960856
-0.11,0.25032865982082964
-0.1,0.25030860913298003
-0.09,0.2502904231629435
-0.08,0.2502741154205941
-0.07,0.2502596979681968
-0.06,0.25024718142901037
-0.05,0.2502365749946698
-0.04,0.25022788643170557
-0.03,0.25022112208709135
-0.02,0.25021628689262077
-0.01,0.25021338436850815
0.0,0.2502124166259989
0.01,0.25021338436853924
0.02,0.25021628689262077
0.03,0.25022112208709846
0.04,0.2502278864317331
0.05,0.25023657499468843
0.06,0.2502471814290166
0.07,0.2502596979681959
0.08,0.2502741154205719
0.09,0.25029042316295147
0.1,0.2503086091329916
0.11,0.25032865982083585
0.12,0.2503505602596139
0.13,0.25037429401491895
0.14,0.25039984317355124
0.15,0.25042718833081956
0.16,0.2504563085775704
0.17,0.2504871814853695
0.18,0.25051978309153355
0.19,0.25055408788270395
0.2,0.2505900687777567
0.21,0.2506276971095325
0.22,0.250666942605692
0.23,0.2507077733690055
0.24,0.25075015585612714
0.25,0.250794054855942
0.26,0.25083943346687754
0.27,0.2508862530732747
0.28,0.2509344733210206
0.29,0.2509840520922779
0.3,0.2510349454794465
0.31,0.2510871077582273
0.32,0.2511404913601263
0.33,0.2511950468437911
0.34,0.25125072286625993
0.35,0.2513074661528405
0.36,0.25136522146670526
0.37,0.2514239315779436
0.38,0.2514835372315458
0.39,0.25154397711542487
0.4,0.25160518782740393
0.41,0.2516671038419567
0.42,0.25172965747669007
0.43,0.2517927788579861
0.44,0.25185639588673414
0.45,0.25192043420361454
0.46,0.2519848171541348
0.47,0.25204946575358633
0.48,0.2521142986519367
0.49,0.25217923209865223
0.5,0.2522441799075805
0.51,0.25230905342204046
0.52,0.25237376148002255
0.53,0.2524382103799905
0.54,0.2525023038466605
0.55,0.2525659429977418
0.56,0.2526290263109754
0.57,0.25269144959203516
0.58,0.2527531059434356
0.59,0.25281388573395436
0.6,0.25287367656969906
0.61,0.25293236326598656
0.62,0.2529898278208229
0.63,0.25304594938983715
0.64,0.25310060426274816
0.65,0.25315366584202703
0.66,0.2532050046229486
0.67,0.2532544881764336
0.68,0.253301981133796
0.69,0.25334734517412016
0.7,0.2533904390144093
0.71,0.2534311184025313
0.72,0.25346923611324446
0.73,0.25350464194764566
0.74,0.25353718273593095
0.75,0.25356670234405865
0.76,0.25359304168410013
0.77,0.25361603872908134
0.78,0.25363552853182725
0.79,0.2536513432487286
0.8,0.253663312168138
0.81,0.25367126174397114
0.82,0.2536750156343439
0.83,0.25367439474626075
0.84,0.25366921728548064
0.85,0.25365929881282945
0.86,0.25364445230652866
0.87,0.2536244882310168
0.88,0.2535992146124588
0.89,0.2535684371212872
0.9,0.2535319591616414
0.91,0.2534895819682923
0.92,0.253441104711027
0.93,0.25338632460665433
0.94,0.25091646758650654
0.95,0.24519836186856914
0.96,0.23934231855406285
0.97,0.2333474562656601
0.98,0.22721300699613511
0.99,0.22093831819681942
1.0,0.21452285439790053
1.01,0.20796619834930485
1.02,0.20126805167611028
1.03,0.19442823504645546
1.04,0.18744668785460838
1.05,0.1803234674269083
1.06,0.1730587477617309
1.07,0.16565281781943852
1.08,0.1581060793819562
1.09,0.15041904450468824
1.1,0.14259233258688742
1.11,0.13462666708963322
1.12,0.12652287193124412
1.13,0.11828186759401049
1.14,0.10990466697485246
1.15,0.10139237101494292
1.16,0.09274616414347925
1.17,0.083967309569422
1.18,0.07505714445604461
1.19,0.06601707501141618
1.2,0.05684857152665579
1.21,0.047553163392601405
1.22,0.03813243412372813
1.23,0.028588016415824313
1.24,0.018921587262660466
1.25,0.009134863153647643
1.26,0.0007704046266443498
1.27,0.010792434579776966
1.28,0.020929419439232433
1.29,0.03117953046760924
1.3,0.0415409215936382
1.31,0.052011733379883296
1.32,0.06259009681387262
1.33,0.07327413691741924
1.34,0.0840619761700836
1.35,0.09495173774477728
1.36,0.1059415485553945
1.37,0.11702954211594019
1.38,0.1282138612146273
1.39,0.13949266040375008
1.4,0.15086410831091968
1.41,0.16232638977484548
1.42,0.17387770781121858
1.43,0.18551628541433907
1.44,0.197240367200191
1.45,0.2090482208976887
1.46,0.2209381386940379
1.47,0.23290843844174525
1.48,0.24495746473317048
1.49,0.25708358985022706
1.5,0.26928521459480415
1.51,0.2815607690084647
1.52,0.293908712985699
1.53,0.3063275367890057
1.54,0.3188157614709013
1.55,0.33137193920950736
1.56,0.3439946535629481
1.57,0.3566825196484533
1.58,0.3694341842517428
1.59,0.38224832587092195
1.6,0.3951236547006918
1.61,0.4080589125607741
1.62,0.4210528727732523
1.63,0.4341043399927784
1.64,0.4472121499935131
1.65,0.46037516941657053
1.66,0.47359229548118975
1.67,0.48686245566302055
1.68,0.5001846073425735
1.69,0.5135577374263818
1.7,0.5269808619438976
1.71,0.5404530256222007
1.72,0.5539733014414594
1.73,0.5675407901721243
1.74,0.5811546198973474
1.75,0.5948139455215546
1.76,0.6085179482667318
1.77,0.6222658351594053
1.78,0.6360568385075727
1.79,0.6498902153717356
1.8,0.6637652470289161
1.81,0.6776812384322799
1.82,0.6916375176674752
1.83,0.7056334354058116
1.84,0.7196683643564938
1.85,0.7337416987178091
1.86,0.7478528536286806
1.87,0.7620012646219827
1.88,0.7761863870781944
1.89,0.7904076956831272
1.9,0.8046646838880402
1.91,0.8189568633733888
1.92,0.8332837635176151
1.93,0.8476449308701621
1.94,0.8620399286301961
1.95,0.8764683361308343
1.96,0.8909297483303238
1.97,0.9054237753087442
1.98,0.9199500417727577
1.99,0.9345081865668021
2.0,0.9490978621926232
2.01,0.9637187343358118
2.02,0.9783704814016154
2.03,0.9930527940578582
2.04,1.0077653747871178
2.05,1.0225079374476884
2.06,1.0372802068429223
2.07,1.052081918299951
2.08,1.0669128172574318
2.09,1.0817726588626009
2.1,1.0966612075771796
2.11,1.1115782367934326
2.12,1.1265235284590354
2.13,1.1414968727113326
2.14,1.1564980675215235
2.15,1.1715269183478743
2.16,1.18658323779845
2.17,1.2016668453034924
2.18,1.2167775667967593
2.19,1.2319152344066175
2.2,1.2470796861558426
2.21,1.262270765671511
2.22,1.2774883219026272
2.23,1.2927322088480775
2.24,1.3080022852927051
2.25,1.3232984145524913
2.26,1.3386204642281498
2.27,1.3539683059674417
2.28,1.369341815236071
2.29,1.3847408710963318
2.3,1.400165355994588
2.31,1.4156151555559635
2.32,1.431090158387736
2.33,1.446590255889241
2.34,1.4621153420708222
2.35,1.4776653133787505
2.36,1.4932400685277916
2.37,1.5088395083413282
2.38,1.524463535597425
2.39,1.5401120548826732
2.4,1.5557849724509527
2.41,1.5714821960904093
2.42,1.587203634995193
2.43,1.6029491996438008
2.44,1.6187188016830962
2.45,1.6345123538182804
2.46,1.6503297697074597
2.47,1.6661709638630366
2.48,1.6820358515564973
2.49,1.6979243487297193
2.5,1.7138363719103875
2.51,1.7297718381314358
2.52,1.7457306648566444
2.53,1.7617127699092379
2.54,1.777718071404772
2.55,1.7937464876888054
2.56,1.809797937277981
2.57,1.8258723388046612
2.58,1.8419696109655668
2.59,1.8580896724737617
2.6,1.874232442013744
2.61,1.890397838200192
2.62,1.9065857795394106
2.63,1.922796184393544
2.64,1.9390289709485753
2.65,1.9552840571831602
2.66,1.9715613608427454
2.67,1.9878607994130189
2.68,2.004182290098308
2.69,2.0205257498010063
2.7,2.036891095103405
2.71,2.0532782422510003
2.72,2.069687107138833
2.73,2.0861176052990498
2.74,2.102569651889798
2.75,2.119043161686843
2.76,2.1355380490755334
2.77,2.152054228045687
2.78,2.1685916121862228
2.79,2.1851501146828767
2.8,2.2017296483154887
2.81,2.218330125458097
2.82,2.234951458078733
2.83,2.2515935577415203
2.84,2.2682563356083794
2.85,2.2849397024436264
2.86,2.301643568617118
2.87,2.3183678441098614
2.88,2.335112438519687
2.89,2.3518772610690633
2.9,2.3686622206100054
2.91,2.385467225634077
2.92,2.4022921842798155
2.93,2.4191370043420655
2.94,2.4360015932812082
2.95,2.4528858582329853
2.96,2.4697897060191885
2.97,2.486713043158403
2.98,2.5036557758759344
2.99,2.52061781011664
3.0,2.537599051555251


==> anc/fig5/subpl_3_series_2.csv <==
x,y
-3.0,2.8079107504405663
-2.99,2.7927147727584334
-2.98,2.777555619520548
-2.97,2.7624335917822265
-2.96,2.7473489927658434
-2.95,2.732302127864944
-2.94,2.717293304647626
-2.93,2.7023228328601974
-2.92,2.6873910244293597
-2.91,2.6724981934645804
-2.9,2.657644656260061
-2.89,2.64283073129565
-2.88,2.628056739237472
-2.87,2.613323002938829
-2.86,2.598629847438545
-2.85,2.583977599960777
-2.84,2.5693665899136313
-2.83,2.5547971488860615
-2.82,2.5402696106456784
-2.81,2.525784311135089
-2.8,2.511341588467424
-2.79,2.496941782921809
-2.78,2.482585236937606
-2.77,2.4682722951081786
-2.76,2.4540033041732343
-2.75,2.439778613011974
-2.74,2.4255985726336977
-2.73,2.4114635361683554
-2.72,2.397373858856742
-2.71,2.3833298980391895
-2.7,2.3693320131434703
-2.69,2.355380565672103
-2.68,2.341475919188831
-2.67,2.3276184393038903
-2.66,2.313808493658609
-2.65,2.300046451908731
-2.64,2.2863326857078263
-2.63,2.272667568688526
-2.62,2.259051476442874
-2.61,2.245484786503715
-2.6,2.23196787832228
-2.59,2.2185011332466367
-2.58,2.2050849344990926
-2.57,2.19171966715202
-2.56,2.178405718103072
-2.55,2.1651434760496233
-2.54,2.151933331461926
-2.53,2.1387756765560635
-2.52,2.1256709052649843
-2.51,2.112619413209609
-2.5,2.0996215976686816
-2.49,2.0866778575478904
-2.48,2.0737885933481035
-2.47,2.060954207133163
-2.46,2.0481751024964883
-2.45,2.0354516845276436
-2.44,2.0227843597778232
-2.43,2.010173536224791
-2.42,1.9976196232377141
-2.41,1.9851230315412192
-2.4,1.9726841731792302
-2.39,1.9603034614784338
-2.38,1.9479813110115387
-2.37,1.9357181375608334
-2.36,1.9235143580807996
-2.35,1.9113703906619612
-2.34,1.8992866544939968
-2.33,1.8872635698295426
-2.32,1.8753015579486068
-2.31,1.8634010411230761
-2.3,1.8515624425821589
-2.29,1.8397861864791167
-2.28,1.8280726978577686
-2.27,1.8164224026216473
-2.26,1.8048357275034341
-2.25,1.7933131000360056
-2.24,1.7818549485258472
-2.23,1.770461702027303
-2.22,1.759133790320007
-2.21,1.747871643887466
-2.2,1.736675693899187
-2.19,1.725546372194767
-2.18,1.7144841112713394
-2.17,1.7034893442740913
-2.16,1.692562504990173
-2.15,1.6817040278464876
-2.14,1.6709143479114417
-2.13,1.660193900900369
-2.12,1.6495431231864632
-2.11,1.6389624518155266
-2.1,1.628452324526748
-2.09,1.6180131797777744
-2.08,1.6076454567763143
-2.07,1.5973495955173966
-2.06,1.587126036826982
-2.05,1.5769752224117202
-2.04,1.566897594916476
-2.03,1.55689359798793
-2.02,1.5469636763467776
-2.01,1.5371082758668368
-2.0,1.5273278436627535
-1.99,1.517622828185793
-1.98,1.5079936793286723
-1.97,1.4984408485386975
-1.96,1.488964788940871
-1.95,1.4795659554699956
-1.94,1.4702448050124364
-1.93,1.4610017965581132
-1.92,1.45183739136254
-1.91,1.4427520531190314
-1.9,1.433746248141368
-1.89,1.4248204455573088
-1.88,1.4159751175128097
-1.87,1.407210739386592
-1.86,1.3985277900161375
-1.85,1.3899267519338938
-1.84,1.381408111614757
-1.83,1.3729723597337422
-1.82,1.364619991434342
-1.81,1.3563515066071687
-1.8,1.3481674101784034
-1.79,1.340068212408008
-1.78,1.3320544291970577
-1.77,1.324126582403581
-1.76,1.3162852001667567
-1.75,1.3085308172381787
-1.74,1.300863975319821
-1.73,1.2932852234077252
-1.72,1.2857951181399656
-1.71,1.2783942241484638
-1.7,1.271083114412491
-1.69,1.2638623706133174
-1.68,1.256732583487727
-1.67,1.2496943531789437
-1.66,1.242748289582833
-1.65,1.2358950126876742
-1.64,1.2291351529046057
-1.63,1.222469351386815
-1.62,1.2158982603342459
-1.61,1.2094225432812422
-1.6,1.2030428753639288
-1.59,1.1967599435632774
-1.58,1.190574446921497
-1.57,1.184487096726004
-1.56,1.178498616658823
-1.55,1.1726097429050757
-1.54,1.166821224216994
-1.53,1.161133821928221
-1.52,1.155548309912744
-1.51,1.1500654744831262
-1.5,1.1446861142224893
-1.49,1.1394110397435124
-1.48,1.1342410733689725
-1.47,1.1291770487262855
-1.46,1.1242198102502474
-1.45,1.1193702125862153
-1.44,1.1146291198875309
-1.43,1.1099974049989125
-1.42,1.1054759485200547
-1.41,1.1010656377403514
-1.4,1.09676736543957
-1.39,1.092582028546044
-1.38,1.0885105266460604
-1.37,1.0845537603380198
-1.36,1.0807126294254363
-1.35,1.076988030942717
-1.34,1.073380857009119
-1.33,1.069891992506804
-1.32,1.066522312579285
-1.31,1.0632726799486054
-1.3,1.0601439420493346
-1.29,1.0571369279798777
-1.28,1.0542524452734146
-1.27,1.051491276490582
-1.26,1.048854175639244
-1.25,1.0554767275823966
-1.24,1.0628766156291851
-1.23,1.0702823291246668
-1.22,1.077692752401326
-1.21,1.0851067605529732
-1.2,1.0925232198357566
-1.19,1.0999409880706406
-1.18,1.1073589150461771
-1.17,1.114775842921568
-1.16,1.1221906066298448
-1.15,1.1296020342802189
-1.14,1.1370089475600382
-1.13,1.1444101621364382
-1.12,1.1518044880552996
-1.11,1.1591907301401463
-1.1,1.166567688389022
-1.09,1.1739341583692315
-1.08,1.1812889316105055
-1.07,1.188630795995559
-1.06,1.1959585361487148
-1.05,1.2032709338216776
-1.04,1.2105667682770145
-1.03,1.2178448166686078
-1.02,1.225103854419646
-1.01,1.2323426555973
-1.0,1.2395599932847068
-0.99,1.2467546399497866
-0.98,1.2539253678110276
-0.97,1.2610709491999614
-0.96,1.2681901569204177
-0.95,1.2752817646050003
-0.94,1.2823445470676536
-0.93,1.2893772806535084
-0.92,1.2963787435850644
-0.91,1.3033477163054155
-0.9,1.3102829818179202
-0.89,1.3171833260228443
-0.88,1.3240475380505092
-0.87,1.3308744105913517
-0.86,1.3376627402226218
-0.85,1.3444113277318612
-0.84,1.3511189784373006
-0.83,1.3577845025047681
-0.82,1.3644067152617616
-0.81,1.3709844375079063
-0.8,1.37751649582263
-0.79,1.3840017228695007
-0.78,1.3904389576973966
-0.77,1.3968270460386094
-0.76,1.403164840603738
-0.75,1.40945120137342
-0.74,1.4156849958870108
-0.73,1.421865099528179
-0.72,1.4279903958071065
-0.71,1.434059776639696
-0.7,1.4400721426236434
-0.69,1.4460264033113015
-0.68,1.4519214774791198
-0.67,1.4577562933941923
-0.66,1.463529789077337
-0.65,1.4692409125628725
-0.64,1.4748886221552668
-0.63,1.4804718866821789
-0.62,1.4859896857443715
-0.61,1.4914410099619806
-0.6,1.4968248612175152
-0.59,1.5021402528951038
-0.58,1.5073862101165005
-0.57,1.5125617699732254
-0.56,1.5176659817552336
-0.55,1.5226979071758295
-0.54,1.5276566205927633
-0.53,1.5325412092258368
-0.52,1.5373507733702239
-0.51,1.542084426606376
-0.5,1.5467412960057647
-0.49,1.551320522332662
-0.48,1.5558212602419008
-0.47,1.5602426784728705
-0.46,1.5645839600389522
-0.45,1.5688443024132352
-0.44,1.5730229177098884
-0.43,1.5771190328614564
-0.42,1.5811318897916564
-0.41,1.5850607455844896
-0.4,1.5889048726483468
-0.39,1.5926635588765672
-0.38,1.5963361078032516
-0.37,1.5999218387547662
-0.36,1.603420086997251
-0.35,1.606830203879448
-0.34,1.6101515569714584
-0.33,1.6133835301989308
-0.32,1.6165255239733556
-0.31,1.6195769553174877
-0.3,1.622537257987024
-0.29,1.6254058825875806
-0.28,1.6281822966877977
-0.27,1.6308659849278646
-0.26,1.6334564491241137
-0.25,1.635953208369254
-0.24,1.6383557991286413
-0.23,1.640663775332265
-0.22,1.6428767084628113
-0.21,1.6449941876395595
-0.2,1.6470158196985363
-0.19,1.6489412292682921
-0.18,1.6507700588422294
-0.17,1.6525019688467228
-0.16,1.6541366377056725
-0.15,1.6556737619010544
-0.14,1.6571130560298588
-0.13,1.6584542528573465
-0.12,1.6596971033665566
-0.11,1.6608413768042274
-0.1,1.6618868607233015
-0.09,1.662833361021657
-0.08,1.6636807019774098
-0.07,1.6644287262807937
-0.06,1.6650772950626722
-0.05,1.6656262879194141
-0.04,1.6660756029345638
-0.03,1.6664251566971542
-0.02,1.666674884316535
-0.01,1.6668247394339453
0.0,1.6668746942309305
0.01,1.6668247394339764
0.02,1.6666748843165475
0.03,1.6664251566971648
0.04,1.6660756029345807
0.05,1.6656262879193964
0.06,1.6650772950626624
0.07,1.6644287262807778
0.08,1.6636807019773947
0.09,1.662833361021665
0.1,1.6618868607233308
0.11,1.660841376804239
0.12,1.6596971033665548
0.13,1.6584542528573314
0.14,1.657113056029889
0.15,1.6556737619010393
0.16,1.654136637705676
0.17,1.6525019688467397
0.18,1.6507700588422463
0.19,1.648941229268301
0.2,1.6470158196985292
0.21,1.6449941876396004
0.22,1.6428767084628086
0.23,1.6406637753322588
0.24,1.6383557991286457
0.25,1.6359532083692239
0.26,1.6334564491241208
0.27,1.6308659849278708
0.28,1.6281822966878075
0.29,1.6254058825875823
0.3,1.6225372579870179
0.31,1.6195769553174717
0.32,1.616525523973368
0.33,1.6133835301989325
0.34,1.610151556971422
0.35,1.606830203879472
0.36,1.603420086997236
0.37,1.5999218387547653
0.38,1.5963361078032339
0.39,1.5926635588765805
0.4,1.5889048726483583
0.41,1.5850607455844816
0.42,1.5811318897916795
0.43,1.577119032861459
0.44,1.5730229177098796
0.45,1.5688443024132326
0.46,1.5645839600389513
0.47,1.5602426784728758
0.48,1.5558212602419221
0.49,1.5513205223326443
0.5,1.5467412960057727
0.51,1.5420844266064018
0.52,1.537350773370214
0.53,1.5325412092258395
0.54,1.5276566205927846
0.55,1.5226979071758429
0.56,1.5176659817552514
0.57,1.5125617699732086
0.58,1.5073862101164828
0.59,1.5021402528951002
0.6,1.4968248612175117
0.61,1.4914410099619895
0.62,1.4859896857443857
0.63,1.4804718866822268
0.64,1.4748886221552544
0.65,1.4692409125628734
0.66,1.4635297890773344
0.67,1.4577562933941888
0.68,1.451921477479119
0.69,1.4460264033113015
0.7,1.4400721426236602
0.71,1.4340597766396845
0.72,1.4279903958070888
0.73,1.4218650995281878
0.74,1.4156849958869957
0.75,1.4094512013734048
0.76,1.4031648406037363
0.77,1.396827046038628
0.78,1.3904389576974117
0.79,1.3840017228695007
0.8,1.3775164958226114
0.81,1.3709844375078948
0.82,1.3644067152617474
0.83,1.3577845025047797
0.84,1.351118978437289
0.85,1.344411327731839
0.86,1.3376627402225978
0.87,1.3308744105913606
0.88,1.3240475380505279
0.89,1.3171833260228416
0.9,1.3102829818179265
0.91,1.3033477163054306
0.92,1.2963787435850938
0.93,1.2893772806535235
0.94,1.2823445470676749
0.95,1.275281764604978
0.96,1.2681901569204097
0.97,1.2610709491999401
0.98,1.2539253678110427
0.99,1.246754639949791
1.0,1.2395599932847006
1.01,1.2323426555972796
1.02,1.225103854419629
1.03,1.2178448166686344
1.04,1.2105667682770074
1.05,1.203270933821674
1.06,1.1959585361487077
1.07,1.1886307959955786
1.08,1.1812889316105029
1.09,1.1739341583692466
1.1,1.1665676883890148
1.11,1.1591907301401383
1.12,1.1518044880553022
1.13,1.1444101621364462
1.14,1.1370089475601262
1.15,1.1296020342801576
1.16,1.1221906066298484
1.17,1.1147758429216115
1.18,1.1073589150461647
1.19,1.099940988070653
1.2,1.0925232198357726
1.21,1.0851067605529545
1.22,1.0776927524013038
1.23,1.0702823291246384
1.24,1.0628766156292118
1.25,1.0554767275823762
1.26,1.0488541756392191
1.27,1.0514912764905846
1.28,1.0542524452733915
1.29,1.0571369279798244
1.3,1.0601439420492742
1.31,1.063272679948632
1.32,1.066522312579309
1.33,1.0698919925067418
1.34,1.073380857009134
1.35,1.0769880309427071
1.36,1.0807126294254452
1.37,1.0845537603380135
1.38,1.0885105266460444
1.39,1.0925820285460537
1.4,1.096767365439602
1.41,1.101065637740355
1.42,1.1054759485200725
1.43,1.1099974049989507
1.44,1.1146291198874545
1.45,1.1193702125862233
1.46,1.1242198102502723
1.47,1.1291770487262944
1.48,1.1342410733689654
1.49,1.139411039743523
1.5,1.1446861142224343
1.51,1.1500654744831262
1.52,1.1555483099127386
1.53,1.1611338219282707
1.54,1.166821224216994
1.55,1.1726097429050863
1.56,1.1784986166588478
1.57,1.1844870967259968
1.58,1.1905744469214952
1.59,1.196759943563313
1.6,1.2030428753639466
1.61,1.2094225432812369
1.62,1.2158982603342157
1.63,1.2224693513868239
1.64,1.2291351529045897
1.65,1.2358950126876884
1.66,1.2427482895828437
1.67,1.249694353178933
1.68,1.2567325834877217
1.69,1.2638623706132925
1.7,1.271083114412484
1.71,1.2783942241484727
1.72,1.285795118140033
1.73,1.29328522340775
1.74,1.300863975319821
1.75,1.3085308172381556
1.76,1.3162852001667158
1.77,1.324126582403549
1.78,1.3320544291970293
1.79,1.3400682124080348
1.8,1.3481674101783927
1.81,1.356351506607174
1.82,1.364619991434303
1.83,1.372972359733728
1.84,1.3814081116147694
1.85,1.389926751933917
1.86,1.398527790016102
1.87,1.407210739386631
1.88,1.4159751175128221
1.89,1.4248204455573177
1.9,1.4337462481413894
1.91,1.4427520531190385
1.92,1.4518373913625542
1.93,1.4610017965581115
1.94,1.470244805012399
1.95,1.479565955469953
1.96,1.4889647889408781
1.97,1.4984408485386798
1.98,1.5079936793286741
1.99,1.5176228281858268
2.0,1.5273278436627553
2.01,1.5371082758668067
2.02,1.5469636763467136
2.03,1.5568935979879228
2.04,1.566897594916437
2.05,1.5769752224117397
2.06,1.5871260368270246
2.07,1.597349595517473
2.08,1.6076454567763232
2.09,1.6180131797777353
2.1,1.62845232452678
2.11,1.6389624518155088
2.12,1.6495431231864028
2.13,1.6601939009003637
2.14,1.6709143479114061
2.15,1.6817040278465143
2.16,1.6925625049901338
2.17,1.7034893442740504
2.18,1.714484111271343
2.19,1.7255463721947386
2.2,1.7366756938991763
2.21,1.7478716438874535
2.22,1.7591337903200195
2.23,1.7704617020273439
2.24,1.781854948525785
2.25,1.793313100036027
2.26,1.8048357275034448
2.27,1.8164224026216864
2.28,1.82807269785779
2.29,1.8397861864791079
2.3,1.8515624425821997
2.31,1.863401041123021
2.32,1.875301557948621
2.33,1.8872635698295515
2.34,1.899286654493972
2.35,1.9113703906619612
2.36,1.9235143580808032
2.37,1.9357181375608459
2.38,1.9479813110115565
2.39,1.9603034614784551
2.4,1.9726841731792337
2.41,1.9851230315412085
2.42,1.9976196232377141
2.43,2.010173536224821
2.44,2.0227843597778445
2.45,2.0354516845277466
2.46,2.0481751024964705
2.47,2.060954207133113
2.48,2.0737885933481195
2.49,2.0866778575478246
2.5,2.099621597668701
2.51,2.1126194132096234
2.52,2.125670905264947
2.53,2.1387756765560937
2.54,2.1519333314620575
2.55,2.1651434760496144
2.56,2.178405718103125
2.57,2.191719667152041
2.58,2.2050849344991263
2.59,2.218501133246658
2.6,2.2319678783221946
2.61,2.2454847865037024
2.62,2.2590514764429237
2.63,2.27266756868838
2.64,2.2863326857079063
2.65,2.3000464519087256
2.66,2.313808493658529
2.67,2.3276184393039294
2.68,2.341475919188845
2.69,2.3553805656720357
2.7,2.3693320131434454
2.71,2.383329898039241
2.72,2.3973738588567617
2.73,2.4114635361683394
2.74,2.42559857263368
2.75,2.4397786130120416
2.76,2.454003304173252
2.77,2.468272295108143
2.78,2.482585236937581
2.79,2.496941782921837
2.8,2.511341588467353
2.81,2.5257843111350944
2.82,2.5402696106456712
2.83,2.554797148886193
2.84,2.569366589913681
2.85,2.5839775999608126
2.86,2.598629847438602
2.87,2.6133230029388486
2.88,2.6280567392374063
2.89,2.642830731295522
2.9,2.6576446562600804
2.91,2.672498193464614
2.92,2.6873910244293455
2.93,2.7023228328602436
2.94,2.7172933046477006
2.95,2.7323021278649193
2.96,2.7473489927658186
2.97,2.7624335917822904
2.98,2.7775556195205127
2.99,2.792714772758412
3.0,2.8079107504406196


==> anc/fig5/subpl_3_series_3.csv <==
x,y
-3.0,2.624926596993973
-2.99,2.6086265778557696
-2.98,2.592351453277921
-2.97,2.5761013519760247
-2.96,2.559876401992266
-2.95,2.543676730653896
-2.94,2.5275024645331037
-2.93,2.511353729404842
-2.92,2.4952306502037693
-2.91,2.4791333509814635
-2.9,2.4630619548616437
-2.89,2.4470165839962768
-2.88,2.4309973595188357
-2.87,2.4150044014992442
-2.86,2.399037828896226
-2.85,2.3830977595099405
-2.84,2.3671843099343857
-2.83,2.351297595507857
-2.82,2.335437730264175
-2.81,2.3196048268827205
-2.8,2.3037989966380383
-2.79,2.2880203493487574
-2.78,2.2722689933270566
-2.77,2.256545035326468
-2.76,2.240848580489951
-2.75,2.225179732297894
-2.74,2.2095385925154414
-2.73,2.193925261139883
-2.72,2.178339836348041
-2.71,2.162782414443191
-2.7,2.1472530898027973
-2.69,2.1317519548255515
-2.68,2.116279099878538
-2.67,2.1008346132464304
-2.66,2.085418581078285
-2.65,2.0700310873371564
-2.64,2.054672213749239
-2.63,2.0393420397542155
-2.62,2.0240406424554163
-2.61,2.00876809657297
-2.6,1.993524474395544
-2.59,1.9783098457357369
-2.58,1.963124277884818
-2.57,1.947967835571074
-2.56,1.9328405809178104
-2.55,1.9177425734048832
-2.54,1.9026738698316787
-2.53,1.8876345242825447
-2.52,1.8726245880948102
-2.51,1.8576441098290761
-2.5,1.8426931352434135
-2.49,1.8277717072698536
-2.48,1.8128798659950718
-2.47,1.7980176486438797
-2.46,1.7831850895681054
-2.45,1.7683822202382373
-2.44,1.7536090692408965
-2.43,1.7388656622803094
-2.42,1.724152022185411
-2.41,1.7094681689227134
-2.4,1.6948141196144402
-2.39,1.6801898885632198
-2.38,1.6655954872834808
-2.37,1.651030924539647
-2.36,1.6364962063920743
-2.35,1.6219913362494012
-2.34,1.6075163149314733
-2.33,1.593071140738223
-2.32,1.578655809529689
-2.31,1.5642703148138715
-2.3,1.5499146478456929
-2.29,1.5355887977357554
-2.28,1.5212927515696713
-2.27,1.5070264945394563
-2.26,1.4927900100859919
-2.25,1.4785832800539396
-2.24,1.4644062848594768
-2.23,1.4502590036714818
-2.22,1.43614141460594
-2.21,1.4220534949346586
-2.2,1.4079952213092337
-2.19,1.393966569999579
-2.18,1.3799675171483532
-2.17,1.3659980390417008
-2.16,1.352058112396028
-2.15,1.3381477146630765
-2.14,1.324266824351012
-2.13,1.3104154213646826
-2.12,1.2965934873635074
-2.11,1.2828010061385946
-2.1,1.2690379640090104
-2.09,1.2553043502370933
-2.08,1.2416001574644024
-2.07,1.2279253821667133
-2.06,1.2142800251308081
-2.05,1.2006640919504648
-2.04,1.1870775935445312
-2.03,1.1735205466949328
-2.02,1.1599929746066433
-2.01,1.1464949074880888
-2.0,1.1330263831532434
-1.99,1.1195874476445056
-1.98,1.1061781558766093
-1.97,1.0927985723016196
-1.96,1.0794487715941852
-1.95,1.066128839357292
-1.94,1.0528388728483176
-1.93,1.0395789817237535
-1.92,1.0263492888040329
-1.91,1.0131499308558265
-1.9,0.9999810593925478
-1.89,0.9868428414920647
-1.88,0.9737354606302357
-1.87,0.9606591175297456
-1.86,0.9476140310232744
-1.85,0.9346004389298006
-1.84,0.921618598942743
-1.83,0.908668789528809
-1.82,0.8957513108360278
-1.81,0.8828664856092256
-1.8,0.8700146601120142
-1.79,0.8571962050531514
-1.78,0.8444115165150166
-1.77,0.8316610168831531
-1.76,0.818945155774415
-1.75,0.8062644109612904
-1.74,0.7936192892905041
-1.73,0.7810103275939788
-1.72,0.7684380935881912
-1.71,0.7559031867609551
-1.7,0.7434062392417591
-1.69,0.7309479166536779
-1.68,0.7185289189427824
-1.67,0.7061499811831293
-1.66,0.6938118743531572
-1.65,0.681515406080452
-1.64,0.6692614213513117
-1.63,0.6570508031818338
-1.62,0.6448844732454813
-1.61,0.6327633924549598
-1.6,0.620688561492603
-1.59,0.6086610212856858
-1.58,0.5966818534224565
-1.57,0.5847521805039637
-1.56,0.5728731664265219
-1.55,0.5610460165904847
-1.54,0.549271978029779
-1.53,0.5375523394570756
-1.52,0.5258884312189593
-1.51,0.5142816251555544
-1.5,0.5027333343585809
-1.49,0.4912450128222403
-1.48,0.47981815498068947
-1.47,0.4684542951252997
-1.46,0.4571550066964072
-1.45,0.44592190144255106
-1.44,0.43475662844040386
-1.43,0.42366087296992383
-1.42,0.4126363552374226
-1.41,0.401684828940434
-1.4,0.39080807966859155
-1.39,0.38000792313413356
-1.38,0.36928620322653316
-1.37,0.35864478988560755
-1.36,0.3480855767889999
-1.35,0.3376104788486938
-1.34,0.32722142951411115
-1.33,0.316920377877862
-1.32,0.3067092855829259
-1.31,0.29659012353026704
-1.3,0.2865648683868738
-1.29,0.2766354988959936
-1.28,0.26680399199321414
-1.27,0.25707231873167835
-1.26,0.24744244002427962
-1.25,0.24705116536375016
-1.24,0.2474174197183121
-1.23,0.24777095041906527
-1.22,0.2481119154042215
-1.21,0.24844047828083315
-1.2,0.24875680801165867
-1.19,0.24906107860154236
-1.18,0.24935346878355613
-1.17,0.24963416170638553
-1.16,0.24990334462334918
-1.15,0.25016120858380386
-1.14,0.2504079481274113
-1.13,0.25064376098311314
-1.12,0.2508688477709038
-1.11,0.2510834117097378
-1.1,0.25128765833071487
-1.09,0.25148179519565783
-1.08,0.2516660316223316
-1.07,0.25184057841667684
-1.06,0.252005647611786
-1.05,0.25216145221442243
-1.04,0.2523082059591948
-1.03,0.2524461230708228
-1.02,0.25257541803435046
-1.01,0.25269630537375587
-1.0,0.25280899943911184
-0.99,0.25291371420190156
-0.98,0.2530106630594071
-0.97,0.2531000586473855
-0.96,0.2531821126614977
-0.95,0.2532570356873354
-0.94,0.2533250370390894
-0.93,0.25338632460664456
-0.92,0.2534411047109959
-0.91,0.25348958196829763
-0.9,0.25353195916163873
-0.89,0.2535684371212703
-0.88,0.2535992146124624
-0.87,0.25362448823101325
-0.86,0.25364445230655974
-0.85,0.2536592988128463
-0.84,0.25366921728547265
-0.83,0.25367439474623676
-0.82,0.2536750156343528
-0.81,0.2536712617439738
-0.8,0.25366331216815663
-0.79,0.2536513432487437
-0.78,0.25363552853182014
-0.77,0.2536160387290636
-0.76,0.253593041684093
-0.75,0.25356670234404355
-0.74,0.2535371827359425
-0.73,0.2535046419476341
-0.72,0.25346923611325156
-0.71,0.2534311184025766
-0.7,0.25339043901443414
-0.69,0.25334734517412905
-0.68,0.2533019811337782
-0.67,0.2532544881764407
-0.66,0.25320500462295836
-0.65,0.2531536658420164
-0.64,0.2531006042627544
-0.63,0.2530459493898194
-0.62,0.2529898278208096
-0.61,0.2529323632659555
-0.6,0.2528736765696795
-0.59,0.2528138857339579
-0.58,0.25275310594343026
-0.57,0.2526914495920538
-0.56,0.2526290263109514
-0.55,0.25256594299775337
-0.54,0.25250230384661343
-0.53,0.2524382103799754
-0.52,0.2523737614800208
-0.51,0.25230905342202536
-0.5,0.2522441799075814
-0.49,0.2521792320986611
-0.48,0.2521142986519367
-0.47,0.2520494657535828
-0.46,0.2519848171541259
-0.45,0.25192043420361543
-0.44,0.25185639588673414
-0.43,0.25179277885797635
-0.42,0.2517296574766661
-0.41,0.2516671038419611
-0.4,0.2516051878273702
-0.39,0.2515439771154151
-0.38,0.25148353723157335
-0.37,0.25142393157793475
-0.36,0.25136522146672746
-0.35,0.25130746615282096
-0.34,0.25125072286628125
-0.33,0.251195046843808
-0.32,0.25114049136010674
-0.31,0.2510871077582246
-0.3,0.25103494547942873
-0.29,0.2509840520922806
-0.28,0.2509344733210197
-0.27,0.2508862530732774
-0.26,0.2508394334668784
-0.25,0.25079405485595263
-0.24,0.2507501558561147
-0.23,0.25070777336900285
-0.22,0.2506669426056938
-0.21,0.25062769710948096
-0.2,0.25059006877776735
-0.19,0.2505540878827164
-0.18,0.2505197830915371
-0.17,0.25048718148534554
-0.16,0.2504563085775615
-0.15,0.2504271883308302
-0.14,0.25039984317353703
-0.13,0.2503742940149243
-0.12,0.2503505602596121
-0.11,0.25032865982082964
-0.1,0.2503086091329507
-0.09,0.25029042316296035
-0.08,0.2502741154205914
-0.07,0.25025969796820036
-0.06,0.25024718142900326
-0.05,0.25023657499467955
-0.04,0.2502278864317029
-0.03,0.2502211220870896
-0.02,0.2502162868926163
-0.01,0.25021338436850193
0.0,0.25021241662601224
0.01,0.250213384368549
0.02,0.2502162868926092
0.03,0.2502211220870967
0.04,0.25022788643172156
0.05,0.2502365749946751
0.06,0.2502471814290139
0.07,0.2502596979681986
0.08,0.2502741154205772
0.09,0.25029042316296035
0.1,0.25030860913299335
0.11,0.25032865982082786
0.12,0.2503505602596041
0.13,0.25037429401491273
0.14,0.25039984317354325
0.15,0.25042718833081956
0.16,0.2504563085775757
0.17,0.2504871814853553
0.18,0.25051978309152556
0.19,0.25055408788270483
0.2,0.2505900687777487
0.21,0.25062769710952804
0.22,0.25066694260568045
0.23,0.25070777336899397
0.24,0.2507501558561005
0.25,0.2507940548559269
0.26,0.25083943346687665
0.27,0.2508862530732694
0.28,0.2509344733209984
0.29,0.2509840520922699
0.3,0.25103494547943583
0.31,0.2510871077582344
0.32,0.25114049136012095
0.33,0.2511950468438018
0.34,0.2512507228662333
0.35,0.2513074661528387
0.36,0.2513652214667177
0.37,0.2514239315779667
0.38,0.2514835372315414
0.39,0.25154397711541954
0.4,0.2516051878273853
0.41,0.2516671038419629
0.42,0.2517296574766785
0.43,0.25179277885797635
0.44,0.25185639588673414
0.45,0.2519204342035746
0.46,0.2519848171541179
0.47,0.25204946575357745
0.48,0.25211429865194557
0.49,0.252179232098654
0.5,0.25224417990756454
0.51,0.25230905342203513
0.52,0.2523737614800101
0.53,0.25243821037998426
0.54,0.2525023038466596
0.55,0.2525659429977303
0.56,0.2526290263109834
0.57,0.25269144959201917
0.58,0.2527531059434365
0.59,0.2528138857339597
0.6,0.2528736765696866
0.61,0.25293236326596436
0.62,0.2529898278208158
0.63,0.2530459493898265
0.64,0.2531006042627375
0.65,0.2531536658420226
0.66,0.25320500462295303
0.67,0.25325448817642293
0.68,0.2533019811338031
0.69,0.2533473451741308
0.7,0.25339043901440395
0.71,0.2534311184025171
0.72,0.2534692361132329
0.73,0.25350464194765543
0.74,0.25353718273594517
0.75,0.2535667023440684
0.76,0.2535930416840886
0.77,0.2536160387290849
0.78,0.2536355285318388
0.79,0.25365134324870375
0.8,0.25366331216812465
0.81,0.25367126174399335
0.82,0.25367501563434747
0.83,0.25367439474626696
0.84,0.2536692172854762
0.85,0.2536592988128161
0.86,0.2536444523065251
0.87,0.25362448823099903
0.88,0.2535992146124668
0.89,0.25356843712128896
0.9,0.2535319591616574
0.91,0.25348958196830296
0.92,0.253441104711011
0.93,0.25338632460666677
0.94,0.25332503703912046
0.95,0.2532570356873416
0.96,0.25318211266151724
0.97,0.25310005864740504
0.98,0.2530106630594293
0.99,0.2529137142018687
1.0,0.25280899943910295
1.01,0.25269630537375143
1.02,0.25257541803433625
1.03,0.2524461230707935
1.04,0.25230820595919834
1.05,0.25216145221440467
1.06,0.252005647611778
1.07,0.2518405784166653
1.08,0.25166603162229517
1.09,0.25148179519564895
1.1,0.25128765833071753
1.11,0.2510834117097325
1.12,0.2508688477708745
1.13,0.25064376098312113
1.14,0.25040794812746725
1.15,0.25016120858375857
1.16,0.2499033446233394
1.17,0.2496341617064033
1.18,0.24935346878355436
1.19,0.2490610786015779
1.2,0.2487568080116862
1.21,0.24844047828080384
1.22,0.24811191540419486
1.23,0.24777095041907238
1.24,0.2474174197182979
1.25,0.2470511653637235
1.26,0.24744244002429383
1.27,0.25707231873169434
1.28,0.2668039919931928
1.29,0.2766354988960096
1.3,0.28656486838682405
1.31,0.29659012353028125
1.32,0.3067092855829454
1.33,0.3169203778778247
1.34,0.32722142951409694
1.35,0.33761047884867956
1.36,0.3480855767890052
1.37,0.35864478988562176
1.38,0.36928620322654915
1.39,0.38000792313415666
1.4,0.3908080796686004
1.41,0.40168482894043755
1.42,0.41263635523746167
1.43,0.4236608729699416
1.44,0.43475662844038965
1.45,0.4459219014425386
1.46,0.4571550066964285
1.47,0.46845429512528014
1.48,0.47981815498068947
1.49,0.4912450128222705
1.5,0.5027333343585472
1.51,0.5142816251555047
1.52,0.5258884312189558
1.53,0.537552339457088
1.54,0.5492719780297897
1.55,0.5610460165905469
1.56,0.5728731664265592
1.57,0.5847521805039726
1.58,0.5966818534224583
1.59,0.6086610212856041
1.6,0.6206885614926119
1.61,0.6327633924549882
1.62,0.6448844732454635
1.63,0.6570508031818054
1.64,0.6692614213513028
1.65,0.6815154060804431
1.66,0.6938118743531732
1.67,0.7061499811831666
1.68,0.7185289189427664
1.69,0.7309479166536406
1.7,0.7434062392417644
1.71,0.7559031867609196
1.72,0.7684380935882409
1.73,0.7810103275939788
1.74,0.7936192892905272
1.75,0.8062644109612265
1.76,0.8189451557744203
1.77,0.8316610168831886
1.78,0.844411516514997
1.79,0.8571962050531088
1.8,0.8700146601120302
1.81,0.8828664856092079
1.82,0.895751310836026
1.83,0.9086687895288783
1.84,0.9216185989427466
1.85,0.9346004389297793
1.86,0.9476140310232442
1.87,0.960659117529806
1.88,0.9737354606302588
1.89,0.9868428414921198
1.9,0.999981059392546
1.91,1.0131499308558105
1.92,1.0263492888040364
1.93,1.0395789817237553
1.94,1.0528388728482767
1.95,1.0661288393572832
1.96,1.0794487715941656
1.97,1.092798572301625
1.98,1.1061781558766164
1.99,1.1195874476445322
2.0,1.1330263831532683
2.01,1.1464949074880604
2.02,1.1599929746066397
2.03,1.1735205466949346
2.04,1.1870775935445188
2.05,1.2006640919505092
2.06,1.2142800251307868
2.07,1.2279253821667968
2.08,1.2416001574643936
2.09,1.2553043502371466
2.1,1.2690379640090317
2.11,1.2828010061385733
2.12,1.296593487363488
2.13,1.310415421364656
2.14,1.3242668243510227
2.15,1.3381477146630907
2.16,1.3520581123959854
2.17,1.3659980390416493
2.18,1.3799675171483852
2.19,1.39396656999957
2.2,1.4079952213092586
2.21,1.422053494934696
2.22,1.4361414146059115
2.23,1.4502590036715244
2.24,1.464406284859482
2.25,1.478583280053888
2.26,1.4927900100860558
2.27,1.5070264945395042
2.28,1.5212927515696624
2.29,1.5355887977357305
2.3,1.5499146478456804
2.31,1.564270314813859
2.32,1.578655809529696
2.33,1.5930711407382319
2.34,1.6075163149314111
2.35,1.6219913362494456
2.36,1.6364962063920245
2.37,1.651030924539727
2.38,1.6655954872834435
2.39,1.6801898885631967
2.4,1.694814119614385
2.41,1.709468168922756
2.42,1.724152022185402
2.43,1.7388656622802792
2.44,1.7536090692409196
2.45,1.7683822202382657
2.46,1.7831850895680432
2.47,1.7980176486438832
2.48,1.8128798659950114
2.49,1.8277717072698128
2.5,1.842693135243385
2.51,1.857644109829062
2.52,1.8726245880947854
2.53,1.8876345242825554
2.54,1.9026738698316965
2.55,1.9177425734048654
2.56,1.932840580917837
2.57,1.9479678355711236
2.58,1.9631242778848748
2.59,1.9783098457357102
2.6,1.9935244743955707
2.61,2.0087680965728865
2.62,2.0240406424554447
2.63,2.0393420397540893
2.64,2.0546722137492885
2.65,2.0700310873370533
2.66,2.085418581078274
2.67,2.100834613246427
2.68,2.116279099878602
2.69,2.1317519548254324
2.7,2.147253089802847
2.71,2.162782414443294
2.72,2.178339836348
2.73,2.1939252611399507
2.74,2.2095385925154876
2.75,2.2251797322979883
2.76,2.2408485804899456
2.77,2.256545035326461
2.78,2.2722689933270743
2.79,2.288020349348761
2.8,2.3037989966379016
2.81,2.3196048268827596
2.82,2.335437730264182
2.83,2.351297595507905
2.84,2.3671843099343732
2.85,2.383097759509914
2.86,2.399037828896253
2.87,2.4150044014992993
2.88,2.430997359518816
2.89,2.447016583996181
2.9,2.4630619548617787
2.91,2.4791333509813853
2.92,2.4952306502037978
2.93,2.5113537294048704
2.94,2.527502464533182
2.95,2.5436767306539423
2.96,2.559876401992266
2.97,2.5761013519760496
2.98,2.592351453277857
2.99,2.6086265778556985
3.0,2.6249265969939337


==> anc/fig5/subpl_3_series_4.csv <==
x,y
-3.0,2.624926596993941
-2.99,2.6086265778557767
-2.98,2.592351453277878
-2.97,2.576101351976135
-2.96,2.5598764019922804
-2.95,2.5436767306539174
-2.94,2.5275024645331072
-2.93,2.51135372940486
-2.92,2.4952306502037764
-2.91,2.479133350981442
-2.9,2.463061954861722
-2.89,2.4470165839963016
-2.88,2.430997359518809
-2.87,2.415004401499276
-2.86,2.3990378288961907
-2.85,2.3830977595099085
-2.84,2.3671843099343537
-2.83,2.3512975955078375
-2.82,2.3354377302642177
-2.81,2.3196048268827845
-2.8,2.303798996638017
-2.79,2.288020349348699
-2.78,2.2722689933270335
-2.77,2.2565450353264787
-2.76,2.24084858048996
-2.75,2.225179732297887
-2.74,2.2095385925154645
-2.73,2.1939252611399134
-2.72,2.178339836348009
-2.71,2.162782414443207
-2.7,2.147253089802856
-2.69,2.131751954825468
-2.68,2.1162790998785592
-2.67,2.1008346132464446
-2.66,2.085418581078274
-2.65,2.070031087337126
-2.64,2.0546722137492353
-2.63,2.0393420397541924
-2.62,2.0240406424554163
-2.61,2.008768096572952
-2.6,1.9935244743955352
-2.59,1.9783098457357333
-2.58,1.963124277884857
-2.57,1.947967835571058
-2.56,1.9328405809178086
-2.55,1.9177425734048956
-2.54,1.902673869831668
-2.53,1.887634524282543
-2.52,1.872624588094821
-2.51,1.8576441098290672
-2.5,1.8426931352433957
-2.49,1.8277717072698714
-2.48,1.8128798659950576
-2.47,1.798017648643869
-2.46,1.7831850895680912
-2.45,1.7683822202382338
-2.44,1.753609069240877
-2.43,1.7388656622802543
-2.42,1.7241520221854056
-2.41,1.7094681689227116
-2.4,1.6948141196144384
-2.39,1.6801898885632163
-2.38,1.665595487283472
-2.37,1.6510309245397394
-2.36,1.6364962063920352
-2.35,1.6219913362494367
-2.34,1.6075163149314804
-2.33,1.5930711407382336
-2.32,1.5786558095297156
-2.31,1.5642703148138626
-2.3,1.5499146478456822
-2.29,1.5355887977357536
-2.28,1.5212927515696588
-2.27,1.5070264945394705
-2.26,1.4927900100859954
-2.25,1.478583280053968
-2.24,1.4644062848595318
-2.23,1.4502590036715066
-2.22,1.4361414146059417
-2.21,1.4220534949346941
-2.2,1.4079952213092515
-2.19,1.393966569999602
-2.18,1.3799675171483816
-2.17,1.3659980390416742
-2.16,1.352058112396044
-2.15,1.338147714663064
-2.14,1.324266824351037
-2.13,1.310415421364679
-2.12,1.2965934873635145
-2.11,1.2828010061385928
-2.1,1.26903796400903
-2.09,1.2553043502371413
-2.08,1.241600157464399
-2.07,1.2279253821667098
-2.06,1.2142800251308064
-2.05,1.200664091950463
-2.04,1.187077593544542
-2.03,1.1735205466949452
-2.02,1.159992974606654
-2.01,1.1464949074880906
-2.0,1.1330263831532452
-1.99,1.1195874476445091
-1.98,1.1061781558766643
-1.97,1.0927985723016498
-1.96,1.0794487715941816
-1.95,1.066128839357333
-1.94,1.052838872848298
-1.93,1.0395789817237802
-1.92,1.0263492888040258
-1.91,1.0131499308558158
-1.9,0.9999810593925336
-1.89,0.9868428414920682
-1.88,0.973735460630234
-1.87,0.960659117529735
-1.86,0.9476140310232779
-1.85,0.93460043892979
-1.84,0.9216185989427483
-1.83,0.9086687895288605
-1.82,0.895751310836058
-1.81,0.8828664856092221
-1.8,0.8700146601120267
-1.79,0.8571962050531674
-1.78,0.8444115165150112
-1.77,0.8316610168831495
-1.76,0.8189451557744274
-1.75,0.8062644109612442
-1.74,0.793619289290497
-1.73,0.7810103275940001
-1.72,0.7684380935881912
-1.71,0.7559031867609605
-1.7,0.7434062392417768
-1.69,0.7309479166536743
-1.68,0.7185289189427806
-1.67,0.7061499811831631
-1.66,0.6938118743531732
-1.65,0.6815154060804307
-1.64,0.6692614213513188
-1.63,0.6570508031818179
-1.62,0.6448844732455008
-1.61,0.6327633924549971
-1.6,0.6206885614926012
-1.59,0.6086610212856343
-1.58,0.5966818534224547
-1.57,0.5847521805039815
-1.56,0.5728731664265272
-1.55,0.5610460165905113
-1.54,0.549271978029779
-1.53,0.5375523394570632
-1.52,0.525888431218954
-1.51,0.5142816251555242
-1.5,0.502733334358533
-1.49,0.4912450128222563
-1.48,0.47981815498069125
-1.47,0.4684542951252766
-1.46,0.4571550066963965
-1.45,0.44592190144253685
-1.44,0.4347566284403843
-1.43,0.42366087296992205
-1.42,0.41263635523744213
-1.41,0.4016848289404411
-1.4,0.39080807966855957
-1.39,0.3800079231341158
-1.38,0.36928620322652783
-1.37,0.35864478988560755
-1.36,0.3480855767889697
-1.35,0.3376104788486707
-1.34,0.3272214295140916
-1.33,0.31692037787784777
-1.32,0.3067092855829223
-1.31,0.29659012353024217
-1.3,0.28656486838687023
-1.29,0.2766354988960238
-1.28,0.26680399199321236
-1.27,0.25707231873169434
-1.26,0.24744244002427607
-1.25,0.24705116536373595
-1.24,0.24741741971830322
-1.23,0.24777095041906882
-1.22,0.24811191540422506
-1.21,0.24844047828083493
-1.2,0.24875680801168532
-1.19,0.24906107860155569
-1.18,0.24935346878355436
-1.17,0.24963416170637043
-1.16,0.24990334462333852
-1.15,0.2501612085837781
-1.14,0.25040794812740863
-1.13,0.2506437609831176
-1.12,0.2508688477708887
-1.11,0.2510834117097458
-1.1,0.2512876583307344
-1.09,0.25148179519564984
-1.08,0.2516660316223085
-1.07,0.25184057841666085
-1.06,0.2520056476117869
-1.05,0.2521614522144251
-1.04,0.25230820595920367
-1.03,0.2524461230708219
-1.02,0.25257541803433714
-1.01,0.2526963053737532
-1.0,0.2528089994390914
-0.99,0.2529137142018998
-0.98,0.253010663059408
-0.97,0.2531000586474077
-0.96,0.2531821126615341
-0.95,0.2532570356873496
-0.94,0.2533250370391018
-0.93,0.25649762791370456
-0.92,0.26194294290966624
-0.91,0.2672536171021731
-0.9,0.2724309557190683
-0.89,0.27747636056671166
-0.88,0.28239132558764
-0.87,0.2871774321327081
-0.86,0.29183634398435565
-0.85,0.29636980216774056
-0.84,0.3007796195897585
-0.83,0.3050676755429338
-0.82,0.30923591011332086
-0.81,0.31328631852953137
-0.8,0.3172209454895194
-0.79,0.32104187949918384
-0.78,0.3247512472562102
-0.77,0.3283512081097619
-0.76,0.33184394862380273
-0.75,0.3352316772706141
-0.74,0.33851661927697485
-0.73,0.34170101164348754
-0.72,0.3447870983551846
-0.71,0.3477771257971387
-0.7,0.3506733383886669
-0.69,0.353477974444635
-0.68,0.3561932622714661
-0.67,0.3588214165023782
-0.66,0.3613646346748691
-0.65,0.3638250940502896
-0.64,0.36620494867502895
-0.63,0.36850632667979166
-0.62,0.37073132781285967
-0.61,0.3728820212017352
-0.6,0.3749604433362048
-0.59,0.3769685962650646
-0.58,0.3789084459986176
-0.57,0.38078192110700826
-0.56,0.38259091150562874
-0.55,0.38433726741730645
-0.54,0.3860227985011271
-0.53,0.38764927313846176
-0.52,0.3892184178645577
-0.51,0.39073191693723874
-0.5,0.39219141203145913
-0.49,0.39359850205060987
-0.48,0.3949547430448552
-0.47,0.3962616482273926
-0.46,0.3975206880794824
-0.45,0.39873329053639583
-0.44,0.39990084124540903
-0.43,0.40102468388867063
-0.42,0.40210612056345774
-0.41,0.4031464122129149
-0.4,0.40414677910073316
-0.39,0.40510840132409154
-0.38,0.4060324193585325
-0.37,0.4069199346299417
-0.36,0.4077720101087836
-0.35,0.40858967092159215
-0.34,0.4093739049759746
-0.33,0.41012566359488734
-0.32,0.41084586215709695
-0.31,0.4115353807398039
-0.3,0.41219506476145273
-0.29,0.4128257256208947
-0.28,0.4134281413315355
-0.27,0.41400305714724084
-0.26,0.4145511861788229
-0.25,0.4150732099984884
-0.24,0.41556977923137417
-0.23,0.4160415141320799
-0.22,0.41648900514525167
-0.21,0.41691281344883624
-0.2,0.417313471479166
-0.19,0.41769148343678
-0.18,0.4180473257720463
-0.17,0.4183814476504768
-0.16,0.41869427139638216
-0.15,0.41898619291450423
-0.14,0.41925758208971864
-0.13,0.41950878316349094
-0.12,0.4197401150874658
-0.11,0.41995187185365257
-0.1,0.42014432280066405
-0.09,0.420317712896356
-0.08,0.42047226299605445
-0.07,0.4206081700768749
-0.06,0.42072560744737775
-0.05,0.42082472493297285
-0.04,0.4209056490366585
-0.03,0.4209684830750353
-0.02,0.4210133072898534
-0.01,0.42104017893463297
0.0,0.42104913233684016
0.01,0.4210401789346516
0.02,0.4210133072898401
0.03,0.42096848307504153
0.04,0.4209056490366718
0.05,0.4208247249329933
0.06,0.42072560744737064
0.07,0.42060817007686513
0.08,0.42047226299603935
0.09,0.4203177128963569
0.1,0.4201443228006818
0.11,0.4199518718536517
0.12,0.41974011508746933
0.13,0.4195087831634732
0.14,0.4192575820897231
0.15,0.4189861929144971
0.16,0.41869427139637416
0.17,0.418381447650499
0.18,0.4180473257720543
0.19,0.41769148343675866
0.2,0.4173134714791882
0.21,0.4169128134488611
0.22,0.41648900514524634
0.23,0.4160415141320888
0.24,0.41556977923136973
0.25,0.4150732099984644
0.26,0.41455118617880604
0.27,0.4140030571472648
0.28,0.41342814133152483
0.29,0.41282572562088404
0.3,0.4121950647614465
0.31,0.41153538073978346
0.32,0.4108458621571014
0.33,0.410125663594882
0.34,0.4093739049759515
0.35,0.4085896709216197
0.36,0.4077720101087934
0.37,0.40691993462994525
0.38,0.40603241935851475
0.39,0.4051084013240853
0.4,0.4041467791007536
0.41,0.40314641221289094
0.42,0.40210612056347816
0.43,0.4010246838886804
0.44,0.39990084124539926
0.45,0.39873329053640294
0.46,0.39752068807949037
0.47,0.3962616482273864
0.48,0.3949547430448632
0.49,0.3935985020506054
0.5,0.39219141203145647
0.51,0.39073191693724674
0.52,0.3892184178645639
0.53,0.38764927313847597
0.54,0.38602279850114307
0.55,0.38433726741728513
0.56,0.3825909115056332
0.57,0.38078192110699405
0.58,0.37890844599862294
0.59,0.37696859626507173
0.6,0.3749604433362075
0.61,0.37288202120176095
0.62,0.3707313278128854
0.63,0.36850632667981476
0.64,0.36620494867503606
0.65,0.36382509405030206
0.66,0.361364634674854
0.67,0.3588214165023871
0.68,0.35619326227144565
0.69,0.35347797444464124
0.7,0.350673338388658
0.71,0.3477771257971174
0.72,0.34478709835516774
0.73,0.34170101164350264
0.74,0.33851661927694554
0.75,0.33523167727061853
0.76,0.3318439486238072
0.77,0.32835120810976015
0.78,0.32475124725622795
0.79,0.3210418794991705
0.8,0.3172209454894883
0.81,0.3132863185295518
0.82,0.3092359101132951
0.83,0.3050676755429391
0.84,0.30077961958977006
0.85,0.29636980216771835
0.86,0.29183634398432723
0.87,0.28717743213273383
0.88,0.28239132558763025
0.89,0.27747636056671965
0.9,0.2724309557190745
0.91,0.2672536171021518
0.92,0.26194294290968756
0.93,0.2564976279137303
0.94,0.2533250370391267
0.95,0.25325703568735225
0.96,0.25318211266151813
0.97,0.25310005864741214
0.98,0.2530106630594098
0.99,0.2529137142018847
1.0,0.2528089994390985
1.01,0.2526963053737683
1.02,0.25257541803432737
1.03,0.25244612307081304
1.04,0.25230820595918324
1.05,0.2521614522144109
1.06,0.25200564761177624
1.07,0.2518405784166635
1.08,0.2516660316222996
1.09,0.25148179519564806
1.1,0.251287658330714
1.11,0.2510834117097538
1.12,0.25086884777087715
1.13,0.2506437609831167
1.14,0.25040794812747613
1.15,0.2501612085837488
1.16,0.24990334462335095
1.17,0.24963416170640684
1.18,0.24935346878355968
1.19,0.24906107860156812
1.2,0.2487568080116862
1.21,0.24844047828081184
1.22,0.24811191540419664
1.23,0.2477709504190564
1.24,0.24741741971830855
1.25,0.24705116536371285
1.26,0.24744244002426186
1.27,0.25707231873169434
1.28,0.26680399199319815
1.29,0.2766354988959794
1.3,0.2865648683868347
1.31,0.2965901235302688
1.32,0.30670928558295074
1.33,0.3169203778777998
1.34,0.32722142951409694
1.35,0.337610478848676
1.36,0.34808557678895724
1.37,0.35864478988560045
1.38,0.36928620322654737
1.39,0.3800079231341389
1.4,0.39080807966856135
1.41,0.40168482894043045
1.42,0.41263635523744746
1.43,0.4236608729699629
1.44,0.4347566284403648
1.45,0.4459219014425102
1.46,0.4571550066963894
1.47,0.4684542951252748
1.48,0.47981815498068414
1.49,0.49124501282225275
1.5,0.5027333343585259
1.51,0.5142816251555171
1.52,0.5258884312189487
1.53,0.5375523394570898
1.54,0.5492719780297861
1.55,0.5610460165905291
1.56,0.572873166426568
1.57,0.5847521805039673
1.58,0.5966818534224636
1.59,0.6086610212856698
1.6,0.6206885614926154
1.61,0.632763392455006
1.62,0.6448844732454901
1.63,0.6570508031818125
1.64,0.6692614213513206
1.65,0.6815154060804378
1.66,0.6938118743532193
1.67,0.7061499811831737
1.68,0.7185289189427628
1.69,0.730947916653669
1.7,0.7434062392417804
1.71,0.7559031867609551
1.72,0.768438093588232
1.73,0.7810103275940019
1.74,0.7936192892905165
1.75,0.8062644109612531
1.76,0.8189451557744274
1.77,0.8316610168831815
1.78,0.8444115165150059
1.79,0.8571962050531514
1.8,0.8700146601120569
1.81,0.8828664856092221
1.82,0.8957513108360438
1.83,0.9086687895288605
1.84,0.9216185989427785
1.85,0.9346004389297846
1.86,0.947614031023269
1.87,0.9606591175297741
1.88,0.9737354606302908
1.89,0.9868428414921038
1.9,0.9999810593925353
1.91,1.0131499308558034
1.92,1.02634928880404
1.93,1.0395789817237606
1.94,1.052838872848291
1.95,1.0661288393572956
1.96,1.079448771594162
1.97,1.0927985723016391
1.98,1.1061781558766643
1.99,1.1195874476445198
2.0,1.1330263831532754
2.01,1.1464949074880568
2.02,1.1599929746065882
2.03,1.173520546694931
2.04,1.1870775935445064
2.05,1.2006640919504843
2.06,1.2142800251308241
2.07,1.2279253821667826
2.08,1.2416001574644184
2.09,1.2553043502371377
2.1,1.2690379640090477
2.11,1.2828010061385893
2.12,1.2965934873634737
2.13,1.310415421364672
2.14,1.3242668243510298
2.15,1.3381477146630942
2.16,1.3520581123960245
2.17,1.3659980390416564
2.18,1.3799675171483887
2.19,1.3939665699995967
2.2,1.4079952213092408
2.21,1.422053494934671
2.22,1.4361414146059346
2.23,1.4502590036715652
2.24,1.464406284859482
2.25,1.478583280053904
2.26,1.4927900100860594
2.27,1.5070264945394811
2.28,1.5212927515696801
2.29,1.535588797735718
2.3,1.549914647845723
2.31,1.5642703148138484
2.32,1.5786558095296943
2.33,1.5930711407382852
2.34,1.607516314931452
2.35,1.6219913362494527
2.36,1.6364962063920494
2.37,1.6510309245397128
2.38,1.6655954872834737
2.39,1.6801898885632038
2.4,1.694814119614442
2.41,1.7094681689227702
2.42,1.724152022185418
2.43,1.738865662280297
2.44,1.7536090692409037
2.45,1.7683822202383102
2.46,1.7831850895680432
2.47,1.7980176486439134
2.48,1.8128798659950398
2.49,1.8277717072698554
2.5,1.8426931352433886
2.51,1.8576441098290832
2.52,1.8726245880947197
2.53,1.8876345242826034
2.54,1.9026738698317232
2.55,1.9177425734048565
2.56,1.9328405809178015
2.57,1.9479678355711165
2.58,1.9631242778849067
2.59,1.9783098457356783
2.6,1.9935244743955298
2.61,2.008768096572906
2.62,2.0240406424554322
2.63,2.0393420397540787
2.64,2.054672213749294
2.65,2.070031087337087
2.66,2.085418581078253
2.67,2.1008346132464197
2.68,2.1162790998785486
2.69,2.1317519548254324
2.7,2.1472530898028257
2.71,2.162782414443255
2.72,2.178339836348
2.73,2.1939252611399116
2.74,2.2095385925154662
2.75,2.225179732297944
2.76,2.240848580489958
2.77,2.256545035326507
2.78,2.2722689933270495
2.79,2.288020349348745
2.8,2.3037989966379016
2.81,2.319604826882756
2.82,2.335437730264168
2.83,2.3512975955079245
2.84,2.3671843099343377
2.85,2.383097759509919
2.86,2.3990378288962795
2.87,2.4150044014992957
2.88,2.4309973595188143
2.89,2.4470165839962412
2.9,2.4630619548617183
2.91,2.479133350981442
2.92,2.4952306502037587
2.93,2.5113537294048704
2.94,2.527502464533214
2.95,2.543676730653882
2.96,2.55987640199222
2.97,2.5761013519761313
2.98,2.592351453277832
2.99,2.6086265778556736
3.0,2.6249265969939835


==> anc/fig6/subpl_1_series_1_x-axis.csv <==
x
-0.999
-0.989
-0.979
-0.969
-0.959
-0.949
-0.939
-0.929
-0.919
-0.909
-0.899
-0.889
-0.879
-0.869
-0.859
-0.849
-0.839
-0.829
-0.819
-0.809
-0.799
-0.789
-0.779
-0.769
-0.759
-0.749
-0.739
-0.729
-0.719
-0.709
-0.699
-0.689
-0.679
-0.669
-0.659
-0.649
-0.639
-0.629
-0.619
-0.609
-0.599
-0.589
-0.579
-0.569
-0.559
-0.549
-0.539
-0.529
-0.519
-0.509
-0.499
-0.489
-0.479
-0.469
-0.459
-0.449
-0.439
-0.429
-0.419
-0.409
-0.399
-0.389
-0.379
-0.369
-0.359
-0.349
-0.339
-0.329
-0.319
-0.309
-0.299
-0.289
-0.279
-0.269
-0.259
-0.249
-0.239
-0.229
-0.219
-0.209
-0.199
-0.189
-0.179
-0.169
-0.159
-0.149
-0.139
-0.129
-0.119
-0.109
-0.099
-0.089
-0.079
-0.069
-0.059
-0.049
-0.039
-0.029
-0.019
-0.009
0.001
0.011
0.021
0.031
0.041
0.051
0.061
0.071
0.081
0.091
0.101
0.111
0.121
0.131
0.141
0.151
0.161
0.171
0.181
0.191
0.201
0.211
0.221
0.231
0.241
0.251
0.261
0.271
0.281
0.291
0.301
0.311
0.321
0.331
0.341
0.351
0.361
0.371
0.381
0.391
0.401
0.411
0.421
0.431
0.441
0.451
0.461
0.471
0.481
0.491
0.501
0.511
0.521
0.531
0.541
0.551
0.561
0.571
0.581
0.591
0.601
0.611
0.621
0.631
0.641
0.651
0.661
0.671
0.681
0.691
0.701
0.711
0.721
0.731
0.741
0.751
0.761
0.771
0.781
0.791
0.801
0.811
0.821
0.831
0.841
0.851
0.861
0.871
0.881
0.891
0.901
0.911
0.921
0.931
0.941
0.951
0.961
0.971
0.981
0.991


==> anc/fig6/subpl_1_series_1_y-axis.csv <==
x
-4.999
-4.989
-4.979
-4.969
-4.959
-4.949
-4.939
-4.929
-4.919
-4.909
-4.899
-4.889
-4.879
-4.869
-4.859
-4.849
-4.839
-4.829
-4.819
-4.809
-4.799
-4.789
-4.779
-4.769
-4.759
-4.749
-4.739
-4.729
-4.719
-4.709
-4.699
-4.689
-4.679
-4.669
-4.659
-4.649
-4.639
-4.629
-4.619
-4.609
-4.599
-4.589
-4.579
-4.569
-4.559
-4.549
-4.539
-4.529
-4.519
-4.509
-4.499
-4.489
-4.479
-4.469
-4.459
-4.449
-4.439
-4.429
-4.419
-4.409
-4.399
-4.389
-4.379
-4.369
-4.359
-4.349
-4.339
-4.329
-4.319
-4.309
-4.299
-4.289
-4.279
-4.269
-4.259
-4.249
-4.239
-4.229
-4.219
-4.209
-4.199
-4.189
-4.179
-4.169
-4.159
-4.149
-4.139
-4.129
-4.119
-4.109
-4.099
-4.089
-4.079
-4.069
-4.059
-4.049
-4.039
-4.029
-4.019
-4.009
-3.999
-3.989
-3.979
-3.969
-3.959
-3.949
-3.939
-3.929
-3.919
-3.909
-3.899
-3.889
-3.879
-3.869
-3.859
-3.849
-3.839
-3.829
-3.819
-3.809
-3.799
-3.789
-3.779
-3.769
-3.759
-3.749
-3.739
-3.729
-3.719
-3.709
-3.699
-3.689
-3.679
-3.669
-3.659
-3.649
-3.639
-3.629
-3.619
-3.609
-3.599
-3.589
-3.579
-3.569
-3.559
-3.549
-3.539
-3.529
-3.519
-3.509
-3.499
-3.489
-3.479
-3.469
-3.459
-3.449
-3.439
-3.429
-3.419
-3.409
-3.399
-3.389
-3.379
-3.369
-3.359
-3.349
-3.339
-3.329
-3.319
-3.309
-3.299
-3.289
-3.279
-3.269
-3.259
-3.249
-3.239
-3.229
-3.219
-3.209
-3.199
-3.189
-3.179
-3.169
-3.159
-3.149
-3.139
-3.129
-3.119
-3.109
-3.099
-3.089
-3.079
-3.069
-3.059
-3.049
-3.039
-3.029
-3.019
-3.009
-2.999
-2.989
-2.979
-2.969
-2.959
-2.949
-2.939
-2.929
-2.919
-2.909
-2.899
-2.889
-2.879
-2.869
-2.859
-2.849
-2.839
-2.829
-2.819
-2.809
-2.799
-2.789
-2.779
-2.769
-2.759
-2.749
-2.739
-2.729
-2.719
-2.709
-2.699
-2.689
-2.679
-2.669
-2.659
-2.649
-2.639
-2.629
-2.619
-2.609
-2.599
-2.589
-2.579
-2.569
-2.559
-2.549
-2.539
-2.529
-2.519
-2.509
-2.499
-2.489
-2.479
-2.469
-2.459
-2.449
-2.439
-2.429
-2.419
-2.409
-2.399
-2.389
-2.379
-2.369
-2.359
-2.349
-2.339
-2.329
-2.319
-2.309
-2.299
-2.289
-2.279
-2.269
-2.259
-2.249
-2.239
-2.229
-2.219
-2.209
-2.199
-2.189
-2.179
-2.169
-2.159
-2.149
-2.139
-2.129
-2.119
-2.109
-2.099
-2.089
-2.079
-2.069
-2.059
-2.049
-2.039
-2.029
-2.019
-2.009
-1.999
-1.989
-1.979
-1.969
-1.959
-1.949
-1.939
-1.929
-1.919
-1.909
-1.899
-1.889
-1.879
-1.869
-1.859
-1.849
-1.839
-1.829
-1.819
-1.809
-1.799
-1.789
-1.779
-1.769
-1.759
-1.749
-1.739
-1.729
-1.719
-1.709
-1.699
-1.689
-1.679
-1.669
-1.659
-1.649
-1.639
-1.629
-1.619
-1.609
-1.599
-1.589
-1.579
-1.569
-1.559
-1.549
-1.539
-1.529
-1.519
-1.509
-1.499
-1.489
-1.479
-1.469
-1.459
-1.449
-1.439
-1.429
-1.419
-1.409
-1.399
-1.389
-1.379
-1.369
-1.359
-1.349
-1.339
-1.329
-1.319
-1.309
-1.299
-1.289
-1.279
-1.269
-1.259
-1.249
-1.239
-1.229
-1.219
-1.209
-1.199
-1.189
-1.179
-1.169
-1.159
-1.149
-1.139
-1.129
-1.119
-1.109
-1.099
-1.089
-1.079
-1.069
-1.059
-1.049
-1.039
-1.029
-1.019
-1.009
-0.999
-0.989
-0.979
-0.969
-0.959
-0.949
-0.939
-0.929
-0.919
-0.909
-0.899
-0.889
-0.879
-0.869
-0.859
-0.849
-0.839
-0.829
-0.819
-0.809
-0.799
-0.789
-0.779
-0.769
-0.759
-0.749
-0.739
-0.729
-0.719
-0.709
-0.699
-0.689
-0.679
-0.669
-0.659
-0.649
-0.639
-0.629
-0.619
-0.609
-0.599
-0.589
-0.579
-0.569
-0.559
-0.549
-0.539
-0.529
-0.519
-0.509
-0.499
-0.489
-0.479
-0.469
-0.459
-0.449
-0.439
-0.429
-0.419
-0.409
-0.399
-0.389
-0.379
-0.369
-0.359
-0.349
-0.339
-0.329
-0.319
-0.309
-0.299
-0.289
-0.279
-0.269
-0.259
-0.249
-0.239
-0.229
-0.219
-0.209
-0.199
-0.189
-0.179
-0.169
-0.159
-0.149
-0.139
-0.129
-0.119
-0.109
-0.099
-0.089
-0.079
-0.069
-0.059
-0.049
-0.039
-0.029
-0.019
-0.009
0.001
0.011
0.021
0.031
0.041
0.051
0.061
0.071
0.081
0.091
0.101
0.111
0.121
0.131
0.141
0.151
0.161
0.171
0.181
0.191
0.201
0.211
0.221
0.231
0.241
0.251
0.261
0.271
0.281
0.291
0.301
0.311
0.321
0.331
0.341
0.351
0.361
0.371
0.381
0.391
0.401
0.411
0.421
0.431
0.441
0.451
0.461
0.471
0.481
0.491
0.501
0.511
0.521
0.531
0.541
0.551
0.561
0.571
0.581
0.591
0.601
0.611
0.621
0.631
0.641
0.651
0.661
0.671
0.681
0.691
0.701
0.711
0.721
0.731
0.741
0.751
0.761
0.771
0.781
0.791
0.801
0.811
0.821
0.831
0.841
0.851
0.861
0.871
0.881
0.891
0.901
0.911
0.921
0.931
0.941
0.951
0.961
0.971
0.981
0.991
1.001
1.011
1.021
1.031
1.041
1.051
1.061
1.071
1.081
1.091
1.101
1.111
1.121
1.131
1.141
1.151
1.161
1.171
1.181
1.191
1.201
1.211
1.221
1.231
1.241
1.251
1.261
1.271
1.281
1.291
1.301
1.311
1.321
1.331
1.341
1.351
1.361
1.371
1.381
1.391
1.401
1.411
1.421
1.431
1.441
1.451
1.461
1.471
1.481
1.491
1.501
1.511
1.521
1.531
1.541
1.551
1.561
1.571
1.581
1.591
1.601
1.611
1.621
1.631
1.641
1.651
1.661
1.671
1.681
1.691
1.701
1.711
1.721
1.731
1.741
1.751
1.761
1.771
1.781
1.791
1.801
1.811
1.821
1.831
1.841
1.851
1.861
1.871
1.881
1.891
1.901
1.911
1.921
1.931
1.941
1.951
1.961
1.971
1.981
1.991
2.001
2.011
2.021
2.031
2.041
2.051
2.061
2.071
2.081
2.091
2.101
2.111
2.121
2.131
2.141
2.151
2.161
2.171
2.181
2.191
2.201
2.211
2.221
2.231
2.241
2.251
2.261
2.271
2.281
2.291
2.301
2.311
2.321
2.331
2.341
2.351
2.361
2.371
2.381
2.391
2.401
2.411
2.421
2.431
2.441
2.451
2.461
2.471
2.481
2.491
2.501
2.511
2.521
2.531
2.541
2.551
2.561
2.571
2.581
2.591
2.601
2.611
2.621
2.631
2.641
2.651
2.661
2.671
2.681
2.691
2.701
2.711
2.721
2.731
2.741
2.751
2.761
2.771
2.781
2.791
2.801
2.811
2.821
2.831
2.841
2.851
2.861
2.871
2.881
2.891
2.901
2.911
2.921
2.931
2.941
2.951
2.961
2.971
2.981
2.991
3.001
3.011
3.021
3.031
3.041
3.051
3.061
3.071
3.081
3.091
3.101
3.111
3.121
3.131
3.141
3.151
3.161
3.171
3.181
3.191
3.201
3.211
3.221
3.231
3.241
3.251
3.261
3.271
3.281
3.291
3.301
3.311
3.321
3.331
3.341
3.351
3.361
3.371
3.381
3.391
3.401
3.411
3.421
3.431
3.441
3.451
3.461
3.471
3.481
3.491
3.501
3.511
3.521
3.531
3.541
3.551
3.561
3.571
3.581
3.591
3.601
3.611
3.621
3.631
3.641
3.651
3.661
3.671
3.681
3.691
3.701
3.711
3.721
3.731
3.741
3.751
3.761
3.771
3.781
3.791
3.801
3.811
3.821
3.831
3.841
3.851
3.861
3.871
3.881
3.891
3.901
3.911
3.921
3.931
3.941
3.951
3.961
3.971
3.981
3.991
4.001
4.011
4.021
4.031
4.041
4.051
4.061
4.071
4.081
4.091
4.101
4.111
4.121
4.131
4.141
4.151
4.161
4.171
4.181
4.191
4.201
4.211
4.221
4.231
4.241
4.251
4.261
4.271
4.281
4.291
4.301
4.311
4.321
4.331
4.341
4.351
4.361
4.371
4.381
4.391
4.401
4.411
4.421
4.431
4.441
4.451
4.461
4.471
4.481
4.491
4.501
4.511
4.521
4.531
4.541
4.551
4.561
4.571
4.581
4.591
4.601
4.611
4.621
4.631
4.641
4.651
4.661
4.671
4.681
4.691
4.701
4.711
4.721
4.731
4.741
4.751
4.761
4.771
4.781
4.791
4.801
4.811
4.821
4.831
4.841
4.851
4.861
4.871
4.881
4.891
4.901
4.911
4.921
4.931
4.941
4.951
4.961
4.971
4.981
4.991


==> anc/fig6/subpl_1_series_2.csv <==
x,y
0.9,0.0
0.8982240555854444,0.06279051952931337
0.89290323118303,0.12533323356430426
0.8840585256558199,0.1873813145857246
0.871724845015768,0.2486898871648548
0.8559508646656382,0.3090169943749474
0.8367988372994263,0.3681245526846779
0.8143443472194175,0.4257792915650727
0.7886760120394772,0.4817536741017153
0.7598951329518135,0.5358267949789967
0.7281152949374528,0.5877852522924731
0.6934619184982104,0.6374239897486896
0.6560717646792704,0.6845471059286886
0.6160923953358198,0.7289686274214116
0.5736815907738206,0.7705132427757893
0.5290067270632258,0.8090169943749475
0.4822441154810969,0.8443279255020151
0.4335783066915436,0.8763066800438637
0.3832013624085654,0.9048270524660196
0.33131209741621026,0.9297764858882513
0.27811529493745274,0.9510565162951535
0.22382089844836947,0.9685831611286311
0.16864318312715226,0.9822872507286886
0.11279991020787383,0.9921147013144779
0.056511467576382174,0.9980267284282716
5.5109105961630896e-17,1.0
-0.05651146757638206,0.9980267284282716
-0.11279991020787393,0.9921147013144778
-0.16864318312715235,0.9822872507286886
-0.22382089844836917,0.9685831611286312
-0.27811529493745263,0.9510565162951536
-0.3313120974162102,0.9297764858882515
-0.38320136240856545,0.9048270524660195
-0.4335783066915439,0.8763066800438635
-0.4822441154810972,0.844327925502015
-0.5290067270632257,0.8090169943749475
-0.5736815907738207,0.7705132427757893
-0.6160923953358198,0.7289686274214114
-0.6560717646792702,0.6845471059286888
-0.6934619184982103,0.6374239897486899
-0.7281152949374526,0.5877852522924732
-0.7598951329518134,0.535826794978997
-0.7886760120394771,0.4817536741017156
-0.8143443472194174,0.4257792915650729
-0.8367988372994263,0.36812455268467814
-0.8559508646656382,0.3090169943749475
-0.871724845015768,0.24868988716485482
-0.8840585256558198,0.18738131458572502
-0.89290323118303,0.12533323356430454
-0.8982240555854444,0.06279051952931358
-0.9,1.2246467991473532e-16
-0.8982240555854444,-0.06279051952931335
-0.89290323118303,-0.12533323356430429
-0.8840585256558198,-0.18738131458572477
-0.871724845015768,-0.24868988716485502
-0.8559508646656382,-0.30901699437494773
-0.8367988372994262,-0.3681245526846783
-0.8143443472194177,-0.42577929156507227
-0.7886760120394773,-0.481753674101715
-0.7598951329518137,-0.5358267949789964
-0.7281152949374528,-0.587785252292473
-0.6934619184982104,-0.6374239897486896
-0.6560717646792704,-0.6845471059286887
-0.61609239533582,-0.7289686274214113
-0.5736815907738206,-0.7705132427757894
-0.5290067270632259,-0.8090169943749473
-0.4822441154810967,-0.8443279255020153
-0.43357830669154374,-0.8763066800438636
-0.38320136240856495,-0.9048270524660198
-0.33131209741621076,-0.9297764858882511
-0.2781152949374528,-0.9510565162951535
-0.22382089844836978,-0.968583161128631
-0.16864318312715218,-0.9822872507286887
-0.11279991020787414,-0.9921147013144778
-0.05651146757638189,-0.9980267284282716
-1.6532731788489269e-16,-1.0
0.05651146757638155,-0.9980267284282716
0.1127999102078738,-0.9921147013144779
0.16864318312715185,-0.9822872507286887
0.22382089844836944,-0.9685831611286311
0.2781152949374525,-0.9510565162951536
0.3313120974162104,-0.9297764858882512
0.38320136240856467,-0.9048270524660199
0.43357830669154346,-0.8763066800438638
0.4822441154810964,-0.8443279255020155
0.5290067270632256,-0.8090169943749476
0.5736815907738204,-0.7705132427757896
0.6160923953358197,-0.7289686274214116
0.6560717646792701,-0.684547105928689
0.6934619184982105,-0.6374239897486896
0.7281152949374526,-0.5877852522924734
0.7598951329518137,-0.5358267949789963
0.7886760120394772,-0.4817536741017153
0.8143443472194177,-0.4257792915650722
0.8367988372994261,-0.3681245526846787
0.8559508646656382,-0.3090169943749476
0.8717248450157679,-0.24868988716485535
0.8840585256558199,-0.18738131458572468
0.89290323118303,-0.12533323356430465
0.8982240555854444,-0.06279051952931326
0.9,-2.4492935982947064e-16


==> anc/fig6/subpl_1_series_3.csv <==
x,y
0.9,0.0
0.8982240555854444,0.2511620781172535
0.89290323118303,0.501332934257217
0.8840585256558199,0.7495252583428984
0.871724845015768,0.9947595486594192
0.8559508646656382,1.2360679774997896
0.8367988372994263,1.4724982107387117
0.8143443472194175,1.7031171662602909
0.7886760120394772,1.9270146964068613
0.7598951329518135,2.1433071799159866
0.7281152949374528,2.3511410091698925
0.6934619184982104,2.5496959589947585
0.6560717646792704,2.7381884237147545
0.6160923953358198,2.915874509685646
0.5736815907738206,3.082052971103157
0.5290067270632258,3.23606797749979
0.4822441154810969,3.3773117020080603
0.4335783066915436,3.505226720175455
0.3832013624085654,3.6193082098640783
0.33131209741621026,3.7191059435530054
0.27811529493745274,3.804226065180614
0.22382089844836947,3.8743326445145243
0.16864318312715226,3.9291490029147544
0.11279991020787383,3.9684588052579115
0.056511467576382174,3.9921069137130862
5.5109105961630896e-17,4.0
-0.05651146757638206,3.9921069137130862
-0.11279991020787393,3.968458805257911
-0.16864318312715235,3.9291490029147544
-0.22382089844836917,3.8743326445145247
-0.27811529493745263,3.8042260651806146
-0.3313120974162102,3.719105943553006
-0.38320136240856545,3.619308209864078
-0.4335783066915439,3.505226720175454
-0.4822441154810972,3.37731170200806
-0.5290067270632257,3.23606797749979
-0.5736815907738207,3.082052971103157
-0.6160923953358198,2.9158745096856458
-0.6560717646792702,2.7381884237147553
-0.6934619184982103,2.5496959589947594
-0.7281152949374526,2.351141009169893
-0.7598951329518134,2.143307179915988
-0.7886760120394771,1.9270146964068624
-0.8143443472194174,1.7031171662602915
-0.8367988372994263,1.4724982107387126
-0.8559508646656382,1.23606797749979
-0.871724845015768,0.9947595486594193
-0.8840585256558198,0.7495252583429001
-0.89290323118303,0.5013329342572181
-0.8982240555854444,0.25116207811725433
-0.9,4.898587196589413e-16
-0.8982240555854444,-0.2511620781172534
-0.89290323118303,-0.5013329342572171
-0.8840585256558198,-0.7495252583428991
-0.871724845015768,-0.9947595486594201
-0.8559508646656382,-1.236067977499791
-0.8367988372994262,-1.4724982107387132
-0.8143443472194177,-1.703117166260289
-0.7886760120394773,-1.92701469640686
-0.7598951329518137,-2.1433071799159857
-0.7281152949374528,-2.351141009169892
-0.6934619184982104,-2.5496959589947585
-0.6560717646792704,-2.738188423714755
-0.61609239533582,-2.9158745096856453
-0.5736815907738206,-3.0820529711031575
-0.5290067270632259,-3.2360679774997894
-0.4822441154810967,-3.377311702008061
-0.43357830669154374,-3.5052267201754543
-0.38320136240856495,-3.619308209864079
-0.33131209741621076,-3.7191059435530045
-0.2781152949374528,-3.804226065180614
-0.22382089844836978,-3.874332644514524
-0.16864318312715218,-3.929149002914755
-0.11279991020787414,-3.968458805257911
-0.05651146757638189,-3.9921069137130862
-1.6532731788489269e-16,-4.0
0.05651146757638155,-3.9921069137130862
0.1127999102078738,-3.9684588052579115
0.16864318312715185,-3.929149002914755
0.22382089844836944,-3.8743326445145243
0.2781152949374525,-3.8042260651806146
0.3313120974162104,-3.719105943553005
0.38320136240856467,-3.6193082098640796
0.43357830669154346,-3.5052267201754552
0.4822441154810964,-3.377311702008062
0.5290067270632256,-3.2360679774997902
0.5736815907738204,-3.0820529711031583
0.6160923953358197,-2.915874509685646
0.6560717646792701,-2.738188423714756
0.6934619184982105,-2.5496959589947585
0.7281152949374526,-2.3511410091698934
0.7598951329518137,-2.1433071799159853
0.7886760120394772,-1.9270146964068613
0.8143443472194177,-1.7031171662602889
0.8367988372994261,-1.4724982107387148
0.8559508646656382,-1.2360679774997905
0.8717248450157679,-0.9947595486594214
0.8840585256558199,-0.7495252583428987
0.89290323118303,-0.5013329342572186
0.8982240555854444,-0.25116207811725305
0.9,-9.797174393178826e-16


==> anc/fig6/subpl_1_series_4.csv <==
x,y
0.9,2.24
0.8982240555854444,2.365581039058627
0.89290323118303,2.4906664671286087
0.8840585256558199,2.6147626291714494
0.871724845015768,2.73737977432971
0.8559508646656382,2.858033988749895
0.8367988372994263,2.976249105369356
0.8143443472194175,3.0915585831301455
0.7886760120394772,3.2035073482034306
0.7598951329518135,3.3116535899579933
0.7281152949374528,3.4155705045849465
0.6934619184982104,3.5148479794973797
0.6560717646792704,3.6090942118573777
0.6160923953358198,3.6979372548428233
0.5736815907738206,3.7810264855515787
0.5290067270632258,3.858033988749895
0.4822441154810969,3.9286558510040304
0.4335783066915436,3.9926133600877276
0.3832013624085654,4.049654104932039
0.33131209741621026,4.099552971776503
0.27811529493745274,4.1421130325903075
0.22382089844836947,4.177166322257262
0.16864318312715226,4.204574501457378
0.11279991020787383,4.224229402628956
0.056511467576382174,4.236053456856544
5.5109105961630896e-17,4.24
-0.05651146757638206,4.236053456856544
-0.11279991020787393,4.224229402628955
-0.16864318312715235,4.204574501457378
-0.22382089844836917,4.177166322257262
-0.27811529493745263,4.1421130325903075
-0.3313120974162102,4.099552971776503
-0.38320136240856545,4.049654104932039
-0.4335783066915439,3.992613360087727
-0.4822441154810972,3.92865585100403
-0.5290067270632257,3.858033988749895
-0.5736815907738207,3.7810264855515787
-0.6160923953358198,3.697937254842823
-0.6560717646792702,3.6090942118573777
-0.6934619184982103,3.5148479794973797
-0.7281152949374526,3.415570504584947
-0.7598951329518134,3.311653589957994
-0.7886760120394771,3.2035073482034315
-0.8143443472194174,3.091558583130146
-0.8367988372994263,2.9762491053693565
-0.8559508646656382,2.858033988749895
-0.871724845015768,2.73737977432971
-0.8840585256558198,2.6147626291714503
-0.89290323118303,2.490666467128609
-0.8982240555854444,2.365581039058627
-0.9,2.2400000000000007
-0.8982240555854444,2.1144189609413737
-0.89290323118303,1.9893335328713917
-0.8840585256558198,1.8652373708285506
-0.871724845015768,1.74262022567029
-0.8559508646656382,1.6219660112501049
-0.8367988372994262,1.5037508946306435
-0.8143443472194177,1.3884414168698558
-0.7886760120394773,1.2764926517965702
-0.7598951329518137,1.1683464100420073
-0.7281152949374528,1.0644294954150542
-0.6934619184982104,0.9651520205026209
-0.6560717646792704,0.8709057881426228
-0.61609239533582,0.7820627451571776
-0.5736815907738206,0.6989735144484215
-0.5290067270632259,0.6219660112501055
-0.4822441154810967,0.5513441489959696
-0.43357830669154374,0.48738663991227305
-0.38320136240856495,0.4303458950679606
-0.33131209741621076,0.38044702822349796
-0.2781152949374528,0.33788696740969315
-0.22382089844836978,0.3028336777427383
-0.16864318312715218,0.27542549854262277
-0.11279991020787414,0.2557705973710447
-0.05651146757638189,0.2439465431434571
-1.6532731788489269e-16,0.2400000000000002
0.05651146757638155,0.2439465431434571
0.1127999102078738,0.25577059737104446
0.16864318312715185,0.27542549854262277
0.22382089844836944,0.30283367774273806
0.2781152949374525,0.33788696740969293
0.3313120974162104,0.38044702822349774
0.38320136240856467,0.4303458950679604
0.43357830669154346,0.4873866399122726
0.4822441154810964,0.5513441489959692
0.5290067270632256,0.6219660112501051
0.5736815907738204,0.698973514448421
0.6160923953358197,0.7820627451571771
0.6560717646792701,0.8709057881426223
0.6934619184982105,0.9651520205026209
0.7281152949374526,1.0644294954150535
0.7598951329518137,1.1683464100420076
0.7886760120394772,1.2764926517965696
0.8143443472194177,1.3884414168698558
0.8367988372994261,1.5037508946306428
0.8559508646656382,1.6219660112501049
0.8717248450157679,1.7426202256702896
0.8840585256558199,1.8652373708285508
0.89290323118303,1.9893335328713908
0.8982240555854444,2.1144189609413737
0.9,2.2399999999999998


==> anc/fig6/subpl_2_series_1_x-axis.csv <==
x
-0.999
-0.989
-0.979
-0.969
-0.959
-0.949
-0.939
-0.929
-0.919
-0.909
-0.899
-0.889
-0.879
-0.869
-0.859
-0.849
-0.839
-0.829
-0.819
-0.809
-0.799
-0.789
-0.779
-0.769
-0.759
-0.749
-0.739
-0.729
-0.719
-0.709
-0.699
-0.689
-0.679
-0.669
-0.659
-0.649
-0.639
-0.629
-0.619
-0.609
-0.599
-0.589
-0.579
-0.569
-0.559
-0.549
-0.539
-0.529
-0.519
-0.509
-0.499
-0.489
-0.479
-0.469
-0.459
-0.449
-0.439
-0.429
-0.419
-0.409
-0.399
-0.389
-0.379
-0.369
-0.359
-0.349
-0.339
-0.329
-0.319
-0.309
-0.299
-0.289
-0.279
-0.269
-0.259
-0.249
-0.239
-0.229
-0.219
-0.209
-0.199
-0.189
-0.179
-0.169
-0.159
-0.149
-0.139
-0.129
-0.119
-0.109
-0.099
-0.089
-0.079
-0.069
-0.059
-0.049
-0.039
-0.029
-0.019
-0.009
0.001
0.011
0.021
0.031
0.041
0.051
0.061
0.071
0.081
0.091
0.101
0.111
0.121
0.131
0.141
0.151
0.161
0.171
0.181
0.191
0.201
0.211
0.221
0.231
0.241
0.251
0.261
0.271
0.281
0.291
0.301
0.311
0.321
0.331
0.341
0.351
0.361
0.371
0.381
0.391
0.401
0.411
0.421
0.431
0.441
0.451
0.461
0.471
0.481
0.491
0.501
0.511
0.521
0.531
0.541
0.551
0.561
0.571
0.581
0.591
0.601
0.611
0.621
0.631
0.641
0.651
0.661
0.671
0.681
0.691
0.701
0.711
0.721
0.731
0.741
0.751
0.761
0.771
0.781
0.791
0.801
0.811
0.821
0.831
0.841
0.851
0.861
0.871
0.881
0.891
0.901
0.911
0.921
0.931
0.941
0.951
0.961
0.971
0.981
0.991


==> anc/fig6/subpl_2_series_1_y-axis.csv <==
x
-4.999
-4.989
-4.979
-4.969
-4.959
-4.949
-4.939
-4.929
-4.919
-4.909
-4.899
-4.889
-4.879
-4.869
-4.859
-4.849
-4.839
-4.829
-4.819
-4.809
-4.799
-4.789
-4.779
-4.769
-4.759
-4.749
-4.739
-4.729
-4.719
-4.709
-4.699
-4.689
-4.679
-4.669
-4.659
-4.649
-4.639
-4.629
-4.619
-4.609
-4.599
-4.589
-4.579
-4.569
-4.559
-4.549
-4.539
-4.529
-4.519
-4.509
-4.499
-4.489
-4.479
-4.469
-4.459
-4.449
-4.439
-4.429
-4.419
-4.409
-4.399
-4.389
-4.379
-4.369
-4.359
-4.349
-4.339
-4.329
-4.319
-4.309
-4.299
-4.289
-4.279
-4.269
-4.259
-4.249
-4.239
-4.229
-4.219
-4.209
-4.199
-4.189
-4.179
-4.169
-4.159
-4.149
-4.139
-4.129
-4.119
-4.109
-4.099
-4.089
-4.079
-4.069
-4.059
-4.049
-4.039
-4.029
-4.019
-4.009
-3.999
-3.989
-3.979
-3.969
-3.959
-3.949
-3.939
-3.929
-3.919
-3.909
-3.899
-3.889
-3.879
-3.869
-3.859
-3.849
-3.839
-3.829
-3.819
-3.809
-3.799
-3.789
-3.779
-3.769
-3.759
-3.749
-3.739
-3.729
-3.719
-3.709
-3.699
-3.689
-3.679
-3.669
-3.659
-3.649
-3.639
-3.629
-3.619
-3.609
-3.599
-3.589
-3.579
-3.569
-3.559
-3.549
-3.539
-3.529
-3.519
-3.509
-3.499
-3.489
-3.479
-3.469
-3.459
-3.449
-3.439
-3.429
-3.419
-3.409
-3.399
-3.389
-3.379
-3.369
-3.359
-3.349
-3.339
-3.329
-3.319
-3.309
-3.299
-3.289
-3.279
-3.269
-3.259
-3.249
-3.239
-3.229
-3.219
-3.209
-3.199
-3.189
-3.179
-3.169
-3.159
-3.149
-3.139
-3.129
-3.119
-3.109
-3.099
-3.089
-3.079
-3.069
-3.059
-3.049
-3.039
-3.029
-3.019
-3.009
-2.999
-2.989
-2.979
-2.969
-2.959
-2.949
-2.939
-2.929
-2.919
-2.909
-2.899
-2.889
-2.879
-2.869
-2.859
-2.849
-2.839
-2.829
-2.819
-2.809
-2.799
-2.789
-2.779
-2.769
-2.759
-2.749
-2.739
-2.729
-2.719
-2.709
-2.699
-2.689
-2.679
-2.669
-2.659
-2.649
-2.639
-2.629
-2.619
-2.609
-2.599
-2.589
-2.579
-2.569
-2.559
-2.549
-2.539
-2.529
-2.519
-2.509
-2.499
-2.489
-2.479
-2.469
-2.459
-2.449
-2.439
-2.429
-2.419
-2.409
-2.399
-2.389
-2.379
-2.369
-2.359
-2.349
-2.339
-2.329
-2.319
-2.309
-2.299
-2.289
-2.279
-2.269
-2.259
-2.249
-2.239
-2.229
-2.219
-2.209
-2.199
-2.189
-2.179
-2.169
-2.159
-2.149
-2.139
-2.129
-2.119
-2.109
-2.099
-2.089
-2.079
-2.069
-2.059
-2.049
-2.039
-2.029
-2.019
-2.009
-1.999
-1.989
-1.979
-1.969
-1.959
-1.949
-1.939
-1.929
-1.919
-1.909
-1.899
-1.889
-1.879
-1.869
-1.859
-1.849
-1.839
-1.829
-1.819
-1.809
-1.799
-1.789
-1.779
-1.769
-1.759
-1.749
-1.739
-1.729
-1.719
-1.709
-1.699
-1.689
-1.679
-1.669
-1.659
-1.649
-1.639
-1.629
-1.619
-1.609
-1.599
-1.589
-1.579
-1.569
-1.559
-1.549
-1.539
-1.529
-1.519
-1.509
-1.499
-1.489
-1.479
-1.469
-1.459
-1.449
-1.439
-1.429
-1.419
-1.409
-1.399
-1.389
-1.379
-1.369
-1.359
-1.349
-1.339
-1.329
-1.319
-1.309
-1.299
-1.289
-1.279
-1.269
-1.259
-1.249
-1.239
-1.229
-1.219
-1.209
-1.199
-1.189
-1.179
-1.169
-1.159
-1.149
-1.139
-1.129
-1.119
-1.109
-1.099
-1.089
-1.079
-1.069
-1.059
-1.049
-1.039
-1.029
-1.019
-1.009
-0.999
-0.989
-0.979
-0.969
-0.959
-0.949
-0.939
-0.929
-0.919
-0.909
-0.899
-0.889
-0.879
-0.869
-0.859
-0.849
-0.839
-0.829
-0.819
-0.809
-0.799
-0.789
-0.779
-0.769
-0.759
-0.749
-0.739
-0.729
-0.719
-0.709
-0.699
-0.689
-0.679
-0.669
-0.659
-0.649
-0.639
-0.629
-0.619
-0.609
-0.599
-0.589
-0.579
-0.569
-0.559
-0.549
-0.539
-0.529
-0.519
-0.509
-0.499
-0.489
-0.479
-0.469
-0.459
-0.449
-0.439
-0.429
-0.419
-0.409
-0.399
-0.389
-0.379
-0.369
-0.359
-0.349
-0.339
-0.329
-0.319
-0.309
-0.299
-0.289
-0.279
-0.269
-0.259
-0.249
-0.239
-0.229
-0.219
-0.209
-0.199
-0.189
-0.179
-0.169
-0.159
-0.149
-0.139
-0.129
-0.119
-0.109
-0.099
-0.089
-0.079
-0.069
-0.059
-0.049
-0.039
-0.029
-0.019
-0.009
0.001
0.011
0.021
0.031
0.041
0.051
0.061
0.071
0.081
0.091
0.101
0.111
0.121
0.131
0.141
0.151
0.161
0.171
0.181
0.191
0.201
0.211
0.221
0.231
0.241
0.251
0.261
0.271
0.281
0.291
0.301
0.311
0.321
0.331
0.341
0.351
0.361
0.371
0.381
0.391
0.401
0.411
0.421
0.431
0.441
0.451
0.461
0.471
0.481
0.491
0.501
0.511
0.521
0.531
0.541
0.551
0.561
0.571
0.581
0.591
0.601
0.611
0.621
0.631
0.641
0.651
0.661
0.671
0.681
0.691
0.701
0.711
0.721
0.731
0.741
0.751
0.761
0.771
0.781
0.791
0.801
0.811
0.821
0.831
0.841
0.851
0.861
0.871
0.881
0.891
0.901
0.911
0.921
0.931
0.941
0.951
0.961
0.971
0.981
0.991
1.001
1.011
1.021
1.031
1.041
1.051
1.061
1.071
1.081
1.091
1.101
1.111
1.121
1.131
1.141
1.151
1.161
1.171
1.181
1.191
1.201
1.211
1.221
1.231
1.241
1.251
1.261
1.271
1.281
1.291
1.301
1.311
1.321
1.331
1.341
1.351
1.361
1.371
1.381
1.391
1.401
1.411
1.421
1.431
1.441
1.451
1.461
1.471
1.481
1.491
1.501
1.511
1.521
1.531
1.541
1.551
1.561
1.571
1.581
1.591
1.601
1.611
1.621
1.631
1.641
1.651
1.661
1.671
1.681
1.691
1.701
1.711
1.721
1.731
1.741
1.751
1.761
1.771
1.781
1.791
1.801
1.811
1.821
1.831
1.841
1.851
1.861
1.871
1.881
1.891
1.901
1.911
1.921
1.931
1.941
1.951
1.961
1.971
1.981
1.991
2.001
2.011
2.021
2.031
2.041
2.051
2.061
2.071
2.081
2.091
2.101
2.111
2.121
2.131
2.141
2.151
2.161
2.171
2.181
2.191
2.201
2.211
2.221
2.231
2.241
2.251
2.261
2.271
2.281
2.291
2.301
2.311
2.321
2.331
2.341
2.351
2.361
2.371
2.381
2.391
2.401
2.411
2.421
2.431
2.441
2.451
2.461
2.471
2.481
2.491
2.501
2.511
2.521
2.531
2.541
2.551
2.561
2.571
2.581
2.591
2.601
2.611
2.621
2.631
2.641
2.651
2.661
2.671
2.681
2.691
2.701
2.711
2.721
2.731
2.741
2.751
2.761
2.771
2.781
2.791
2.801
2.811
2.821
2.831
2.841
2.851
2.861
2.871
2.881
2.891
2.901
2.911
2.921
2.931
2.941
2.951
2.961
2.971
2.981
2.991
3.001
3.011
3.021
3.031
3.041
3.051
3.061
3.071
3.081
3.091
3.101
3.111
3.121
3.131
3.141
3.151
3.161
3.171
3.181
3.191
3.201
3.211
3.221
3.231
3.241
3.251
3.261
3.271
3.281
3.291
3.301
3.311
3.321
3.331
3.341
3.351
3.361
3.371
3.381
3.391
3.401
3.411
3.421
3.431
3.441
3.451
3.461
3.471
3.481
3.491
3.501
3.511
3.521
3.531
3.541
3.551
3.561
3.571
3.581
3.591
3.601
3.611
3.621
3.631
3.641
3.651
3.661
3.671
3.681
3.691
3.701
3.711
3.721
3.731
3.741
3.751
3.761
3.771
3.781
3.791
3.801
3.811
3.821
3.831
3.841
3.851
3.861
3.871
3.881
3.891
3.901
3.911
3.921
3.931
3.941
3.951
3.961
3.971
3.981
3.991
4.001
4.011
4.021
4.031
4.041
4.051
4.061
4.071
4.081
4.091
4.101
4.111
4.121
4.131
4.141
4.151
4.161
4.171
4.181
4.191
4.201
4.211
4.221
4.231
4.241
4.251
4.261
4.271
4.281
4.291
4.301
4.311
4.321
4.331
4.341
4.351
4.361
4.371
4.381
4.391
4.401
4.411
4.421
4.431
4.441
4.451
4.461
4.471
4.481
4.491
4.501
4.511
4.521
4.531
4.541
4.551
4.561
4.571
4.581
4.591
4.601
4.611
4.621
4.631
4.641
4.651
4.661
4.671
4.681
4.691
4.701
4.711
4.721
4.731
4.741
4.751
4.761
4.771
4.781
4.791
4.801
4.811
4.821
4.831
4.841
4.851
4.861
4.871
4.881
4.891
4.901
4.911
4.921
4.931
4.941
4.951
4.961
4.971
4.981
4.991


==> anc/fig6/subpl_3_series_1_x-axis.csv <==
x
-0.999
-0.989
-0.979
-0.969
-0.959
-0.949
-0.939
-0.929
-0.919
-0.909
-0.899
-0.889
-0.879
-0.869
-0.859
-0.849
-0.839
-0.829
-0.819
-0.809
-0.799
-0.789
-0.779
-0.769
-0.759
-0.749
-0.739
-0.729
-0.719
-0.709
-0.699
-0.689
-0.679
-0.669
-0.659
-0.649
-0.639
-0.629
-0.619
-0.609
-0.599
-0.589
-0.579
-0.569
-0.559
-0.549
-0.539
-0.529
-0.519
-0.509
-0.499
-0.489
-0.479
-0.469
-0.459
-0.449
-0.439
-0.429
-0.419
-0.409
-0.399
-0.389
-0.379
-0.369
-0.359
-0.349
-0.339
-0.329
-0.319
-0.309
-0.299
-0.289
-0.279
-0.269
-0.259
-0.249
-0.239
-0.229
-0.219
-0.209
-0.199
-0.189
-0.179
-0.169
-0.159
-0.149
-0.139
-0.129
-0.119
-0.109
-0.099
-0.089
-0.079
-0.069
-0.059
-0.049
-0.039
-0.029
-0.019
-0.009
0.001
0.011
0.021
0.031
0.041
0.051
0.061
0.071
0.081
0.091
0.101
0.111
0.121
0.131
0.141
0.151
0.161
0.171
0.181
0.191
0.201
0.211
0.221
0.231
0.241
0.251
0.261
0.271
0.281
0.291
0.301
0.311
0.321
0.331
0.341
0.351
0.361
0.371
0.381
0.391
0.401
0.411
0.421
0.431
0.441
0.451
0.461
0.471
0.481
0.491
0.501
0.511
0.521
0.531
0.541
0.551
0.561
0.571
0.581
0.591
0.601
0.611
0.621
0.631
0.641
0.651
0.661
0.671
0.681
0.691
0.701
0.711
0.721
0.731
0.741
0.751
0.761
0.771
0.781
0.791
0.801
0.811
0.821
0.831
0.841
0.851
0.861
0.871
0.881
0.891
0.901
0.911
0.921
0.931
0.941
0.951
0.961
0.971
0.981
0.991


==> anc/fig6/subpl_3_series_1_y-axis.csv <==
x
-4.999
-4.989
-4.979
-4.969
-4.959
-4.949
-4.939
-4.929
-4.919
-4.909
-4.899
-4.889
-4.879
-4.869
-4.859
-4.849
-4.839
-4.829
-4.819
-4.809
-4.799
-4.789
-4.779
-4.769
-4.759
-4.749
-4.739
-4.729
-4.719
-4.709
-4.699
-4.689
-4.679
-4.669
-4.659
-4.649
-4.639
-4.629
-4.619
-4.609
-4.599
-4.589
-4.579
-4.569
-4.559
-4.549
-4.539
-4.529
-4.519
-4.509
-4.499
-4.489
-4.479
-4.469
-4.459
-4.449
-4.439
-4.429
-4.419
-4.409
-4.399
-4.389
-4.379
-4.369
-4.359
-4.349
-4.339
-4.329
-4.319
-4.309
-4.299
-4.289
-4.279
-4.269
-4.259
-4.249
-4.239
-4.229
-4.219
-4.209
-4.199
-4.189
-4.179
-4.169
-4.159
-4.149
-4.139
-4.129
-4.119
-4.109
-4.099
-4.089
-4.079
-4.069
-4.059
-4.049
-4.039
-4.029
-4.019
-4.009
-3.999
-3.989
-3.979
-3.969
-3.959
-3.949
-3.939
-3.929
-3.919
-3.909
-3.899
-3.889
-3.879
-3.869
-3.859
-3.849
-3.839
-3.829
-3.819
-3.809
-3.799
-3.789
-3.779
-3.769
-3.759
-3.749
-3.739
-3.729
-3.719
-3.709
-3.699
-3.689
-3.679
-3.669
-3.659
-3.649
-3.639
-3.629
-3.619
-3.609
-3.599
-3.589
-3.579
-3.569
-3.559
-3.549
-3.539
-3.529
-3.519
-3.509
-3.499
-3.489
-3.479
-3.469
-3.459
-3.449
-3.439
-3.429
-3.419
-3.409
-3.399
-3.389
-3.379
-3.369
-3.359
-3.349
-3.339
-3.329
-3.319
-3.309
-3.299
-3.289
-3.279
-3.269
-3.259
-3.249
-3.239
-3.229
-3.219
-3.209
-3.199
-3.189
-3.179
-3.169
-3.159
-3.149
-3.139
-3.129
-3.119
-3.109
-3.099
-3.089
-3.079
-3.069
-3.059
-3.049
-3.039
-3.029
-3.019
-3.009
-2.999
-2.989
-2.979
-2.969
-2.959
-2.949
-2.939
-2.929
-2.919
-2.909
-2.899
-2.889
-2.879
-2.869
-2.859
-2.849
-2.839
-2.829
-2.819
-2.809
-2.799
-2.789
-2.779
-2.769
-2.759
-2.749
-2.739
-2.729
-2.719
-2.709
-2.699
-2.689
-2.679
-2.669
-2.659
-2.649
-2.639
-2.629
-2.619
-2.609
-2.599
-2.589
-2.579
-2.569
-2.559
-2.549
-2.539
-2.529
-2.519
-2.509
-2.499
-2.489
-2.479
-2.469
-2.459
-2.449
-2.439
-2.429
-2.419
-2.409
-2.399
-2.389
-2.379
-2.369
-2.359
-2.349
-2.339
-2.329
-2.319
-2.309
-2.299
-2.289
-2.279
-2.269
-2.259
-2.249
-2.239
-2.229
-2.219
-2.209
-2.199
-2.189
-2.179
-2.169
-2.159
-2.149
-2.139
-2.129
-2.119
-2.109
-2.099
-2.089
-2.079
-2.069
-2.059
-2.049
-2.039
-2.029
-2.019
-2.009
-1.999
-1.989
-1.979
-1.969
-1.959
-1.949
-1.939
-1.929
-1.919
-1.909
-1.899
-1.889
-1.879
-1.869
-1.859
-1.849
-1.839
-1.829
-1.819
-1.809
-1.799
-1.789
-1.779
-1.769
-1.759
-1.749
-1.739
-1.729
-1.719
-1.709
-1.699
-1.689
-1.679
-1.669
-1.659
-1.649
-1.639
-1.629
-1.619
-1.609
-1.599
-1.589
-1.579
-1.569
-1.559
-1.549
-1.539
-1.529
-1.519
-1.509
-1.499
-1.489
-1.479
-1.469
-1.459
-1.449
-1.439
-1.429
-1.419
-1.409
-1.399
-1.389
-1.379
-1.369
-1.359
-1.349
-1.339
-1.329
-1.319
-1.309
-1.299
-1.289
-1.279
-1.269
-1.259
-1.249
-1.239
-1.229
-1.219
-1.209
-1.199
-1.189
-1.179
-1.169
-1.159
-1.149
-1.139
-1.129
-1.119
-1.109
-1.099
-1.089
-1.079
-1.069
-1.059
-1.049
-1.039
-1.029
-1.019
-1.009
-0.999
-0.989
-0.979
-0.969
-0.959
-0.949
-0.939
-0.929
-0.919
-0.909
-0.899
-0.889
-0.879
-0.869
-0.859
-0.849
-0.839
-0.829
-0.819
-0.809
-0.799
-0.789
-0.779
-0.769
-0.759
-0.749
-0.739
-0.729
-0.719
-0.709
-0.699
-0.689
-0.679
-0.669
-0.659
-0.649
-0.639
-0.629
-0.619
-0.609
-0.599
-0.589
-0.579
-0.569
-0.559
-0.549
-0.539
-0.529
-0.519
-0.509
-0.499
-0.489
-0.479
-0.469
-0.459
-0.449
-0.439
-0.429
-0.419
-0.409
-0.399
-0.389
-0.379
-0.369
-0.359
-0.349
-0.339
-0.329
-0.319
-0.309
-0.299
-0.289
-0.279
-0.269
-0.259
-0.249
-0.239
-0.229
-0.219
-0.209
-0.199
-0.189
-0.179
-0.169
-0.159
-0.149
-0.139
-0.129
-0.119
-0.109
-0.099
-0.089
-0.079
-0.069
-0.059
-0.049
-0.039
-0.029
-0.019
-0.009
0.001
0.011
0.021
0.031
0.041
0.051
0.061
0.071
0.081
0.091
0.101
0.111
0.121
0.131
0.141
0.151
0.161
0.171
0.181
0.191
0.201
0.211
0.221
0.231
0.241
0.251
0.261
0.271
0.281
0.291
0.301
0.311
0.321
0.331
0.341
0.351
0.361
0.371
0.381
0.391
0.401
0.411
0.421
0.431
0.441
0.451
0.461
0.471
0.481
0.491
0.501
0.511
0.521
0.531
0.541
0.551
0.561
0.571
0.581
0.591
0.601
0.611
0.621
0.631
0.641
0.651
0.661
0.671
0.681
0.691
0.701
0.711
0.721
0.731
0.741
0.751
0.761
0.771
0.781
0.791
0.801
0.811
0.821
0.831
0.841
0.851
0.861
0.871
0.881
0.891
0.901
0.911
0.921
0.931
0.941
0.951
0.961
0.971
0.981
0.991
1.001
1.011
1.021
1.031
1.041
1.051
1.061
1.071
1.081
1.091
1.101
1.111
1.121
1.131
1.141
1.151
1.161
1.171
1.181
1.191
1.201
1.211
1.221
1.231
1.241
1.251
1.261
1.271
1.281
1.291
1.301
1.311
1.321
1.331
1.341
1.351
1.361
1.371
1.381
1.391
1.401
1.411
1.421
1.431
1.441
1.451
1.461
1.471
1.481
1.491
1.501
1.511
1.521
1.531
1.541
1.551
1.561
1.571
1.581
1.591
1.601
1.611
1.621
1.631
1.641
1.651
1.661
1.671
1.681
1.691
1.701
1.711
1.721
1.731
1.741
1.751
1.761
1.771
1.781
1.791
1.801
1.811
1.821
1.831
1.841
1.851
1.861
1.871
1.881
1.891
1.901
1.911
1.921
1.931
1.941
1.951
1.961
1.971
1.981
1.991
2.001
2.011
2.021
2.031
2.041
2.051
2.061
2.071
2.081
2.091
2.101
2.111
2.121
2.131
2.141
2.151
2.161
2.171
2.181
2.191
2.201
2.211
2.221
2.231
2.241
2.251
2.261
2.271
2.281
2.291
2.301
2.311
2.321
2.331
2.341
2.351
2.361
2.371
2.381
2.391
2.401
2.411
2.421
2.431
2.441
2.451
2.461
2.471
2.481
2.491
2.501
2.511
2.521
2.531
2.541
2.551
2.561
2.571
2.581
2.591
2.601
2.611
2.621
2.631
2.641
2.651
2.661
2.671
2.681
2.691
2.701
2.711
2.721
2.731
2.741
2.751
2.761
2.771
2.781
2.791
2.801
2.811
2.821
2.831
2.841
2.851
2.861
2.871
2.881
2.891
2.901
2.911
2.921
2.931
2.941
2.951
2.961
2.971
2.981
2.991
3.001
3.011
3.021
3.031
3.041
3.051
3.061
3.071
3.081
3.091
3.101
3.111
3.121
3.131
3.141
3.151
3.161
3.171
3.181
3.191
3.201
3.211
3.221
3.231
3.241
3.251
3.261
3.271
3.281
3.291
3.301
3.311
3.321
3.331
3.341
3.351
3.361
3.371
3.381
3.391
3.401
3.411
3.421
3.431
3.441
3.451
3.461
3.471
3.481
3.491
3.501
3.511
3.521
3.531
3.541
3.551
3.561
3.571
3.581
3.591
3.601
3.611
3.621
3.631
3.641
3.651
3.661
3.671
3.681
3.691
3.701
3.711
3.721
3.731
3.741
3.751
3.761
3.771
3.781
3.791
3.801
3.811
3.821
3.831
3.841
3.851
3.861
3.871
3.881
3.891
3.901
3.911
3.921
3.931
3.941
3.951
3.961
3.971
3.981
3.991
4.001
4.011
4.021
4.031
4.041
4.051
4.061
4.071
4.081
4.091
4.101
4.111
4.121
4.131
4.141
4.151
4.161
4.171
4.181
4.191
4.201
4.211
4.221
4.231
4.241
4.251
4.261
4.271
4.281
4.291
4.301
4.311
4.321
4.331
4.341
4.351
4.361
4.371
4.381
4.391
4.401
4.411
4.421
4.431
4.441
4.451
4.461
4.471
4.481
4.491
4.501
4.511
4.521
4.531
4.541
4.551
4.561
4.571
4.581
4.591
4.601
4.611
4.621
4.631
4.641
4.651
4.661
4.671
4.681
4.691
4.701
4.711
4.721
4.731
4.741
4.751
4.761
4.771
4.781
4.791
4.801
4.811
4.821
4.831
4.841
4.851
4.861
4.871
4.881
4.891
4.901
4.911
4.921
4.931
4.941
4.951
4.961
4.971
4.981
4.991


==> anc/fig6/subpl_4_series_1_x-axis.csv <==
x
-0.999
-0.989
-0.979
-0.969
-0.959
-0.949
-0.939
-0.929
-0.919
-0.909
-0.899
-0.889
-0.879
-0.869
-0.859
-0.849
-0.839
-0.829
-0.819
-0.809
-0.799
-0.789
-0.779
-0.769
-0.759
-0.749
-0.739
-0.729
-0.719
-0.709
-0.699
-0.689
-0.679
-0.669
-0.659
-0.649
-0.639
-0.629
-0.619
-0.609
-0.599
-0.589
-0.579
-0.569
-0.559
-0.549
-0.539
-0.529
-0.519
-0.509
-0.499
-0.489
-0.479
-0.469
-0.459
-0.449
-0.439
-0.429
-0.419
-0.409
-0.399
-0.389
-0.379
-0.369
-0.359
-0.349
-0.339
-0.329
-0.319
-0.309
-0.299
-0.289
-0.279
-0.269
-0.259
-0.249
-0.239
-0.229
-0.219
-0.209
-0.199
-0.189
-0.179
-0.169
-0.159
-0.149
-0.139
-0.129
-0.119
-0.109
-0.099
-0.089
-0.079
-0.069
-0.059
-0.049
-0.039
-0.029
-0.019
-0.009
0.001
0.011
0.021
0.031
0.041
0.051
0.061
0.071
0.081
0.091
0.101
0.111
0.121
0.131
0.141
0.151
0.161
0.171
0.181
0.191
0.201
0.211
0.221
0.231
0.241
0.251
0.261
0.271
0.281
0.291
0.301
0.311
0.321
0.331
0.341
0.351
0.361
0.371
0.381
0.391
0.401
0.411
0.421
0.431
0.441
0.451
0.461
0.471
0.481
0.491
0.501
0.511
0.521
0.531
0.541
0.551
0.561
0.571
0.581
0.591
0.601
0.611
0.621
0.631
0.641
0.651
0.661
0.671
0.681
0.691
0.701
0.711
0.721
0.731
0.741
0.751
0.761
0.771
0.781
0.791
0.801
0.811
0.821
0.831
0.841
0.851
0.861
0.871
0.881
0.891
0.901
0.911
0.921
0.931
0.941
0.951
0.961
0.971
0.981
0.991


==> anc/fig6/subpl_4_series_1_y-axis.csv <==
x
-4.999
-4.989
-4.979
-4.969
-4.959
-4.949
-4.939
-4.929
-4.919
-4.909
-4.899
-4.889
-4.879
-4.869
-4.859
-4.849
-4.839
-4.829
-4.819
-4.809
-4.799
-4.789
-4.779
-4.769
-4.759
-4.749
-4.739
-4.729
-4.719
-4.709
-4.699
-4.689
-4.679
-4.669
-4.659
-4.649
-4.639
-4.629
-4.619
-4.609
-4.599
-4.589
-4.579
-4.569
-4.559
-4.549
-4.539
-4.529
-4.519
-4.509
-4.499
-4.489
-4.479
-4.469
-4.459
-4.449
-4.439
-4.429
-4.419
-4.409
-4.399
-4.389
-4.379
-4.369
-4.359
-4.349
-4.339
-4.329
-4.319
-4.309
-4.299
-4.289
-4.279
-4.269
-4.259
-4.249
-4.239
-4.229
-4.219
-4.209
-4.199
-4.189
-4.179
-4.169
-4.159
-4.149
-4.139
-4.129
-4.119
-4.109
-4.099
-4.089
-4.079
-4.069
-4.059
-4.049
-4.039
-4.029
-4.019
-4.009
-3.999
-3.989
-3.979
-3.969
-3.959
-3.949
-3.939
-3.929
-3.919
-3.909
-3.899
-3.889
-3.879
-3.869
-3.859
-3.849
-3.839
-3.829
-3.819
-3.809
-3.799
-3.789
-3.779
-3.769
-3.759
-3.749
-3.739
-3.729
-3.719
-3.709
-3.699
-3.689
-3.679
-3.669
-3.659
-3.649
-3.639
-3.629
-3.619
-3.609
-3.599
-3.589
-3.579
-3.569
-3.559
-3.549
-3.539
-3.529
-3.519
-3.509
-3.499
-3.489
-3.479
-3.469
-3.459
-3.449
-3.439
-3.429
-3.419
-3.409
-3.399
-3.389
-3.379
-3.369
-3.359
-3.349
-3.339
-3.329
-3.319
-3.309
-3.299
-3.289
-3.279
-3.269
-3.259
-3.249
-3.239
-3.229
-3.219
-3.209
-3.199
-3.189
-3.179
-3.169
-3.159
-3.149
-3.139
-3.129
-3.119
-3.109
-3.099
-3.089
-3.079
-3.069
-3.059
-3.049
-3.039
-3.029
-3.019
-3.009
-2.999
-2.989
-2.979
-2.969
-2.959
-2.949
-2.939
-2.929
-2.919
-2.909
-2.899
-2.889
-2.879
-2.869
-2.859
-2.849
-2.839
-2.829
-2.819
-2.809
-2.799
-2.789
-2.779
-2.769
-2.759
-2.749
-2.739
-2.729
-2.719
-2.709
-2.699
-2.689
-2.679
-2.669
-2.659
-2.649
-2.639
-2.629
-2.619
-2.609
-2.599
-2.589
-2.579
-2.569
-2.559
-2.549
-2.539
-2.529
-2.519
-2.509
-2.499
-2.489
-2.479
-2.469
-2.459
-2.449
-2.439
-2.429
-2.419
-2.409
-2.399
-2.389
-2.379
-2.369
-2.359
-2.349
-2.339
-2.329
-2.319
-2.309
-2.299
-2.289
-2.279
-2.269
-2.259
-2.249
-2.239
-2.229
-2.219
-2.209
-2.199
-2.189
-2.179
-2.169
-2.159
-2.149
-2.139
-2.129
-2.119
-2.109
-2.099
-2.089
-2.079
-2.069
-2.059
-2.049
-2.039
-2.029
-2.019
-2.009
-1.999
-1.989
-1.979
-1.969
-1.959
-1.949
-1.939
-1.929
-1.919
-1.909
-1.899
-1.889
-1.879
-1.869
-1.859
-1.849
-1.839
-1.829
-1.819
-1.809
-1.799
-1.789
-1.779
-1.769
-1.759
-1.749
-1.739
-1.729
-1.719
-1.709
-1.699
-1.689
-1.679
-1.669
-1.659
-1.649
-1.639
-1.629
-1.619
-1.609
-1.599
-1.589
-1.579
-1.569
-1.559
-1.549
-1.539
-1.529
-1.519
-1.509
-1.499
-1.489
-1.479
-1.469
-1.459
-1.449
-1.439
-1.429
-1.419
-1.409
-1.399
-1.389
-1.379
-1.369
-1.359
-1.349
-1.339
-1.329
-1.319
-1.309
-1.299
-1.289
-1.279
-1.269
-1.259
-1.249
-1.239
-1.229
-1.219
-1.209
-1.199
-1.189
-1.179
-1.169
-1.159
-1.149
-1.139
-1.129
-1.119
-1.109
-1.099
-1.089
-1.079
-1.069
-1.059
-1.049
-1.039
-1.029
-1.019
-1.009
-0.999
-0.989
-0.979
-0.969
-0.959
-0.949
-0.939
-0.929
-0.919
-0.909
-0.899
-0.889
-0.879
-0.869
-0.859
-0.849
-0.839
-0.829
-0.819
-0.809
-0.799
-0.789
-0.779
-0.769
-0.759
-0.749
-0.739
-0.729
-0.719
-0.709
-0.699
-0.689
-0.679
-0.669
-0.659
-0.649
-0.639
-0.629
-0.619
-0.609
-0.599
-0.589
-0.579
-0.569
-0.559
-0.549
-0.539
-0.529
-0.519
-0.509
-0.499
-0.489
-0.479
-0.469
-0.459
-0.449
-0.439
-0.429
-0.419
-0.409
-0.399
-0.389
-0.379
-0.369
-0.359
-0.349
-0.339
-0.329
-0.319
-0.309
-0.299
-0.289
-0.279
-0.269
-0.259
-0.249
-0.239
-0.229
-0.219
-0.209
-0.199
-0.189
-0.179
-0.169
-0.159
-0.149
-0.139
-0.129
-0.119
-0.109
-0.099
-0.089
-0.079
-0.069
-0.059
-0.049
-0.039
-0.029
-0.019
-0.009
0.001
0.011
0.021
0.031
0.041
0.051
0.061
0.071
0.081
0.091
0.101
0.111
0.121
0.131
0.141
0.151
0.161
0.171
0.181
0.191
0.201
0.211
0.221
0.231
0.241
0.251
0.261
0.271
0.281
0.291
0.301
0.311
0.321
0.331
0.341
0.351
0.361
0.371
0.381
0.391
0.401
0.411
0.421
0.431
0.441
0.451
0.461
0.471
0.481
0.491
0.501
0.511
0.521
0.531
0.541
0.551
0.561
0.571
0.581
0.591
0.601
0.611
0.621
0.631
0.641
0.651
0.661
0.671
0.681
0.691
0.701
0.711
0.721
0.731
0.741
0.751
0.761
0.771
0.781
0.791
0.801
0.811
0.821
0.831
0.841
0.851
0.861
0.871
0.881
0.891
0.901
0.911
0.921
0.931
0.941
0.951
0.961
0.971
0.981
0.991
1.001
1.011
1.021
1.031
1.041
1.051
1.061
1.071
1.081
1.091
1.101
1.111
1.121
1.131
1.141
1.151
1.161
1.171
1.181
1.191
1.201
1.211
1.221
1.231
1.241
1.251
1.261
1.271
1.281
1.291
1.301
1.311
1.321
1.331
1.341
1.351
1.361
1.371
1.381
1.391
1.401
1.411
1.421
1.431
1.441
1.451
1.461
1.471
1.481
1.491
1.501
1.511
1.521
1.531
1.541
1.551
1.561
1.571
1.581
1.591
1.601
1.611
1.621
1.631
1.641
1.651
1.661
1.671
1.681
1.691
1.701
1.711
1.721
1.731
1.741
1.751
1.761
1.771
1.781
1.791
1.801
1.811
1.821
1.831
1.841
1.851
1.861
1.871
1.881
1.891
1.901
1.911
1.921
1.931
1.941
1.951
1.961
1.971
1.981
1.991
2.001
2.011
2.021
2.031
2.041
2.051
2.061
2.071
2.081
2.091
2.101
2.111
2.121
2.131
2.141
2.151
2.161
2.171
2.181
2.191
2.201
2.211
2.221
2.231
2.241
2.251
2.261
2.271
2.281
2.291
2.301
2.311
2.321
2.331
2.341
2.351
2.361
2.371
2.381
2.391
2.401
2.411
2.421
2.431
2.441
2.451
2.461
2.471
2.481
2.491
2.501
2.511
2.521
2.531
2.541
2.551
2.561
2.571
2.581
2.591
2.601
2.611
2.621
2.631
2.641
2.651
2.661
2.671
2.681
2.691
2.701
2.711
2.721
2.731
2.741
2.751
2.761
2.771
2.781
2.791
2.801
2.811
2.821
2.831
2.841
2.851
2.861
2.871
2.881
2.891
2.901
2.911
2.921
2.931
2.941
2.951
2.961
2.971
2.981
2.991
3.001
3.011
3.021
3.031
3.041
3.051
3.061
3.071
3.081
3.091
3.101
3.111
3.121
3.131
3.141
3.151
3.161
3.171
3.181
3.191
3.201
3.211
3.221
3.231
3.241
3.251
3.261
3.271
3.281
3.291
3.301
3.311
3.321
3.331
3.341
3.351
3.361
3.371
3.381
3.391
3.401
3.411
3.421
3.431
3.441
3.451
3.461
3.471
3.481
3.491
3.501
3.511
3.521
3.531
3.541
3.551
3.561
3.571
3.581
3.591
3.601
3.611
3.621
3.631
3.641
3.651
3.661
3.671
3.681
3.691
3.701
3.711
3.721
3.731
3.741
3.751
3.761
3.771
3.781
3.791
3.801
3.811
3.821
3.831
3.841
3.851
3.861
3.871
3.881
3.891
3.901
3.911
3.921
3.931
3.941
3.951
3.961
3.971
3.981
3.991
4.001
4.011
4.021
4.031
4.041
4.051
4.061
4.071
4.081
4.091
4.101
4.111
4.121
4.131
4.141
4.151
4.161
4.171
4.181
4.191
4.201
4.211
4.221
4.231
4.241
4.251
4.261
4.271
4.281
4.291
4.301
4.311
4.321
4.331
4.341
4.351
4.361
4.371
4.381
4.391
4.401
4.411
4.421
4.431
4.441
4.451
4.461
4.471
4.481
4.491
4.501
4.511
4.521
4.531
4.541
4.551
4.561
4.571
4.581
4.591
4.601
4.611
4.621
4.631
4.641
4.651
4.661
4.671
4.681
4.691
4.701
4.711
4.721
4.731
4.741
4.751
4.761
4.771
4.781
4.791
4.801
4.811
4.821
4.831
4.841
4.851
4.861
4.871
4.881
4.891
4.901
4.911
4.921
4.931
4.941
4.951
4.961
4.971
4.981
4.991


==> anc/fig6/subpl_5_series_1_x-axis.csv <==
x
-0.999
-0.989
-0.979
-0.969
-0.959
-0.949
-0.939
-0.929
-0.919
-0.909
-0.899
-0.889
-0.879
-0.869
-0.859
-0.849
-0.839
-0.829
-0.819
-0.809
-0.799
-0.789
-0.779
-0.769
-0.759
-0.749
-0.739
-0.729
-0.719
-0.709
-0.699
-0.689
-0.679
-0.669
-0.659
-0.649
-0.639
-0.629
-0.619
-0.609
-0.599
-0.589
-0.579
-0.569
-0.559
-0.549
-0.539
-0.529
-0.519
-0.509
-0.499
-0.489
-0.479
-0.469
-0.459
-0.449
-0.439
-0.429
-0.419
-0.409
-0.399
-0.389
-0.379
-0.369
-0.359
-0.349
-0.339
-0.329
-0.319
-0.309
-0.299
-0.289
-0.279
-0.269
-0.259
-0.249
-0.239
-0.229
-0.219
-0.209
-0.199
-0.189
-0.179
-0.169
-0.159
-0.149
-0.139
-0.129
-0.119
-0.109
-0.099
-0.089
-0.079
-0.069
-0.059
-0.049
-0.039
-0.029
-0.019
-0.009
0.001
0.011
0.021
0.031
0.041
0.051
0.061
0.071
0.081
0.091
0.101
0.111
0.121
0.131
0.141
0.151
0.161
0.171
0.181
0.191
0.201
0.211
0.221
0.231
0.241
0.251
0.261
0.271
0.281
0.291
0.301
0.311
0.321
0.331
0.341
0.351
0.361
0.371
0.381
0.391
0.401
0.411
0.421
0.431
0.441
0.451
0.461
0.471
0.481
0.491
0.501
0.511
0.521
0.531
0.541
0.551
0.561
0.571
0.581
0.591
0.601
0.611
0.621
0.631
0.641
0.651
0.661
0.671
0.681
0.691
0.701
0.711
0.721
0.731
0.741
0.751
0.761
0.771
0.781
0.791
0.801
0.811
0.821
0.831
0.841
0.851
0.861
0.871
0.881
0.891
0.901
0.911
0.921
0.931
0.941
0.951
0.961
0.971
0.981
0.991


==> anc/fig6/subpl_5_series_1_y-axis.csv <==
x
-4.999
-4.989
-4.979
-4.969
-4.959
-4.949
-4.939
-4.929
-4.919
-4.909
-4.899
-4.889
-4.879
-4.869
-4.859
-4.849
-4.839
-4.829
-4.819
-4.809
-4.799
-4.789
-4.779
-4.769
-4.759
-4.749
-4.739
-4.729
-4.719
-4.709
-4.699
-4.689
-4.679
-4.669
-4.659
-4.649
-4.639
-4.629
-4.619
-4.609
-4.599
-4.589
-4.579
-4.569
-4.559
-4.549
-4.539
-4.529
-4.519
-4.509
-4.499
-4.489
-4.479
-4.469
-4.459
-4.449
-4.439
-4.429
-4.419
-4.409
-4.399
-4.389
-4.379
-4.369
-4.359
-4.349
-4.339
-4.329
-4.319
-4.309
-4.299
-4.289
-4.279
-4.269
-4.259
-4.249
-4.239
-4.229
-4.219
-4.209
-4.199
-4.189
-4.179
-4.169
-4.159
-4.149
-4.139
-4.129
-4.119
-4.109
-4.099
-4.089
-4.079
-4.069
-4.059
-4.049
-4.039
-4.029
-4.019
-4.009
-3.999
-3.989
-3.979
-3.969
-3.959
-3.949
-3.939
-3.929
-3.919
-3.909
-3.899
-3.889
-3.879
-3.869
-3.859
-3.849
-3.839
-3.829
-3.819
-3.809
-3.799
-3.789
-3.779
-3.769
-3.759
-3.749
-3.739
-3.729
-3.719
-3.709
-3.699
-3.689
-3.679
-3.669
-3.659
-3.649
-3.639
-3.629
-3.619
-3.609
-3.599
-3.589
-3.579
-3.569
-3.559
-3.549
-3.539
-3.529
-3.519
-3.509
-3.499
-3.489
-3.479
-3.469
-3.459
-3.449
-3.439
-3.429
-3.419
-3.409
-3.399
-3.389
-3.379
-3.369
-3.359
-3.349
-3.339
-3.329
-3.319
-3.309
-3.299
-3.289
-3.279
-3.269
-3.259
-3.249
-3.239
-3.229
-3.219
-3.209
-3.199
-3.189
-3.179
-3.169
-3.159
-3.149
-3.139
-3.129
-3.119
-3.109
-3.099
-3.089
-3.079
-3.069
-3.059
-3.049
-3.039
-3.029
-3.019
-3.009
-2.999
-2.989
-2.979
-2.969
-2.959
-2.949
-2.939
-2.929
-2.919
-2.909
-2.899
-2.889
-2.879
-2.869
-2.859
-2.849
-2.839
-2.829
-2.819
-2.809
-2.799
-2.789
-2.779
-2.769
-2.759
-2.749
-2.739
-2.729
-2.719
-2.709
-2.699
-2.689
-2.679
-2.669
-2.659
-2.649
-2.639
-2.629
-2.619
-2.609
-2.599
-2.589
-2.579
-2.569
-2.559
-2.549
-2.539
-2.529
-2.519
-2.509
-2.499
-2.489
-2.479
-2.469
-2.459
-2.449
-2.439
-2.429
-2.419
-2.409
-2.399
-2.389
-2.379
-2.369
-2.359
-2.349
-2.339
-2.329
-2.319
-2.309
-2.299
-2.289
-2.279
-2.269
-2.259
-2.249
-2.239
-2.229
-2.219
-2.209
-2.199
-2.189
-2.179
-2.169
-2.159
-2.149
-2.139
-2.129
-2.119
-2.109
-2.099
-2.089
-2.079
-2.069
-2.059
-2.049
-2.039
-2.029
-2.019
-2.009
-1.999
-1.989
-1.979
-1.969
-1.959
-1.949
-1.939
-1.929
-1.919
-1.909
-1.899
-1.889
-1.879
-1.869
-1.859
-1.849
-1.839
-1.829
-1.819
-1.809
-1.799
-1.789
-1.779
-1.769
-1.759
-1.749
-1.739
-1.729
-1.719
-1.709
-1.699
-1.689
-1.679
-1.669
-1.659
-1.649
-1.639
-1.629
-1.619
-1.609
-1.599
-1.589
-1.579
-1.569
-1.559
-1.549
-1.539
-1.529
-1.519
-1.509
-1.499
-1.489
-1.479
-1.469
-1.459
-1.449
-1.439
-1.429
-1.419
-1.409
-1.399
-1.389
-1.379
-1.369
-1.359
-1.349
-1.339
-1.329
-1.319
-1.309
-1.299
-1.289
-1.279
-1.269
-1.259
-1.249
-1.239
-1.229
-1.219
-1.209
-1.199
-1.189
-1.179
-1.169
-1.159
-1.149
-1.139
-1.129
-1.119
-1.109
-1.099
-1.089
-1.079
-1.069
-1.059
-1.049
-1.039
-1.029
-1.019
-1.009
-0.999
-0.989
-0.979
-0.969
-0.959
-0.949
-0.939
-0.929
-0.919
-0.909
-0.899
-0.889
-0.879
-0.869
-0.859
-0.849
-0.839
-0.829
-0.819
-0.809
-0.799
-0.789
-0.779
-0.769
-0.759
-0.749
-0.739
-0.729
-0.719
-0.709
-0.699
-0.689
-0.679
-0.669
-0.659
-0.649
-0.639
-0.629
-0.619
-0.609
-0.599
-0.589
-0.579
-0.569
-0.559
-0.549
-0.539
-0.529
-0.519
-0.509
-0.499
-0.489
-0.479
-0.469
-0.459
-0.449
-0.439
-0.429
-0.419
-0.409
-0.399
-0.389
-0.379
-0.369
-0.359
-0.349
-0.339
-0.329
-0.319
-0.309
-0.299
-0.289
-0.279
-0.269
-0.259
-0.249
-0.239
-0.229
-0.219
-0.209
-0.199
-0.189
-0.179
-0.169
-0.159
-0.149
-0.139
-0.129
-0.119
-0.109
-0.099
-0.089
-0.079
-0.069
-0.059
-0.049
-0.039
-0.029
-0.019
-0.009
0.001
0.011
0.021
0.031
0.041
0.051
0.061
0.071
0.081
0.091
0.101
0.111
0.121
0.131
0.141
0.151
0.161
0.171
0.181
0.191
0.201
0.211
0.221
0.231
0.241
0.251
0.261
0.271
0.281
0.291
0.301
0.311
0.321
0.331
0.341
0.351
0.361
0.371
0.381
0.391
0.401
0.411
0.421
0.431
0.441
0.451
0.461
0.471
0.481
0.491
0.501
0.511
0.521
0.531
0.541
0.551
0.561
0.571
0.581
0.591
0.601
0.611
0.621
0.631
0.641
0.651
0.661
0.671
0.681
0.691
0.701
0.711
0.721
0.731
0.741
0.751
0.761
0.771
0.781
0.791
0.801
0.811
0.821
0.831
0.841
0.851
0.861
0.871
0.881
0.891
0.901
0.911
0.921
0.931
0.941
0.951
0.961
0.971
0.981
0.991
1.001
1.011
1.021
1.031
1.041
1.051
1.061
1.071
1.081
1.091
1.101
1.111
1.121
1.131
1.141
1.151
1.161
1.171
1.181
1.191
1.201
1.211
1.221
1.231
1.241
1.251
1.261
1.271
1.281
1.291
1.301
1.311
1.321
1.331
1.341
1.351
1.361
1.371
1.381
1.391
1.401
1.411
1.421
1.431
1.441
1.451
1.461
1.471
1.481
1.491
1.501
1.511
1.521
1.531
1.541
1.551
1.561
1.571
1.581
1.591
1.601
1.611
1.621
1.631
1.641
1.651
1.661
1.671
1.681
1.691
1.701
1.711
1.721
1.731
1.741
1.751
1.761
1.771
1.781
1.791
1.801
1.811
1.821
1.831
1.841
1.851
1.861
1.871
1.881
1.891
1.901
1.911
1.921
1.931
1.941
1.951
1.961
1.971
1.981
1.991
2.001
2.011
2.021
2.031
2.041
2.051
2.061
2.071
2.081
2.091
2.101
2.111
2.121
2.131
2.141
2.151
2.161
2.171
2.181
2.191
2.201
2.211
2.221
2.231
2.241
2.251
2.261
2.271
2.281
2.291
2.301
2.311
2.321
2.331
2.341
2.351
2.361
2.371
2.381
2.391
2.401
2.411
2.421
2.431
2.441
2.451
2.461
2.471
2.481
2.491
2.501
2.511
2.521
2.531
2.541
2.551
2.561
2.571
2.581
2.591
2.601
2.611
2.621
2.631
2.641
2.651
2.661
2.671
2.681
2.691
2.701
2.711
2.721
2.731
2.741
2.751
2.761
2.771
2.781
2.791
2.801
2.811
2.821
2.831
2.841
2.851
2.861
2.871
2.881
2.891
2.901
2.911
2.921
2.931
2.941
2.951
2.961
2.971
2.981
2.991
3.001
3.011
3.021
3.031
3.041
3.051
3.061
3.071
3.081
3.091
3.101
3.111
3.121
3.131
3.141
3.151
3.161
3.171
3.181
3.191
3.201
3.211
3.221
3.231
3.241
3.251
3.261
3.271
3.281
3.291
3.301
3.311
3.321
3.331
3.341
3.351
3.361
3.371
3.381
3.391
3.401
3.411
3.421
3.431
3.441
3.451
3.461
3.471
3.481
3.491
3.501
3.511
3.521
3.531
3.541
3.551
3.561
3.571
3.581
3.591
3.601
3.611
3.621
3.631
3.641
3.651
3.661
3.671
3.681
3.691
3.701
3.711
3.721
3.731
3.741
3.751
3.761
3.771
3.781
3.791
3.801
3.811
3.821
3.831
3.841
3.851
3.861
3.871
3.881
3.891
3.901
3.911
3.921
3.931
3.941
3.951
3.961
3.971
3.981
3.991
4.001
4.011
4.021
4.031
4.041
4.051
4.061
4.071
4.081
4.091
4.101
4.111
4.121
4.131
4.141
4.151
4.161
4.171
4.181
4.191
4.201
4.211
4.221
4.231
4.241
4.251
4.261
4.271
4.281
4.291
4.301
4.311
4.321
4.331
4.341
4.351
4.361
4.371
4.381
4.391
4.401
4.411
4.421
4.431
4.441
4.451
4.461
4.471
4.481
4.491
4.501
4.511
4.521
4.531
4.541
4.551
4.561
4.571
4.581
4.591
4.601
4.611
4.621
4.631
4.641
4.651
4.661
4.671
4.681
4.691
4.701
4.711
4.721
4.731
4.741
4.751
4.761
4.771
4.781
4.791
4.801
4.811
4.821
4.831
4.841
4.851
4.861
4.871
4.881
4.891
4.901
4.911
4.921
4.931
4.941
4.951
4.961
4.971
4.981
4.991


==> anc/fig6/subpl_6_series_1_x-axis.csv <==
x
-0.999
-0.989
-0.979
-0.969
-0.959
-0.949
-0.939
-0.929
-0.919
-0.909
-0.899
-0.889
-0.879
-0.869
-0.859
-0.849
-0.839
-0.829
-0.819
-0.809
-0.799
-0.789
-0.779
-0.769
-0.759
-0.749
-0.739
-0.729
-0.719
-0.709
-0.699
-0.689
-0.679
-0.669
-0.659
-0.649
-0.639
-0.629
-0.619
-0.609
-0.599
-0.589
-0.579
-0.569
-0.559
-0.549
-0.539
-0.529
-0.519
-0.509
-0.499
-0.489
-0.479
-0.469
-0.459
-0.449
-0.439
-0.429
-0.419
-0.409
-0.399
-0.389
-0.379
-0.369
-0.359
-0.349
-0.339
-0.329
-0.319
-0.309
-0.299
-0.289
-0.279
-0.269
-0.259
-0.249
-0.239
-0.229
-0.219
-0.209
-0.199
-0.189
-0.179
-0.169
-0.159
-0.149
-0.139
-0.129
-0.119
-0.109
-0.099
-0.089
-0.079
-0.069
-0.059
-0.049
-0.039
-0.029
-0.019
-0.009
0.001
0.011
0.021
0.031
0.041
0.051
0.061
0.071
0.081
0.091
0.101
0.111
0.121
0.131
0.141
0.151
0.161
0.171
0.181
0.191
0.201
0.211
0.221
0.231
0.241
0.251
0.261
0.271
0.281
0.291
0.301
0.311
0.321
0.331
0.341
0.351
0.361
0.371
0.381
0.391
0.401
0.411
0.421
0.431
0.441
0.451
0.461
0.471
0.481
0.491
0.501
0.511
0.521
0.531
0.541
0.551
0.561
0.571
0.581
0.591
0.601
0.611
0.621
0.631
0.641
0.651
0.661
0.671
0.681
0.691
0.701
0.711
0.721
0.731
0.741
0.751
0.761
0.771
0.781
0.791
0.801
0.811
0.821
0.831
0.841
0.851
0.861
0.871
0.881
0.891
0.901
0.911
0.921
0.931
0.941
0.951
0.961
0.971
0.981
0.991


==> anc/fig6/subpl_6_series_1_y-axis.csv <==
x
-4.999
-4.989
-4.979
-4.969
-4.959
-4.949
-4.939
-4.929
-4.919
-4.909
-4.899
-4.889
-4.879
-4.869
-4.859
-4.849
-4.839
-4.829
-4.819
-4.809
-4.799
-4.789
-4.779
-4.769
-4.759
-4.749
-4.739
-4.729
-4.719
-4.709
-4.699
-4.689
-4.679
-4.669
-4.659
-4.649
-4.639
-4.629
-4.619
-4.609
-4.599
-4.589
-4.579
-4.569
-4.559
-4.549
-4.539
-4.529
-4.519
-4.509
-4.499
-4.489
-4.479
-4.469
-4.459
-4.449
-4.439
-4.429
-4.419
-4.409
-4.399
-4.389
-4.379
-4.369
-4.359
-4.349
-4.339
-4.329
-4.319
-4.309
-4.299
-4.289
-4.279
-4.269
-4.259
-4.249
-4.239
-4.229
-4.219
-4.209
-4.199
-4.189
-4.179
-4.169
-4.159
-4.149
-4.139
-4.129
-4.119
-4.109
-4.099
-4.089
-4.079
-4.069
-4.059
-4.049
-4.039
-4.029
-4.019
-4.009
-3.999
-3.989
-3.979
-3.969
-3.959
-3.949
-3.939
-3.929
-3.919
-3.909
-3.899
-3.889
-3.879
-3.869
-3.859
-3.849
-3.839
-3.829
-3.819
-3.809
-3.799
-3.789
-3.779
-3.769
-3.759
-3.749
-3.739
-3.729
-3.719
-3.709
-3.699
-3.689
-3.679
-3.669
-3.659
-3.649
-3.639
-3.629
-3.619
-3.609
-3.599
-3.589
-3.579
-3.569
-3.559
-3.549
-3.539
-3.529
-3.519
-3.509
-3.499
-3.489
-3.479
-3.469
-3.459
-3.449
-3.439
-3.429
-3.419
-3.409
-3.399
-3.389
-3.379
-3.369
-3.359
-3.349
-3.339
-3.329
-3.319
-3.309
-3.299
-3.289
-3.279
-3.269
-3.259
-3.249
-3.239
-3.229
-3.219
-3.209
-3.199
-3.189
-3.179
-3.169
-3.159
-3.149
-3.139
-3.129
-3.119
-3.109
-3.099
-3.089
-3.079
-3.069
-3.059
-3.049
-3.039
-3.029
-3.019
-3.009
-2.999
-2.989
-2.979
-2.969
-2.959
-2.949
-2.939
-2.929
-2.919
-2.909
-2.899
-2.889
-2.879
-2.869
-2.859
-2.849
-2.839
-2.829
-2.819
-2.809
-2.799
-2.789
-2.779
-2.769
-2.759
-2.749
-2.739
-2.729
-2.719
-2.709
-2.699
-2.689
-2.679
-2.669
-2.659
-2.649
-2.639
-2.629
-2.619
-2.609
-2.599
-2.589
-2.579
-2.569
-2.559
-2.549
-2.539
-2.529
-2.519
-2.509
-2.499
-2.489
-2.479
-2.469
-2.459
-2.449
-2.439
-2.429
-2.419
-2.409
-2.399
-2.389
-2.379
-2.369
-2.359
-2.349
-2.339
-2.329
-2.319
-2.309
-2.299
-2.289
-2.279
-2.269
-2.259
-2.249
-2.239
-2.229
-2.219
-2.209
-2.199
-2.189
-2.179
-2.169
-2.159
-2.149
-2.139
-2.129
-2.119
-2.109
-2.099
-2.089
-2.079
-2.069
-2.059
-2.049
-2.039
-2.029
-2.019
-2.009
-1.999
-1.989
-1.979
-1.969
-1.959
-1.949
-1.939
-1.929
-1.919
-1.909
-1.899
-1.889
-1.879
-1.869
-1.859
-1.849
-1.839
-1.829
-1.819
-1.809
-1.799
-1.789
-1.779
-1.769
-1.759
-1.749
-1.739
-1.729
-1.719
-1.709
-1.699
-1.689
-1.679
-1.669
-1.659
-1.649
-1.639
-1.629
-1.619
-1.609
-1.599
-1.589
-1.579
-1.569
-1.559
-1.549
-1.539
-1.529
-1.519
-1.509
-1.499
-1.489
-1.479
-1.469
-1.459
-1.449
-1.439
-1.429
-1.419
-1.409
-1.399
-1.389
-1.379
-1.369
-1.359
-1.349
-1.339
-1.329
-1.319
-1.309
-1.299
-1.289
-1.279
-1.269
-1.259
-1.249
-1.239
-1.229
-1.219
-1.209
-1.199
-1.189
-1.179
-1.169
-1.159
-1.149
-1.139
-1.129
-1.119
-1.109
-1.099
-1.089
-1.079
-1.069
-1.059
-1.049
-1.039
-1.029
-1.019
-1.009
-0.999
-0.989
-0.979
-0.969
-0.959
-0.949
-0.939
-0.929
-0.919
-0.909
-0.899
-0.889
-0.879
-0.869
-0.859
-0.849
-0.839
-0.829
-0.819
-0.809
-0.799
-0.789
-0.779
-0.769
-0.759
-0.749
-0.739
-0.729
-0.719
-0.709
-0.699
-0.689
-0.679
-0.669
-0.659
-0.649
-0.639
-0.629
-0.619
-0.609
-0.599
-0.589
-0.579
-0.569
-0.559
-0.549
-0.539
-0.529
-0.519
-0.509
-0.499
-0.489
-0.479
-0.469
-0.459
-0.449
-0.439
-0.429
-0.419
-0.409
-0.399
-0.389
-0.379
-0.369
-0.359
-0.349
-0.339
-0.329
-0.319
-0.309
-0.299
-0.289
-0.279
-0.269
-0.259
-0.249
-0.239
-0.229
-0.219
-0.209
-0.199
-0.189
-0.179
-0.169
-0.159
-0.149
-0.139
-0.129
-0.119
-0.109
-0.099
-0.089
-0.079
-0.069
-0.059
-0.049
-0.039
-0.029
-0.019
-0.009
0.001
0.011
0.021
0.031
0.041
0.051
0.061
0.071
0.081
0.091
0.101
0.111
0.121
0.131
0.141
0.151
0.161
0.171
0.181
0.191
0.201
0.211
0.221
0.231
0.241
0.251
0.261
0.271
0.281
0.291
0.301
0.311
0.321
0.331
0.341
0.351
0.361
0.371
0.381
0.391
0.401
0.411
0.421
0.431
0.441
0.451
0.461
0.471
0.481
0.491
0.501
0.511
0.521
0.531
0.541
0.551
0.561
0.571
0.581
0.591
0.601
0.611
0.621
0.631
0.641
0.651
0.661
0.671
0.681
0.691
0.701
0.711
0.721
0.731
0.741
0.751
0.761
0.771
0.781
0.791
0.801
0.811
0.821
0.831
0.841
0.851
0.861
0.871
0.881
0.891
0.901
0.911
0.921
0.931
0.941
0.951
0.961
0.971
0.981
0.991
1.001
1.011
1.021
1.031
1.041
1.051
1.061
1.071
1.081
1.091
1.101
1.111
1.121
1.131
1.141
1.151
1.161
1.171
1.181
1.191
1.201
1.211
1.221
1.231
1.241
1.251
1.261
1.271
1.281
1.291
1.301
1.311
1.321
1.331
1.341
1.351
1.361
1.371
1.381
1.391
1.401
1.411
1.421
1.431
1.441
1.451
1.461
1.471
1.481
1.491
1.501
1.511
1.521
1.531
1.541
1.551
1.561
1.571
1.581
1.591
1.601
1.611
1.621
1.631
1.641
1.651
1.661
1.671
1.681
1.691
1.701
1.711
1.721
1.731
1.741
1.751
1.761
1.771
1.781
1.791
1.801
1.811
1.821
1.831
1.841
1.851
1.861
1.871
1.881
1.891
1.901
1.911
1.921
1.931
1.941
1.951
1.961
1.971
1.981
1.991
2.001
2.011
2.021
2.031
2.041
2.051
2.061
2.071
2.081
2.091
2.101
2.111
2.121
2.131
2.141
2.151
2.161
2.171
2.181
2.191
2.201
2.211
2.221
2.231
2.241
2.251
2.261
2.271
2.281
2.291
2.301
2.311
2.321
2.331
2.341
2.351
2.361
2.371
2.381
2.391
2.401
2.411
2.421
2.431
2.441
2.451
2.461
2.471
2.481
2.491
2.501
2.511
2.521
2.531
2.541
2.551
2.561
2.571
2.581
2.591
2.601
2.611
2.621
2.631
2.641
2.651
2.661
2.671
2.681
2.691
2.701
2.711
2.721
2.731
2.741
2.751
2.761
2.771
2.781
2.791
2.801
2.811
2.821
2.831
2.841
2.851
2.861
2.871
2.881
2.891
2.901
2.911
2.921
2.931
2.941
2.951
2.961
2.971
2.981
2.991
3.001
3.011
3.021
3.031
3.041
3.051
3.061
3.071
3.081
3.091
3.101
3.111
3.121
3.131
3.141
3.151
3.161
3.171
3.181
3.191
3.201
3.211
3.221
3.231
3.241
3.251
3.261
3.271
3.281
3.291
3.301
3.311
3.321
3.331
3.341
3.351
3.361
3.371
3.381
3.391
3.401
3.411
3.421
3.431
3.441
3.451
3.461
3.471
3.481
3.491
3.501
3.511
3.521
3.531
3.541
3.551
3.561
3.571
3.581
3.591
3.601
3.611
3.621
3.631
3.641
3.651
3.661
3.671
3.681
3.691
3.701
3.711
3.721
3.731
3.741
3.751
3.761
3.771
3.781
3.791
3.801
3.811
3.821
3.831
3.841
3.851
3.861
3.871
3.881
3.891
3.901
3.911
3.921
3.931
3.941
3.951
3.961
3.971
3.981
3.991
4.001
4.011
4.021
4.031
4.041
4.051
4.061
4.071
4.081
4.091
4.101
4.111
4.121
4.131
4.141
4.151
4.161
4.171
4.181
4.191
4.201
4.211
4.221
4.231
4.241
4.251
4.261
4.271
4.281
4.291
4.301
4.311
4.321
4.331
4.341
4.351
4.361
4.371
4.381
4.391
4.401
4.411
4.421
4.431
4.441
4.451
4.461
4.471
4.481
4.491
4.501
4.511
4.521
4.531
4.541
4.551
4.561
4.571
4.581
4.591
4.601
4.611
4.621
4.631
4.641
4.651
4.661
4.671
4.681
4.691
4.701
4.711
4.721
4.731
4.741
4.751
4.761
4.771
4.781
4.791
4.801
4.811
4.821
4.831
4.841
4.851
4.861
4.871
4.881
4.891
4.901
4.911
4.921
4.931
4.941
4.951
4.961
4.971
4.981
4.991


==> anc/fig7/subpl_1_series_1.csv <==
x,y
-1.7989185440904678,0.25
-1.7020401732221073,0.26
-1.605033774520125,0.27
-1.5085634985208525,0.28
-1.4132443710168499,0.29
-1.3196198662841112,0.3
-1.2281461620337422,0.31
-1.139183650616487,0.32
-1.0529952429175937,0.33
-0.9697502654881641,0.34
-0.8895323867582794,0.35
-0.8123499755829832,0.36
-0.7381474945354034,0.37
-0.6668168479752418,0.38
-0.5982079473465928,0.39
-0.5321380626696766,0.4
-0.4683997707545411,0.41
-0.4067674815902443,0.42
-0.347002632622449,0.43
-0.28885769999789607,0.44
-0.2320792007998011,0.45
-0.17640986335165723,0.46
-0.12159013348407212,0.47
-0.06735917006828727,0.48
-0.013455467620412966,0.49
0.04038276985614997,0.5
0.09441738980024393,0.51
0.1489100786786885,0.52
0.2041220693043702,0.53
0.26031365740401047,0.54
0.3177434088554954,0.55
0.37666692696386295,0.56
0.43733503431490345,0.57
0.49999120826032173,0.58
0.5648680965069461,0.59
0.632182935196327,0.6
0.7021317044668551,0.61
0.7748818969204694,0.62
0.8505638563756547,0.63
0.929260782369166,0.64
1.010997701756851,0.65
1.0957299847373303,0.66
1.1833323125538273,0.67
1.2735893439027999,0.68
1.3661895989272745,0.69
1.460724177307972,0.7
1.5566917382660392,0.71
1.6535106190264302,0.72
1.7505380646961841,0.73
1.8470954190775966,0.74
1.9424970296744362,0.75
2.0360798464996295,0.76
2.1272304799326784,0.77
2.215406906405022,0.78
2.3001529552847764,0.79
2.3811049110988387,0.8
2.4579907155645335,0.81
2.5306231146154325,0.82
2.5988885575470966,0.83
2.662733740223638,0.84
2.722151501185392,0.85
2.7771674693808257,0.86
2.8278285532903835,0.87
2.87419414404002,0.88
2.9163308220581556,0.89
2.9543113939670222,0.9
2.9882191593515834,0.91
3.018158243487959,0.92
3.044270374948456,0.93
3.066757366402209,0.94
3.085906675692446,0.95
3.1021151210863653,0.96
3.1159040208755466,0.97
3.127918971821337,0.98
3.1389100230581146,0.99
-3.1334924787069656,1.0
-3.1220884383547407,1.01
-3.1092744451569025,1.02
-3.0943489289063124,1.03
-3.076727230398673,1.04
-3.055951356430682,1.05
-3.0316817672789136,1.06
-3.003677049484516,1.07
-2.9717685230841666,1.08
-2.935835750738784,1.09
-2.8957867148684673,1.1
-2.8515442579640933,1.11
-2.803038871419935,1.12
-2.750207158056143,1.13
-2.6929950689558733,1.14
-2.6313650473776367,1.15
-2.5653062832406697,1.16
-2.4948472644455957,1.17
-2.4200696591771416,1.18
-2.3411222918014643,1.19
-2.258233651392557,1.2
-2.171721107685503,1.21
-2.081994943223304,1.22
-1.9895555743500957,1.23
-1.894982999855544,1.24


==> anc/fig7/subpl_1_series_10.csv <==
x,y
-2.5958277286370857,0.29
-0.6805072860357008,0.41
0.25592344275798595,0.53
1.8872509305165561,0.65
-2.8428143600308045,0.77
-0.9454314326372626,0.89
0.11458340003392303,1.01
1.5265671549466193,1.13


==> anc/fig7/subpl_1_series_11.csv <==
x,y
-1.9762193950678715,0.33
-0.31334008050780354,0.45
0.6539586099255156,0.57
2.5163023252880037,0.69
-2.29855080736435,0.81
-0.49402923205843813,0.93
0.4457362171858002,1.05
2.2211437980875,1.17


==> anc/fig7/subpl_1_series_12.csv <==
x,y
-1.1087364923797802,0.37
-0.014374871865053374,0.49
1.033314025269356,0.61
2.9754009301459083,0.73
-1.4376316006160361,0.85
-0.13167369100165932,0.97
0.7640000447630662,1.09
2.6981431109227296,1.21


==> anc/fig7/subpl_1_series_2.csv <==
x,y
-1.8201715133131031,0.25
-1.7278156853393491,0.26
-1.6349775720168975,0.27
-1.5422229499697775,0.28
-1.4500873452803846,0.29
-1.3590570184091222,0.3
-1.2695541883799188,0.31
-1.1819273320431587,0.32
-1.0964466630777205,0.33
-1.0133042803352894,0.34
-0.9326180666193492,0.35
-0.8544382383158597,0.36
-0.7787554602119409,0.37
-0.7055095864804055,0.38
-0.6345983022063346,0.39
-0.5658851660115696,0.4
-0.4992067577820413,0.41
-0.43437879850247496,0.42
-0.3712012275027786,0.43
-0.30946230008045417,0.44
-0.248941813470808,0.45
-0.1894135903925799,0.46
-0.1306473549990543,0.47
-0.07241013257096918,0.48
-0.014467296588609395,0.49
0.043416621676922756,0.5
0.10147725298456013,0.51
0.15994973560268036,0.52
0.21906798358753443,0.53
0.27906377234936414,0.54
0.3401655301811578,0.55
0.40259671642455647,0.56
0.4665736585048731,0.57
0.5323027139584874,0.58
0.5999766239167492,0.59
0.6697699370150568,0.6
0.7418334147383395,0.61
0.8162873894379076,0.62
0.8932141433943838,0.63
0.9726495178460685,0.64
1.0545741453774835,0.65
1.1389049171291,0.66
1.2254875217223644,0.67
1.3140910805680812,0.68
1.4044059929914376,0.69
1.4960460278151122,0.7
1.5885554047415495,0.71
1.6814210902194053,0.72
1.7740898437704653,0.73
1.8659888152923785,0.74
1.956547878604812,0.75
2.0452215521054775,0.76
2.1315084006924767,0.77
2.214966228937905,0.78
2.2952220574949718,0.79
2.3719766552253954,0.8
2.445004108715994,0.81
2.5141474278182727,0.82
2.5793114627639637,0.83
2.6404544650027795,0.84
2.6975795225121404,0.85
2.750726915191683,0.86
2.7999682249989992,0.87
2.845402812157478,0.88
2.8871569583167473,0.89
2.9253853277617456,0.9
2.960272822263599,0.91
2.9920314039056586,0.92
3.0208805760038624,0.93
3.0469970642924626,0.94
3.070440370637524,0.95
3.0911333521521875,0.96
3.109031530997551,0.97
3.1244502182861718,0.98
3.1382509051312333,0.99
-3.1314795404935474,1.0
-3.1170096381680237,1.01
-3.1004242438463008,1.02
-3.081137811027683,1.03
-3.0590552769027877,1.04
-3.034273109427199,1.05
-3.0068067776609877,1.06
-2.9765292753456922,1.07
-2.9432339589710517,1.08
-2.90670102509412,1.09
-2.866730967008549,1.1
-2.823154105352191,1.11
-2.7758302482871526,1.12
-2.7246466327206593,1.13
-2.6695175117056733,1.14
-2.610386354485944,1.15
-2.5472306141570304,1.16
-2.4800685858609994,1.17
-2.4089676291041613,1.18
-2.3340528130962124,1.19
-2.2555148407722947,1.2
-2.173615955012827,1.21
-2.0886924989289755,1.22
-2.0011529629968337,1.23
-1.9114707500953223,1.24


==> anc/fig7/subpl_1_series_3.csv <==
x,y
-1.651840758664256,0.25
-1.5592250333043738,0.26
-1.4672865078734794,0.27
-1.3765659643340709,0.28
-1.2875430288584122,0.29
-1.2006236234839127,0.3
-1.1161327366069043,0.31
-1.0343123273864014,0.32
-0.955323640822281,0.33
-0.8792528941246919,0.34
-0.8061191980875687,0.35
-0.7358836522172533,0.36
-0.6684587338238033,0.37
-0.6037173268514777,0.38
-0.5415009589386173,0.39
-0.48162700674672565,0.4
-0.4238947779205032,0.41
-0.368090482470174,0.42
-0.3139911727066572,0.43
-0.2613677675309253,0.44
-0.20998729245100728,0.45
-0.15961446860119188,0.46
-0.11001277808535179,0.47
-0.06094512339154588,0.48
-0.012174188315082742,0.49
0.036537401352574994,0.5
0.08542702602970716,0.51
0.13473204212462914,0.52
0.1846896868876051,0.53
0.23553682939219903,0.54
0.287509473179713,0.55
0.3408419079453745,0.56
0.39576539771915215,0.57
0.4525062827621547,0.58
0.5112833641979839,0.59
0.5723044377490081,0.6
0.635761850852223,0.61
0.7018269825325907,0.62
0.770643595811997,0.63
0.8423200968535787,0.64
0.9169208609900653,0.65
0.9944569563925484,0.66
1.0748768056921758,0.67
1.1580575547058058,0.68
1.2437981279289159,0.69
1.3318150870960557,0.7
1.4217424058237975,0.71
1.5131360705728456,0.72
1.6054839875742475,0.73
1.698221044747773,0.74
1.790748443158596,0.75
1.8824557262488504,0.76
1.9727434645601074,0.77
2.0610444260070766,0.78
2.1468413157094406,0.79
2.2296797394642365,0.8
2.3091757860487805,0.81
2.3850183637043965,0.82
2.456967022184903,0.83
2.524846365026577,0.84
2.5885382998643593,0.85
2.6479733353680013,0.86
2.703121989032143,0.87
2.753987206710201,0.88
2.8005985999192844,0.89
2.843009382429107,0.9
2.8812972967678934,0.91
2.915571916764391,0.92
2.9459934145675724,0.93
2.9728149663146635,0.94
2.996482163851924,0.95
3.017898173201541,0.96
3.039286016934451,0.97
3.0675688252839453,0.98
3.122526518543629,0.99
-3.090124678217238,1.0
-3.051721163686744,1.01
-3.0283491343344693,1.02
-3.0073820538312623,1.03
-2.985002373960177,1.04
-2.959832678811924,1.05
-2.9312514153751508,1.06
-2.898927779129351,1.07
-2.862662741347795,1.08
-2.8223248297064605,1.09
-2.7778218459379675,1.1
-2.7290887500783234,1.11
-2.6760839575015467,1.12
-2.6187906146164335,1.13
-2.557221137150902,1.14
-2.491423981781033,1.15
-2.4214918364891815,1.16
-2.3475703904542344,1.17
-2.269866703936865,1.18
-2.1886560339635435,1.19
-2.104285869239982,1.2
-2.017175971270915,1.21
-1.9278134737995893,1.22
-1.8367425825370065,1.23
-1.744549099612426,1.24


==> anc/fig7/subpl_1_series_4.csv <==
x,y
-1.4132443710168499,0.29
-0.4683997707545411,0.41
0.2041220693043702,0.53
1.010997701756851,0.65
2.1272304799326784,0.77
2.9163308220581556,0.89
-3.1220884383547407,1.01
-2.750207158056143,1.13


==> anc/fig7/subpl_1_series_5.csv <==
x,y
-1.0964466630777205,0.33
-0.248941813470808,0.45
0.4665736585048731,0.57
1.4044059929914376,0.69
2.445004108715994,0.81
3.0208805760038624,0.93
-3.034273109427199,1.05
-2.4800685858609994,1.17


==> anc/fig7/subpl_1_series_6.csv <==
x,y
-0.6684587338238033,0.37
-0.012174188315082742,0.49
0.635761850852223,0.61
1.6054839875742475,0.73
2.5885382998643593,0.85
3.039286016934451,0.97
-2.8223248297064605,1.09
-2.017175971270915,1.21


==> anc/fig7/subpl_1_series_7.csv <==
x,y
-3.06238745776838,0.25
-2.954867176171171,0.26
-2.8428143600308102,0.27
-2.723829659494307,0.28
-2.5958277286370857,0.29
-2.457243984669313,0.3
-2.3072881894320076,0.31
-2.146202428792585,0.32
-1.9754495960892662,0.33
-1.7977434635233664,0.34
-1.6168495817762365,0.35
-1.4371446606330955,0.36
-1.2630092191512894,0.37
-1.098207793518063,0.38
-0.9454314326372615,0.39
-0.8061124545764142,0.4
-0.6805072860357008,0.41
-0.5679523760922378,0.42
-0.4671743820003286,0.43
-0.3765668641494077,0.44
-0.29439334400804634,0.45
-0.21891303550077645,0.46
-0.14844360411726776,0.47
-0.08137964126629617,0.48
-0.016183129935554378,0.49
0.04864207694035066,0.5
0.11458340003391823,0.51
0.18315409226980786,0.52
0.25592344275798595,0.53
0.33453554936308355,0.54
0.4207066217628107,0.55
0.5161866369787547,0.56
0.6226673935986656,0.57
0.7416191896319582,0.58
0.8740486405995453,0.59
1.0201972878756487,0.6
1.1792447869698213,0.61
1.3491244999121457,0.62
1.5265671549466127,0.63
1.7074291567460262,0.64
1.8872509305165561,0.65
2.0618930023752355,0.66
2.2280750762539623,0.67
2.3836994216639735,0.68
2.5279292746516195,0.69
2.661068649356202,0.7
2.784328326688306,0.71
2.899562635553592,0.72
3.0090360994425676,0.73
3.115245829912055,0.74
-3.0623874577683785,0.75
-2.95486717617117,0.76
-2.8428143600308045,0.77
-2.7238296594943026,0.78
-2.595827728637078,0.79
-2.457243984669303,0.8
-2.307288189432001,0.81
-2.1462024287925776,0.82
-1.9754495960892635,0.83
-1.7977434635233576,0.84
-1.6168495817762352,0.85
-1.4371446606330893,0.86
-1.263009219151286,0.87
-1.098207793518058,0.88
-0.9454314326372626,0.89
-0.8061124545764118,0.9
-0.6805072860357002,0.91
-0.5679523760922373,0.92
-0.46717438200031913,0.93
-0.37656686414940993,0.94
-0.2943933440080393,0.95
-0.21891303550077246,0.96
-0.14844360411726074,0.97
-0.08137964126629085,0.98
-0.016183129935549996,0.99
0.048642076940359345,1.0
0.11458340003392303,1.01
0.18315409226980706,1.02
0.2559234427579938,1.03
0.33453554936308066,1.04
0.42070662176281126,1.05
0.5161866369787541,1.06
0.6226673935986696,1.07
0.7416191896319577,1.08
0.8740486405995495,1.09
1.0201972878756551,1.1
1.1792447869698282,1.11
1.3491244999121508,1.12
1.5265671549466193,1.13
1.7074291567460385,1.14
1.887250930516566,1.15
2.061893002375244,1.16
2.2280750762539725,1.17
2.3836994216639793,1.18
2.5279292746516218,1.19
2.6610686493562055,1.2
2.784328326688315,1.21
2.8995626355535995,1.22
3.0090360994425756,1.23
3.1152458299120616,1.24


==> anc/fig7/subpl_1_series_8.csv <==
x,y
-3.0596536893797497,0.25
-2.9487172866119487,0.26
-2.833803080476806,0.27
-2.7128375089835126,0.28
-2.5840532797755396,0.29
-2.4461614811232435,0.3
-2.2985508073643572,0.31
-2.1414814635158956,0.32
-1.9762193950678715,0.33
-1.8050464759413731,0.34
-1.6310967856610943,0.35
-1.4580131589965495,0.36
-1.2894807660402425,0.37
-1.1287475524250064,0.38
-0.9782531550515342,0.39
-0.8394467006277307,0.4
-0.7128018374102938,0.41
-0.5979751454044925,0.42
-0.4940292320584419,0.43
-0.3996530543689146,0.44
-0.31334008050780354,0.45
-0.2335115036342419,0.46
-0.1585885517078609,0.47
-0.08702510395040428,0.48
-0.017312831677842925,0.49
0.05203061161095449,0.5
0.12248196791936475,0.51
0.1955343886397299,0.52
0.27271446166018587,0.53
0.3555867204188628,0.54
0.4457362171858063,0.55
0.544717622966984,0.56
0.6539586099255156,0.57
0.7746088734707661,0.58
0.9073378139306804,0.59
1.0521060111435863,0.6
1.2079646803413269,0.61
1.3729596698820834,0.62
1.5442115139786157,0.63
1.7181978816769736,0.64
1.891192669760944,0.65
2.059754720236104,0.66
2.221143798087497,0.67
2.3735771881004872,0.68
2.5163023252880037,0.69
2.649516751261288,0.7
2.774196187665114,0.71
2.8918924242989807,0.72
3.00454508303904,0.73
3.1143280620688345,0.74
-3.0596536893797546,0.75
-2.948717286611947,0.76
-2.833803080476803,0.77
-2.712837508983506,0.78
-2.584053279775539,0.79
-2.4461614811232346,0.8
-2.29855080736435,0.81
-2.1414814635158868,0.82
-1.9762193950678641,0.83
-1.8050464759413662,0.84
-1.631096785661093,0.85
-1.4580131589965402,0.86
-1.2894807660402416,0.87
-1.1287475524250028,0.88
-0.9782531550515359,0.89
-0.839446700627732,0.9
-0.7128018374102869,0.91
-0.5979751454044899,0.92
-0.49402923205843813,0.93
-0.3996530543689092,0.94
-0.31334008050780426,0.95
-0.23351150363423998,0.96
-0.1585885517078586,0.97
-0.08702510395040598,0.98
-0.01731283167784225,0.99
0.052030611610958025,1.0
0.12248196791936902,1.01
0.1955343886397211,1.02
0.2727144616601823,1.03
0.3555867204188641,1.04
0.4457362171858002,1.05
0.5447176229669953,1.06
0.6539586099255176,1.07
0.7746088734707715,1.08
0.9073378139306801,1.09
1.0521060111435916,1.1
1.2079646803413358,1.11
1.372959669882087,1.12
1.5442115139786259,1.13
1.7181978816769763,1.14
1.8911926697609527,1.15
2.0597547202361097,1.16
2.2211437980875,1.17
2.3735771881004877,1.18
2.5163023252880103,1.19
2.649516751261287,1.2
2.77419618766512,1.21
2.891892424298986,1.22
3.004545083039047,1.23
3.114328062068844,1.24


==> anc/fig7/subpl_1_series_9.csv <==
x,y
-3.042179586378699,0.25
-2.9078767089343946,0.26
-2.769494324411402,0.27
-2.625073551485844,0.28
-2.473185598772466,0.29
-2.3131597631453356,0.3
-2.145291398584002,0.31
-1.9709684418475488,0.32
-1.7926462889648414,0.33
-1.6136238997038221,0.34
-1.4376316006160417,0.35
-1.2683134558509337,0.36
-1.1087364923797802,0.37
-0.9610527302773838,0.38
-0.8263778020059366,0.39
-0.7048686187299765,0.4
-0.595926600643755,0.41
-0.49844170560213263,0.42
-0.41101443792668896,0.43
-0.3321249933720502,0.44
-0.26024413719082634,0.45
-0.19389427855738142,0.46
-0.1316736910016615,0.47
-0.07225606701719024,0.48
-0.014374871865053374,0.49
0.04320086476814098,0.5
0.1016948132246368,0.51
0.16235235965908598,0.52
0.22646730801437415,0.53
0.2954024831233083,0.54
0.370598772208221,0.55
0.4535646083815988,0.56
0.5458349716274309,0.57
0.6488869219118596,0.58
0.7640000447630633,0.59
0.8920588715811825,0.6
1.033314025269356,0.61
1.1871488602903302,0.62
1.3519280943588152,0.63
1.52501298140371,0.64
1.7029937427035173,0.65
1.8821168129216785,0.66
2.058806698906353,0.67
2.23014536428462,0.68
2.3941961551993525,0.69
2.5501253215366257,0.7
2.6981431109227194,0.71
2.8393276977630695,0.72
2.9754009301459083,0.73
3.108505557091152,0.74
-3.0421795863786905,0.75
-2.907876708934387,0.76
-2.7694943244113954,0.77
-2.625073551485844,0.78
-2.4731855987724582,0.79
-2.3131597631453245,0.8
-2.14529139858399,0.81
-1.9709684418475415,0.82
-1.792646288964831,0.83
-1.6136238997038137,0.84
-1.4376316006160361,0.85
-1.2683134558509268,0.86
-1.1087364923797793,0.87
-0.9610527302773765,0.88
-0.8263778020059381,0.89
-0.7048686187299797,0.9
-0.5959266006437471,0.91
-0.49844170560212986,0.92
-0.4110144379266819,0.93
-0.3321249933720457,0.94
-0.26024413719082695,0.95
-0.19389427855738395,0.96
-0.13167369100165932,0.97
-0.07225606701719421,0.98
-0.014374871865049658,0.99
0.04320086476814475,1.0
0.10169481322463604,1.01
0.16235235965908842,1.02
0.22646730801438167,1.03
0.2954024831233102,1.04
0.370598772208221,1.05
0.4535646083816008,1.06
0.5458349716274369,1.07
0.6488869219118599,1.08
0.7640000447630662,1.09
0.892058871581182,1.1
1.0333140252693649,1.11
1.1871488602903346,1.12
1.3519280943588214,1.13
1.5250129814037179,1.14
1.702993742703523,1.15
1.8821168129216845,1.16
2.058806698906365,1.17
2.2301453642846227,1.18
2.394196155199356,1.19
2.550125321536622,1.2
2.6981431109227296,1.21
2.839327697763073,1.22
2.975400930145905,1.23
3.1085055570911573,1.24


==> anc/fig7/subpl_2_series_1.csv <==
x,y
0.9081931934138832,0.25
0.8403177944530975,0.26
0.7751103674908212,0.27
0.7128373342017711,0.28
0.6537018277277182,0.29
0.5978355000592933,0.3
0.5452970650431403,0.31
0.4960764490842381,0.32
0.45010294277292373,0.33
0.40725564543036735,0.34
0.3673746828696298,0.35
0.33027203059276,0.36
0.29574117294622426,0.37
0.2635651906582451,0.38
0.23352315170661544,0.39
0.20539487289763003,0.4
0.1789642313106859,0.41
0.15402125437556136,0.42
0.13036322467570424,0.43
0.10779501771423139,0.44
0.08612886066892024,0.45
0.06518366622269406,0.46
0.044784063094157646,0.47
0.02475921666452451,0.48
0.004941510280210718,0.49
-0.014834859320398954,0.5
-0.03473533060166997,0.51
-0.054926434316461145,0.52
-0.07557722480609565,0.53
-0.09686064746546451,0.54
-0.11895479539730897,0.55
-0.1420439939488944,0.56
-0.16631963185142257,0.57
-0.19198063208268096,0.58
-0.21923342500063564,0.59
-0.2482912526197004,0.6
-0.27937259998410435,0.61
-0.3126985242319596,0.62
-0.3484886447957686,0.63
-0.386955584282545,0.64
-0.4282977277360985,0.65
-0.4726903181163688,0.66
-0.5202751430988638,0.67
-0.5711493936000115,0.68
-0.6253546623253222,0.69
-0.6828674385884698,0.7
-0.7435927418346275,0.71
-0.8073625944900481,0.72
-0.873940751185703,0.73
-0.9430344276060474,0.74
-1.0143127729045787,0.75
-1.0874306954310864,0.76
-1.1620556550235204,0.77
-1.2378944372324614,0.78
-1.314716871954193,0.79
-1.3923739243252224,0.8
-1.4708083869615114,0.81
-1.5500572839243725,0.82
-1.6302458319274782,0.83
-1.7115732738612506,0.84
-1.7942911210620183,0.85
-1.8786744569968215,0.86
-1.9649872010315577,0.87
-2.0534428845207486,0.88
-2.1441637956459534,0.89
-2.2371433745502536,0.9
-2.332219168820043,0.91
-2.4290655543963626,0.92
-2.5272151932337237,0.93
-2.626114067183468,0.94
-2.725206147566876,0.95
-2.82403205668724,0.96
-2.9223161076618895,0.97
-3.020013691891499,0.98
-3.117299538388191,0.99
3.068690219509352,1.0
2.971231849847397,1.01
2.873250196072071,1.02
2.7746747208803617,1.03
2.675668081110757,1.04
2.5766068229493326,1.05
2.4780109344338155,1.06
2.380447403771375,1.07
2.284435864318664,1.08
2.1903775455100956,1.09
2.0985171871163084,1.1
2.008936922042687,1.11
1.9215746461168277,1.12
1.836257403396164,1.13
1.752741376193424,1.14
1.6707523925493968,1.15
1.5900231644822884,1.16
1.5103251446183428,1.17
1.4314938439421825,1.18
1.353446868276243,1.19
1.276194078821048,1.2
1.199839426301573,1.21
1.124574343080674,1.22
1.0506631864630467,1.23
0.9784220575152943,1.24


==> anc/fig7/subpl_2_series_10.csv <==
x,y
-5.211435516485729e-17,0.37
-2.3155924016039573e-16,0.52
9.644342952847963e-17,0.67
-1.3668763752341797e-16,0.82
-1.2199123849101275e-15,0.97


==> anc/fig7/subpl_2_series_11.csv <==
x,y
-1.6652583640085303e-15,1.01


==> anc/fig7/subpl_2_series_12.csv <==
x,y
3.141592653589791,0.99


==> anc/fig7/subpl_2_series_13.csv <==
x,y
-3.042179586378699,0.25
-2.9078767089343946,0.26
-2.769494324411402,0.27
-2.625073551485844,0.28
-2.473185598772466,0.29
-2.3131597631453356,0.3
-2.145291398584002,0.31
-1.9709684418475488,0.32
-1.7926462889648414,0.33
-1.6136238997038221,0.34
-1.4376316006160417,0.35
-1.2683134558509337,0.36
-1.1087364923797802,0.37
-0.9610527302773838,0.38
-0.8263778020059366,0.39
-0.7048686187299765,0.4
-0.595926600643755,0.41
-0.49844170560213263,0.42
-0.41101443792668896,0.43
-0.3321249933720502,0.44
-0.26024413719082634,0.45
-0.19389427855738142,0.46
-0.1316736910016615,0.47
-0.07225606701719024,0.48
-0.014374871865053374,0.49
0.04320086476814098,0.5
0.1016948132246368,0.51
0.16235235965908598,0.52
0.22646730801437415,0.53
0.2954024831233083,0.54
0.370598772208221,0.55
0.4535646083815988,0.56
0.5458349716274309,0.57
0.6488869219118596,0.58
0.7640000447630633,0.59
0.8920588715811825,0.6
1.033314025269356,0.61
1.1871488602903302,0.62
1.3519280943588152,0.63
1.52501298140371,0.64
1.7029937427035173,0.65
1.8821168129216785,0.66
2.058806698906353,0.67
2.23014536428462,0.68
2.3941961551993525,0.69
2.5501253215366257,0.7
2.6981431109227194,0.71
2.8393276977630695,0.72
2.9754009301459083,0.73
3.108505557091152,0.74
-3.0421795863786905,0.75
-2.907876708934387,0.76
-2.7694943244113954,0.77
-2.625073551485844,0.78
-2.4731855987724582,0.79
-2.3131597631453245,0.8
-2.14529139858399,0.81
-1.9709684418475415,0.82
-1.792646288964831,0.83
-1.6136238997038137,0.84
-1.4376316006160361,0.85
-1.2683134558509268,0.86
-1.1087364923797793,0.87
-0.9610527302773765,0.88
-0.8263778020059381,0.89
-0.7048686187299797,0.9
-0.5959266006437471,0.91
-0.49844170560212986,0.92
-0.4110144379266819,0.93
-0.3321249933720457,0.94
-0.26024413719082695,0.95
-0.19389427855738395,0.96
-0.13167369100165932,0.97
-0.07225606701719421,0.98
-0.014374871865049658,0.99
0.04320086476814475,1.0
0.10169481322463604,1.01
0.16235235965908842,1.02
0.22646730801438167,1.03
0.2954024831233102,1.04
0.370598772208221,1.05
0.4535646083816008,1.06
0.5458349716274369,1.07
0.6488869219118599,1.08
0.7640000447630662,1.09
0.892058871581182,1.1
1.0333140252693649,1.11
1.1871488602903346,1.12
1.3519280943588214,1.13
1.5250129814037179,1.14
1.702993742703523,1.15
1.8821168129216845,1.16
2.058806698906365,1.17
2.2301453642846227,1.18
2.394196155199356,1.19
2.550125321536622,1.2
2.6981431109227296,1.21
2.839327697763073,1.22
2.975400930145905,1.23
3.1085055570911573,1.24


==> anc/fig7/subpl_2_series_14.csv <==
x,y
-2.5958277286370857,0.29
-0.6805072860357008,0.41
0.25592344275798595,0.53
1.8872509305165561,0.65
-2.8428143600308045,0.77
-0.9454314326372626,0.89
0.11458340003392303,1.01
1.5265671549466193,1.13


==> anc/fig7/subpl_2_series_15.csv <==
x,y
-1.9762193950678715,0.33
-0.31334008050780354,0.45
0.6539586099255156,0.57
2.5163023252880037,0.69
-2.29855080736435,0.81
-0.49402923205843813,0.93
0.4457362171858002,1.05
2.2211437980875,1.17


==> anc/fig7/subpl_2_series_16.csv <==
x,y
-1.1087364923797802,0.37
-0.014374871865053374,0.49
1.033314025269356,0.61
2.9754009301459083,0.73
-1.4376316006160361,0.85
-0.13167369100165932,0.97
0.7640000447630662,1.09
2.6981431109227296,1.21


==> anc/fig7/subpl_2_series_2.csv <==
x,y
-9.19127236623538e-16,0.25
1.4062452266857908e-15,0.26
-9.832395209232227e-16,0.27
-3.787678499479363e-16,0.28
2.283816451739727e-16,0.29
-8.828534486005312e-17,0.3
4.273574908831106e-17,0.31
4.144711578560188e-17,0.32
-9.463215027238098e-16,0.33
3.3315090703498403e-16,0.34
-1.2229174398174513e-15,0.35
-1.8664381001060895e-15,0.36
-3.579593079456658e-15,0.37
1.0741274731454115e-16,0.38
-7.207313604807528e-16,0.39
-3.9769976869093737e-16,0.4
8.689278450854426e-16,0.41
1.3453434985004434e-16,0.42
-9.31109009304508e-16,0.43
-7.574881842191176e-16,0.44
-6.534568714566565e-17,0.45
-1.623405215650173e-16,0.46
-8.079719479300206e-18,0.47
-1.6112158070016085e-17,0.48
-4.827582684711631e-17,0.49
-3.5417090986973745e-16,0.5
2.9038324143703735e-16,0.51
-7.125054747604518e-16,0.52
-1.8723994837773387e-16,0.53
3.9970593087585987e-16,0.54
-8.830012488524492e-16,0.55
3.5943807608600305e-16,0.56
4.2308310683824026e-16,0.57
-9.180811711568114e-16,0.58
-2.7017578525466745e-15,0.59
2.1637768328821534e-15,0.6
-2.630322546400681e-15,0.61
3.460996722115162e-15,0.62
2.4544971042989456e-16,0.63
-3.869349931351609e-17,0.64
-1.9859560634640496e-16,0.65
2.0422352619395774e-17,0.66
-6.101186246113438e-16,0.67
-3.03967396717299e-16,0.68
-8.978620356833235e-17,0.69
-6.9740307873953e-17,0.7
-5.064673546667427e-16,0.71
-5.0128486487407913e-17,0.72
-5.740561889475045e-16,0.73
0.0,0.74
1.137302704077249e-15,0.75
8.334240172885699e-16,0.76
-1.030524560302479e-15,0.77
-1.6422573198351732e-16,0.78
-7.623077454733234e-16,0.79
2.2015383289501883e-16,0.8
-3.123401052417629e-16,0.81
2.508521486023688e-16,0.82
6.322181998785562e-16,0.83
2.9618426156498445e-16,0.84
1.3174650972712274e-15,0.85
2.5049797803285223e-15,0.86
-1.0414029434503466e-15,0.87
2.6528274068527497e-15,0.88
6.6754551808629064e-15,0.89
6.852219909640094e-15,0.9


==> anc/fig7/subpl_2_series_3.csv <==
x,y
-3.756398526626499e-14,1.08
-1.5177522511668218e-14,1.09
-3.2158254881815917e-15,1.1
-2.1160187405545012e-15,1.11
-5.086369086497131e-17,1.12
2.0441123223077043e-16,1.13
3.0179832804853782e-15,1.14
1.2961070764900034e-15,1.15
-2.6607666165640002e-15,1.16
1.4430457764773653e-15,1.17
-2.0920959592221052e-15,1.18
-8.018532795722944e-16,1.19
-1.4668904955352405e-15,1.2
3.257573538420373e-15,1.21
2.2859236770388485e-16,1.22
-3.1992155207933893e-16,1.23
-7.091430404778846e-16,1.24


==> anc/fig7/subpl_2_series_4.csv <==
x,y
-5.852479821892094e-16,0.25
-8.785227919735873e-17,0.26
-1.9287876234516526e-16,0.27
3.9741156646177464e-16,0.28
-4.0844188281349785e-16,0.29
-2.593543336434206e-16,0.3
8.971325282596156e-16,0.31
-1.0112933989252635e-15,0.32
-7.474211621508689e-16,0.33
5.0554551040771736e-15,0.34
1.833461344165475e-15,0.35
-2.1721916633219954e-15,0.36
-5.211435516485729e-17,0.37
-1.2660421572048045e-15,0.38
8.435590089913247e-17,0.39
-5.663828462639162e-16,0.4
-4.611443635201181e-16,0.41
1.304312754441726e-16,0.42
-2.2625567864392665e-16,0.43
-3.3685096830699836e-16,0.44
-1.9129956516515077e-16,0.45
-7.932015908925049e-17,0.46
-3.7937746623899394e-16,0.47
1.734861854625312e-16,0.48
-3.623903980120948e-16,0.49
3.940306185974667e-18,0.5
1.1445470327718486e-16,0.51
-2.3155924016039573e-16,0.52
5.724069180721643e-16,0.53
-1.0992018637754977e-16,0.54
3.461087013248165e-16,0.55
2.434456146353566e-17,0.56
3.522516150012629e-16,0.57
-7.038392201795335e-17,0.58
-6.369450135090109e-16,0.59
4.841240501613601e-16,0.6
-8.446064642177331e-16,0.61
-2.88956340628149e-16,0.62
-1.8704993610597132e-16,0.63
6.349920688829834e-17,0.64
-1.479826645959821e-16,0.65
-2.0767927517387733e-16,0.66
9.644342952847963e-17,0.67
-1.972347801742715e-17,0.68
-2.0183273603882624e-17,0.69
1.6533246803700963e-16,0.7
-5.081115205638729e-16,0.71
3.688153465936521e-16,0.72
6.003373412090436e-16,0.73
2.962323115994162e-16,0.74
-4.669741142398863e-17,0.75
2.630773582091608e-16,0.76
-4.162669253442648e-16,0.77
7.517041593410722e-17,0.78
-2.818891319897215e-16,0.79
-1.833630264459541e-16,0.8
1.8734689283618623e-16,0.81
-1.3668763752341797e-16,0.82
2.792221643235059e-17,0.83
-4.279118634666491e-16,0.84
5.833328877865587e-17,0.85
-2.090067732774449e-16,0.86
8.269249721191969e-16,0.87
3.150733683540441e-17,0.88
-1.6274145198625854e-16,0.89
9.46991553314585e-16,0.9
5.315355780804304e-16,0.91
-5.260058343049586e-16,0.92
-2.027430265507494e-16,0.93
6.299641874587362e-16,0.94
1.781010565492408e-15,0.95
-1.341777016299836e-16,0.96
-1.2199123849101275e-15,0.97
8.713199984597928e-14,0.98


==> anc/fig7/subpl_2_series_5.csv <==
x,y
-1.6652583640085303e-15,1.01
-2.084557081005123e-15,1.02
-4.07908519639829e-16,1.03
-7.706618750937792e-16,1.04
-2.2965049279114324e-15,1.05
3.8926325093307726e-17,1.06
8.013093170964667e-16,1.07
-2.9390144705427637e-16,1.08
-1.5746258982099205e-16,1.09
-9.601187825576701e-17,1.1
-6.753481484707644e-16,1.11
9.825053049563552e-17,1.12
-1.1801785029224643e-16,1.13
1.063541152257111e-15,1.14
-5.062237225377441e-16,1.15
1.0015142729878233e-16,1.16
1.5485997729799164e-15,1.17
-4.4021348278397994e-16,1.18
4.858231682995141e-16,1.19
-7.159033554726878e-16,1.2
-1.8578713801179336e-16,1.21
-4.598196188240456e-16,1.22
-1.1815945577518422e-15,1.23
-4.613393645388169e-17,1.24


==> anc/fig7/subpl_2_series_6.csv <==
x,y
0.6537018277277182,0.29
0.1789642313106859,0.41
-0.07557722480609565,0.53
-0.4282977277360985,0.65
-1.1620556550235204,0.77
-2.1441637956459534,0.89
2.971231849847397,1.01
1.836257403396164,1.13


==> anc/fig7/subpl_2_series_7.csv <==
x,y
-9.463215027238098e-16,0.33
-1.6112158070016085e-17,0.48
2.4544971042989456e-16,0.63
-1.6422573198351732e-16,0.78


==> anc/fig7/subpl_2_series_8.csv <==
x,y
-3.756398526626499e-14,1.08


==> anc/fig7/subpl_2_series_9.csv <==
x,y
3.141592653589786,0.91
3.1415926535897922,0.95
3.141592653589793,0.99
-3.141592653589793,1.03
-3.141592653589786,1.07


==> anc/fig7/subpl_3_series_1.csv <==
x,y
-3.06238745776838,0.25
-2.954867176171171,0.26
-2.8428143600308102,0.27
-2.723829659494307,0.28
-2.5958277286370857,0.29
-2.457243984669313,0.3
-2.3072881894320076,0.31
-2.146202428792585,0.32
-1.9754495960892662,0.33
-1.7977434635233664,0.34
-1.6168495817762365,0.35
-1.4371446606330955,0.36
-1.2630092191512894,0.37
-1.098207793518063,0.38
-0.9454314326372615,0.39
-0.8061124545764142,0.4
-0.6805072860357008,0.41
-0.5679523760922378,0.42
-0.4671743820003286,0.43
-0.3765668641494077,0.44
-0.29439334400804634,0.45
-0.21891303550077645,0.46
-0.14844360411726776,0.47
-0.08137964126629617,0.48
-0.016183129935554378,0.49
0.04864207694035066,0.5
0.11458340003391823,0.51
0.18315409226980786,0.52
0.25592344275798595,0.53
0.33453554936308355,0.54
0.4207066217628107,0.55
0.5161866369787547,0.56
0.6226673935986656,0.57
0.7416191896319582,0.58
0.8740486405995453,0.59
1.0201972878756487,0.6
1.1792447869698213,0.61
1.3491244999121457,0.62
1.5265671549466127,0.63
1.7074291567460262,0.64
1.8872509305165561,0.65
2.0618930023752355,0.66
2.2280750762539623,0.67
2.3836994216639735,0.68
2.5279292746516195,0.69
2.661068649356202,0.7
2.784328326688306,0.71
2.899562635553592,0.72
3.0090360994425676,0.73
3.115245829912055,0.74
-3.0623874577683785,0.75
-2.95486717617117,0.76
-2.8428143600308045,0.77
-2.7238296594943026,0.78
-2.595827728637078,0.79
-2.457243984669303,0.8
-2.307288189432001,0.81
-2.1462024287925776,0.82
-1.9754495960892635,0.83
-1.7977434635233576,0.84
-1.6168495817762352,0.85
-1.4371446606330893,0.86
-1.263009219151286,0.87
-1.098207793518058,0.88
-0.9454314326372626,0.89
-0.8061124545764118,0.9
-0.6805072860357002,0.91
-0.5679523760922373,0.92
-0.46717438200031913,0.93
-0.37656686414940993,0.94
-0.2943933440080393,0.95
-0.21891303550077246,0.96
-0.14844360411726074,0.97
-0.08137964126629085,0.98
-0.016183129935549996,0.99
0.048642076940359345,1.0
0.11458340003392303,1.01
0.18315409226980706,1.02
0.2559234427579938,1.03
0.33453554936308066,1.04
0.42070662176281126,1.05
0.5161866369787541,1.06
0.6226673935986696,1.07
0.7416191896319577,1.08
0.8740486405995495,1.09
1.0201972878756551,1.1
1.1792447869698282,1.11
1.3491244999121508,1.12
1.5265671549466193,1.13
1.7074291567460385,1.14
1.887250930516566,1.15
2.061893002375244,1.16
2.2280750762539725,1.17
2.3836994216639793,1.18
2.5279292746516218,1.19
2.6610686493562055,1.2
2.784328326688315,1.21
2.8995626355535995,1.22
3.0090360994425756,1.23
3.1152458299120616,1.24


==> anc/fig7/subpl_3_series_2.csv <==
x,y
-3.0596536893797497,0.25
-2.9487172866119487,0.26
-2.833803080476806,0.27
-2.7128375089835126,0.28
-2.5840532797755396,0.29
-2.4461614811232435,0.3
-2.2985508073643572,0.31
-2.1414814635158956,0.32
-1.9762193950678715,0.33
-1.8050464759413731,0.34
-1.6310967856610943,0.35
-1.4580131589965495,0.36
-1.2894807660402425,0.37
-1.1287475524250064,0.38
-0.9782531550515342,0.39
-0.8394467006277307,0.4
-0.7128018374102938,0.41
-0.5979751454044925,0.42
-0.4940292320584419,0.43
-0.3996530543689146,0.44
-0.31334008050780354,0.45
-0.2335115036342419,0.46
-0.1585885517078609,0.47
-0.08702510395040428,0.48
-0.017312831677842925,0.49
0.05203061161095449,0.5
0.12248196791936475,0.51
0.1955343886397299,0.52
0.27271446166018587,0.53
0.3555867204188628,0.54
0.4457362171858063,0.55
0.544717622966984,0.56
0.6539586099255156,0.57
0.7746088734707661,0.58
0.9073378139306804,0.59
1.0521060111435863,0.6
1.2079646803413269,0.61
1.3729596698820834,0.62
1.5442115139786157,0.63
1.7181978816769736,0.64
1.891192669760944,0.65
2.059754720236104,0.66
2.221143798087497,0.67
2.3735771881004872,0.68
2.5163023252880037,0.69
2.649516751261288,0.7
2.774196187665114,0.71
2.8918924242989807,0.72
3.00454508303904,0.73
3.1143280620688345,0.74
-3.0596536893797546,0.75
-2.948717286611947,0.76
-2.833803080476803,0.77
-2.712837508983506,0.78
-2.584053279775539,0.79
-2.4461614811232346,0.8
-2.29855080736435,0.81
-2.1414814635158868,0.82
-1.9762193950678641,0.83
-1.8050464759413662,0.84
-1.631096785661093,0.85
-1.4580131589965402,0.86
-1.2894807660402416,0.87
-1.1287475524250028,0.88
-0.9782531550515359,0.89
-0.839446700627732,0.9
-0.7128018374102869,0.91
-0.5979751454044899,0.92
-0.49402923205843813,0.93
-0.3996530543689092,0.94
-0.31334008050780426,0.95
-0.23351150363423998,0.96
-0.1585885517078586,0.97
-0.08702510395040598,0.98
-0.01731283167784225,0.99
0.052030611610958025,1.0
0.12248196791936902,1.01
0.1955343886397211,1.02
0.2727144616601823,1.03
0.3555867204188641,1.04
0.4457362171858002,1.05
0.5447176229669953,1.06
0.6539586099255176,1.07
0.7746088734707715,1.08
0.9073378139306801,1.09
1.0521060111435916,1.1
1.2079646803413358,1.11
1.372959669882087,1.12
1.5442115139786259,1.13
1.7181978816769763,1.14
1.8911926697609527,1.15
2.0597547202361097,1.16
2.2211437980875,1.17
2.3735771881004877,1.18
2.5163023252880103,1.19
2.649516751261287,1.2
2.77419618766512,1.21
2.891892424298986,1.22
3.004545083039047,1.23
3.114328062068844,1.24


==> anc/fig7/subpl_3_series_3.csv <==
x,y
-3.042179586378699,0.25
-2.9078767089343946,0.26
-2.769494324411402,0.27
-2.625073551485844,0.28
-2.473185598772466,0.29
-2.3131597631453356,0.3
-2.145291398584002,0.31
-1.9709684418475488,0.32
-1.7926462889648414,0.33
-1.6136238997038221,0.34
-1.4376316006160417,0.35
-1.2683134558509337,0.36
-1.1087364923797802,0.37
-0.9610527302773838,0.38
-0.8263778020059366,0.39
-0.7048686187299765,0.4
-0.595926600643755,0.41
-0.49844170560213263,0.42
-0.41101443792668896,0.43
-0.3321249933720502,0.44
-0.26024413719082634,0.45
-0.19389427855738142,0.46
-0.1316736910016615,0.47
-0.07225606701719024,0.48
-0.014374871865053374,0.49
0.04320086476814098,0.5
0.1016948132246368,0.51
0.16235235965908598,0.52
0.22646730801437415,0.53
0.2954024831233083,0.54
0.370598772208221,0.55
0.4535646083815988,0.56
0.5458349716274309,0.57
0.6488869219118596,0.58
0.7640000447630633,0.59
0.8920588715811825,0.6
1.033314025269356,0.61
1.1871488602903302,0.62
1.3519280943588152,0.63
1.52501298140371,0.64
1.7029937427035173,0.65
1.8821168129216785,0.66
2.058806698906353,0.67
2.23014536428462,0.68
2.3941961551993525,0.69
2.5501253215366257,0.7
2.6981431109227194,0.71
2.8393276977630695,0.72
2.9754009301459083,0.73
3.108505557091152,0.74
-3.0421795863786905,0.75
-2.907876708934387,0.76
-2.7694943244113954,0.77
-2.625073551485844,0.78
-2.4731855987724582,0.79
-2.3131597631453245,0.8
-2.14529139858399,0.81
-1.9709684418475415,0.82
-1.792646288964831,0.83
-1.6136238997038137,0.84
-1.4376316006160361,0.85
-1.2683134558509268,0.86
-1.1087364923797793,0.87
-0.9610527302773765,0.88
-0.8263778020059381,0.89
-0.7048686187299797,0.9
-0.5959266006437471,0.91
-0.49844170560212986,0.92
-0.4110144379266819,0.93
-0.3321249933720457,0.94
-0.26024413719082695,0.95
-0.19389427855738395,0.96
-0.13167369100165932,0.97
-0.07225606701719421,0.98
-0.014374871865049658,0.99
0.04320086476814475,1.0
0.10169481322463604,1.01
0.16235235965908842,1.02
0.22646730801438167,1.03
0.2954024831233102,1.04
0.370598772208221,1.05
0.4535646083816008,1.06
0.5458349716274369,1.07
0.6488869219118599,1.08
0.7640000447630662,1.09
0.892058871581182,1.1
1.0333140252693649,1.11
1.1871488602903346,1.12
1.3519280943588214,1.13
1.5250129814037179,1.14
1.702993742703523,1.15
1.8821168129216845,1.16
2.058806698906365,1.17
2.2301453642846227,1.18
2.394196155199356,1.19
2.550125321536622,1.2
2.6981431109227296,1.21
2.839327697763073,1.22
2.975400930145905,1.23
3.1085055570911573,1.24


==> anc/fig7/subpl_3_series_4.csv <==
x,y
-2.5958277286370857,0.29
-0.6805072860357008,0.41
0.25592344275798595,0.53
1.8872509305165561,0.65
-2.8428143600308045,0.77
-0.9454314326372626,0.89
0.11458340003392303,1.01
1.5265671549466193,1.13


==> anc/fig7/subpl_3_series_5.csv <==
x,y
-1.9762193950678715,0.33
-0.31334008050780354,0.45
0.6539586099255156,0.57
2.5163023252880037,0.69
-2.29855080736435,0.81
-0.49402923205843813,0.93
0.4457362171858002,1.05
2.2211437980875,1.17


==> anc/fig7/subpl_3_series_6.csv <==
x,y
-1.1087364923797802,0.37
-0.014374871865053374,0.49
1.033314025269356,0.61
2.9754009301459083,0.73
-1.4376316006160361,0.85
-0.13167369100165932,0.97
0.7640000447630662,1.09
2.6981431109227296,1.21


==> anc/fig7/subpl_4_series_1.csv <==
x,y
1.7278471204151247,0.25
1.7062529024014121,0.26
1.6674569632730487,0.27
1.611684133315949,0.28
1.5394674688686911,0.29
1.4518422210043538,0.3
1.3505362464506758,0.31
1.2380959450845122,0.32
1.1178817174510205,0.33
0.9938861644810513,0.34
0.8703740606578851,0.35
0.7514048608450956,0.36
0.6403533937146267,0.37
0.539561772653875,0.38
0.4502138438127175,0.39
0.3724372433022242,0.4
0.30555790482079753,0.41
0.24840184075530336,0.42
0.19956098248219756,0.43
0.15758365286352474,0.44
0.1210869342212858,0.45
0.08880703952377782,0.46
0.05960797945131305,0.47
0.03246550866469974,0.48
0.006437982309131063,0.49
-0.019368946295971922,0.5
-0.045840063855511405,0.51
-0.07388874068118112,0.52
-0.1044937769251026,0.53
-0.13873225414648582,0.54
-0.17780326275970365,0.55
-0.22303338807381043,0.56
-0.27584961825815063,0.57
-0.33770050861523904,0.58
-0.40990601949706634,0.59
-0.49342711039584564,0.6
-0.5885741680689425,0.61
-0.6947161506716966,0.62
-0.8100896045984364,0.63
-0.9318052097319233,0.64
-1.056091179259916,0.65
-1.178722423627255,0.66
-1.2955157386803406,0.67
-1.402760092978122,0.68
-1.4974911170688647,0.69
-1.577580729186355,0.7
-1.6416687313190443,0.71
-1.6889962393264049,0.72
-1.719206863719448,0.73
-1.7321682966062637,0.74
-1.727847120415132,0.75
-1.70625290240142,0.76
-1.667456963273053,0.77
-1.6116841333159508,0.78
-1.5394674688686898,0.79
-1.451842221004354,0.8
-1.3505362464506732,0.81
-1.2380959450845095,0.82
-1.117881717451017,0.83
-0.9938861644810467,0.84
-0.8703740606578803,0.85
-0.7514048608450955,0.86
-0.6403533937146239,0.87
-0.5395617726538732,0.88
-0.45021384381271595,0.89
-0.3724372433022223,0.9
-0.3055579048207967,0.91
-0.24840184075530147,0.92
-0.19956098248219498,0.93
-0.15758365286352327,0.94
-0.12108693422128404,0.95
-0.08880703952377628,0.96
-0.059607979451310966,0.97
-0.03246550866469856,0.98
-0.006437982309129515,0.99
0.01936894629597328,1.0
0.04584006385551109,1.01
0.073888740681183,1.02
0.10449377692510266,1.03
0.13873225414648624,1.04
0.1778032627597051,1.05
0.22303338807381118,1.06
0.2758496182581521,1.07
0.33770050861524087,1.08
0.4099060194970694,1.09
0.4934271103958487,1.1
0.5885741680689438,1.11
0.6947161506716952,1.12
0.8100896045984404,1.13
0.9318052097319268,1.14
1.0560911792599204,1.15
1.1787224236272575,1.16
1.2955157386803433,1.17
1.4027600929781254,1.18
1.4974911170688623,1.19
1.5775807291863528,1.2
1.6416687313190415,1.21
1.6889962393263993,1.22
1.7192068637194395,1.23
1.7321682966062557,1.24


==> anc/fig7/subpl_4_series_2.csv <==
x,y
-9.01810322098547e-16,0.25
-1.406442414486239e-15,0.26
-6.928656108521337e-16,0.27
-9.5513979366158e-16,0.28
1.274379858693439e-15,0.29
-9.826736725597603e-16,0.3
-6.016493782311318e-16,0.31
3.246607736973895e-17,0.32
1.2228423888512538e-15,0.33
2.7494526811753277e-16,0.34
1.0189240890977991e-16,0.35
3.3243406485813773e-16,0.36
-4.457297859447459e-16,0.37
-1.1165953246220702e-15,0.38
-2.7079912739165695e-16,0.39
2.88468194448122e-16,0.4
3.5257791983189333e-16,0.41
1.8011656293430875e-17,0.42
7.908911354552589e-17,0.43
-7.323064459950545e-16,0.44
6.107056115429066e-16,0.45
-1.844101422896588e-16,0.46
-3.324854448584663e-17,0.47
2.4806367518593874e-17,0.48
-1.6913553474077763e-16,0.49
-2.3944098425664466e-16,0.5
7.872882810851653e-17,0.51
5.42341112569204e-17,0.52
-3.792703637349134e-17,0.53
2.285572014141174e-16,0.54
6.804825107483233e-16,0.55
8.779398465660381e-17,0.56
2.0427463374920587e-15,0.57
-1.0735935319940592e-16,0.58
5.028748072666472e-16,0.59
-3.620022759734899e-16,0.6
-2.367862188609904e-16,0.61
5.034934269495129e-16,0.62
-2.1502152951602058e-16,0.63
1.0309749555093185e-16,0.64
3.7072890561239406e-16,0.65
-5.875256368835983e-16,0.66
1.345247127428324e-16,0.67
2.591000743255842e-16,0.68
-2.4203856475836406e-16,0.69
-3.500412842507015e-16,0.7
4.126501816138683e-16,0.71
-3.194151541011903e-16,0.72
-3.204898329830733e-17,0.73
4.763899671176448e-16,0.74
-4.2049212944602836e-16,0.75
-1.149913178260678e-15,0.76
-1.0556074498849378e-15,0.77
-3.0309008617799706e-16,0.78
2.5951126733127076e-16,0.79
8.156018370309191e-16,0.8
1.5602861431666164e-16,0.81
9.856181124932347e-16,0.82
5.409935816149766e-16,0.83
4.2863537697541765e-16,0.84
3.07468304229707e-16,0.85
-1.6380540137820016e-16,0.86
2.117216483237534e-16,0.87
3.8053779341483185e-16,0.88
2.896046223494102e-16,0.89
6.298222245450645e-16,0.9
-3.317015956313188e-16,0.91
-5.302181321378715e-15,0.92
-1.6916282619459692e-16,0.93
5.923066842607045e-16,0.94
-1.9508651479842983e-16,0.95
-1.2363861812602158e-16,0.96
4.15606806073083e-17,0.97
0.0,0.98
1.5263450696118944e-16,0.99
3.5090489072094235e-16,1.0
2.9005357724190245e-17,1.01
-3.7546692408637284e-17,1.02
3.5398567281925063e-16,1.03
4.2720972226937786e-17,1.04
-4.522056301458498e-16,1.05
-3.3784014348870334e-16,1.06
3.836572215748078e-16,1.07
-1.793255130363708e-16,1.08
1.766194445034075e-16,1.09
2.6700877093080144e-16,1.1
2.381392829687677e-16,1.11
-1.2296444321505961e-15,1.12
1.8430416815658941e-16,1.13
0.0,1.14
-5.151745467617351e-16,1.15
-1.7109329818657837e-16,1.16
-4.575958732669583e-16,1.17
-3.0661979277471647e-15,1.18
-1.8070539637176645e-16,1.19
2.1694847783120635e-17,1.2
-2.437274638932274e-16,1.21
-1.1267678737948408e-15,1.22
1.6955202061965158e-15,1.23
-5.80803515842447e-17,1.24


==> anc/fig7/subpl_4_series_3.csv <==
x,y
3.4684251312132487e-16,0.25
-2.5625984821550824e-17,0.26
6.930173464931085e-16,0.27
-5.022524066423234e-16,0.28
-5.512821675768117e-16,0.29
8.011087424281574e-17,0.3
2.831875931214648e-16,0.31
-1.977717794557413e-16,0.32
1.657127655735849e-16,0.33
-4.187905480119677e-16,0.34
-2.705888239483076e-16,0.35
-1.0364354586796082e-16,0.36
-1.3929554493928047e-16,0.37
2.1371724056675096e-15,0.38
-2.6874275988376327e-16,0.39
8.097549537166717e-17,0.4
2.1927049051478612e-16,0.41
3.004105617444331e-16,0.42
-8.429786226698319e-18,0.43
-1.2459812093688556e-16,0.44
3.283929459547964e-17,0.45
-3.4174049913677063e-16,0.46
1.697810890622323e-16,0.47
1.6507791433108369e-16,0.48
-6.029212128052414e-17,0.49
-9.250003488109803e-17,0.5
-1.1091192816878708e-16,0.51
1.1351485469245174e-16,0.52
3.2681852765208776e-17,0.53
-1.2176223621268875e-16,0.54
1.2337840264952983e-16,0.55
1.1690879707633641e-17,0.56
2.569206213813709e-16,0.57
5.882279672857606e-16,0.58
-9.388852174271653e-16,0.59
3.416850437818343e-15,0.6
-3.111162862142764e-16,0.61
6.737787496556317e-16,0.62
-3.7226315525902113e-16,0.63
-2.455565287823885e-16,0.64
-8.60947290271678e-17,0.65
3.304556067491137e-16,0.66
-6.980019563992925e-17,0.67
1.3711482981852804e-16,0.68
2.1405744208049433e-16,0.69
1.0873405954560907e-16,0.7
8.182324125792306e-17,0.71
1.6668954138954038e-16,0.72
6.195461590145544e-17,0.73
-1.1732212766626574e-16,0.74
3.498116602998064e-17,0.75
-5.657736961383017e-16,0.76
-1.4794578077702204e-16,0.77
-4.6588774075646775e-17,0.78
3.054393923581089e-16,0.79
3.7288586940039716e-16,0.8
5.377459362724863e-16,0.81
-8.86737971119308e-17,0.82
-7.897248984366147e-17,0.83
2.385762032382352e-16,0.84
3.0441242694184663e-18,0.85
2.1311704119099455e-16,0.86
-2.226241298583147e-16,0.87
-9.46393610133036e-16,0.88
-1.5435333083841185e-15,0.89
-2.028886022923443e-15,0.9
3.968795878317614e-16,0.91
-2.22089236718206e-16,0.92
1.201244537304506e-16,0.93
4.5685977676857937e-17,0.94
-5.541630962987177e-17,0.95
-3.661505347893954e-17,0.96
1.8999312347440275e-16,0.97
-8.052581186882109e-17,0.98
2.813632326424454e-17,0.99
4.021740647004262e-17,1.0
3.2265288194556155e-17,1.01
1.5405587422546938e-16,1.02
-1.715797270173465e-16,1.03
-1.9812160468505264e-16,1.04
-6.691709974211806e-17,1.05
-8.502457969188124e-17,1.06
3.6424189360396985e-16,1.07
2.308517305574306e-16,1.08
-4.745762459899157e-16,1.09
8.759947366426102e-16,1.1
-2.9281532820167343e-16,1.11
-1.3196419955590556e-16,1.12
1.2706582366174685e-16,1.13
-3.3202009525506146e-16,1.14
-2.0836371394810405e-16,1.15
7.259436670003434e-17,1.16
-3.028618658274904e-16,1.17
7.870268258641939e-17,1.18
3.529270087906301e-16,1.19
6.427973319322772e-16,1.2
-6.579381966905456e-16,1.21
-4.4382333816522843e-16,1.22
-4.616136130987848e-16,1.23
1.3304303292387164e-16,1.24


==> anc/fig7/subpl_4_series_4.csv <==
x,y
1.5394674688686911,0.29
0.30555790482079753,0.41
-0.1044937769251026,0.53
-1.056091179259916,0.65
-1.667456963273053,0.77
-0.45021384381271595,0.89
0.04584006385551109,1.01
0.8100896045984404,1.13


==> anc/fig7/subpl_4_series_5.csv <==
x,y
1.2228423888512538e-15,0.33
6.107056115429066e-16,0.45
2.0427463374920587e-15,0.57
-2.4203856475836406e-16,0.69
1.5602861431666164e-16,0.81
-1.6916282619459692e-16,0.93
-4.522056301458498e-16,1.05
-4.575958732669583e-16,1.17


==> anc/fig7/subpl_4_series_6.csv <==
x,y
-1.3929554493928047e-16,0.37
-6.029212128052414e-17,0.49
-3.111162862142764e-16,0.61
6.195461590145544e-17,0.73
3.0441242694184663e-18,0.85
1.8999312347440275e-16,0.97
-4.745762459899157e-16,1.09
-6.579381966905456e-16,1.21

